Revised constraints and Belle II sensitivity for visible and invisible axion-like particles

Light pseudoscalars interacting pre-dominantly with Standard Model gauge bosons (so-called axion-like particles or ALPs) occur frequently in extensions of the Standard Model. In this work we review and update existing constraints on ALPs in the keV to GeV mass region from colliders, beam dump experiments and astrophysics. We furthermore provide a detailed calculation of the expected sensitivity of Belle II, which can search for visibly and invisibly decaying ALPs, as well as long-lived ALPs. The Belle II sensitivity is found to be substantially better than previously estimated, covering wide ranges of relevant parameter space. In particular, Belle II can explore an interesting class of dark matter models, in which ALPs mediate the interactions between the Standard Model and dark matter. In these models, the relic abundance can be set via resonant freeze-out, leading to a highly predictive scenario consistent with all existing constraints but testable with single-photon searches at Belle II in the near future.

==> anc/BaBarexclusion.dat <==
-5.00 -5.00 -2.45
-5.00 -4.95 -2.35
-5.00 -4.90 -2.25
-5.00 -4.85 -2.15
-5.00 -4.80 -2.05
-5.00 -4.75 -1.95
-5.00 -4.70 -1.85
-5.00 -4.65 -1.75
-5.00 -4.60 -1.65
-5.00 -4.55 -1.55
-5.00 -4.50 -1.45
-5.00 -4.45 -1.35
-5.00 -4.40 -1.25
-5.00 -4.35 -1.15
-5.00 -4.30 -1.05
-5.00 -4.25 -0.95
-5.00 -4.20 -0.85
-5.00 -4.15 -0.75
-5.00 -4.10 -0.65
-5.00 -4.05 -0.55
-5.00 -4.00 -0.45
-5.00 -3.95 -0.35
-5.00 -3.90 -0.25
-5.00 -3.85 -0.15
-5.00 -3.80 -0.05
-5.00 -3.75 0.05
-5.00 -3.70 0.15
-5.00 -3.65 0.25
-5.00 -3.60 0.35
-5.00 -3.55 0.45
-5.00 -3.50 0.55
-5.00 -3.45 0.65
-5.00 -3.40 0.75
-5.00 -3.35 0.85
-5.00 -3.30 0.95
-5.00 -3.25 1.05
-5.00 -3.20 1.15
-5.00 -3.15 1.25
-5.00 -3.10 1.35
-5.00 -3.05 1.45
-5.00 -3.00 1.55
-5.00 -2.95 1.65
-5.00 -2.90 1.75
-5.00 -2.85 1.85
-5.00 -2.80 1.95
-5.00 -2.75 2.05
-5.00 -2.70 2.15
-5.00 -2.65 2.25
-5.00 -2.60 2.35
-5.00 -2.55 2.45
-5.00 -2.50 2.55
-5.00 -2.45 2.65
-5.00 -2.40 2.75
-5.00 -2.35 2.85
-5.00 -2.30 2.95
-5.00 -2.25 3.05
-5.00 -2.20 3.15
-5.00 -2.15 3.25
-5.00 -2.10 3.35
-5.00 -2.05 3.45
-5.00 -2.00 3.55
-5.00 -1.95 3.65
-5.00 -1.90 3.75
-5.00 -1.85 3.85
-5.00 -1.80 3.95
-5.00 -1.75 4.05
-5.00 -1.70 4.15
-5.00 -1.65 4.25
-5.00 -1.60 4.35
-5.00 -1.55 4.45
-5.00 -1.50 4.55
-5.00 -1.45 4.65
-5.00 -1.40 4.75
-5.00 -1.35 4.85
-5.00 -1.30 4.95
-5.00 -1.25 5.05
-5.00 -1.20 5.15
-5.00 -1.15 5.25
-5.00 -1.10 5.35
-5.00 -1.05 5.45
-5.00 -1.00 5.55
-4.95 -5.00 -2.45
-4.95 -4.95 -2.35
-4.95 -4.90 -2.25
-4.95 -4.85 -2.15
-4.95 -4.80 -2.05
-4.95 -4.75 -1.95
-4.95 -4.70 -1.85
-4.95 -4.65 -1.75
-4.95 -4.60 -1.65
-4.95 -4.55 -1.55
-4.95 -4.50 -1.45
-4.95 -4.45 -1.35
-4.95 -4.40 -1.25
-4.95 -4.35 -1.15
-4.95 -4.30 -1.05
-4.95 -4.25 -0.95
-4.95 -4.20 -0.85
-4.95 -4.15 -0.75
-4.95 -4.10 -0.65
-4.95 -4.05 -0.55
-4.95 -4.00 -0.45
-4.95 -3.95 -0.35
-4.95 -3.90 -0.25
-4.95 -3.85 -0.15
-4.95 -3.80 -0.05
-4.95 -3.75 0.05
-4.95 -3.70 0.15
-4.95 -3.65 0.25
-4.95 -3.60 0.35
-4.95 -3.55 0.45
-4.95 -3.50 0.55
-4.95 -3.45 0.65
-4.95 -3.40 0.75
-4.95 -3.35 0.85
-4.95 -3.30 0.95
-4.95 -3.25 1.05
-4.95 -3.20 1.15
-4.95 -3.15 1.25
-4.95 -3.10 1.35
-4.95 -3.05 1.45
-4.95 -3.00 1.55
-4.95 -2.95 1.65
-4.95 -2.90 1.75
-4.95 -2.85 1.85
-4.95 -2.80 1.95
-4.95 -2.75 2.05
-4.95 -2.70 2.15
-4.95 -2.65 2.25
-4.95 -2.60 2.35
-4.95 -2.55 2.45
-4.95 -2.50 2.55
-4.95 -2.45 2.65
-4.95 -2.40 2.75
-4.95 -2.35 2.85
-4.95 -2.30 2.95
-4.95 -2.25 3.05
-4.95 -2.20 3.15
-4.95 -2.15 3.25
-4.95 -2.10 3.35
-4.95 -2.05 3.45
-4.95 -2.00 3.55
-4.95 -1.95 3.65
-4.95 -1.90 3.75
-4.95 -1.85 3.85
-4.95 -1.80 3.95
-4.95 -1.75 4.05
-4.95 -1.70 4.15
-4.95 -1.65 4.25
-4.95 -1.60 4.35
-4.95 -1.55 4.45
-4.95 -1.50 4.55
-4.95 -1.45 4.65
-4.95 -1.40 4.75
-4.95 -1.35 4.85
-4.95 -1.30 4.95
-4.95 -1.25 5.05
-4.95 -1.20 5.15
-4.95 -1.15 5.25
-4.95 -1.10 5.35
-4.95 -1.05 5.45
-4.95 -1.00 5.55
-4.90 -5.00 -2.45
-4.90 -4.95 -2.35
-4.90 -4.90 -2.25
-4.90 -4.85 -2.15
-4.90 -4.80 -2.05
-4.90 -4.75 -1.95
-4.90 -4.70 -1.85
-4.90 -4.65 -1.75
-4.90 -4.60 -1.65
-4.90 -4.55 -1.55
-4.90 -4.50 -1.45
-4.90 -4.45 -1.35
-4.90 -4.40 -1.25
-4.90 -4.35 -1.15
-4.90 -4.30 -1.05
-4.90 -4.25 -0.95
-4.90 -4.20 -0.85
-4.90 -4.15 -0.75
-4.90 -4.10 -0.65
-4.90 -4.05 -0.55
-4.90 -4.00 -0.45
-4.90 -3.95 -0.35
-4.90 -3.90 -0.25
-4.90 -3.85 -0.15
-4.90 -3.80 -0.05
-4.90 -3.75 0.05
-4.90 -3.70 0.15
-4.90 -3.65 0.25
-4.90 -3.60 0.35
-4.90 -3.55 0.45
-4.90 -3.50 0.55
-4.90 -3.45 0.65
-4.90 -3.40 0.75
-4.90 -3.35 0.85
-4.90 -3.30 0.95
-4.90 -3.25 1.05
-4.90 -3.20 1.15
-4.90 -3.15 1.25
-4.90 -3.10 1.35
-4.90 -3.05 1.45
-4.90 -3.00 1.55
-4.90 -2.95 1.65
-4.90 -2.90 1.75
-4.90 -2.85 1.85
-4.90 -2.80 1.95
-4.90 -2.75 2.05
-4.90 -2.70 2.15
-4.90 -2.65 2.25
-4.90 -2.60 2.35
-4.90 -2.55 2.45
-4.90 -2.50 2.55
-4.90 -2.45 2.65
-4.90 -2.40 2.75
-4.90 -2.35 2.85
-4.90 -2.30 2.95
-4.90 -2.25 3.05
-4.90 -2.20 3.15
-4.90 -2.15 3.25
-4.90 -2.10 3.35
-4.90 -2.05 3.45
-4.90 -2.00 3.55
-4.90 -1.95 3.65
-4.90 -1.90 3.75
-4.90 -1.85 3.85
-4.90 -1.80 3.95
-4.90 -1.75 4.05
-4.90 -1.70 4.15
-4.90 -1.65 4.25
-4.90 -1.60 4.35
-4.90 -1.55 4.45
-4.90 -1.50 4.55
-4.90 -1.45 4.65
-4.90 -1.40 4.75
-4.90 -1.35 4.85
-4.90 -1.30 4.95
-4.90 -1.25 5.05
-4.90 -1.20 5.15
-4.90 -1.15 5.25
-4.90 -1.10 5.35
-4.90 -1.05 5.45
-4.90 -1.00 5.55
-4.85 -5.00 -2.45
-4.85 -4.95 -2.35
-4.85 -4.90 -2.25
-4.85 -4.85 -2.15
-4.85 -4.80 -2.05
-4.85 -4.75 -1.95
-4.85 -4.70 -1.85
-4.85 -4.65 -1.75
-4.85 -4.60 -1.65
-4.85 -4.55 -1.55
-4.85 -4.50 -1.45
-4.85 -4.45 -1.35
-4.85 -4.40 -1.25
-4.85 -4.35 -1.15
-4.85 -4.30 -1.05
-4.85 -4.25 -0.95
-4.85 -4.20 -0.85
-4.85 -4.15 -0.75
-4.85 -4.10 -0.65
-4.85 -4.05 -0.55
-4.85 -4.00 -0.45
-4.85 -3.95 -0.35
-4.85 -3.90 -0.25
-4.85 -3.85 -0.15
-4.85 -3.80 -0.05
-4.85 -3.75 0.05
-4.85 -3.70 0.15
-4.85 -3.65 0.25
-4.85 -3.60 0.35
-4.85 -3.55 0.45
-4.85 -3.50 0.55
-4.85 -3.45 0.65
-4.85 -3.40 0.75
-4.85 -3.35 0.85
-4.85 -3.30 0.95
-4.85 -3.25 1.05
-4.85 -3.20 1.15
-4.85 -3.15 1.25
-4.85 -3.10 1.35
-4.85 -3.05 1.45
-4.85 -3.00 1.55
-4.85 -2.95 1.65
-4.85 -2.90 1.75
-4.85 -2.85 1.85
-4.85 -2.80 1.95
-4.85 -2.75 2.05
-4.85 -2.70 2.15
-4.85 -2.65 2.25
-4.85 -2.60 2.35
-4.85 -2.55 2.45
-4.85 -2.50 2.55
-4.85 -2.45 2.65
-4.85 -2.40 2.75
-4.85 -2.35 2.85
-4.85 -2.30 2.95
-4.85 -2.25 3.05
-4.85 -2.20 3.15
-4.85 -2.15 3.25
-4.85 -2.10 3.35
-4.85 -2.05 3.45
-4.85 -2.00 3.55
-4.85 -1.95 3.65
-4.85 -1.90 3.75
-4.85 -1.85 3.85
-4.85 -1.80 3.95
-4.85 -1.75 4.05
-4.85 -1.70 4.15
-4.85 -1.65 4.25
-4.85 -1.60 4.35
-4.85 -1.55 4.45
-4.85 -1.50 4.55
-4.85 -1.45 4.65
-4.85 -1.40 4.75
-4.85 -1.35 4.85
-4.85 -1.30 4.95
-4.85 -1.25 5.05
-4.85 -1.20 5.15
-4.85 -1.15 5.25
-4.85 -1.10 5.35
-4.85 -1.05 5.45
-4.85 -1.00 5.55
-4.80 -5.00 -2.45
-4.80 -4.95 -2.35
-4.80 -4.90 -2.25
-4.80 -4.85 -2.15
-4.80 -4.80 -2.05
-4.80 -4.75 -1.95
-4.80 -4.70 -1.85
-4.80 -4.65 -1.75
-4.80 -4.60 -1.65
-4.80 -4.55 -1.55
-4.80 -4.50 -1.45
-4.80 -4.45 -1.35
-4.80 -4.40 -1.25
-4.80 -4.35 -1.15
-4.80 -4.30 -1.05
-4.80 -4.25 -0.95
-4.80 -4.20 -0.85
-4.80 -4.15 -0.75
-4.80 -4.10 -0.65
-4.80 -4.05 -0.55
-4.80 -4.00 -0.45
-4.80 -3.95 -0.35
-4.80 -3.90 -0.25
-4.80 -3.85 -0.15
-4.80 -3.80 -0.05
-4.80 -3.75 0.05
-4.80 -3.70 0.15
-4.80 -3.65 0.25
-4.80 -3.60 0.35
-4.80 -3.55 0.45
-4.80 -3.50 0.55
-4.80 -3.45 0.65
-4.80 -3.40 0.75
-4.80 -3.35 0.85
-4.80 -3.30 0.95
-4.80 -3.25 1.05
-4.80 -3.20 1.15
-4.80 -3.15 1.25
-4.80 -3.10 1.35
-4.80 -3.05 1.45
-4.80 -3.00 1.55
-4.80 -2.95 1.65
-4.80 -2.90 1.75
-4.80 -2.85 1.85
-4.80 -2.80 1.95
-4.80 -2.75 2.05
-4.80 -2.70 2.15
-4.80 -2.65 2.25
-4.80 -2.60 2.35
-4.80 -2.55 2.45
-4.80 -2.50 2.55
-4.80 -2.45 2.65
-4.80 -2.40 2.75
-4.80 -2.35 2.85
-4.80 -2.30 2.95
-4.80 -2.25 3.05
-4.80 -2.20 3.15
-4.80 -2.15 3.25
-4.80 -2.10 3.35
-4.80 -2.05 3.45
-4.80 -2.00 3.55
-4.80 -1.95 3.65
-4.80 -1.90 3.75
-4.80 -1.85 3.85
-4.80 -1.80 3.95
-4.80 -1.75 4.05
-4.80 -1.70 4.15
-4.80 -1.65 4.25
-4.80 -1.60 4.35
-4.80 -1.55 4.45
-4.80 -1.50 4.55
-4.80 -1.45 4.65
-4.80 -1.40 4.75
-4.80 -1.35 4.85
-4.80 -1.30 4.95
-4.80 -1.25 5.05
-4.80 -1.20 5.15
-4.80 -1.15 5.25
-4.80 -1.10 5.35
-4.80 -1.05 5.45
-4.80 -1.00 5.55
-4.75 -5.00 -2.45
-4.75 -4.95 -2.35
-4.75 -4.90 -2.25
-4.75 -4.85 -2.15
-4.75 -4.80 -2.05
-4.75 -4.75 -1.95
-4.75 -4.70 -1.85
-4.75 -4.65 -1.75
-4.75 -4.60 -1.65
-4.75 -4.55 -1.55
-4.75 -4.50 -1.45
-4.75 -4.45 -1.35
-4.75 -4.40 -1.25
-4.75 -4.35 -1.15
-4.75 -4.30 -1.05
-4.75 -4.25 -0.95
-4.75 -4.20 -0.85
-4.75 -4.15 -0.75
-4.75 -4.10 -0.65
-4.75 -4.05 -0.55
-4.75 -4.00 -0.45
-4.75 -3.95 -0.35
-4.75 -3.90 -0.25
-4.75 -3.85 -0.15
-4.75 -3.80 -0.05
-4.75 -3.75 0.05
-4.75 -3.70 0.15
-4.75 -3.65 0.25
-4.75 -3.60 0.35
-4.75 -3.55 0.45
-4.75 -3.50 0.55
-4.75 -3.45 0.65
-4.75 -3.40 0.75
-4.75 -3.35 0.85
-4.75 -3.30 0.95
-4.75 -3.25 1.05
-4.75 -3.20 1.15
-4.75 -3.15 1.25
-4.75 -3.10 1.35
-4.75 -3.05 1.45
-4.75 -3.00 1.55
-4.75 -2.95 1.65
-4.75 -2.90 1.75
-4.75 -2.85 1.85
-4.75 -2.80 1.95
-4.75 -2.75 2.05
-4.75 -2.70 2.15
-4.75 -2.65 2.25
-4.75 -2.60 2.35
-4.75 -2.55 2.45
-4.75 -2.50 2.55
-4.75 -2.45 2.65
-4.75 -2.40 2.75
-4.75 -2.35 2.85
-4.75 -2.30 2.95
-4.75 -2.25 3.05
-4.75 -2.20 3.15
-4.75 -2.15 3.25
-4.75 -2.10 3.35
-4.75 -2.05 3.45
-4.75 -2.00 3.55
-4.75 -1.95 3.65
-4.75 -1.90 3.75
-4.75 -1.85 3.85
-4.75 -1.80 3.95
-4.75 -1.75 4.05
-4.75 -1.70 4.15
-4.75 -1.65 4.25
-4.75 -1.60 4.35
-4.75 -1.55 4.45
-4.75 -1.50 4.55
-4.75 -1.45 4.65
-4.75 -1.40 4.75
-4.75 -1.35 4.85
-4.75 -1.30 4.95
-4.75 -1.25 5.05
-4.75 -1.20 5.15
-4.75 -1.15 5.25
-4.75 -1.10 5.35
-4.75 -1.05 5.45
-4.75 -1.00 5.55
-4.70 -5.00 -2.45
-4.70 -4.95 -2.35
-4.70 -4.90 -2.25
-4.70 -4.85 -2.15
-4.70 -4.80 -2.05
-4.70 -4.75 -1.95
-4.70 -4.70 -1.85
-4.70 -4.65 -1.75
-4.70 -4.60 -1.65
-4.70 -4.55 -1.55
-4.70 -4.50 -1.45
-4.70 -4.45 -1.35
-4.70 -4.40 -1.25
-4.70 -4.35 -1.15
-4.70 -4.30 -1.05
-4.70 -4.25 -0.95
-4.70 -4.20 -0.85
-4.70 -4.15 -0.75
-4.70 -4.10 -0.65
-4.70 -4.05 -0.55
-4.70 -4.00 -0.45
-4.70 -3.95 -0.35
-4.70 -3.90 -0.25
-4.70 -3.85 -0.15
-4.70 -3.80 -0.05
-4.70 -3.75 0.05
-4.70 -3.70 0.15
-4.70 -3.65 0.25
-4.70 -3.60 0.35
-4.70 -3.55 0.45
-4.70 -3.50 0.55
-4.70 -3.45 0.65
-4.70 -3.40 0.75
-4.70 -3.35 0.85
-4.70 -3.30 0.95
-4.70 -3.25 1.05
-4.70 -3.20 1.15
-4.70 -3.15 1.25
-4.70 -3.10 1.35
-4.70 -3.05 1.45
-4.70 -3.00 1.55
-4.70 -2.95 1.65
-4.70 -2.90 1.75
-4.70 -2.85 1.85
-4.70 -2.80 1.95
-4.70 -2.75 2.05
-4.70 -2.70 2.15
-4.70 -2.65 2.25
-4.70 -2.60 2.35
-4.70 -2.55 2.45
-4.70 -2.50 2.55
-4.70 -2.45 2.65
-4.70 -2.40 2.75
-4.70 -2.35 2.85
-4.70 -2.30 2.95
-4.70 -2.25 3.05
-4.70 -2.20 3.15
-4.70 -2.15 3.25
-4.70 -2.10 3.35
-4.70 -2.05 3.45
-4.70 -2.00 3.55
-4.70 -1.95 3.65
-4.70 -1.90 3.75
-4.70 -1.85 3.85
-4.70 -1.80 3.95
-4.70 -1.75 4.05
-4.70 -1.70 4.15
-4.70 -1.65 4.25
-4.70 -1.60 4.35
-4.70 -1.55 4.45
-4.70 -1.50 4.55
-4.70 -1.45 4.65
-4.70 -1.40 4.75
-4.70 -1.35 4.85
-4.70 -1.30 4.95
-4.70 -1.25 5.05
-4.70 -1.20 5.15
-4.70 -1.15 5.25
-4.70 -1.10 5.35
-4.70 -1.05 5.45
-4.70 -1.00 5.55
-4.65 -5.00 -2.45
-4.65 -4.95 -2.35
-4.65 -4.90 -2.25
-4.65 -4.85 -2.15
-4.65 -4.80 -2.05
-4.65 -4.75 -1.95
-4.65 -4.70 -1.85
-4.65 -4.65 -1.75
-4.65 -4.60 -1.65
-4.65 -4.55 -1.55
-4.65 -4.50 -1.45
-4.65 -4.45 -1.35
-4.65 -4.40 -1.25
-4.65 -4.35 -1.15
-4.65 -4.30 -1.05
-4.65 -4.25 -0.95
-4.65 -4.20 -0.85
-4.65 -4.15 -0.75
-4.65 -4.10 -0.65
-4.65 -4.05 -0.55
-4.65 -4.00 -0.45
-4.65 -3.95 -0.35
-4.65 -3.90 -0.25
-4.65 -3.85 -0.15
-4.65 -3.80 -0.05
-4.65 -3.75 0.05
-4.65 -3.70 0.15
-4.65 -3.65 0.25
-4.65 -3.60 0.35
-4.65 -3.55 0.45
-4.65 -3.50 0.55
-4.65 -3.45 0.65
-4.65 -3.40 0.75
-4.65 -3.35 0.85
-4.65 -3.30 0.95
-4.65 -3.25 1.05
-4.65 -3.20 1.15
-4.65 -3.15 1.25
-4.65 -3.10 1.35
-4.65 -3.05 1.45
-4.65 -3.00 1.55
-4.65 -2.95 1.65
-4.65 -2.90 1.75
-4.65 -2.85 1.85
-4.65 -2.80 1.95
-4.65 -2.75 2.05
-4.65 -2.70 2.15
-4.65 -2.65 2.25
-4.65 -2.60 2.35
-4.65 -2.55 2.45
-4.65 -2.50 2.55
-4.65 -2.45 2.65
-4.65 -2.40 2.75
-4.65 -2.35 2.85
-4.65 -2.30 2.95
-4.65 -2.25 3.05
-4.65 -2.20 3.15
-4.65 -2.15 3.25
-4.65 -2.10 3.35
-4.65 -2.05 3.45
-4.65 -2.00 3.55
-4.65 -1.95 3.65
-4.65 -1.90 3.75
-4.65 -1.85 3.85
-4.65 -1.80 3.95
-4.65 -1.75 4.05
-4.65 -1.70 4.15
-4.65 -1.65 4.25
-4.65 -1.60 4.35
-4.65 -1.55 4.45
-4.65 -1.50 4.55
-4.65 -1.45 4.65
-4.65 -1.40 4.75
-4.65 -1.35 4.85
-4.65 -1.30 4.95
-4.65 -1.25 5.05
-4.65 -1.20 5.15
-4.65 -1.15 5.25
-4.65 -1.10 5.35
-4.65 -1.05 5.45
-4.65 -1.00 5.55
-4.60 -5.00 -2.45
-4.60 -4.95 -2.35
-4.60 -4.90 -2.25
-4.60 -4.85 -2.15
-4.60 -4.80 -2.05
-4.60 -4.75 -1.95
-4.60 -4.70 -1.85
-4.60 -4.65 -1.75
-4.60 -4.60 -1.65
-4.60 -4.55 -1.55
-4.60 -4.50 -1.45
-4.60 -4.45 -1.35
-4.60 -4.40 -1.25
-4.60 -4.35 -1.15
-4.60 -4.30 -1.05
-4.60 -4.25 -0.95
-4.60 -4.20 -0.85
-4.60 -4.15 -0.75
-4.60 -4.10 -0.65
-4.60 -4.05 -0.55
-4.60 -4.00 -0.45
-4.60 -3.95 -0.35
-4.60 -3.90 -0.25
-4.60 -3.85 -0.15
-4.60 -3.80 -0.05
-4.60 -3.75 0.05
-4.60 -3.70 0.15
-4.60 -3.65 0.25
-4.60 -3.60 0.35
-4.60 -3.55 0.45
-4.60 -3.50 0.55
-4.60 -3.45 0.65
-4.60 -3.40 0.75
-4.60 -3.35 0.85
-4.60 -3.30 0.95
-4.60 -3.25 1.05
-4.60 -3.20 1.15
-4.60 -3.15 1.25
-4.60 -3.10 1.35
-4.60 -3.05 1.45
-4.60 -3.00 1.55
-4.60 -2.95 1.65
-4.60 -2.90 1.75
-4.60 -2.85 1.85
-4.60 -2.80 1.95
-4.60 -2.75 2.05
-4.60 -2.70 2.15
-4.60 -2.65 2.25
-4.60 -2.60 2.35
-4.60 -2.55 2.45
-4.60 -2.50 2.55
-4.60 -2.45 2.65
-4.60 -2.40 2.75
-4.60 -2.35 2.85
-4.60 -2.30 2.95
-4.60 -2.25 3.05
-4.60 -2.20 3.15
-4.60 -2.15 3.25
-4.60 -2.10 3.35
-4.60 -2.05 3.45
-4.60 -2.00 3.55
-4.60 -1.95 3.65
-4.60 -1.90 3.75
-4.60 -1.85 3.85
-4.60 -1.80 3.95
-4.60 -1.75 4.05
-4.60 -1.70 4.15
-4.60 -1.65 4.25
-4.60 -1.60 4.35
-4.60 -1.55 4.45
-4.60 -1.50 4.55
-4.60 -1.45 4.65
-4.60 -1.40 4.75
-4.60 -1.35 4.85
-4.60 -1.30 4.95
-4.60 -1.25 5.05
-4.60 -1.20 5.15
-4.60 -1.15 5.25
-4.60 -1.10 5.35
-4.60 -1.05 5.45
-4.60 -1.00 5.55
-4.55 -5.00 -2.45
-4.55 -4.95 -2.35
-4.55 -4.90 -2.25
-4.55 -4.85 -2.15
-4.55 -4.80 -2.05
-4.55 -4.75 -1.95
-4.55 -4.70 -1.85
-4.55 -4.65 -1.75
-4.55 -4.60 -1.65
-4.55 -4.55 -1.55
-4.55 -4.50 -1.45
-4.55 -4.45 -1.35
-4.55 -4.40 -1.25
-4.55 -4.35 -1.15
-4.55 -4.30 -1.05
-4.55 -4.25 -0.95
-4.55 -4.20 -0.85
-4.55 -4.15 -0.75
-4.55 -4.10 -0.65
-4.55 -4.05 -0.55
-4.55 -4.00 -0.45
-4.55 -3.95 -0.35
-4.55 -3.90 -0.25
-4.55 -3.85 -0.15
-4.55 -3.80 -0.05
-4.55 -3.75 0.05
-4.55 -3.70 0.15
-4.55 -3.65 0.25
-4.55 -3.60 0.35
-4.55 -3.55 0.45
-4.55 -3.50 0.55
-4.55 -3.45 0.65
-4.55 -3.40 0.75
-4.55 -3.35 0.85
-4.55 -3.30 0.95
-4.55 -3.25 1.05
-4.55 -3.20 1.15
-4.55 -3.15 1.25
-4.55 -3.10 1.35
-4.55 -3.05 1.45
-4.55 -3.00 1.55
-4.55 -2.95 1.65
-4.55 -2.90 1.75
-4.55 -2.85 1.85
-4.55 -2.80 1.95
-4.55 -2.75 2.05
-4.55 -2.70 2.15
-4.55 -2.65 2.25
-4.55 -2.60 2.35
-4.55 -2.55 2.45
-4.55 -2.50 2.55
-4.55 -2.45 2.65
-4.55 -2.40 2.75
-4.55 -2.35 2.85
-4.55 -2.30 2.95
-4.55 -2.25 3.05
-4.55 -2.20 3.15
-4.55 -2.15 3.25
-4.55 -2.10 3.35
-4.55 -2.05 3.45
-4.55 -2.00 3.55
-4.55 -1.95 3.65
-4.55 -1.90 3.75
-4.55 -1.85 3.85
-4.55 -1.80 3.95
-4.55 -1.75 4.05
-4.55 -1.70 4.15
-4.55 -1.65 4.25
-4.55 -1.60 4.35
-4.55 -1.55 4.45
-4.55 -1.50 4.55
-4.55 -1.45 4.65
-4.55 -1.40 4.75
-4.55 -1.35 4.85
-4.55 -1.30 4.95
-4.55 -1.25 5.05
-4.55 -1.20 5.15
-4.55 -1.15 5.25
-4.55 -1.10 5.35
-4.55 -1.05 5.45
-4.55 -1.00 5.55
-4.50 -5.00 -2.45
-4.50 -4.95 -2.35
-4.50 -4.90 -2.25
-4.50 -4.85 -2.15
-4.50 -4.80 -2.05
-4.50 -4.75 -1.95
-4.50 -4.70 -1.85
-4.50 -4.65 -1.75
-4.50 -4.60 -1.65
-4.50 -4.55 -1.55
-4.50 -4.50 -1.45
-4.50 -4.45 -1.35
-4.50 -4.40 -1.25
-4.50 -4.35 -1.15
-4.50 -4.30 -1.05
-4.50 -4.25 -0.95
-4.50 -4.20 -0.85
-4.50 -4.15 -0.75
-4.50 -4.10 -0.65
-4.50 -4.05 -0.55
-4.50 -4.00 -0.45
-4.50 -3.95 -0.35
-4.50 -3.90 -0.25
-4.50 -3.85 -0.15
-4.50 -3.80 -0.05
-4.50 -3.75 0.05
-4.50 -3.70 0.15
-4.50 -3.65 0.25
-4.50 -3.60 0.35
-4.50 -3.55 0.45
-4.50 -3.50 0.55
-4.50 -3.45 0.65
-4.50 -3.40 0.75
-4.50 -3.35 0.85
-4.50 -3.30 0.95
-4.50 -3.25 1.05
-4.50 -3.20 1.15
-4.50 -3.15 1.25
-4.50 -3.10 1.35
-4.50 -3.05 1.45
-4.50 -3.00 1.55
-4.50 -2.95 1.65
-4.50 -2.90 1.75
-4.50 -2.85 1.85
-4.50 -2.80 1.95
-4.50 -2.75 2.05
-4.50 -2.70 2.15
-4.50 -2.65 2.25
-4.50 -2.60 2.35
-4.50 -2.55 2.45
-4.50 -2.50 2.55
-4.50 -2.45 2.65
-4.50 -2.40 2.75
-4.50 -2.35 2.85
-4.50 -2.30 2.95
-4.50 -2.25 3.05
-4.50 -2.20 3.15
-4.50 -2.15 3.25
-4.50 -2.10 3.35
-4.50 -2.05 3.45
-4.50 -2.00 3.55
-4.50 -1.95 3.65
-4.50 -1.90 3.75
-4.50 -1.85 3.85
-4.50 -1.80 3.95
-4.50 -1.75 4.05
-4.50 -1.70 4.15
-4.50 -1.65 4.25
-4.50 -1.60 4.35
-4.50 -1.55 4.45
-4.50 -1.50 4.55
-4.50 -1.45 4.65
-4.50 -1.40 4.75
-4.50 -1.35 4.85
-4.50 -1.30 4.95
-4.50 -1.25 5.05
-4.50 -1.20 5.15
-4.50 -1.15 5.25
-4.50 -1.10 5.35
-4.50 -1.05 5.45
-4.50 -1.00 5.55
-4.45 -5.00 -2.45
-4.45 -4.95 -2.35
-4.45 -4.90 -2.25
-4.45 -4.85 -2.15
-4.45 -4.80 -2.05
-4.45 -4.75 -1.95
-4.45 -4.70 -1.85
-4.45 -4.65 -1.75
-4.45 -4.60 -1.65
-4.45 -4.55 -1.55
-4.45 -4.50 -1.45
-4.45 -4.45 -1.35
-4.45 -4.40 -1.25
-4.45 -4.35 -1.15
-4.45 -4.30 -1.05
-4.45 -4.25 -0.95
-4.45 -4.20 -0.85
-4.45 -4.15 -0.75
-4.45 -4.10 -0.65
-4.45 -4.05 -0.55
-4.45 -4.00 -0.45
-4.45 -3.95 -0.35
-4.45 -3.90 -0.25
-4.45 -3.85 -0.15
-4.45 -3.80 -0.05
-4.45 -3.75 0.05
-4.45 -3.70 0.15
-4.45 -3.65 0.25
-4.45 -3.60 0.35
-4.45 -3.55 0.45
-4.45 -3.50 0.55
-4.45 -3.45 0.65
-4.45 -3.40 0.75
-4.45 -3.35 0.85
-4.45 -3.30 0.95
-4.45 -3.25 1.05
-4.45 -3.20 1.15
-4.45 -3.15 1.25
-4.45 -3.10 1.35
-4.45 -3.05 1.45
-4.45 -3.00 1.55
-4.45 -2.95 1.65
-4.45 -2.90 1.75
-4.45 -2.85 1.85
-4.45 -2.80 1.95
-4.45 -2.75 2.05
-4.45 -2.70 2.15
-4.45 -2.65 2.25
-4.45 -2.60 2.35
-4.45 -2.55 2.45
-4.45 -2.50 2.55
-4.45 -2.45 2.65
-4.45 -2.40 2.75
-4.45 -2.35 2.85
-4.45 -2.30 2.95
-4.45 -2.25 3.05
-4.45 -2.20 3.15
-4.45 -2.15 3.25
-4.45 -2.10 3.35
-4.45 -2.05 3.45
-4.45 -2.00 3.55
-4.45 -1.95 3.65
-4.45 -1.90 3.75
-4.45 -1.85 3.85
-4.45 -1.80 3.95
-4.45 -1.75 4.05
-4.45 -1.70 4.15
-4.45 -1.65 4.25
-4.45 -1.60 4.35
-4.45 -1.55 4.45
-4.45 -1.50 4.55
-4.45 -1.45 4.65
-4.45 -1.40 4.75
-4.45 -1.35 4.85
-4.45 -1.30 4.95
-4.45 -1.25 5.05
-4.45 -1.20 5.15
-4.45 -1.15 5.25
-4.45 -1.10 5.35
-4.45 -1.05 5.45
-4.45 -1.00 5.55
-4.40 -5.00 -2.45
-4.40 -4.95 -2.35
-4.40 -4.90 -2.25
-4.40 -4.85 -2.15
-4.40 -4.80 -2.05
-4.40 -4.75 -1.95
-4.40 -4.70 -1.85
-4.40 -4.65 -1.75
-4.40 -4.60 -1.65
-4.40 -4.55 -1.55
-4.40 -4.50 -1.45
-4.40 -4.45 -1.35
-4.40 -4.40 -1.25
-4.40 -4.35 -1.15
-4.40 -4.30 -1.05
-4.40 -4.25 -0.95
-4.40 -4.20 -0.85
-4.40 -4.15 -0.75
-4.40 -4.10 -0.65
-4.40 -4.05 -0.55
-4.40 -4.00 -0.45
-4.40 -3.95 -0.35
-4.40 -3.90 -0.25
-4.40 -3.85 -0.15
-4.40 -3.80 -0.05
-4.40 -3.75 0.05
-4.40 -3.70 0.15
-4.40 -3.65 0.25
-4.40 -3.60 0.35
-4.40 -3.55 0.45
-4.40 -3.50 0.55
-4.40 -3.45 0.65
-4.40 -3.40 0.75
-4.40 -3.35 0.85
-4.40 -3.30 0.95
-4.40 -3.25 1.05
-4.40 -3.20 1.15
-4.40 -3.15 1.25
-4.40 -3.10 1.35
-4.40 -3.05 1.45
-4.40 -3.00 1.55
-4.40 -2.95 1.65
-4.40 -2.90 1.75
-4.40 -2.85 1.85
-4.40 -2.80 1.95
-4.40 -2.75 2.05
-4.40 -2.70 2.15
-4.40 -2.65 2.25
-4.40 -2.60 2.35
-4.40 -2.55 2.45
-4.40 -2.50 2.55
-4.40 -2.45 2.65
-4.40 -2.40 2.75
-4.40 -2.35 2.85
-4.40 -2.30 2.95
-4.40 -2.25 3.05
-4.40 -2.20 3.15
-4.40 -2.15 3.25
-4.40 -2.10 3.35
-4.40 -2.05 3.45
-4.40 -2.00 3.55
-4.40 -1.95 3.65
-4.40 -1.90 3.75
-4.40 -1.85 3.85
-4.40 -1.80 3.95
-4.40 -1.75 4.05
-4.40 -1.70 4.15
-4.40 -1.65 4.25
-4.40 -1.60 4.35
-4.40 -1.55 4.45
-4.40 -1.50 4.55
-4.40 -1.45 4.65
-4.40 -1.40 4.75
-4.40 -1.35 4.85
-4.40 -1.30 4.95
-4.40 -1.25 5.05
-4.40 -1.20 5.15
-4.40 -1.15 5.25
-4.40 -1.10 5.35
-4.40 -1.05 5.45
-4.40 -1.00 5.55
-4.35 -5.00 -2.45
-4.35 -4.95 -2.35
-4.35 -4.90 -2.25
-4.35 -4.85 -2.15
-4.35 -4.80 -2.05
-4.35 -4.75 -1.95
-4.35 -4.70 -1.85
-4.35 -4.65 -1.75
-4.35 -4.60 -1.65
-4.35 -4.55 -1.55
-4.35 -4.50 -1.45
-4.35 -4.45 -1.35
-4.35 -4.40 -1.25
-4.35 -4.35 -1.15
-4.35 -4.30 -1.05
-4.35 -4.25 -0.95
-4.35 -4.20 -0.85
-4.35 -4.15 -0.75
-4.35 -4.10 -0.65
-4.35 -4.05 -0.55
-4.35 -4.00 -0.45
-4.35 -3.95 -0.35
-4.35 -3.90 -0.25
-4.35 -3.85 -0.15
-4.35 -3.80 -0.05
-4.35 -3.75 0.05
-4.35 -3.70 0.15
-4.35 -3.65 0.25
-4.35 -3.60 0.35
-4.35 -3.55 0.45
-4.35 -3.50 0.55
-4.35 -3.45 0.65
-4.35 -3.40 0.75
-4.35 -3.35 0.85
-4.35 -3.30 0.95
-4.35 -3.25 1.05
-4.35 -3.20 1.15
-4.35 -3.15 1.25
-4.35 -3.10 1.35
-4.35 -3.05 1.45
-4.35 -3.00 1.55
-4.35 -2.95 1.65
-4.35 -2.90 1.75
-4.35 -2.85 1.85
-4.35 -2.80 1.95
-4.35 -2.75 2.05
-4.35 -2.70 2.15
-4.35 -2.65 2.25
-4.35 -2.60 2.35
-4.35 -2.55 2.45
-4.35 -2.50 2.55
-4.35 -2.45 2.65
-4.35 -2.40 2.75
-4.35 -2.35 2.85
-4.35 -2.30 2.95
-4.35 -2.25 3.05
-4.35 -2.20 3.15
-4.35 -2.15 3.25
-4.35 -2.10 3.35
-4.35 -2.05 3.45
-4.35 -2.00 3.55
-4.35 -1.95 3.65
-4.35 -1.90 3.75
-4.35 -1.85 3.85
-4.35 -1.80 3.95
-4.35 -1.75 4.05
-4.35 -1.70 4.15
-4.35 -1.65 4.25
-4.35 -1.60 4.35
-4.35 -1.55 4.45
-4.35 -1.50 4.55
-4.35 -1.45 4.65
-4.35 -1.40 4.75
-4.35 -1.35 4.85
-4.35 -1.30 4.95
-4.35 -1.25 5.05
-4.35 -1.20 5.15
-4.35 -1.15 5.25
-4.35 -1.10 5.35
-4.35 -1.05 5.45
-4.35 -1.00 5.55
-4.30 -5.00 -2.45
-4.30 -4.95 -2.35
-4.30 -4.90 -2.25
-4.30 -4.85 -2.15
-4.30 -4.80 -2.05
-4.30 -4.75 -1.95
-4.30 -4.70 -1.85
-4.30 -4.65 -1.75
-4.30 -4.60 -1.65
-4.30 -4.55 -1.55
-4.30 -4.50 -1.45
-4.30 -4.45 -1.35
-4.30 -4.40 -1.25
-4.30 -4.35 -1.15
-4.30 -4.30 -1.05
-4.30 -4.25 -0.95
-4.30 -4.20 -0.85
-4.30 -4.15 -0.75
-4.30 -4.10 -0.65
-4.30 -4.05 -0.55
-4.30 -4.00 -0.45
-4.30 -3.95 -0.35
-4.30 -3.90 -0.25
-4.30 -3.85 -0.15
-4.30 -3.80 -0.05
-4.30 -3.75 0.05
-4.30 -3.70 0.15
-4.30 -3.65 0.25
-4.30 -3.60 0.35
-4.30 -3.55 0.45
-4.30 -3.50 0.55
-4.30 -3.45 0.65
-4.30 -3.40 0.75
-4.30 -3.35 0.85
-4.30 -3.30 0.95
-4.30 -3.25 1.05
-4.30 -3.20 1.15
-4.30 -3.15 1.25
-4.30 -3.10 1.35
-4.30 -3.05 1.45
-4.30 -3.00 1.55
-4.30 -2.95 1.65
-4.30 -2.90 1.75
-4.30 -2.85 1.85
-4.30 -2.80 1.95
-4.30 -2.75 2.05
-4.30 -2.70 2.15
-4.30 -2.65 2.25
-4.30 -2.60 2.35
-4.30 -2.55 2.45
-4.30 -2.50 2.55
-4.30 -2.45 2.65
-4.30 -2.40 2.75
-4.30 -2.35 2.85
-4.30 -2.30 2.95
-4.30 -2.25 3.05
-4.30 -2.20 3.15
-4.30 -2.15 3.25
-4.30 -2.10 3.35
-4.30 -2.05 3.45
-4.30 -2.00 3.55
-4.30 -1.95 3.65
-4.30 -1.90 3.75
-4.30 -1.85 3.85
-4.30 -1.80 3.95
-4.30 -1.75 4.05
-4.30 -1.70 4.15
-4.30 -1.65 4.25
-4.30 -1.60 4.35
-4.30 -1.55 4.45
-4.30 -1.50 4.55
-4.30 -1.45 4.65
-4.30 -1.40 4.75
-4.30 -1.35 4.85
-4.30 -1.30 4.95
-4.30 -1.25 5.05
-4.30 -1.20 5.15
-4.30 -1.15 5.25
-4.30 -1.10 5.35
-4.30 -1.05 5.45
-4.30 -1.00 5.55
-4.25 -5.00 -2.45
-4.25 -4.95 -2.35
-4.25 -4.90 -2.25
-4.25 -4.85 -2.15
-4.25 -4.80 -2.05
-4.25 -4.75 -1.95
-4.25 -4.70 -1.85
-4.25 -4.65 -1.75
-4.25 -4.60 -1.65
-4.25 -4.55 -1.55
-4.25 -4.50 -1.45
-4.25 -4.45 -1.35
-4.25 -4.40 -1.25
-4.25 -4.35 -1.15
-4.25 -4.30 -1.05
-4.25 -4.25 -0.95
-4.25 -4.20 -0.85
-4.25 -4.15 -0.75
-4.25 -4.10 -0.65
-4.25 -4.05 -0.55
-4.25 -4.00 -0.45
-4.25 -3.95 -0.35
-4.25 -3.90 -0.25
-4.25 -3.85 -0.15
-4.25 -3.80 -0.05
-4.25 -3.75 0.05
-4.25 -3.70 0.15
-4.25 -3.65 0.25
-4.25 -3.60 0.35
-4.25 -3.55 0.45
-4.25 -3.50 0.55
-4.25 -3.45 0.65
-4.25 -3.40 0.75
-4.25 -3.35 0.85
-4.25 -3.30 0.95
-4.25 -3.25 1.05
-4.25 -3.20 1.15
-4.25 -3.15 1.25
-4.25 -3.10 1.35
-4.25 -3.05 1.45
-4.25 -3.00 1.55
-4.25 -2.95 1.65
-4.25 -2.90 1.75
-4.25 -2.85 1.85
-4.25 -2.80 1.95
-4.25 -2.75 2.05
-4.25 -2.70 2.15
-4.25 -2.65 2.25
-4.25 -2.60 2.35
-4.25 -2.55 2.45
-4.25 -2.50 2.55
-4.25 -2.45 2.65
-4.25 -2.40 2.75
-4.25 -2.35 2.85
-4.25 -2.30 2.95
-4.25 -2.25 3.05
-4.25 -2.20 3.15
-4.25 -2.15 3.25
-4.25 -2.10 3.35
-4.25 -2.05 3.45
-4.25 -2.00 3.55
-4.25 -1.95 3.65
-4.25 -1.90 3.75
-4.25 -1.85 3.85
-4.25 -1.80 3.95
-4.25 -1.75 4.05
-4.25 -1.70 4.15
-4.25 -1.65 4.25
-4.25 -1.60 4.35
-4.25 -1.55 4.45
-4.25 -1.50 4.55
-4.25 -1.45 4.65
-4.25 -1.40 4.75
-4.25 -1.35 4.85
-4.25 -1.30 4.95
-4.25 -1.25 5.05
-4.25 -1.20 5.15
-4.25 -1.15 5.25
-4.25 -1.10 5.35
-4.25 -1.05 5.45
-4.25 -1.00 5.55
-4.20 -5.00 -2.45
-4.20 -4.95 -2.35
-4.20 -4.90 -2.25
-4.20 -4.85 -2.15
-4.20 -4.80 -2.05
-4.20 -4.75 -1.95
-4.20 -4.70 -1.85
-4.20 -4.65 -1.75
-4.20 -4.60 -1.65
-4.20 -4.55 -1.55
-4.20 -4.50 -1.45
-4.20 -4.45 -1.35
-4.20 -4.40 -1.25
-4.20 -4.35 -1.15
-4.20 -4.30 -1.05
-4.20 -4.25 -0.95
-4.20 -4.20 -0.85
-4.20 -4.15 -0.75
-4.20 -4.10 -0.65
-4.20 -4.05 -0.55
-4.20 -4.00 -0.45
-4.20 -3.95 -0.35
-4.20 -3.90 -0.25
-4.20 -3.85 -0.15
-4.20 -3.80 -0.05
-4.20 -3.75 0.05
-4.20 -3.70 0.15
-4.20 -3.65 0.25
-4.20 -3.60 0.35
-4.20 -3.55 0.45
-4.20 -3.50 0.55
-4.20 -3.45 0.65
-4.20 -3.40 0.75
-4.20 -3.35 0.85
-4.20 -3.30 0.95
-4.20 -3.25 1.05
-4.20 -3.20 1.15
-4.20 -3.15 1.25
-4.20 -3.10 1.35
-4.20 -3.05 1.45
-4.20 -3.00 1.55
-4.20 -2.95 1.65
-4.20 -2.90 1.75
-4.20 -2.85 1.85
-4.20 -2.80 1.95
-4.20 -2.75 2.05
-4.20 -2.70 2.15
-4.20 -2.65 2.25
-4.20 -2.60 2.35
-4.20 -2.55 2.45
-4.20 -2.50 2.55
-4.20 -2.45 2.65
-4.20 -2.40 2.75
-4.20 -2.35 2.85
-4.20 -2.30 2.95
-4.20 -2.25 3.05
-4.20 -2.20 3.15
-4.20 -2.15 3.25
-4.20 -2.10 3.35
-4.20 -2.05 3.45
-4.20 -2.00 3.55
-4.20 -1.95 3.65
-4.20 -1.90 3.75
-4.20 -1.85 3.85
-4.20 -1.80 3.95
-4.20 -1.75 4.05
-4.20 -1.70 4.15
-4.20 -1.65 4.25
-4.20 -1.60 4.35
-4.20 -1.55 4.45
-4.20 -1.50 4.55
-4.20 -1.45 4.65
-4.20 -1.40 4.75
-4.20 -1.35 4.85
-4.20 -1.30 4.95
-4.20 -1.25 5.05
-4.20 -1.20 5.15
-4.20 -1.15 5.25
-4.20 -1.10 5.35
-4.20 -1.05 5.45
-4.20 -1.00 5.55
-4.15 -5.00 -2.45
-4.15 -4.95 -2.35
-4.15 -4.90 -2.25
-4.15 -4.85 -2.15
-4.15 -4.80 -2.05
-4.15 -4.75 -1.95
-4.15 -4.70 -1.85
-4.15 -4.65 -1.75
-4.15 -4.60 -1.65
-4.15 -4.55 -1.55
-4.15 -4.50 -1.45
-4.15 -4.45 -1.35
-4.15 -4.40 -1.25
-4.15 -4.35 -1.15
-4.15 -4.30 -1.05
-4.15 -4.25 -0.95
-4.15 -4.20 -0.85
-4.15 -4.15 -0.75
-4.15 -4.10 -0.65
-4.15 -4.05 -0.55
-4.15 -4.00 -0.45
-4.15 -3.95 -0.35
-4.15 -3.90 -0.25
-4.15 -3.85 -0.15
-4.15 -3.80 -0.05
-4.15 -3.75 0.05
-4.15 -3.70 0.15
-4.15 -3.65 0.25
-4.15 -3.60 0.35
-4.15 -3.55 0.45
-4.15 -3.50 0.55
-4.15 -3.45 0.65
-4.15 -3.40 0.75
-4.15 -3.35 0.85
-4.15 -3.30 0.95
-4.15 -3.25 1.05
-4.15 -3.20 1.15
-4.15 -3.15 1.25
-4.15 -3.10 1.35
-4.15 -3.05 1.45
-4.15 -3.00 1.55
-4.15 -2.95 1.65
-4.15 -2.90 1.75
-4.15 -2.85 1.85
-4.15 -2.80 1.95
-4.15 -2.75 2.05
-4.15 -2.70 2.15
-4.15 -2.65 2.25
-4.15 -2.60 2.35
-4.15 -2.55 2.45
-4.15 -2.50 2.55
-4.15 -2.45 2.65
-4.15 -2.40 2.75
-4.15 -2.35 2.85
-4.15 -2.30 2.95
-4.15 -2.25 3.05
-4.15 -2.20 3.15
-4.15 -2.15 3.25
-4.15 -2.10 3.35
-4.15 -2.05 3.45
-4.15 -2.00 3.55
-4.15 -1.95 3.65
-4.15 -1.90 3.75
-4.15 -1.85 3.85
-4.15 -1.80 3.95
-4.15 -1.75 4.05
-4.15 -1.70 4.15
-4.15 -1.65 4.25
-4.15 -1.60 4.35
-4.15 -1.55 4.45
-4.15 -1.50 4.55
-4.15 -1.45 4.65
-4.15 -1.40 4.75
-4.15 -1.35 4.85
-4.15 -1.30 4.95
-4.15 -1.25 5.05
-4.15 -1.20 5.15
-4.15 -1.15 5.25
-4.15 -1.10 5.35
-4.15 -1.05 5.45
-4.15 -1.00 5.55
-4.10 -5.00 -2.45
-4.10 -4.95 -2.35
-4.10 -4.90 -2.25
-4.10 -4.85 -2.15
-4.10 -4.80 -2.05
-4.10 -4.75 -1.95
-4.10 -4.70 -1.85
-4.10 -4.65 -1.75
-4.10 -4.60 -1.65
-4.10 -4.55 -1.55
-4.10 -4.50 -1.45
-4.10 -4.45 -1.35
-4.10 -4.40 -1.25
-4.10 -4.35 -1.15
-4.10 -4.30 -1.05
-4.10 -4.25 -0.95
-4.10 -4.20 -0.85
-4.10 -4.15 -0.75
-4.10 -4.10 -0.65
-4.10 -4.05 -0.55
-4.10 -4.00 -0.45
-4.10 -3.95 -0.35
-4.10 -3.90 -0.25
-4.10 -3.85 -0.15
-4.10 -3.80 -0.05
-4.10 -3.75 0.05
-4.10 -3.70 0.15
-4.10 -3.65 0.25
-4.10 -3.60 0.35
-4.10 -3.55 0.45
-4.10 -3.50 0.55
-4.10 -3.45 0.65
-4.10 -3.40 0.75
-4.10 -3.35 0.85
-4.10 -3.30 0.95
-4.10 -3.25 1.05
-4.10 -3.20 1.15
-4.10 -3.15 1.25
-4.10 -3.10 1.35
-4.10 -3.05 1.45
-4.10 -3.00 1.55
-4.10 -2.95 1.65
-4.10 -2.90 1.75
-4.10 -2.85 1.85
-4.10 -2.80 1.95
-4.10 -2.75 2.05
-4.10 -2.70 2.15
-4.10 -2.65 2.25
-4.10 -2.60 2.35
-4.10 -2.55 2.45
-4.10 -2.50 2.55
-4.10 -2.45 2.65
-4.10 -2.40 2.75
-4.10 -2.35 2.85
-4.10 -2.30 2.95
-4.10 -2.25 3.05
-4.10 -2.20 3.15
-4.10 -2.15 3.25
-4.10 -2.10 3.35
-4.10 -2.05 3.45
-4.10 -2.00 3.55
-4.10 -1.95 3.65
-4.10 -1.90 3.75
-4.10 -1.85 3.85
-4.10 -1.80 3.95
-4.10 -1.75 4.05
-4.10 -1.70 4.15
-4.10 -1.65 4.25
-4.10 -1.60 4.35
-4.10 -1.55 4.45
-4.10 -1.50 4.55
-4.10 -1.45 4.65
-4.10 -1.40 4.75
-4.10 -1.35 4.85
-4.10 -1.30 4.95
-4.10 -1.25 5.05
-4.10 -1.20 5.15
-4.10 -1.15 5.25
-4.10 -1.10 5.35
-4.10 -1.05 5.45
-4.10 -1.00 5.55
-4.05 -5.00 -2.45
-4.05 -4.95 -2.35
-4.05 -4.90 -2.25
-4.05 -4.85 -2.15
-4.05 -4.80 -2.05
-4.05 -4.75 -1.95
-4.05 -4.70 -1.85
-4.05 -4.65 -1.75
-4.05 -4.60 -1.65
-4.05 -4.55 -1.55
-4.05 -4.50 -1.45
-4.05 -4.45 -1.35
-4.05 -4.40 -1.25
-4.05 -4.35 -1.15
-4.05 -4.30 -1.05
-4.05 -4.25 -0.95
-4.05 -4.20 -0.85
-4.05 -4.15 -0.75
-4.05 -4.10 -0.65
-4.05 -4.05 -0.55
-4.05 -4.00 -0.45
-4.05 -3.95 -0.35
-4.05 -3.90 -0.25
-4.05 -3.85 -0.15
-4.05 -3.80 -0.05
-4.05 -3.75 0.05
-4.05 -3.70 0.15
-4.05 -3.65 0.25
-4.05 -3.60 0.35
-4.05 -3.55 0.45
-4.05 -3.50 0.55
-4.05 -3.45 0.65
-4.05 -3.40 0.75
-4.05 -3.35 0.85
-4.05 -3.30 0.95
-4.05 -3.25 1.05
-4.05 -3.20 1.15
-4.05 -3.15 1.25
-4.05 -3.10 1.35
-4.05 -3.05 1.45
-4.05 -3.00 1.55
-4.05 -2.95 1.65
-4.05 -2.90 1.75
-4.05 -2.85 1.85
-4.05 -2.80 1.95
-4.05 -2.75 2.05
-4.05 -2.70 2.15
-4.05 -2.65 2.25
-4.05 -2.60 2.35
-4.05 -2.55 2.45
-4.05 -2.50 2.55
-4.05 -2.45 2.65
-4.05 -2.40 2.75
-4.05 -2.35 2.85
-4.05 -2.30 2.95
-4.05 -2.25 3.05
-4.05 -2.20 3.15
-4.05 -2.15 3.25
-4.05 -2.10 3.35
-4.05 -2.05 3.45
-4.05 -2.00 3.55
-4.05 -1.95 3.65
-4.05 -1.90 3.75
-4.05 -1.85 3.85
-4.05 -1.80 3.95
-4.05 -1.75 4.05
-4.05 -1.70 4.15
-4.05 -1.65 4.25
-4.05 -1.60 4.35
-4.05 -1.55 4.45
-4.05 -1.50 4.55
-4.05 -1.45 4.65
-4.05 -1.40 4.75
-4.05 -1.35 4.85
-4.05 -1.30 4.95
-4.05 -1.25 5.05
-4.05 -1.20 5.15
-4.05 -1.15 5.25
-4.05 -1.10 5.35
-4.05 -1.05 5.45
-4.05 -1.00 5.55
-4.00 -5.00 -2.45
-4.00 -4.95 -2.35
-4.00 -4.90 -2.25
-4.00 -4.85 -2.15
-4.00 -4.80 -2.05
-4.00 -4.75 -1.95
-4.00 -4.70 -1.85
-4.00 -4.65 -1.75
-4.00 -4.60 -1.65
-4.00 -4.55 -1.55
-4.00 -4.50 -1.45
-4.00 -4.45 -1.35
-4.00 -4.40 -1.25
-4.00 -4.35 -1.15
-4.00 -4.30 -1.05
-4.00 -4.25 -0.95
-4.00 -4.20 -0.85
-4.00 -4.15 -0.75
-4.00 -4.10 -0.65
-4.00 -4.05 -0.55
-4.00 -4.00 -0.45
-4.00 -3.95 -0.35
-4.00 -3.90 -0.25
-4.00 -3.85 -0.15
-4.00 -3.80 -0.05
-4.00 -3.75 0.05
-4.00 -3.70 0.15
-4.00 -3.65 0.25
-4.00 -3.60 0.35
-4.00 -3.55 0.45
-4.00 -3.50 0.55
-4.00 -3.45 0.65
-4.00 -3.40 0.75
-4.00 -3.35 0.85
-4.00 -3.30 0.95
-4.00 -3.25 1.05
-4.00 -3.20 1.15
-4.00 -3.15 1.25
-4.00 -3.10 1.35
-4.00 -3.05 1.45
-4.00 -3.00 1.55
-4.00 -2.95 1.65
-4.00 -2.90 1.75
-4.00 -2.85 1.85
-4.00 -2.80 1.95
-4.00 -2.75 2.05
-4.00 -2.70 2.15
-4.00 -2.65 2.25
-4.00 -2.60 2.35
-4.00 -2.55 2.45
-4.00 -2.50 2.55
-4.00 -2.45 2.65
-4.00 -2.40 2.75
-4.00 -2.35 2.85
-4.00 -2.30 2.95
-4.00 -2.25 3.05
-4.00 -2.20 3.15
-4.00 -2.15 3.25
-4.00 -2.10 3.35
-4.00 -2.05 3.45
-4.00 -2.00 3.55
-4.00 -1.95 3.65
-4.00 -1.90 3.75
-4.00 -1.85 3.85
-4.00 -1.80 3.95
-4.00 -1.75 4.05
-4.00 -1.70 4.15
-4.00 -1.65 4.25
-4.00 -1.60 4.35
-4.00 -1.55 4.45
-4.00 -1.50 4.55
-4.00 -1.45 4.65
-4.00 -1.40 4.75
-4.00 -1.35 4.85
-4.00 -1.30 4.95
-4.00 -1.25 5.05
-4.00 -1.20 5.15
-4.00 -1.15 5.25
-4.00 -1.10 5.35
-4.00 -1.05 5.45
-4.00 -1.00 5.55
-3.95 -5.00 -2.45
-3.95 -4.95 -2.35
-3.95 -4.90 -2.25
-3.95 -4.85 -2.15
-3.95 -4.80 -2.05
-3.95 -4.75 -1.95
-3.95 -4.70 -1.85
-3.95 -4.65 -1.75
-3.95 -4.60 -1.65
-3.95 -4.55 -1.55
-3.95 -4.50 -1.45
-3.95 -4.45 -1.35
-3.95 -4.40 -1.25
-3.95 -4.35 -1.15
-3.95 -4.30 -1.05
-3.95 -4.25 -0.95
-3.95 -4.20 -0.85
-3.95 -4.15 -0.75
-3.95 -4.10 -0.65
-3.95 -4.05 -0.55
-3.95 -4.00 -0.45
-3.95 -3.95 -0.35
-3.95 -3.90 -0.25
-3.95 -3.85 -0.15
-3.95 -3.80 -0.05
-3.95 -3.75 0.05
-3.95 -3.70 0.15
-3.95 -3.65 0.25
-3.95 -3.60 0.35
-3.95 -3.55 0.45
-3.95 -3.50 0.55
-3.95 -3.45 0.65
-3.95 -3.40 0.75
-3.95 -3.35 0.85
-3.95 -3.30 0.95
-3.95 -3.25 1.05
-3.95 -3.20 1.15
-3.95 -3.15 1.25
-3.95 -3.10 1.35
-3.95 -3.05 1.45
-3.95 -3.00 1.55
-3.95 -2.95 1.65
-3.95 -2.90 1.75
-3.95 -2.85 1.85
-3.95 -2.80 1.95
-3.95 -2.75 2.05
-3.95 -2.70 2.15
-3.95 -2.65 2.25
-3.95 -2.60 2.35
-3.95 -2.55 2.45
-3.95 -2.50 2.55
-3.95 -2.45 2.65
-3.95 -2.40 2.75
-3.95 -2.35 2.85
-3.95 -2.30 2.95
-3.95 -2.25 3.05
-3.95 -2.20 3.15
-3.95 -2.15 3.25
-3.95 -2.10 3.35
-3.95 -2.05 3.45
-3.95 -2.00 3.55
-3.95 -1.95 3.65
-3.95 -1.90 3.75
-3.95 -1.85 3.85
-3.95 -1.80 3.95
-3.95 -1.75 4.05
-3.95 -1.70 4.15
-3.95 -1.65 4.25
-3.95 -1.60 4.35
-3.95 -1.55 4.45
-3.95 -1.50 4.55
-3.95 -1.45 4.65
-3.95 -1.40 4.75
-3.95 -1.35 4.85
-3.95 -1.30 4.95
-3.95 -1.25 5.05
-3.95 -1.20 5.15
-3.95 -1.15 5.25
-3.95 -1.10 5.35
-3.95 -1.05 5.45
-3.95 -1.00 5.55
-3.90 -5.00 -2.45
-3.90 -4.95 -2.35
-3.90 -4.90 -2.25
-3.90 -4.85 -2.15
-3.90 -4.80 -2.05
-3.90 -4.75 -1.95
-3.90 -4.70 -1.85
-3.90 -4.65 -1.75
-3.90 -4.60 -1.65
-3.90 -4.55 -1.55
-3.90 -4.50 -1.45
-3.90 -4.45 -1.35
-3.90 -4.40 -1.25
-3.90 -4.35 -1.15
-3.90 -4.30 -1.05
-3.90 -4.25 -0.95
-3.90 -4.20 -0.85
-3.90 -4.15 -0.75
-3.90 -4.10 -0.65
-3.90 -4.05 -0.55
-3.90 -4.00 -0.45
-3.90 -3.95 -0.35
-3.90 -3.90 -0.25
-3.90 -3.85 -0.15
-3.90 -3.80 -0.05
-3.90 -3.75 0.05
-3.90 -3.70 0.15
-3.90 -3.65 0.25
-3.90 -3.60 0.35
-3.90 -3.55 0.45
-3.90 -3.50 0.55
-3.90 -3.45 0.65
-3.90 -3.40 0.75
-3.90 -3.35 0.85
-3.90 -3.30 0.95
-3.90 -3.25 1.05
-3.90 -3.20 1.15
-3.90 -3.15 1.25
-3.90 -3.10 1.35
-3.90 -3.05 1.45
-3.90 -3.00 1.55
-3.90 -2.95 1.65
-3.90 -2.90 1.75
-3.90 -2.85 1.85
-3.90 -2.80 1.95
-3.90 -2.75 2.05
-3.90 -2.70 2.15
-3.90 -2.65 2.25
-3.90 -2.60 2.35
-3.90 -2.55 2.45
-3.90 -2.50 2.55
-3.90 -2.45 2.65
-3.90 -2.40 2.75
-3.90 -2.35 2.85
-3.90 -2.30 2.95
-3.90 -2.25 3.05
-3.90 -2.20 3.15
-3.90 -2.15 3.25
-3.90 -2.10 3.35
-3.90 -2.05 3.45
-3.90 -2.00 3.55
-3.90 -1.95 3.65
-3.90 -1.90 3.75
-3.90 -1.85 3.85
-3.90 -1.80 3.95
-3.90 -1.75 4.05
-3.90 -1.70 4.15
-3.90 -1.65 4.25
-3.90 -1.60 4.35
-3.90 -1.55 4.45
-3.90 -1.50 4.55
-3.90 -1.45 4.65
-3.90 -1.40 4.75
-3.90 -1.35 4.85
-3.90 -1.30 4.95
-3.90 -1.25 5.05
-3.90 -1.20 5.15
-3.90 -1.15 5.25
-3.90 -1.10 5.35
-3.90 -1.05 5.45
-3.90 -1.00 5.55
-3.85 -5.00 -2.45
-3.85 -4.95 -2.35
-3.85 -4.90 -2.25
-3.85 -4.85 -2.15
-3.85 -4.80 -2.05
-3.85 -4.75 -1.95
-3.85 -4.70 -1.85
-3.85 -4.65 -1.75
-3.85 -4.60 -1.65
-3.85 -4.55 -1.55
-3.85 -4.50 -1.45
-3.85 -4.45 -1.35
-3.85 -4.40 -1.25
-3.85 -4.35 -1.15
-3.85 -4.30 -1.05
-3.85 -4.25 -0.95
-3.85 -4.20 -0.85
-3.85 -4.15 -0.75
-3.85 -4.10 -0.65
-3.85 -4.05 -0.55
-3.85 -4.00 -0.45
-3.85 -3.95 -0.35
-3.85 -3.90 -0.25
-3.85 -3.85 -0.15
-3.85 -3.80 -0.05
-3.85 -3.75 0.05
-3.85 -3.70 0.15
-3.85 -3.65 0.25
-3.85 -3.60 0.35
-3.85 -3.55 0.45
-3.85 -3.50 0.55
-3.85 -3.45 0.65
-3.85 -3.40 0.75
-3.85 -3.35 0.85
-3.85 -3.30 0.95
-3.85 -3.25 1.05
-3.85 -3.20 1.15
-3.85 -3.15 1.25
-3.85 -3.10 1.35
-3.85 -3.05 1.45
-3.85 -3.00 1.55
-3.85 -2.95 1.65
-3.85 -2.90 1.75
-3.85 -2.85 1.85
-3.85 -2.80 1.95
-3.85 -2.75 2.05
-3.85 -2.70 2.15
-3.85 -2.65 2.25
-3.85 -2.60 2.35
-3.85 -2.55 2.45
-3.85 -2.50 2.55
-3.85 -2.45 2.65
-3.85 -2.40 2.75
-3.85 -2.35 2.85
-3.85 -2.30 2.95
-3.85 -2.25 3.05
-3.85 -2.20 3.15
-3.85 -2.15 3.25
-3.85 -2.10 3.35
-3.85 -2.05 3.45
-3.85 -2.00 3.55
-3.85 -1.95 3.65
-3.85 -1.90 3.75
-3.85 -1.85 3.85
-3.85 -1.80 3.95
-3.85 -1.75 4.05
-3.85 -1.70 4.15
-3.85 -1.65 4.25
-3.85 -1.60 4.35
-3.85 -1.55 4.45
-3.85 -1.50 4.55
-3.85 -1.45 4.65
-3.85 -1.40 4.75
-3.85 -1.35 4.85
-3.85 -1.30 4.95
-3.85 -1.25 5.05
-3.85 -1.20 5.15
-3.85 -1.15 5.25
-3.85 -1.10 5.35
-3.85 -1.05 5.45
-3.85 -1.00 5.55
-3.80 -5.00 -2.45
-3.80 -4.95 -2.35
-3.80 -4.90 -2.25
-3.80 -4.85 -2.15
-3.80 -4.80 -2.05
-3.80 -4.75 -1.95
-3.80 -4.70 -1.85
-3.80 -4.65 -1.75
-3.80 -4.60 -1.65
-3.80 -4.55 -1.55
-3.80 -4.50 -1.45
-3.80 -4.45 -1.35
-3.80 -4.40 -1.25
-3.80 -4.35 -1.15
-3.80 -4.30 -1.05
-3.80 -4.25 -0.95
-3.80 -4.20 -0.85
-3.80 -4.15 -0.75
-3.80 -4.10 -0.65
-3.80 -4.05 -0.55
-3.80 -4.00 -0.45
-3.80 -3.95 -0.35
-3.80 -3.90 -0.25
-3.80 -3.85 -0.15
-3.80 -3.80 -0.05
-3.80 -3.75 0.05
-3.80 -3.70 0.15
-3.80 -3.65 0.25
-3.80 -3.60 0.35
-3.80 -3.55 0.45
-3.80 -3.50 0.55
-3.80 -3.45 0.65
-3.80 -3.40 0.75
-3.80 -3.35 0.85
-3.80 -3.30 0.95
-3.80 -3.25 1.05
-3.80 -3.20 1.15
-3.80 -3.15 1.25
-3.80 -3.10 1.35
-3.80 -3.05 1.45
-3.80 -3.00 1.55
-3.80 -2.95 1.65
-3.80 -2.90 1.75
-3.80 -2.85 1.85
-3.80 -2.80 1.95
-3.80 -2.75 2.05
-3.80 -2.70 2.15
-3.80 -2.65 2.25
-3.80 -2.60 2.35
-3.80 -2.55 2.45
-3.80 -2.50 2.55
-3.80 -2.45 2.65
-3.80 -2.40 2.75
-3.80 -2.35 2.85
-3.80 -2.30 2.95
-3.80 -2.25 3.05
-3.80 -2.20 3.15
-3.80 -2.15 3.25
-3.80 -2.10 3.35
-3.80 -2.05 3.45
-3.80 -2.00 3.55
-3.80 -1.95 3.65
-3.80 -1.90 3.75
-3.80 -1.85 3.85
-3.80 -1.80 3.95
-3.80 -1.75 4.05
-3.80 -1.70 4.15
-3.80 -1.65 4.25
-3.80 -1.60 4.35
-3.80 -1.55 4.45
-3.80 -1.50 4.55
-3.80 -1.45 4.65
-3.80 -1.40 4.75
-3.80 -1.35 4.85
-3.80 -1.30 4.95
-3.80 -1.25 5.05
-3.80 -1.20 5.15
-3.80 -1.15 5.25
-3.80 -1.10 5.35
-3.80 -1.05 5.45
-3.80 -1.00 5.55
-3.75 -5.00 -2.45
-3.75 -4.95 -2.35
-3.75 -4.90 -2.25
-3.75 -4.85 -2.15
-3.75 -4.80 -2.05
-3.75 -4.75 -1.95
-3.75 -4.70 -1.85
-3.75 -4.65 -1.75
-3.75 -4.60 -1.65
-3.75 -4.55 -1.55
-3.75 -4.50 -1.45
-3.75 -4.45 -1.35
-3.75 -4.40 -1.25
-3.75 -4.35 -1.15
-3.75 -4.30 -1.05
-3.75 -4.25 -0.95
-3.75 -4.20 -0.85
-3.75 -4.15 -0.75
-3.75 -4.10 -0.65
-3.75 -4.05 -0.55
-3.75 -4.00 -0.45
-3.75 -3.95 -0.35
-3.75 -3.90 -0.25
-3.75 -3.85 -0.15
-3.75 -3.80 -0.05
-3.75 -3.75 0.05
-3.75 -3.70 0.15
-3.75 -3.65 0.25
-3.75 -3.60 0.35
-3.75 -3.55 0.45
-3.75 -3.50 0.55
-3.75 -3.45 0.65
-3.75 -3.40 0.75
-3.75 -3.35 0.85
-3.75 -3.30 0.95
-3.75 -3.25 1.05
-3.75 -3.20 1.15
-3.75 -3.15 1.25
-3.75 -3.10 1.35
-3.75 -3.05 1.45
-3.75 -3.00 1.55
-3.75 -2.95 1.65
-3.75 -2.90 1.75
-3.75 -2.85 1.85
-3.75 -2.80 1.95
-3.75 -2.75 2.05
-3.75 -2.70 2.15
-3.75 -2.65 2.25
-3.75 -2.60 2.35
-3.75 -2.55 2.45
-3.75 -2.50 2.55
-3.75 -2.45 2.65
-3.75 -2.40 2.75
-3.75 -2.35 2.85
-3.75 -2.30 2.95
-3.75 -2.25 3.05
-3.75 -2.20 3.15
-3.75 -2.15 3.25
-3.75 -2.10 3.35
-3.75 -2.05 3.45
-3.75 -2.00 3.55
-3.75 -1.95 3.65
-3.75 -1.90 3.75
-3.75 -1.85 3.85
-3.75 -1.80 3.95
-3.75 -1.75 4.05
-3.75 -1.70 4.15
-3.75 -1.65 4.25
-3.75 -1.60 4.35
-3.75 -1.55 4.45
-3.75 -1.50 4.55
-3.75 -1.45 4.65
-3.75 -1.40 4.75
-3.75 -1.35 4.85
-3.75 -1.30 4.95
-3.75 -1.25 5.05
-3.75 -1.20 5.15
-3.75 -1.15 5.25
-3.75 -1.10 5.35
-3.75 -1.05 5.45
-3.75 -1.00 5.55
-3.70 -5.00 -2.45
-3.70 -4.95 -2.35
-3.70 -4.90 -2.25
-3.70 -4.85 -2.15
-3.70 -4.80 -2.05
-3.70 -4.75 -1.95
-3.70 -4.70 -1.85
-3.70 -4.65 -1.75
-3.70 -4.60 -1.65
-3.70 -4.55 -1.55
-3.70 -4.50 -1.45
-3.70 -4.45 -1.35
-3.70 -4.40 -1.25
-3.70 -4.35 -1.15
-3.70 -4.30 -1.05
-3.70 -4.25 -0.95
-3.70 -4.20 -0.85
-3.70 -4.15 -0.75
-3.70 -4.10 -0.65
-3.70 -4.05 -0.55
-3.70 -4.00 -0.45
-3.70 -3.95 -0.35
-3.70 -3.90 -0.25
-3.70 -3.85 -0.15
-3.70 -3.80 -0.05
-3.70 -3.75 0.05
-3.70 -3.70 0.15
-3.70 -3.65 0.25
-3.70 -3.60 0.35
-3.70 -3.55 0.45
-3.70 -3.50 0.55
-3.70 -3.45 0.65
-3.70 -3.40 0.75
-3.70 -3.35 0.85
-3.70 -3.30 0.95
-3.70 -3.25 1.05
-3.70 -3.20 1.15
-3.70 -3.15 1.25
-3.70 -3.10 1.35
-3.70 -3.05 1.45
-3.70 -3.00 1.55
-3.70 -2.95 1.65
-3.70 -2.90 1.75
-3.70 -2.85 1.85
-3.70 -2.80 1.95
-3.70 -2.75 2.05
-3.70 -2.70 2.15
-3.70 -2.65 2.25
-3.70 -2.60 2.35
-3.70 -2.55 2.45
-3.70 -2.50 2.55
-3.70 -2.45 2.65
-3.70 -2.40 2.75
-3.70 -2.35 2.85
-3.70 -2.30 2.95
-3.70 -2.25 3.05
-3.70 -2.20 3.15
-3.70 -2.15 3.25
-3.70 -2.10 3.35
-3.70 -2.05 3.45
-3.70 -2.00 3.55
-3.70 -1.95 3.65
-3.70 -1.90 3.75
-3.70 -1.85 3.85
-3.70 -1.80 3.95
-3.70 -1.75 4.05
-3.70 -1.70 4.15
-3.70 -1.65 4.25
-3.70 -1.60 4.35
-3.70 -1.55 4.45
-3.70 -1.50 4.55
-3.70 -1.45 4.65
-3.70 -1.40 4.75
-3.70 -1.35 4.85
-3.70 -1.30 4.95
-3.70 -1.25 5.05
-3.70 -1.20 5.15
-3.70 -1.15 5.25
-3.70 -1.10 5.35
-3.70 -1.05 5.45
-3.70 -1.00 5.55
-3.65 -5.00 -2.45
-3.65 -4.95 -2.35
-3.65 -4.90 -2.25
-3.65 -4.85 -2.15
-3.65 -4.80 -2.05
-3.65 -4.75 -1.95
-3.65 -4.70 -1.85
-3.65 -4.65 -1.75
-3.65 -4.60 -1.65
-3.65 -4.55 -1.55
-3.65 -4.50 -1.45
-3.65 -4.45 -1.35
-3.65 -4.40 -1.25
-3.65 -4.35 -1.15
-3.65 -4.30 -1.05
-3.65 -4.25 -0.95
-3.65 -4.20 -0.85
-3.65 -4.15 -0.75
-3.65 -4.10 -0.65
-3.65 -4.05 -0.55
-3.65 -4.00 -0.45
-3.65 -3.95 -0.35
-3.65 -3.90 -0.25
-3.65 -3.85 -0.15
-3.65 -3.80 -0.05
-3.65 -3.75 0.05
-3.65 -3.70 0.15
-3.65 -3.65 0.25
-3.65 -3.60 0.35
-3.65 -3.55 0.45
-3.65 -3.50 0.55
-3.65 -3.45 0.65
-3.65 -3.40 0.75
-3.65 -3.35 0.85
-3.65 -3.30 0.95
-3.65 -3.25 1.05
-3.65 -3.20 1.15
-3.65 -3.15 1.25
-3.65 -3.10 1.35
-3.65 -3.05 1.45
-3.65 -3.00 1.55
-3.65 -2.95 1.65
-3.65 -2.90 1.75
-3.65 -2.85 1.85
-3.65 -2.80 1.95
-3.65 -2.75 2.05
-3.65 -2.70 2.15
-3.65 -2.65 2.25
-3.65 -2.60 2.35
-3.65 -2.55 2.45
-3.65 -2.50 2.55
-3.65 -2.45 2.65
-3.65 -2.40 2.75
-3.65 -2.35 2.85
-3.65 -2.30 2.95
-3.65 -2.25 3.05
-3.65 -2.20 3.15
-3.65 -2.15 3.25
-3.65 -2.10 3.35
-3.65 -2.05 3.45
-3.65 -2.00 3.55
-3.65 -1.95 3.65
-3.65 -1.90 3.75
-3.65 -1.85 3.85
-3.65 -1.80 3.95
-3.65 -1.75 4.05
-3.65 -1.70 4.15
-3.65 -1.65 4.25
-3.65 -1.60 4.35
-3.65 -1.55 4.45
-3.65 -1.50 4.55
-3.65 -1.45 4.65
-3.65 -1.40 4.75
-3.65 -1.35 4.85
-3.65 -1.30 4.95
-3.65 -1.25 5.05
-3.65 -1.20 5.15
-3.65 -1.15 5.25
-3.65 -1.10 5.35
-3.65 -1.05 5.45
-3.65 -1.00 5.55
-3.60 -5.00 -2.45
-3.60 -4.95 -2.35
-3.60 -4.90 -2.25
-3.60 -4.85 -2.15
-3.60 -4.80 -2.05
-3.60 -4.75 -1.95
-3.60 -4.70 -1.85
-3.60 -4.65 -1.75
-3.60 -4.60 -1.65
-3.60 -4.55 -1.55
-3.60 -4.50 -1.45
-3.60 -4.45 -1.35
-3.60 -4.40 -1.25
-3.60 -4.35 -1.15
-3.60 -4.30 -1.05
-3.60 -4.25 -0.95
-3.60 -4.20 -0.85
-3.60 -4.15 -0.75
-3.60 -4.10 -0.65
-3.60 -4.05 -0.55
-3.60 -4.00 -0.45
-3.60 -3.95 -0.35
-3.60 -3.90 -0.25
-3.60 -3.85 -0.15
-3.60 -3.80 -0.05
-3.60 -3.75 0.05
-3.60 -3.70 0.15
-3.60 -3.65 0.25
-3.60 -3.60 0.35
-3.60 -3.55 0.45
-3.60 -3.50 0.55
-3.60 -3.45 0.65
-3.60 -3.40 0.75
-3.60 -3.35 0.85
-3.60 -3.30 0.95
-3.60 -3.25 1.05
-3.60 -3.20 1.15
-3.60 -3.15 1.25
-3.60 -3.10 1.35
-3.60 -3.05 1.45
-3.60 -3.00 1.55
-3.60 -2.95 1.65
-3.60 -2.90 1.75
-3.60 -2.85 1.85
-3.60 -2.80 1.95
-3.60 -2.75 2.05
-3.60 -2.70 2.15
-3.60 -2.65 2.25
-3.60 -2.60 2.35
-3.60 -2.55 2.45
-3.60 -2.50 2.55
-3.60 -2.45 2.65
-3.60 -2.40 2.75
-3.60 -2.35 2.85
-3.60 -2.30 2.95
-3.60 -2.25 3.05
-3.60 -2.20 3.15
-3.60 -2.15 3.25
-3.60 -2.10 3.35
-3.60 -2.05 3.45
-3.60 -2.00 3.55
-3.60 -1.95 3.65
-3.60 -1.90 3.75
-3.60 -1.85 3.85
-3.60 -1.80 3.95
-3.60 -1.75 4.05
-3.60 -1.70 4.15
-3.60 -1.65 4.25
-3.60 -1.60 4.35
-3.60 -1.55 4.45
-3.60 -1.50 4.55
-3.60 -1.45 4.65
-3.60 -1.40 4.75
-3.60 -1.35 4.85
-3.60 -1.30 4.95
-3.60 -1.25 5.05
-3.60 -1.20 5.15
-3.60 -1.15 5.25
-3.60 -1.10 5.35
-3.60 -1.05 5.45
-3.60 -1.00 5.55
-3.55 -5.00 -2.45
-3.55 -4.95 -2.35
-3.55 -4.90 -2.25
-3.55 -4.85 -2.15
-3.55 -4.80 -2.05
-3.55 -4.75 -1.95
-3.55 -4.70 -1.85
-3.55 -4.65 -1.75
-3.55 -4.60 -1.65
-3.55 -4.55 -1.55
-3.55 -4.50 -1.45
-3.55 -4.45 -1.35
-3.55 -4.40 -1.25
-3.55 -4.35 -1.15
-3.55 -4.30 -1.05
-3.55 -4.25 -0.95
-3.55 -4.20 -0.85
-3.55 -4.15 -0.75
-3.55 -4.10 -0.65
-3.55 -4.05 -0.55
-3.55 -4.00 -0.45
-3.55 -3.95 -0.35
-3.55 -3.90 -0.25
-3.55 -3.85 -0.15
-3.55 -3.80 -0.05
-3.55 -3.75 0.05
-3.55 -3.70 0.15
-3.55 -3.65 0.25
-3.55 -3.60 0.35
-3.55 -3.55 0.45
-3.55 -3.50 0.55
-3.55 -3.45 0.65
-3.55 -3.40 0.75
-3.55 -3.35 0.85
-3.55 -3.30 0.95
-3.55 -3.25 1.05
-3.55 -3.20 1.15
-3.55 -3.15 1.25
-3.55 -3.10 1.35
-3.55 -3.05 1.45
-3.55 -3.00 1.55
-3.55 -2.95 1.65
-3.55 -2.90 1.75
-3.55 -2.85 1.85
-3.55 -2.80 1.95
-3.55 -2.75 2.05
-3.55 -2.70 2.15
-3.55 -2.65 2.25
-3.55 -2.60 2.35
-3.55 -2.55 2.45
-3.55 -2.50 2.55
-3.55 -2.45 2.65
-3.55 -2.40 2.75
-3.55 -2.35 2.85
-3.55 -2.30 2.95
-3.55 -2.25 3.05
-3.55 -2.20 3.15
-3.55 -2.15 3.25
-3.55 -2.10 3.35
-3.55 -2.05 3.45
-3.55 -2.00 3.55
-3.55 -1.95 3.65
-3.55 -1.90 3.75
-3.55 -1.85 3.85
-3.55 -1.80 3.95
-3.55 -1.75 4.05
-3.55 -1.70 4.15
-3.55 -1.65 4.25
-3.55 -1.60 4.35
-3.55 -1.55 4.45
-3.55 -1.50 4.55
-3.55 -1.45 4.65
-3.55 -1.40 4.75
-3.55 -1.35 4.85
-3.55 -1.30 4.95
-3.55 -1.25 5.05
-3.55 -1.20 5.15
-3.55 -1.15 5.25
-3.55 -1.10 5.35
-3.55 -1.05 5.45
-3.55 -1.00 5.55
-3.50 -5.00 -2.45
-3.50 -4.95 -2.35
-3.50 -4.90 -2.25
-3.50 -4.85 -2.15
-3.50 -4.80 -2.05
-3.50 -4.75 -1.95
-3.50 -4.70 -1.85
-3.50 -4.65 -1.75
-3.50 -4.60 -1.65
-3.50 -4.55 -1.55
-3.50 -4.50 -1.45
-3.50 -4.45 -1.35
-3.50 -4.40 -1.25
-3.50 -4.35 -1.15
-3.50 -4.30 -1.05
-3.50 -4.25 -0.95
-3.50 -4.20 -0.85
-3.50 -4.15 -0.75
-3.50 -4.10 -0.65
-3.50 -4.05 -0.55
-3.50 -4.00 -0.45
-3.50 -3.95 -0.35
-3.50 -3.90 -0.25
-3.50 -3.85 -0.15
-3.50 -3.80 -0.05
-3.50 -3.75 0.05
-3.50 -3.70 0.15
-3.50 -3.65 0.25
-3.50 -3.60 0.35
-3.50 -3.55 0.45
-3.50 -3.50 0.55
-3.50 -3.45 0.65
-3.50 -3.40 0.75
-3.50 -3.35 0.85
-3.50 -3.30 0.95
-3.50 -3.25 1.05
-3.50 -3.20 1.15
-3.50 -3.15 1.25
-3.50 -3.10 1.35
-3.50 -3.05 1.45
-3.50 -3.00 1.55
-3.50 -2.95 1.65
-3.50 -2.90 1.75
-3.50 -2.85 1.85
-3.50 -2.80 1.95
-3.50 -2.75 2.05
-3.50 -2.70 2.15
-3.50 -2.65 2.25
-3.50 -2.60 2.35
-3.50 -2.55 2.45
-3.50 -2.50 2.55
-3.50 -2.45 2.65
-3.50 -2.40 2.75
-3.50 -2.35 2.85
-3.50 -2.30 2.95
-3.50 -2.25 3.05
-3.50 -2.20 3.15
-3.50 -2.15 3.25
-3.50 -2.10 3.35
-3.50 -2.05 3.45
-3.50 -2.00 3.55
-3.50 -1.95 3.65
-3.50 -1.90 3.75
-3.50 -1.85 3.85
-3.50 -1.80 3.95
-3.50 -1.75 4.05
-3.50 -1.70 4.15
-3.50 -1.65 4.25
-3.50 -1.60 4.35
-3.50 -1.55 4.45
-3.50 -1.50 4.55
-3.50 -1.45 4.65
-3.50 -1.40 4.75
-3.50 -1.35 4.85
-3.50 -1.30 4.95
-3.50 -1.25 5.05
-3.50 -1.20 5.15
-3.50 -1.15 5.25
-3.50 -1.10 5.35
-3.50 -1.05 5.45
-3.50 -1.00 5.55
-3.45 -5.00 -2.45
-3.45 -4.95 -2.35
-3.45 -4.90 -2.25
-3.45 -4.85 -2.15
-3.45 -4.80 -2.05
-3.45 -4.75 -1.95
-3.45 -4.70 -1.85
-3.45 -4.65 -1.75
-3.45 -4.60 -1.65
-3.45 -4.55 -1.55
-3.45 -4.50 -1.45
-3.45 -4.45 -1.35
-3.45 -4.40 -1.25
-3.45 -4.35 -1.15
-3.45 -4.30 -1.05
-3.45 -4.25 -0.95
-3.45 -4.20 -0.85
-3.45 -4.15 -0.75
-3.45 -4.10 -0.65
-3.45 -4.05 -0.55
-3.45 -4.00 -0.45
-3.45 -3.95 -0.35
-3.45 -3.90 -0.25
-3.45 -3.85 -0.15
-3.45 -3.80 -0.05
-3.45 -3.75 0.05
-3.45 -3.70 0.15
-3.45 -3.65 0.25
-3.45 -3.60 0.35
-3.45 -3.55 0.45
-3.45 -3.50 0.55
-3.45 -3.45 0.65
-3.45 -3.40 0.75
-3.45 -3.35 0.85
-3.45 -3.30 0.95
-3.45 -3.25 1.05
-3.45 -3.20 1.15
-3.45 -3.15 1.25
-3.45 -3.10 1.35
-3.45 -3.05 1.45
-3.45 -3.00 1.55
-3.45 -2.95 1.65
-3.45 -2.90 1.75
-3.45 -2.85 1.85
-3.45 -2.80 1.95
-3.45 -2.75 2.05
-3.45 -2.70 2.15
-3.45 -2.65 2.25
-3.45 -2.60 2.35
-3.45 -2.55 2.45
-3.45 -2.50 2.55
-3.45 -2.45 2.65
-3.45 -2.40 2.75
-3.45 -2.35 2.85
-3.45 -2.30 2.95
-3.45 -2.25 3.05
-3.45 -2.20 3.15
-3.45 -2.15 3.25
-3.45 -2.10 3.35
-3.45 -2.05 3.45
-3.45 -2.00 3.55
-3.45 -1.95 3.65
-3.45 -1.90 3.75
-3.45 -1.85 3.85
-3.45 -1.80 3.95
-3.45 -1.75 4.05
-3.45 -1.70 4.15
-3.45 -1.65 4.25
-3.45 -1.60 4.35
-3.45 -1.55 4.45
-3.45 -1.50 4.55
-3.45 -1.45 4.65
-3.45 -1.40 4.75
-3.45 -1.35 4.85
-3.45 -1.30 4.95
-3.45 -1.25 5.05
-3.45 -1.20 5.15
-3.45 -1.15 5.25
-3.45 -1.10 5.35
-3.45 -1.05 5.45
-3.45 -1.00 5.55
-3.40 -5.00 -2.45
-3.40 -4.95 -2.35
-3.40 -4.90 -2.25
-3.40 -4.85 -2.15
-3.40 -4.80 -2.05
-3.40 -4.75 -1.95
-3.40 -4.70 -1.85
-3.40 -4.65 -1.75
-3.40 -4.60 -1.65
-3.40 -4.55 -1.55
-3.40 -4.50 -1.45
-3.40 -4.45 -1.35
-3.40 -4.40 -1.25
-3.40 -4.35 -1.15
-3.40 -4.30 -1.05
-3.40 -4.25 -0.95
-3.40 -4.20 -0.85
-3.40 -4.15 -0.75
-3.40 -4.10 -0.65
-3.40 -4.05 -0.55
-3.40 -4.00 -0.45
-3.40 -3.95 -0.35
-3.40 -3.90 -0.25
-3.40 -3.85 -0.15
-3.40 -3.80 -0.05
-3.40 -3.75 0.05
-3.40 -3.70 0.15
-3.40 -3.65 0.25
-3.40 -3.60 0.35
-3.40 -3.55 0.45
-3.40 -3.50 0.55
-3.40 -3.45 0.65
-3.40 -3.40 0.75
-3.40 -3.35 0.85
-3.40 -3.30 0.95
-3.40 -3.25 1.05
-3.40 -3.20 1.15
-3.40 -3.15 1.25
-3.40 -3.10 1.35
-3.40 -3.05 1.45
-3.40 -3.00 1.55
-3.40 -2.95 1.65
-3.40 -2.90 1.75
-3.40 -2.85 1.85
-3.40 -2.80 1.95
-3.40 -2.75 2.05
-3.40 -2.70 2.15
-3.40 -2.65 2.25
-3.40 -2.60 2.35
-3.40 -2.55 2.45
-3.40 -2.50 2.55
-3.40 -2.45 2.65
-3.40 -2.40 2.75
-3.40 -2.35 2.85
-3.40 -2.30 2.95
-3.40 -2.25 3.05
-3.40 -2.20 3.15
-3.40 -2.15 3.25
-3.40 -2.10 3.35
-3.40 -2.05 3.45
-3.40 -2.00 3.55
-3.40 -1.95 3.65
-3.40 -1.90 3.75
-3.40 -1.85 3.85
-3.40 -1.80 3.95
-3.40 -1.75 4.05
-3.40 -1.70 4.15
-3.40 -1.65 4.25
-3.40 -1.60 4.35
-3.40 -1.55 4.45
-3.40 -1.50 4.55
-3.40 -1.45 4.65
-3.40 -1.40 4.75
-3.40 -1.35 4.85
-3.40 -1.30 4.95
-3.40 -1.25 5.05
-3.40 -1.20 5.15
-3.40 -1.15 5.25
-3.40 -1.10 5.35
-3.40 -1.05 5.45
-3.40 -1.00 5.55
-3.35 -5.00 -2.45
-3.35 -4.95 -2.35
-3.35 -4.90 -2.25
-3.35 -4.85 -2.15
-3.35 -4.80 -2.05
-3.35 -4.75 -1.95
-3.35 -4.70 -1.85
-3.35 -4.65 -1.75
-3.35 -4.60 -1.65
-3.35 -4.55 -1.55
-3.35 -4.50 -1.45
-3.35 -4.45 -1.35
-3.35 -4.40 -1.25
-3.35 -4.35 -1.15
-3.35 -4.30 -1.05
-3.35 -4.25 -0.95
-3.35 -4.20 -0.85
-3.35 -4.15 -0.75
-3.35 -4.10 -0.65
-3.35 -4.05 -0.55
-3.35 -4.00 -0.45
-3.35 -3.95 -0.35
-3.35 -3.90 -0.25
-3.35 -3.85 -0.15
-3.35 -3.80 -0.05
-3.35 -3.75 0.05
-3.35 -3.70 0.15
-3.35 -3.65 0.25
-3.35 -3.60 0.35
-3.35 -3.55 0.45
-3.35 -3.50 0.55
-3.35 -3.45 0.65
-3.35 -3.40 0.75
-3.35 -3.35 0.85
-3.35 -3.30 0.95
-3.35 -3.25 1.05
-3.35 -3.20 1.15
-3.35 -3.15 1.25
-3.35 -3.10 1.35
-3.35 -3.05 1.45
-3.35 -3.00 1.55
-3.35 -2.95 1.65
-3.35 -2.90 1.75
-3.35 -2.85 1.85
-3.35 -2.80 1.95
-3.35 -2.75 2.05
-3.35 -2.70 2.15
-3.35 -2.65 2.25
-3.35 -2.60 2.35
-3.35 -2.55 2.45
-3.35 -2.50 2.55
-3.35 -2.45 2.65
-3.35 -2.40 2.75
-3.35 -2.35 2.85
-3.35 -2.30 2.95
-3.35 -2.25 3.05
-3.35 -2.20 3.15
-3.35 -2.15 3.25
-3.35 -2.10 3.35
-3.35 -2.05 3.45
-3.35 -2.00 3.55
-3.35 -1.95 3.65
-3.35 -1.90 3.75
-3.35 -1.85 3.85
-3.35 -1.80 3.95
-3.35 -1.75 4.05
-3.35 -1.70 4.15
-3.35 -1.65 4.25
-3.35 -1.60 4.35
-3.35 -1.55 4.45
-3.35 -1.50 4.55
-3.35 -1.45 4.65
-3.35 -1.40 4.75
-3.35 -1.35 4.85
-3.35 -1.30 4.95
-3.35 -1.25 5.05
-3.35 -1.20 5.15
-3.35 -1.15 5.25
-3.35 -1.10 5.35
-3.35 -1.05 5.45
-3.35 -1.00 5.55
-3.30 -5.00 -2.45
-3.30 -4.95 -2.35
-3.30 -4.90 -2.25
-3.30 -4.85 -2.15
-3.30 -4.80 -2.05
-3.30 -4.75 -1.95
-3.30 -4.70 -1.85
-3.30 -4.65 -1.75
-3.30 -4.60 -1.65
-3.30 -4.55 -1.55
-3.30 -4.50 -1.45
-3.30 -4.45 -1.35
-3.30 -4.40 -1.25
-3.30 -4.35 -1.15
-3.30 -4.30 -1.05
-3.30 -4.25 -0.95
-3.30 -4.20 -0.85
-3.30 -4.15 -0.75
-3.30 -4.10 -0.65
-3.30 -4.05 -0.55
-3.30 -4.00 -0.45
-3.30 -3.95 -0.35
-3.30 -3.90 -0.25
-3.30 -3.85 -0.15
-3.30 -3.80 -0.05
-3.30 -3.75 0.05
-3.30 -3.70 0.15
-3.30 -3.65 0.25
-3.30 -3.60 0.35
-3.30 -3.55 0.45
-3.30 -3.50 0.55
-3.30 -3.45 0.65
-3.30 -3.40 0.75
-3.30 -3.35 0.85
-3.30 -3.30 0.95
-3.30 -3.25 1.05
-3.30 -3.20 1.15
-3.30 -3.15 1.25
-3.30 -3.10 1.35
-3.30 -3.05 1.45
-3.30 -3.00 1.55
-3.30 -2.95 1.65
-3.30 -2.90 1.75
-3.30 -2.85 1.85
-3.30 -2.80 1.95
-3.30 -2.75 2.05
-3.30 -2.70 2.15
-3.30 -2.65 2.25
-3.30 -2.60 2.35
-3.30 -2.55 2.45
-3.30 -2.50 2.55
-3.30 -2.45 2.65
-3.30 -2.40 2.75
-3.30 -2.35 2.85
-3.30 -2.30 2.95
-3.30 -2.25 3.05
-3.30 -2.20 3.15
-3.30 -2.15 3.25
-3.30 -2.10 3.35
-3.30 -2.05 3.45
-3.30 -2.00 3.55
-3.30 -1.95 3.65
-3.30 -1.90 3.75
-3.30 -1.85 3.85
-3.30 -1.80 3.95
-3.30 -1.75 4.05
-3.30 -1.70 4.15
-3.30 -1.65 4.25
-3.30 -1.60 4.35
-3.30 -1.55 4.45
-3.30 -1.50 4.55
-3.30 -1.45 4.65
-3.30 -1.40 4.75
-3.30 -1.35 4.85
-3.30 -1.30 4.95
-3.30 -1.25 5.05
-3.30 -1.20 5.15
-3.30 -1.15 5.25
-3.30 -1.10 5.35
-3.30 -1.05 5.45
-3.30 -1.00 5.55
-3.25 -5.00 -2.45
-3.25 -4.95 -2.35
-3.25 -4.90 -2.25
-3.25 -4.85 -2.15
-3.25 -4.80 -2.05
-3.25 -4.75 -1.95
-3.25 -4.70 -1.85
-3.25 -4.65 -1.75
-3.25 -4.60 -1.65
-3.25 -4.55 -1.55
-3.25 -4.50 -1.45
-3.25 -4.45 -1.35
-3.25 -4.40 -1.25
-3.25 -4.35 -1.15
-3.25 -4.30 -1.05
-3.25 -4.25 -0.95
-3.25 -4.20 -0.85
-3.25 -4.15 -0.75
-3.25 -4.10 -0.65
-3.25 -4.05 -0.55
-3.25 -4.00 -0.45
-3.25 -3.95 -0.35
-3.25 -3.90 -0.25
-3.25 -3.85 -0.15
-3.25 -3.80 -0.05
-3.25 -3.75 0.05
-3.25 -3.70 0.15
-3.25 -3.65 0.25
-3.25 -3.60 0.35
-3.25 -3.55 0.45
-3.25 -3.50 0.55
-3.25 -3.45 0.65
-3.25 -3.40 0.75
-3.25 -3.35 0.85
-3.25 -3.30 0.95
-3.25 -3.25 1.05
-3.25 -3.20 1.15
-3.25 -3.15 1.25
-3.25 -3.10 1.35
-3.25 -3.05 1.45
-3.25 -3.00 1.55
-3.25 -2.95 1.65
-3.25 -2.90 1.75
-3.25 -2.85 1.85
-3.25 -2.80 1.95
-3.25 -2.75 2.05
-3.25 -2.70 2.15
-3.25 -2.65 2.25
-3.25 -2.60 2.35
-3.25 -2.55 2.45
-3.25 -2.50 2.55
-3.25 -2.45 2.65
-3.25 -2.40 2.75
-3.25 -2.35 2.85
-3.25 -2.30 2.95
-3.25 -2.25 3.05
-3.25 -2.20 3.15
-3.25 -2.15 3.25
-3.25 -2.10 3.35
-3.25 -2.05 3.45
-3.25 -2.00 3.55
-3.25 -1.95 3.65
-3.25 -1.90 3.75
-3.25 -1.85 3.85
-3.25 -1.80 3.95
-3.25 -1.75 4.05
-3.25 -1.70 4.15
-3.25 -1.65 4.25
-3.25 -1.60 4.35
-3.25 -1.55 4.45
-3.25 -1.50 4.55
-3.25 -1.45 4.65
-3.25 -1.40 4.75
-3.25 -1.35 4.85
-3.25 -1.30 4.95
-3.25 -1.25 5.05
-3.25 -1.20 5.15
-3.25 -1.15 5.25
-3.25 -1.10 5.35
-3.25 -1.05 5.45
-3.25 -1.00 5.55
-3.20 -5.00 -2.45
-3.20 -4.95 -2.35
-3.20 -4.90 -2.25
-3.20 -4.85 -2.15
-3.20 -4.80 -2.05
-3.20 -4.75 -1.95
-3.20 -4.70 -1.85
-3.20 -4.65 -1.75
-3.20 -4.60 -1.65
-3.20 -4.55 -1.55
-3.20 -4.50 -1.45
-3.20 -4.45 -1.35
-3.20 -4.40 -1.25
-3.20 -4.35 -1.15
-3.20 -4.30 -1.05
-3.20 -4.25 -0.95
-3.20 -4.20 -0.85
-3.20 -4.15 -0.75
-3.20 -4.10 -0.65
-3.20 -4.05 -0.55
-3.20 -4.00 -0.45
-3.20 -3.95 -0.35
-3.20 -3.90 -0.25
-3.20 -3.85 -0.15
-3.20 -3.80 -0.05
-3.20 -3.75 0.05
-3.20 -3.70 0.15
-3.20 -3.65 0.25
-3.20 -3.60 0.35
-3.20 -3.55 0.45
-3.20 -3.50 0.55
-3.20 -3.45 0.65
-3.20 -3.40 0.75
-3.20 -3.35 0.85
-3.20 -3.30 0.95
-3.20 -3.25 1.05
-3.20 -3.20 1.15
-3.20 -3.15 1.25
-3.20 -3.10 1.35
-3.20 -3.05 1.45
-3.20 -3.00 1.55
-3.20 -2.95 1.65
-3.20 -2.90 1.75
-3.20 -2.85 1.85
-3.20 -2.80 1.95
-3.20 -2.75 2.05
-3.20 -2.70 2.15
-3.20 -2.65 2.25
-3.20 -2.60 2.35
-3.20 -2.55 2.45
-3.20 -2.50 2.55
-3.20 -2.45 2.65
-3.20 -2.40 2.75
-3.20 -2.35 2.85
-3.20 -2.30 2.95
-3.20 -2.25 3.05
-3.20 -2.20 3.15
-3.20 -2.15 3.25
-3.20 -2.10 3.35
-3.20 -2.05 3.45
-3.20 -2.00 3.55
-3.20 -1.95 3.65
-3.20 -1.90 3.75
-3.20 -1.85 3.85
-3.20 -1.80 3.95
-3.20 -1.75 4.05
-3.20 -1.70 4.15
-3.20 -1.65 4.25
-3.20 -1.60 4.35
-3.20 -1.55 4.45
-3.20 -1.50 4.55
-3.20 -1.45 4.65
-3.20 -1.40 4.75
-3.20 -1.35 4.85
-3.20 -1.30 4.95
-3.20 -1.25 5.05
-3.20 -1.20 5.15
-3.20 -1.15 5.25
-3.20 -1.10 5.35
-3.20 -1.05 5.45
-3.20 -1.00 5.54
-3.15 -5.00 -2.45
-3.15 -4.95 -2.35
-3.15 -4.90 -2.25
-3.15 -4.85 -2.15
-3.15 -4.80 -2.05
-3.15 -4.75 -1.95
-3.15 -4.70 -1.85
-3.15 -4.65 -1.75
-3.15 -4.60 -1.65
-3.15 -4.55 -1.55
-3.15 -4.50 -1.45
-3.15 -4.45 -1.35
-3.15 -4.40 -1.25
-3.15 -4.35 -1.15
-3.15 -4.30 -1.05
-3.15 -4.25 -0.95
-3.15 -4.20 -0.85
-3.15 -4.15 -0.75
-3.15 -4.10 -0.65
-3.15 -4.05 -0.55
-3.15 -4.00 -0.45
-3.15 -3.95 -0.35
-3.15 -3.90 -0.25
-3.15 -3.85 -0.15
-3.15 -3.80 -0.05
-3.15 -3.75 0.05
-3.15 -3.70 0.15
-3.15 -3.65 0.25
-3.15 -3.60 0.35
-3.15 -3.55 0.45
-3.15 -3.50 0.55
-3.15 -3.45 0.65
-3.15 -3.40 0.75
-3.15 -3.35 0.85
-3.15 -3.30 0.95
-3.15 -3.25 1.05
-3.15 -3.20 1.15
-3.15 -3.15 1.25
-3.15 -3.10 1.35
-3.15 -3.05 1.45
-3.15 -3.00 1.55
-3.15 -2.95 1.65
-3.15 -2.90 1.75
-3.15 -2.85 1.85
-3.15 -2.80 1.95
-3.15 -2.75 2.05
-3.15 -2.70 2.15
-3.15 -2.65 2.25
-3.15 -2.60 2.35
-3.15 -2.55 2.45
-3.15 -2.50 2.55
-3.15 -2.45 2.65
-3.15 -2.40 2.75
-3.15 -2.35 2.85
-3.15 -2.30 2.95
-3.15 -2.25 3.05
-3.15 -2.20 3.15
-3.15 -2.15 3.25
-3.15 -2.10 3.35
-3.15 -2.05 3.45
-3.15 -2.00 3.55
-3.15 -1.95 3.65
-3.15 -1.90 3.75
-3.15 -1.85 3.85
-3.15 -1.80 3.95
-3.15 -1.75 4.05
-3.15 -1.70 4.15
-3.15 -1.65 4.25
-3.15 -1.60 4.35
-3.15 -1.55 4.45
-3.15 -1.50 4.55
-3.15 -1.45 4.65
-3.15 -1.40 4.75
-3.15 -1.35 4.85
-3.15 -1.30 4.95
-3.15 -1.25 5.05
-3.15 -1.20 5.15
-3.15 -1.15 5.25
-3.15 -1.10 5.34
-3.15 -1.05 5.44
-3.15 -1.00 5.54
-3.10 -5.00 -2.45
-3.10 -4.95 -2.35
-3.10 -4.90 -2.25
-3.10 -4.85 -2.15
-3.10 -4.80 -2.05
-3.10 -4.75 -1.95
-3.10 -4.70 -1.85
-3.10 -4.65 -1.75
-3.10 -4.60 -1.65
-3.10 -4.55 -1.55
-3.10 -4.50 -1.45
-3.10 -4.45 -1.35
-3.10 -4.40 -1.25
-3.10 -4.35 -1.15
-3.10 -4.30 -1.05
-3.10 -4.25 -0.95
-3.10 -4.20 -0.85
-3.10 -4.15 -0.75
-3.10 -4.10 -0.65
-3.10 -4.05 -0.55
-3.10 -4.00 -0.45
-3.10 -3.95 -0.35
-3.10 -3.90 -0.25
-3.10 -3.85 -0.15
-3.10 -3.80 -0.05
-3.10 -3.75 0.05
-3.10 -3.70 0.15
-3.10 -3.65 0.25
-3.10 -3.60 0.35
-3.10 -3.55 0.45
-3.10 -3.50 0.55
-3.10 -3.45 0.65
-3.10 -3.40 0.75
-3.10 -3.35 0.85
-3.10 -3.30 0.95
-3.10 -3.25 1.05
-3.10 -3.20 1.15
-3.10 -3.15 1.25
-3.10 -3.10 1.35
-3.10 -3.05 1.45
-3.10 -3.00 1.55
-3.10 -2.95 1.65
-3.10 -2.90 1.75
-3.10 -2.85 1.85
-3.10 -2.80 1.95
-3.10 -2.75 2.05
-3.10 -2.70 2.15
-3.10 -2.65 2.25
-3.10 -2.60 2.35
-3.10 -2.55 2.45
-3.10 -2.50 2.55
-3.10 -2.45 2.65
-3.10 -2.40 2.75
-3.10 -2.35 2.85
-3.10 -2.30 2.95
-3.10 -2.25 3.05
-3.10 -2.20 3.15
-3.10 -2.15 3.25
-3.10 -2.10 3.35
-3.10 -2.05 3.45
-3.10 -2.00 3.55
-3.10 -1.95 3.65
-3.10 -1.90 3.75
-3.10 -1.85 3.85
-3.10 -1.80 3.95
-3.10 -1.75 4.05
-3.10 -1.70 4.15
-3.10 -1.65 4.25
-3.10 -1.60 4.35
-3.10 -1.55 4.45
-3.10 -1.50 4.55
-3.10 -1.45 4.65
-3.10 -1.40 4.75
-3.10 -1.35 4.85
-3.10 -1.30 4.95
-3.10 -1.25 5.05
-3.10 -1.20 5.14
-3.10 -1.15 5.24
-3.10 -1.10 5.34
-3.10 -1.05 5.43
-3.10 -1.00 5.53
-3.05 -5.00 -2.45
-3.05 -4.95 -2.35
-3.05 -4.90 -2.25
-3.05 -4.85 -2.15
-3.05 -4.80 -2.05
-3.05 -4.75 -1.95
-3.05 -4.70 -1.85
-3.05 -4.65 -1.75
-3.05 -4.60 -1.65
-3.05 -4.55 -1.55
-3.05 -4.50 -1.45
-3.05 -4.45 -1.35
-3.05 -4.40 -1.25
-3.05 -4.35 -1.15
-3.05 -4.30 -1.05
-3.05 -4.25 -0.95
-3.05 -4.20 -0.85
-3.05 -4.15 -0.75
-3.05 -4.10 -0.65
-3.05 -4.05 -0.55
-3.05 -4.00 -0.45
-3.05 -3.95 -0.35
-3.05 -3.90 -0.25
-3.05 -3.85 -0.15
-3.05 -3.80 -0.05
-3.05 -3.75 0.05
-3.05 -3.70 0.15
-3.05 -3.65 0.25
-3.05 -3.60 0.35
-3.05 -3.55 0.45
-3.05 -3.50 0.55
-3.05 -3.45 0.65
-3.05 -3.40 0.75
-3.05 -3.35 0.85
-3.05 -3.30 0.95
-3.05 -3.25 1.05
-3.05 -3.20 1.15
-3.05 -3.15 1.25
-3.05 -3.10 1.35
-3.05 -3.05 1.45
-3.05 -3.00 1.55
-3.05 -2.95 1.65
-3.05 -2.90 1.75
-3.05 -2.85 1.85
-3.05 -2.80 1.95
-3.05 -2.75 2.05
-3.05 -2.70 2.15
-3.05 -2.65 2.25
-3.05 -2.60 2.35
-3.05 -2.55 2.45
-3.05 -2.50 2.55
-3.05 -2.45 2.65
-3.05 -2.40 2.75
-3.05 -2.35 2.85
-3.05 -2.30 2.95
-3.05 -2.25 3.05
-3.05 -2.20 3.15
-3.05 -2.15 3.25
-3.05 -2.10 3.35
-3.05 -2.05 3.45
-3.05 -2.00 3.55
-3.05 -1.95 3.65
-3.05 -1.90 3.75
-3.05 -1.85 3.85
-3.05 -1.80 3.95
-3.05 -1.75 4.05
-3.05 -1.70 4.15
-3.05 -1.65 4.25
-3.05 -1.60 4.35
-3.05 -1.55 4.45
-3.05 -1.50 4.55
-3.05 -1.45 4.65
-3.05 -1.40 4.75
-3.05 -1.35 4.85
-3.05 -1.30 4.94
-3.05 -1.25 5.04
-3.05 -1.20 5.14
-3.05 -1.15 5.23
-3.05 -1.10 5.33
-3.05 -1.05 5.42
-3.05 -1.00 5.52
-3.00 -5.00 -2.45
-3.00 -4.95 -2.35
-3.00 -4.90 -2.25
-3.00 -4.85 -2.15
-3.00 -4.80 -2.05
-3.00 -4.75 -1.95
-3.00 -4.70 -1.85
-3.00 -4.65 -1.75
-3.00 -4.60 -1.65
-3.00 -4.55 -1.55
-3.00 -4.50 -1.45
-3.00 -4.45 -1.35
-3.00 -4.40 -1.25
-3.00 -4.35 -1.15
-3.00 -4.30 -1.05
-3.00 -4.25 -0.95
-3.00 -4.20 -0.85
-3.00 -4.15 -0.75
-3.00 -4.10 -0.65
-3.00 -4.05 -0.55
-3.00 -4.00 -0.45
-3.00 -3.95 -0.35
-3.00 -3.90 -0.25
-3.00 -3.85 -0.15
-3.00 -3.80 -0.05
-3.00 -3.75 0.05
-3.00 -3.70 0.15
-3.00 -3.65 0.25
-3.00 -3.60 0.35
-3.00 -3.55 0.45
-3.00 -3.50 0.55
-3.00 -3.45 0.65
-3.00 -3.40 0.75
-3.00 -3.35 0.85
-3.00 -3.30 0.95
-3.00 -3.25 1.05
-3.00 -3.20 1.15
-3.00 -3.15 1.25
-3.00 -3.10 1.35
-3.00 -3.05 1.45
-3.00 -3.00 1.55
-3.00 -2.95 1.65
-3.00 -2.90 1.75
-3.00 -2.85 1.85
-3.00 -2.80 1.95
-3.00 -2.75 2.05
-3.00 -2.70 2.15
-3.00 -2.65 2.25
-3.00 -2.60 2.35
-3.00 -2.55 2.45
-3.00 -2.50 2.55
-3.00 -2.45 2.65
-3.00 -2.40 2.75
-3.00 -2.35 2.85
-3.00 -2.30 2.95
-3.00 -2.25 3.05
-3.00 -2.20 3.15
-3.00 -2.15 3.25
-3.00 -2.10 3.35
-3.00 -2.05 3.45
-3.00 -2.00 3.55
-3.00 -1.95 3.65
-3.00 -1.90 3.75
-3.00 -1.85 3.85
-3.00 -1.80 3.95
-3.00 -1.75 4.05
-3.00 -1.70 4.15
-3.00 -1.65 4.25
-3.00 -1.60 4.35
-3.00 -1.55 4.45
-3.00 -1.50 4.55
-3.00 -1.45 4.65
-3.00 -1.40 4.74
-3.00 -1.35 4.84
-3.00 -1.30 4.94
-3.00 -1.25 5.03
-3.00 -1.20 5.13
-3.00 -1.15 5.22
-3.00 -1.10 5.32
-3.00 -1.05 5.41
-3.00 -1.00 5.49
-2.95 -5.00 -2.45
-2.95 -4.95 -2.35
-2.95 -4.90 -2.25
-2.95 -4.85 -2.15
-2.95 -4.80 -2.05
-2.95 -4.75 -1.95
-2.95 -4.70 -1.85
-2.95 -4.65 -1.75
-2.95 -4.60 -1.65
-2.95 -4.55 -1.55
-2.95 -4.50 -1.45
-2.95 -4.45 -1.35
-2.95 -4.40 -1.25
-2.95 -4.35 -1.15
-2.95 -4.30 -1.05
-2.95 -4.25 -0.95
-2.95 -4.20 -0.85
-2.95 -4.15 -0.75
-2.95 -4.10 -0.65
-2.95 -4.05 -0.55
-2.95 -4.00 -0.45
-2.95 -3.95 -0.35
-2.95 -3.90 -0.25
-2.95 -3.85 -0.15
-2.95 -3.80 -0.05
-2.95 -3.75 0.05
-2.95 -3.70 0.15
-2.95 -3.65 0.25
-2.95 -3.60 0.35
-2.95 -3.55 0.45
-2.95 -3.50 0.55
-2.95 -3.45 0.65
-2.95 -3.40 0.75
-2.95 -3.35 0.85
-2.95 -3.30 0.95
-2.95 -3.25 1.05
-2.95 -3.20 1.15
-2.95 -3.15 1.25
-2.95 -3.10 1.35
-2.95 -3.05 1.45
-2.95 -3.00 1.55
-2.95 -2.95 1.65
-2.95 -2.90 1.75
-2.95 -2.85 1.85
-2.95 -2.80 1.95
-2.95 -2.75 2.05
-2.95 -2.70 2.15
-2.95 -2.65 2.25
-2.95 -2.60 2.35
-2.95 -2.55 2.45
-2.95 -2.50 2.55
-2.95 -2.45 2.65
-2.95 -2.40 2.75
-2.95 -2.35 2.85
-2.95 -2.30 2.95
-2.95 -2.25 3.05
-2.95 -2.20 3.15
-2.95 -2.15 3.25
-2.95 -2.10 3.35
-2.95 -2.05 3.45
-2.95 -2.00 3.55
-2.95 -1.95 3.65
-2.95 -1.90 3.75
-2.95 -1.85 3.85
-2.95 -1.80 3.95
-2.95 -1.75 4.05
-2.95 -1.70 4.15
-2.95 -1.65 4.25
-2.95 -1.60 4.35
-2.95 -1.55 4.45
-2.95 -1.50 4.54
-2.95 -1.45 4.64
-2.95 -1.40 4.74
-2.95 -1.35 4.83
-2.95 -1.30 4.93
-2.95 -1.25 5.02
-2.95 -1.20 5.12
-2.95 -1.15 5.21
-2.95 -1.10 5.29
-2.95 -1.05 5.38
-2.95 -1.00 5.46
-2.90 -5.00 -2.45
-2.90 -4.95 -2.35
-2.90 -4.90 -2.25
-2.90 -4.85 -2.15
-2.90 -4.80 -2.05
-2.90 -4.75 -1.95
-2.90 -4.70 -1.85
-2.90 -4.65 -1.75
-2.90 -4.60 -1.65
-2.90 -4.55 -1.55
-2.90 -4.50 -1.45
-2.90 -4.45 -1.35
-2.90 -4.40 -1.25
-2.90 -4.35 -1.15
-2.90 -4.30 -1.05
-2.90 -4.25 -0.95
-2.90 -4.20 -0.85
-2.90 -4.15 -0.75
-2.90 -4.10 -0.65
-2.90 -4.05 -0.55
-2.90 -4.00 -0.45
-2.90 -3.95 -0.35
-2.90 -3.90 -0.25
-2.90 -3.85 -0.15
-2.90 -3.80 -0.05
-2.90 -3.75 0.05
-2.90 -3.70 0.15
-2.90 -3.65 0.25
-2.90 -3.60 0.35
-2.90 -3.55 0.45
-2.90 -3.50 0.55
-2.90 -3.45 0.65
-2.90 -3.40 0.75
-2.90 -3.35 0.85
-2.90 -3.30 0.95
-2.90 -3.25 1.05
-2.90 -3.20 1.15
-2.90 -3.15 1.25
-2.90 -3.10 1.35
-2.90 -3.05 1.45
-2.90 -3.00 1.55
-2.90 -2.95 1.65
-2.90 -2.90 1.75
-2.90 -2.85 1.85
-2.90 -2.80 1.95
-2.90 -2.75 2.05
-2.90 -2.70 2.15
-2.90 -2.65 2.25
-2.90 -2.60 2.35
-2.90 -2.55 2.45
-2.90 -2.50 2.55
-2.90 -2.45 2.65
-2.90 -2.40 2.75
-2.90 -2.35 2.85
-2.90 -2.30 2.95
-2.90 -2.25 3.05
-2.90 -2.20 3.15
-2.90 -2.15 3.25
-2.90 -2.10 3.35
-2.90 -2.05 3.45
-2.90 -2.00 3.55
-2.90 -1.95 3.65
-2.90 -1.90 3.75
-2.90 -1.85 3.85
-2.90 -1.80 3.95
-2.90 -1.75 4.05
-2.90 -1.70 4.15
-2.90 -1.65 4.25
-2.90 -1.60 4.34
-2.90 -1.55 4.44
-2.90 -1.50 4.54
-2.90 -1.45 4.63
-2.90 -1.40 4.73
-2.90 -1.35 4.82
-2.90 -1.30 4.92
-2.90 -1.25 5.01
-2.90 -1.20 5.09
-2.90 -1.15 5.18
-2.90 -1.10 5.26
-2.90 -1.05 5.34
-2.90 -1.00 5.41
-2.85 -5.00 -2.45
-2.85 -4.95 -2.35
-2.85 -4.90 -2.25
-2.85 -4.85 -2.15
-2.85 -4.80 -2.05
-2.85 -4.75 -1.95
-2.85 -4.70 -1.85
-2.85 -4.65 -1.75
-2.85 -4.60 -1.65
-2.85 -4.55 -1.55
-2.85 -4.50 -1.45
-2.85 -4.45 -1.35
-2.85 -4.40 -1.25
-2.85 -4.35 -1.15
-2.85 -4.30 -1.05
-2.85 -4.25 -0.95
-2.85 -4.20 -0.85
-2.85 -4.15 -0.75
-2.85 -4.10 -0.65
-2.85 -4.05 -0.55
-2.85 -4.00 -0.45
-2.85 -3.95 -0.35
-2.85 -3.90 -0.25
-2.85 -3.85 -0.15
-2.85 -3.80 -0.05
-2.85 -3.75 0.05
-2.85 -3.70 0.15
-2.85 -3.65 0.25
-2.85 -3.60 0.35
-2.85 -3.55 0.45
-2.85 -3.50 0.55
-2.85 -3.45 0.65
-2.85 -3.40 0.75
-2.85 -3.35 0.85
-2.85 -3.30 0.95
-2.85 -3.25 1.05
-2.85 -3.20 1.15
-2.85 -3.15 1.25
-2.85 -3.10 1.35
-2.85 -3.05 1.45
-2.85 -3.00 1.55
-2.85 -2.95 1.65
-2.85 -2.90 1.75
-2.85 -2.85 1.85
-2.85 -2.80 1.95
-2.85 -2.75 2.05
-2.85 -2.70 2.15
-2.85 -2.65 2.25
-2.85 -2.60 2.35
-2.85 -2.55 2.45
-2.85 -2.50 2.55
-2.85 -2.45 2.65
-2.85 -2.40 2.75
-2.85 -2.35 2.85
-2.85 -2.30 2.95
-2.85 -2.25 3.05
-2.85 -2.20 3.15
-2.85 -2.15 3.25
-2.85 -2.10 3.35
-2.85 -2.05 3.45
-2.85 -2.00 3.55
-2.85 -1.95 3.65
-2.85 -1.90 3.75
-2.85 -1.85 3.85
-2.85 -1.80 3.95
-2.85 -1.75 4.05
-2.85 -1.70 4.14
-2.85 -1.65 4.24
-2.85 -1.60 4.34
-2.85 -1.55 4.43
-2.85 -1.50 4.53
-2.85 -1.45 4.62
-2.85 -1.40 4.72
-2.85 -1.35 4.81
-2.85 -1.30 4.89
-2.85 -1.25 4.98
-2.85 -1.20 5.06
-2.85 -1.15 5.14
-2.85 -1.10 5.21
-2.85 -1.05 5.27
-2.85 -1.00 5.32
-2.80 -5.00 -2.45
-2.80 -4.95 -2.35
-2.80 -4.90 -2.25
-2.80 -4.85 -2.15
-2.80 -4.80 -2.05
-2.80 -4.75 -1.95
-2.80 -4.70 -1.85
-2.80 -4.65 -1.75
-2.80 -4.60 -1.65
-2.80 -4.55 -1.55
-2.80 -4.50 -1.45
-2.80 -4.45 -1.35
-2.80 -4.40 -1.25
-2.80 -4.35 -1.15
-2.80 -4.30 -1.05
-2.80 -4.25 -0.95
-2.80 -4.20 -0.85
-2.80 -4.15 -0.75
-2.80 -4.10 -0.65
-2.80 -4.05 -0.55
-2.80 -4.00 -0.45
-2.80 -3.95 -0.35
-2.80 -3.90 -0.25
-2.80 -3.85 -0.15
-2.80 -3.80 -0.05
-2.80 -3.75 0.05
-2.80 -3.70 0.15
-2.80 -3.65 0.25
-2.80 -3.60 0.35
-2.80 -3.55 0.45
-2.80 -3.50 0.55
-2.80 -3.45 0.65
-2.80 -3.40 0.75
-2.80 -3.35 0.85
-2.80 -3.30 0.95
-2.80 -3.25 1.05
-2.80 -3.20 1.15
-2.80 -3.15 1.25
-2.80 -3.10 1.35
-2.80 -3.05 1.45
-2.80 -3.00 1.55
-2.80 -2.95 1.65
-2.80 -2.90 1.75
-2.80 -2.85 1.85
-2.80 -2.80 1.95
-2.80 -2.75 2.05
-2.80 -2.70 2.15
-2.80 -2.65 2.25
-2.80 -2.60 2.35
-2.80 -2.55 2.45
-2.80 -2.50 2.55
-2.80 -2.45 2.65
-2.80 -2.40 2.75
-2.80 -2.35 2.85
-2.80 -2.30 2.95
-2.80 -2.25 3.05
-2.80 -2.20 3.15
-2.80 -2.15 3.25
-2.80 -2.10 3.35
-2.80 -2.05 3.45
-2.80 -2.00 3.55
-2.80 -1.95 3.65
-2.80 -1.90 3.75
-2.80 -1.85 3.85
-2.80 -1.80 3.94
-2.80 -1.75 4.04
-2.80 -1.70 4.14
-2.80 -1.65 4.23
-2.80 -1.60 4.33
-2.80 -1.55 4.42
-2.80 -1.50 4.52
-2.80 -1.45 4.61
-2.80 -1.40 4.69
-2.80 -1.35 4.78
-2.80 -1.30 4.86
-2.80 -1.25 4.94
-2.80 -1.20 5.01
-2.80 -1.15 5.07
-2.80 -1.10 5.12
-2.80 -1.05 5.16
-2.80 -1.00 5.19
-2.75 -5.00 -2.45
-2.75 -4.95 -2.35
-2.75 -4.90 -2.25
-2.75 -4.85 -2.15
-2.75 -4.80 -2.05
-2.75 -4.75 -1.95
-2.75 -4.70 -1.85
-2.75 -4.65 -1.75
-2.75 -4.60 -1.65
-2.75 -4.55 -1.55
-2.75 -4.50 -1.45
-2.75 -4.45 -1.35
-2.75 -4.40 -1.25
-2.75 -4.35 -1.15
-2.75 -4.30 -1.05
-2.75 -4.25 -0.95
-2.75 -4.20 -0.85
-2.75 -4.15 -0.75
-2.75 -4.10 -0.65
-2.75 -4.05 -0.55
-2.75 -4.00 -0.45
-2.75 -3.95 -0.35
-2.75 -3.90 -0.25
-2.75 -3.85 -0.15
-2.75 -3.80 -0.05
-2.75 -3.75 0.05
-2.75 -3.70 0.15
-2.75 -3.65 0.25
-2.75 -3.60 0.35
-2.75 -3.55 0.45
-2.75 -3.50 0.55
-2.75 -3.45 0.65
-2.75 -3.40 0.75
-2.75 -3.35 0.85
-2.75 -3.30 0.95
-2.75 -3.25 1.05
-2.75 -3.20 1.15
-2.75 -3.15 1.25
-2.75 -3.10 1.35
-2.75 -3.05 1.45
-2.75 -3.00 1.55
-2.75 -2.95 1.65
-2.75 -2.90 1.75
-2.75 -2.85 1.85
-2.75 -2.80 1.95
-2.75 -2.75 2.05
-2.75 -2.70 2.15
-2.75 -2.65 2.25
-2.75 -2.60 2.35
-2.75 -2.55 2.45
-2.75 -2.50 2.55
-2.75 -2.45 2.65
-2.75 -2.40 2.75
-2.75 -2.35 2.85
-2.75 -2.30 2.95
-2.75 -2.25 3.05
-2.75 -2.20 3.15
-2.75 -2.15 3.25
-2.75 -2.10 3.35
-2.75 -2.05 3.45
-2.75 -2.00 3.55
-2.75 -1.95 3.65
-2.75 -1.90 3.74
-2.75 -1.85 3.84
-2.75 -1.80 3.94
-2.75 -1.75 4.03
-2.75 -1.70 4.13
-2.75 -1.65 4.22
-2.75 -1.60 4.32
-2.75 -1.55 4.41
-2.75 -1.50 4.49
-2.75 -1.45 4.58
-2.75 -1.40 4.66
-2.75 -1.35 4.74
-2.75 -1.30 4.81
-2.75 -1.25 4.87
-2.75 -1.20 4.92
-2.75 -1.15 4.96
-2.75 -1.10 4.99
-2.75 -1.05 4.99
-2.75 -1.00 4.97
-2.70 -5.00 -2.45
-2.70 -4.95 -2.35
-2.70 -4.90 -2.25
-2.70 -4.85 -2.15
-2.70 -4.80 -2.05
-2.70 -4.75 -1.95
-2.70 -4.70 -1.85
-2.70 -4.65 -1.75
-2.70 -4.60 -1.65
-2.70 -4.55 -1.55
-2.70 -4.50 -1.45
-2.70 -4.45 -1.35
-2.70 -4.40 -1.25
-2.70 -4.35 -1.15
-2.70 -4.30 -1.05
-2.70 -4.25 -0.95
-2.70 -4.20 -0.85
-2.70 -4.15 -0.75
-2.70 -4.10 -0.65
-2.70 -4.05 -0.55
-2.70 -4.00 -0.45
-2.70 -3.95 -0.35
-2.70 -3.90 -0.25
-2.70 -3.85 -0.15
-2.70 -3.80 -0.05
-2.70 -3.75 0.05
-2.70 -3.70 0.15
-2.70 -3.65 0.25
-2.70 -3.60 0.35
-2.70 -3.55 0.45
-2.70 -3.50 0.55
-2.70 -3.45 0.65
-2.70 -3.40 0.75
-2.70 -3.35 0.85
-2.70 -3.30 0.95
-2.70 -3.25 1.05
-2.70 -3.20 1.15
-2.70 -3.15 1.25
-2.70 -3.10 1.35
-2.70 -3.05 1.45
-2.70 -3.00 1.55
-2.70 -2.95 1.65
-2.70 -2.90 1.75
-2.70 -2.85 1.85
-2.70 -2.80 1.95
-2.70 -2.75 2.05
-2.70 -2.70 2.15
-2.70 -2.65 2.25
-2.70 -2.60 2.35
-2.70 -2.55 2.45
-2.70 -2.50 2.55
-2.70 -2.45 2.65
-2.70 -2.40 2.75
-2.70 -2.35 2.85
-2.70 -2.30 2.95
-2.70 -2.25 3.05
-2.70 -2.20 3.15
-2.70 -2.15 3.25
-2.70 -2.10 3.35
-2.70 -2.05 3.45
-2.70 -2.00 3.54
-2.70 -1.95 3.64
-2.70 -1.90 3.74
-2.70 -1.85 3.83
-2.70 -1.80 3.93
-2.70 -1.75 4.02
-2.70 -1.70 4.12
-2.70 -1.65 4.21
-2.70 -1.60 4.29
-2.70 -1.55 4.38
-2.70 -1.50 4.46
-2.70 -1.45 4.54
-2.70 -1.40 4.61
-2.70 -1.35 4.67
-2.70 -1.30 4.72
-2.70 -1.25 4.76
-2.70 -1.20 4.79
-2.70 -1.15 4.79
-2.70 -1.10 4.77
-2.70 -1.05 4.72
-2.70 -1.00 4.63
-2.65 -5.00 -2.45
-2.65 -4.95 -2.35
-2.65 -4.90 -2.25
-2.65 -4.85 -2.15
-2.65 -4.80 -2.05
-2.65 -4.75 -1.95
-2.65 -4.70 -1.85
-2.65 -4.65 -1.75
-2.65 -4.60 -1.65
-2.65 -4.55 -1.55
-2.65 -4.50 -1.45
-2.65 -4.45 -1.35
-2.65 -4.40 -1.25
-2.65 -4.35 -1.15
-2.65 -4.30 -1.05
-2.65 -4.25 -0.95
-2.65 -4.20 -0.85
-2.65 -4.15 -0.75
-2.65 -4.10 -0.65
-2.65 -4.05 -0.55
-2.65 -4.00 -0.45
-2.65 -3.95 -0.35
-2.65 -3.90 -0.25
-2.65 -3.85 -0.15
-2.65 -3.80 -0.05
-2.65 -3.75 0.05
-2.65 -3.70 0.15
-2.65 -3.65 0.25
-2.65 -3.60 0.35
-2.65 -3.55 0.45
-2.65 -3.50 0.55
-2.65 -3.45 0.65
-2.65 -3.40 0.75
-2.65 -3.35 0.85
-2.65 -3.30 0.95
-2.65 -3.25 1.05
-2.65 -3.20 1.15
-2.65 -3.15 1.25
-2.65 -3.10 1.35
-2.65 -3.05 1.45
-2.65 -3.00 1.55
-2.65 -2.95 1.65
-2.65 -2.90 1.75
-2.65 -2.85 1.85
-2.65 -2.80 1.95
-2.65 -2.75 2.05
-2.65 -2.70 2.15
-2.65 -2.65 2.25
-2.65 -2.60 2.35
-2.65 -2.55 2.45
-2.65 -2.50 2.55
-2.65 -2.45 2.65
-2.65 -2.40 2.75
-2.65 -2.35 2.85
-2.65 -2.30 2.95
-2.65 -2.25 3.05
-2.65 -2.20 3.15
-2.65 -2.15 3.25
-2.65 -2.10 3.34
-2.65 -2.05 3.44
-2.65 -2.00 3.54
-2.65 -1.95 3.63
-2.65 -1.90 3.73
-2.65 -1.85 3.82
-2.65 -1.80 3.92
-2.65 -1.75 4.01
-2.65 -1.70 4.09
-2.65 -1.65 4.18
-2.65 -1.60 4.26
-2.65 -1.55 4.34
-2.65 -1.50 4.41
-2.65 -1.45 4.47
-2.65 -1.40 4.52
-2.65 -1.35 4.56
-2.65 -1.30 4.59
-2.65 -1.25 4.59
-2.65 -1.20 4.57
-2.65 -1.15 4.52
-2.65 -1.10 4.43
-2.65 -1.05 4.29
-2.65 -1.00 4.09
-2.60 -5.00 -2.45
-2.60 -4.95 -2.35
-2.60 -4.90 -2.25
-2.60 -4.85 -2.15
-2.60 -4.80 -2.05
-2.60 -4.75 -1.95
-2.60 -4.70 -1.85
-2.60 -4.65 -1.75
-2.60 -4.60 -1.65
-2.60 -4.55 -1.55
-2.60 -4.50 -1.45
-2.60 -4.45 -1.35
-2.60 -4.40 -1.25
-2.60 -4.35 -1.15
-2.60 -4.30 -1.05
-2.60 -4.25 -0.95
-2.60 -4.20 -0.85
-2.60 -4.15 -0.75
-2.60 -4.10 -0.65
-2.60 -4.05 -0.55
-2.60 -4.00 -0.45
-2.60 -3.95 -0.35
-2.60 -3.90 -0.25
-2.60 -3.85 -0.15
-2.60 -3.80 -0.05
-2.60 -3.75 0.05
-2.60 -3.70 0.15
-2.60 -3.65 0.25
-2.60 -3.60 0.35
-2.60 -3.55 0.45
-2.60 -3.50 0.55
-2.60 -3.45 0.65
-2.60 -3.40 0.75
-2.60 -3.35 0.85
-2.60 -3.30 0.95
-2.60 -3.25 1.05
-2.60 -3.20 1.15
-2.60 -3.15 1.25
-2.60 -3.10 1.35
-2.60 -3.05 1.45
-2.60 -3.00 1.55
-2.60 -2.95 1.65
-2.60 -2.90 1.75
-2.60 -2.85 1.85
-2.60 -2.80 1.95
-2.60 -2.75 2.05
-2.60 -2.70 2.15
-2.60 -2.65 2.25
-2.60 -2.60 2.35
-2.60 -2.55 2.45
-2.60 -2.50 2.55
-2.60 -2.45 2.65
-2.60 -2.40 2.75
-2.60 -2.35 2.85
-2.60 -2.30 2.95
-2.60 -2.25 3.05
-2.60 -2.20 3.14
-2.60 -2.15 3.24
-2.60 -2.10 3.34
-2.60 -2.05 3.43
-2.60 -2.00 3.53
-2.60 -1.95 3.62
-2.60 -1.90 3.72
-2.60 -1.85 3.81
-2.60 -1.80 3.89
-2.60 -1.75 3.98
-2.60 -1.70 4.06
-2.60 -1.65 4.14
-2.60 -1.60 4.21
-2.60 -1.55 4.27
-2.60 -1.50 4.32
-2.60 -1.45 4.36
-2.60 -1.40 4.39
-2.60 -1.35 4.39
-2.60 -1.30 4.37
-2.60 -1.25 4.32
-2.60 -1.20 4.23
-2.60 -1.15 4.09
-2.60 -1.10 3.89
-2.60 -1.05 3.61
-2.60 -1.00 3.23
-2.55 -5.00 -2.45
-2.55 -4.95 -2.35
-2.55 -4.90 -2.25
-2.55 -4.85 -2.15
-2.55 -4.80 -2.05
-2.55 -4.75 -1.95
-2.55 -4.70 -1.85
-2.55 -4.65 -1.75
-2.55 -4.60 -1.65
-2.55 -4.55 -1.55
-2.55 -4.50 -1.45
-2.55 -4.45 -1.35
-2.55 -4.40 -1.25
-2.55 -4.35 -1.15
-2.55 -4.30 -1.05
-2.55 -4.25 -0.95
-2.55 -4.20 -0.85
-2.55 -4.15 -0.75
-2.55 -4.10 -0.65
-2.55 -4.05 -0.55
-2.55 -4.00 -0.45
-2.55 -3.95 -0.35
-2.55 -3.90 -0.25
-2.55 -3.85 -0.15
-2.55 -3.80 -0.05
-2.55 -3.75 0.05
-2.55 -3.70 0.15
-2.55 -3.65 0.25
-2.55 -3.60 0.35
-2.55 -3.55 0.45
-2.55 -3.50 0.55
-2.55 -3.45 0.65
-2.55 -3.40 0.75
-2.55 -3.35 0.85
-2.55 -3.30 0.95
-2.55 -3.25 1.05
-2.55 -3.20 1.15
-2.55 -3.15 1.25
-2.55 -3.10 1.35
-2.55 -3.05 1.45
-2.55 -3.00 1.55
-2.55 -2.95 1.65
-2.55 -2.90 1.75
-2.55 -2.85 1.85
-2.55 -2.80 1.95
-2.55 -2.75 2.05
-2.55 -2.70 2.15
-2.55 -2.65 2.25
-2.55 -2.60 2.35
-2.55 -2.55 2.45
-2.55 -2.50 2.55
-2.55 -2.45 2.65
-2.55 -2.40 2.75
-2.55 -2.35 2.85
-2.55 -2.30 2.94
-2.55 -2.25 3.04
-2.55 -2.20 3.14
-2.55 -2.15 3.23
-2.55 -2.10 3.33
-2.55 -2.05 3.42
-2.55 -2.00 3.52
-2.55 -1.95 3.61
-2.55 -1.90 3.69
-2.55 -1.85 3.78
-2.55 -1.80 3.86
-2.55 -1.75 3.94
-2.55 -1.70 4.01
-2.55 -1.65 4.07
-2.55 -1.60 4.12
-2.55 -1.55 4.16
-2.55 -1.50 4.19
-2.55 -1.45 4.19
-2.55 -1.40 4.17
-2.55 -1.35 4.12
-2.55 -1.30 4.03
-2.55 -1.25 3.89
-2.55 -1.20 3.69
-2.55 -1.15 3.41
-2.55 -1.10 3.03
-2.55 -1.05 2.53
-2.55 -1.00 1.88
-2.50 -5.00 -2.45
-2.50 -4.95 -2.35
-2.50 -4.90 -2.25
-2.50 -4.85 -2.15
-2.50 -4.80 -2.05
-2.50 -4.75 -1.95
-2.50 -4.70 -1.85
-2.50 -4.65 -1.75
-2.50 -4.60 -1.65
-2.50 -4.55 -1.55
-2.50 -4.50 -1.45
-2.50 -4.45 -1.35
-2.50 -4.40 -1.25
-2.50 -4.35 -1.15
-2.50 -4.30 -1.05
-2.50 -4.25 -0.95
-2.50 -4.20 -0.85
-2.50 -4.15 -0.75
-2.50 -4.10 -0.65
-2.50 -4.05 -0.55
-2.50 -4.00 -0.45
-2.50 -3.95 -0.35
-2.50 -3.90 -0.25
-2.50 -3.85 -0.15
-2.50 -3.80 -0.05
-2.50 -3.75 0.05
-2.50 -3.70 0.15
-2.50 -3.65 0.25
-2.50 -3.60 0.35
-2.50 -3.55 0.45
-2.50 -3.50 0.55
-2.50 -3.45 0.65
-2.50 -3.40 0.75
-2.50 -3.35 0.85
-2.50 -3.30 0.95
-2.50 -3.25 1.05
-2.50 -3.20 1.15
-2.50 -3.15 1.25
-2.50 -3.10 1.35
-2.50 -3.05 1.45
-2.50 -3.00 1.55
-2.50 -2.95 1.65
-2.50 -2.90 1.75
-2.50 -2.85 1.85
-2.50 -2.80 1.95
-2.50 -2.75 2.05
-2.50 -2.70 2.15
-2.50 -2.65 2.25
-2.50 -2.60 2.35
-2.50 -2.55 2.45
-2.50 -2.50 2.55
-2.50 -2.45 2.65
-2.50 -2.40 2.74
-2.50 -2.35 2.84
-2.50 -2.30 2.94
-2.50 -2.25 3.03
-2.50 -2.20 3.13
-2.50 -2.15 3.22
-2.50 -2.10 3.32
-2.50 -2.05 3.41
-2.50 -2.00 3.49
-2.50 -1.95 3.58
-2.50 -1.90 3.66
-2.50 -1.85 3.74
-2.50 -1.80 3.81
-2.50 -1.75 3.87
-2.50 -1.70 3.92
-2.50 -1.65 3.96
-2.50 -1.60 3.99
-2.50 -1.55 3.99
-2.50 -1.50 3.97
-2.50 -1.45 3.92
-2.50 -1.40 3.83
-2.50 -1.35 3.69
-2.50 -1.30 3.49
-2.50 -1.25 3.21
-2.50 -1.20 2.83
-2.50 -1.15 2.33
-2.50 -1.10 1.68
-2.50 -1.05 0.83
-2.50 -1.00 -0.27
-2.45 -5.00 -2.45
-2.45 -4.95 -2.35
-2.45 -4.90 -2.25
-2.45 -4.85 -2.15
-2.45 -4.80 -2.05
-2.45 -4.75 -1.95
-2.45 -4.70 -1.85
-2.45 -4.65 -1.75
-2.45 -4.60 -1.65
-2.45 -4.55 -1.55
-2.45 -4.50 -1.45
-2.45 -4.45 -1.35
-2.45 -4.40 -1.25
-2.45 -4.35 -1.15
-2.45 -4.30 -1.05
-2.45 -4.25 -0.95
-2.45 -4.20 -0.85
-2.45 -4.15 -0.75
-2.45 -4.10 -0.65
-2.45 -4.05 -0.55
-2.45 -4.00 -0.45
-2.45 -3.95 -0.35
-2.45 -3.90 -0.25
-2.45 -3.85 -0.15
-2.45 -3.80 -0.05
-2.45 -3.75 0.05
-2.45 -3.70 0.15
-2.45 -3.65 0.25
-2.45 -3.60 0.35
-2.45 -3.55 0.45
-2.45 -3.50 0.55
-2.45 -3.45 0.65
-2.45 -3.40 0.75
-2.45 -3.35 0.85
-2.45 -3.30 0.95
-2.45 -3.25 1.05
-2.45 -3.20 1.15
-2.45 -3.15 1.25
-2.45 -3.10 1.35
-2.45 -3.05 1.45
-2.45 -3.00 1.55
-2.45 -2.95 1.65
-2.45 -2.90 1.75
-2.45 -2.85 1.85
-2.45 -2.80 1.95
-2.45 -2.75 2.05
-2.45 -2.70 2.15
-2.45 -2.65 2.25
-2.45 -2.60 2.35
-2.45 -2.55 2.45
-2.45 -2.50 2.54
-2.45 -2.45 2.64
-2.45 -2.40 2.74
-2.45 -2.35 2.83
-2.45 -2.30 2.93
-2.45 -2.25 3.02
-2.45 -2.20 3.12
-2.45 -2.15 3.21
-2.45 -2.10 3.29
-2.45 -2.05 3.38
-2.45 -2.00 3.46
-2.45 -1.95 3.54
-2.45 -1.90 3.61
-2.45 -1.85 3.67
-2.45 -1.80 3.72
-2.45 -1.75 3.76
-2.45 -1.70 3.79
-2.45 -1.65 3.79
-2.45 -1.60 3.77
-2.45 -1.55 3.72
-2.45 -1.50 3.63
-2.45 -1.45 3.49
-2.45 -1.40 3.29
-2.45 -1.35 3.01
-2.45 -1.30 2.63
-2.45 -1.25 2.13
-2.45 -1.20 1.48
-2.45 -1.15 0.63
-2.45 -1.10 -0.47
-2.45 -1.05 -1.88
-2.45 -1.00 -3.68
-2.40 -5.00 -2.45
-2.40 -4.95 -2.35
-2.40 -4.90 -2.25
-2.40 -4.85 -2.15
-2.40 -4.80 -2.05
-2.40 -4.75 -1.95
-2.40 -4.70 -1.85
-2.40 -4.65 -1.75
-2.40 -4.60 -1.65
-2.40 -4.55 -1.55
-2.40 -4.50 -1.45
-2.40 -4.45 -1.35
-2.40 -4.40 -1.25
-2.40 -4.35 -1.15
-2.40 -4.30 -1.05
-2.40 -4.25 -0.95
-2.40 -4.20 -0.85
-2.40 -4.15 -0.75
-2.40 -4.10 -0.65
-2.40 -4.05 -0.55
-2.40 -4.00 -0.45
-2.40 -3.95 -0.35
-2.40 -3.90 -0.25
-2.40 -3.85 -0.15
-2.40 -3.80 -0.05
-2.40 -3.75 0.05
-2.40 -3.70 0.15
-2.40 -3.65 0.25
-2.40 -3.60 0.35
-2.40 -3.55 0.45
-2.40 -3.50 0.55
-2.40 -3.45 0.65
-2.40 -3.40 0.75
-2.40 -3.35 0.85
-2.40 -3.30 0.95
-2.40 -3.25 1.05
-2.40 -3.20 1.15
-2.40 -3.15 1.25
-2.40 -3.10 1.35
-2.40 -3.05 1.45
-2.40 -3.00 1.55
-2.40 -2.95 1.65
-2.40 -2.90 1.75
-2.40 -2.85 1.85
-2.40 -2.80 1.95
-2.40 -2.75 2.05
-2.40 -2.70 2.15
-2.40 -2.65 2.25
-2.40 -2.60 2.34
-2.40 -2.55 2.44
-2.40 -2.50 2.54
-2.40 -2.45 2.63
-2.40 -2.40 2.73
-2.40 -2.35 2.82
-2.40 -2.30 2.92
-2.40 -2.25 3.01
-2.40 -2.20 3.09
-2.40 -2.15 3.18
-2.40 -2.10 3.26
-2.40 -2.05 3.34
-2.40 -2.00 3.41
-2.40 -1.95 3.47
-2.40 -1.90 3.52
-2.40 -1.85 3.56
-2.40 -1.80 3.59
-2.40 -1.75 3.59
-2.40 -1.70 3.57
-2.40 -1.65 3.52
-2.40 -1.60 3.43
-2.40 -1.55 3.29
-2.40 -1.50 3.09
-2.40 -1.45 2.81
-2.40 -1.40 2.43
-2.40 -1.35 1.93
-2.40 -1.30 1.28
-2.40 -1.25 0.43
-2.40 -1.20 -0.67
-2.40 -1.15 -2.08
-2.40 -1.10 -3.88
-2.40 -1.05 -6.17
-2.40 -1.00 -9.08
-2.35 -5.00 -2.45
-2.35 -4.95 -2.35
-2.35 -4.90 -2.25
-2.35 -4.85 -2.15
-2.35 -4.80 -2.05
-2.35 -4.75 -1.95
-2.35 -4.70 -1.85
-2.35 -4.65 -1.75
-2.35 -4.60 -1.65
-2.35 -4.55 -1.55
-2.35 -4.50 -1.45
-2.35 -4.45 -1.35
-2.35 -4.40 -1.25
-2.35 -4.35 -1.15
-2.35 -4.30 -1.05
-2.35 -4.25 -0.95
-2.35 -4.20 -0.85
-2.35 -4.15 -0.75
-2.35 -4.10 -0.65
-2.35 -4.05 -0.55
-2.35 -4.00 -0.45
-2.35 -3.95 -0.35
-2.35 -3.90 -0.25
-2.35 -3.85 -0.15
-2.35 -3.80 -0.05
-2.35 -3.75 0.05
-2.35 -3.70 0.15
-2.35 -3.65 0.25
-2.35 -3.60 0.35
-2.35 -3.55 0.45
-2.35 -3.50 0.55
-2.35 -3.45 0.65
-2.35 -3.40 0.75
-2.35 -3.35 0.85
-2.35 -3.30 0.95
-2.35 -3.25 1.05
-2.35 -3.20 1.15
-2.35 -3.15 1.25
-2.35 -3.10 1.35
-2.35 -3.05 1.45
-2.35 -3.00 1.55
-2.35 -2.95 1.65
-2.35 -2.90 1.75
-2.35 -2.85 1.85
-2.35 -2.80 1.95
-2.35 -2.75 2.05
-2.35 -2.70 2.14
-2.35 -2.65 2.24
-2.35 -2.60 2.34
-2.35 -2.55 2.43
-2.35 -2.50 2.53
-2.35 -2.45 2.62
-2.35 -2.40 2.72
-2.35 -2.35 2.81
-2.35 -2.30 2.89
-2.35 -2.25 2.98
-2.35 -2.20 3.06
-2.35 -2.15 3.14
-2.35 -2.10 3.21
-2.35 -2.05 3.27
-2.35 -2.00 3.32
-2.35 -1.95 3.36
-2.35 -1.90 3.39
-2.35 -1.85 3.39
-2.35 -1.80 3.37
-2.35 -1.75 3.32
-2.35 -1.70 3.23
-2.35 -1.65 3.09
-2.35 -1.60 2.89
-2.35 -1.55 2.61
-2.35 -1.50 2.23
-2.35 -1.45 1.73
-2.35 -1.40 1.08
-2.35 -1.35 0.23
-2.35 -1.30 -0.87
-2.35 -1.25 -2.28
-2.35 -1.20 -4.08
-2.35 -1.15 -6.37
-2.35 -1.10 -9.28
-2.35 -1.05 -12.96
-2.35 -1.00 -16.16
-2.30 -5.00 -2.45
-2.30 -4.95 -2.35
-2.30 -4.90 -2.25
-2.30 -4.85 -2.15
-2.30 -4.80 -2.05
-2.30 -4.75 -1.95
-2.30 -4.70 -1.85
-2.30 -4.65 -1.75
-2.30 -4.60 -1.65
-2.30 -4.55 -1.55
-2.30 -4.50 -1.45
-2.30 -4.45 -1.35
-2.30 -4.40 -1.25
-2.30 -4.35 -1.15
-2.30 -4.30 -1.05
-2.30 -4.25 -0.95
-2.30 -4.20 -0.85
-2.30 -4.15 -0.75
-2.30 -4.10 -0.65
-2.30 -4.05 -0.55
-2.30 -4.00 -0.45
-2.30 -3.95 -0.35
-2.30 -3.90 -0.25
-2.30 -3.85 -0.15
-2.30 -3.80 -0.05
-2.30 -3.75 0.05
-2.30 -3.70 0.15
-2.30 -3.65 0.25
-2.30 -3.60 0.35
-2.30 -3.55 0.45
-2.30 -3.50 0.55
-2.30 -3.45 0.65
-2.30 -3.40 0.75
-2.30 -3.35 0.85
-2.30 -3.30 0.95
-2.30 -3.25 1.05
-2.30 -3.20 1.15
-2.30 -3.15 1.25
-2.30 -3.10 1.35
-2.30 -3.05 1.45
-2.30 -3.00 1.55
-2.30 -2.95 1.65
-2.30 -2.90 1.75
-2.30 -2.85 1.85
-2.30 -2.80 1.94
-2.30 -2.75 2.04
-2.30 -2.70 2.14
-2.30 -2.65 2.23
-2.30 -2.60 2.33
-2.30 -2.55 2.42
-2.30 -2.50 2.52
-2.30 -2.45 2.61
-2.30 -2.40 2.69
-2.30 -2.35 2.78
-2.30 -2.30 2.86
-2.30 -2.25 2.94
-2.30 -2.20 3.01
-2.30 -2.15 3.07
-2.30 -2.10 3.12
-2.30 -2.05 3.16
-2.30 -2.00 3.19
-2.30 -1.95 3.19
-2.30 -1.90 3.17
-2.30 -1.85 3.12
-2.30 -1.80 3.03
-2.30 -1.75 2.89
-2.30 -1.70 2.69
-2.30 -1.65 2.41
-2.30 -1.60 2.03
-2.30 -1.55 1.53
-2.30 -1.50 0.88
-2.30 -1.45 0.03
-2.30 -1.40 -1.07
-2.30 -1.35 -2.48
-2.30 -1.30 -4.28
-2.30 -1.25 -6.57
-2.30 -1.20 -9.48
-2.30 -1.15 -13.16
-2.30 -1.10 -16.36
-2.30 -1.05 -16.26
-2.30 -1.00 -16.16
-2.25 -5.00 -2.45
-2.25 -4.95 -2.35
-2.25 -4.90 -2.25
-2.25 -4.85 -2.15
-2.25 -4.80 -2.05
-2.25 -4.75 -1.95
-2.25 -4.70 -1.85
-2.25 -4.65 -1.75
-2.25 -4.60 -1.65
-2.25 -4.55 -1.55
-2.25 -4.50 -1.45
-2.25 -4.45 -1.35
-2.25 -4.40 -1.25
-2.25 -4.35 -1.15
-2.25 -4.30 -1.05
-2.25 -4.25 -0.95
-2.25 -4.20 -0.85
-2.25 -4.15 -0.75
-2.25 -4.10 -0.65
-2.25 -4.05 -0.55
-2.25 -4.00 -0.45
-2.25 -3.95 -0.35
-2.25 -3.90 -0.25
-2.25 -3.85 -0.15
-2.25 -3.80 -0.05
-2.25 -3.75 0.05
-2.25 -3.70 0.15
-2.25 -3.65 0.25
-2.25 -3.60 0.35
-2.25 -3.55 0.45
-2.25 -3.50 0.55
-2.25 -3.45 0.65
-2.25 -3.40 0.75
-2.25 -3.35 0.85
-2.25 -3.30 0.95
-2.25 -3.25 1.05
-2.25 -3.20 1.15
-2.25 -3.15 1.25
-2.25 -3.10 1.35
-2.25 -3.05 1.45
-2.25 -3.00 1.55
-2.25 -2.95 1.65
-2.25 -2.90 1.74
-2.25 -2.85 1.84
-2.25 -2.80 1.94
-2.25 -2.75 2.03
-2.25 -2.70 2.13
-2.25 -2.65 2.22
-2.25 -2.60 2.32
-2.25 -2.55 2.41
-2.25 -2.50 2.49
-2.25 -2.45 2.58
-2.25 -2.40 2.66
-2.25 -2.35 2.74
-2.25 -2.30 2.81
-2.25 -2.25 2.87
-2.25 -2.20 2.92
-2.25 -2.15 2.96
-2.25 -2.10 2.99
-2.25 -2.05 2.99
-2.25 -2.00 2.97
-2.25 -1.95 2.92
-2.25 -1.90 2.83
-2.25 -1.85 2.69
-2.25 -1.80 2.49
-2.25 -1.75 2.21
-2.25 -1.70 1.83
-2.25 -1.65 1.33
-2.25 -1.60 0.68
-2.25 -1.55 -0.17
-2.25 -1.50 -1.27
-2.25 -1.45 -2.68
-2.25 -1.40 -4.48
-2.25 -1.35 -6.77
-2.25 -1.30 -9.68
-2.25 -1.25 -13.36
-2.25 -1.20 -16.56
-2.25 -1.15 -16.46
-2.25 -1.10 -16.36
-2.25 -1.05 -16.26
-2.25 -1.00 -16.16
-2.20 -5.00 -2.45
-2.20 -4.95 -2.35
-2.20 -4.90 -2.25
-2.20 -4.85 -2.15
-2.20 -4.80 -2.05
-2.20 -4.75 -1.95
-2.20 -4.70 -1.85
-2.20 -4.65 -1.75
-2.20 -4.60 -1.65
-2.20 -4.55 -1.55
-2.20 -4.50 -1.45
-2.20 -4.45 -1.35
-2.20 -4.40 -1.25
-2.20 -4.35 -1.15
-2.20 -4.30 -1.05
-2.20 -4.25 -0.95
-2.20 -4.20 -0.85
-2.20 -4.15 -0.75
-2.20 -4.10 -0.65
-2.20 -4.05 -0.55
-2.20 -4.00 -0.45
-2.20 -3.95 -0.35
-2.20 -3.90 -0.25
-2.20 -3.85 -0.15
-2.20 -3.80 -0.05
-2.20 -3.75 0.05
-2.20 -3.70 0.15
-2.20 -3.65 0.25
-2.20 -3.60 0.35
-2.20 -3.55 0.45
-2.20 -3.50 0.55
-2.20 -3.45 0.65
-2.20 -3.40 0.75
-2.20 -3.35 0.85
-2.20 -3.30 0.95
-2.20 -3.25 1.05
-2.20 -3.20 1.15
-2.20 -3.15 1.25
-2.20 -3.10 1.35
-2.20 -3.05 1.45
-2.20 -3.00 1.54
-2.20 -2.95 1.64
-2.20 -2.90 1.74
-2.20 -2.85 1.83
-2.20 -2.80 1.93
-2.20 -2.75 2.02
-2.20 -2.70 2.12
-2.20 -2.65 2.21
-2.20 -2.60 2.29
-2.20 -2.55 2.38
-2.20 -2.50 2.46
-2.20 -2.45 2.54
-2.20 -2.40 2.61
-2.20 -2.35 2.67
-2.20 -2.30 2.72
-2.20 -2.25 2.76
-2.20 -2.20 2.79
-2.20 -2.15 2.79
-2.20 -2.10 2.77
-2.20 -2.05 2.72
-2.20 -2.00 2.63
-2.20 -1.95 2.49
-2.20 -1.90 2.29
-2.20 -1.85 2.01
-2.20 -1.80 1.63
-2.20 -1.75 1.13
-2.20 -1.70 0.48
-2.20 -1.65 -0.37
-2.20 -1.60 -1.47
-2.20 -1.55 -2.88
-2.20 -1.50 -4.68
-2.20 -1.45 -6.97
-2.20 -1.40 -9.88
-2.20 -1.35 -13.56
-2.20 -1.30 -16.76
-2.20 -1.25 -16.66
-2.20 -1.20 -16.56
-2.20 -1.15 -16.46
-2.20 -1.10 -16.36
-2.20 -1.05 -16.26
-2.20 -1.00 -16.16
-2.15 -5.00 -2.45
-2.15 -4.95 -2.35
-2.15 -4.90 -2.25
-2.15 -4.85 -2.15
-2.15 -4.80 -2.05
-2.15 -4.75 -1.95
-2.15 -4.70 -1.85
-2.15 -4.65 -1.75
-2.15 -4.60 -1.65
-2.15 -4.55 -1.55
-2.15 -4.50 -1.45
-2.15 -4.45 -1.35
-2.15 -4.40 -1.25
-2.15 -4.35 -1.15
-2.15 -4.30 -1.05
-2.15 -4.25 -0.95
-2.15 -4.20 -0.85
-2.15 -4.15 -0.75
-2.15 -4.10 -0.65
-2.15 -4.05 -0.55
-2.15 -4.00 -0.45
-2.15 -3.95 -0.35
-2.15 -3.90 -0.25
-2.15 -3.85 -0.15
-2.15 -3.80 -0.05
-2.15 -3.75 0.05
-2.15 -3.70 0.15
-2.15 -3.65 0.25
-2.15 -3.60 0.35
-2.15 -3.55 0.45
-2.15 -3.50 0.55
-2.15 -3.45 0.65
-2.15 -3.40 0.75
-2.15 -3.35 0.85
-2.15 -3.30 0.95
-2.15 -3.25 1.05
-2.15 -3.20 1.15
-2.15 -3.15 1.25
-2.15 -3.10 1.34
-2.15 -3.05 1.44
-2.15 -3.00 1.54
-2.15 -2.95 1.63
-2.15 -2.90 1.73
-2.15 -2.85 1.82
-2.15 -2.80 1.92
-2.15 -2.75 2.01
-2.15 -2.70 2.09
-2.15 -2.65 2.18
-2.15 -2.60 2.26
-2.15 -2.55 2.34
-2.15 -2.50 2.41
-2.15 -2.45 2.47
-2.15 -2.40 2.52
-2.15 -2.35 2.56
-2.15 -2.30 2.59
-2.15 -2.25 2.59
-2.15 -2.20 2.57
-2.15 -2.15 2.52
-2.15 -2.10 2.43
-2.15 -2.05 2.29
-2.15 -2.00 2.09
-2.15 -1.95 1.81
-2.15 -1.90 1.43
-2.15 -1.85 0.93
-2.15 -1.80 0.28
-2.15 -1.75 -0.57
-2.15 -1.70 -1.67
-2.15 -1.65 -3.08
-2.15 -1.60 -4.88
-2.15 -1.55 -7.17
-2.15 -1.50 -10.08
-2.15 -1.45 -13.76
-2.15 -1.40 -16.96
-2.15 -1.35 -16.86
-2.15 -1.30 -16.76
-2.15 -1.25 -16.66
-2.15 -1.20 -16.56
-2.15 -1.15 -16.46
-2.15 -1.10 -16.36
-2.15 -1.05 -16.26
-2.15 -1.00 -16.16
-2.10 -5.00 -2.45
-2.10 -4.95 -2.35
-2.10 -4.90 -2.25
-2.10 -4.85 -2.15
-2.10 -4.80 -2.05
-2.10 -4.75 -1.95
-2.10 -4.70 -1.85
-2.10 -4.65 -1.75
-2.10 -4.60 -1.65
-2.10 -4.55 -1.55
-2.10 -4.50 -1.45
-2.10 -4.45 -1.35
-2.10 -4.40 -1.25
-2.10 -4.35 -1.15
-2.10 -4.30 -1.05
-2.10 -4.25 -0.95
-2.10 -4.20 -0.85
-2.10 -4.15 -0.75
-2.10 -4.10 -0.65
-2.10 -4.05 -0.55
-2.10 -4.00 -0.45
-2.10 -3.95 -0.35
-2.10 -3.90 -0.25
-2.10 -3.85 -0.15
-2.10 -3.80 -0.05
-2.10 -3.75 0.05
-2.10 -3.70 0.15
-2.10 -3.65 0.25
-2.10 -3.60 0.35
-2.10 -3.55 0.45
-2.10 -3.50 0.55
-2.10 -3.45 0.65
-2.10 -3.40 0.75
-2.10 -3.35 0.85
-2.10 -3.30 0.95
-2.10 -3.25 1.05
-2.10 -3.20 1.14
-2.10 -3.15 1.24
-2.10 -3.10 1.34
-2.10 -3.05 1.43
-2.10 -3.00 1.53
-2.10 -2.95 1.62
-2.10 -2.90 1.72
-2.10 -2.85 1.81
-2.10 -2.80 1.89
-2.10 -2.75 1.98
-2.10 -2.70 2.06
-2.10 -2.65 2.14
-2.10 -2.60 2.21
-2.10 -2.55 2.27
-2.10 -2.50 2.32
-2.10 -2.45 2.36
-2.10 -2.40 2.39
-2.10 -2.35 2.39
-2.10 -2.30 2.37
-2.10 -2.25 2.32
-2.10 -2.20 2.23
-2.10 -2.15 2.09
-2.10 -2.10 1.89
-2.10 -2.05 1.61
-2.10 -2.00 1.23
-2.10 -1.95 0.73
-2.10 -1.90 0.08
-2.10 -1.85 -0.77
-2.10 -1.80 -1.87
-2.10 -1.75 -3.28
-2.10 -1.70 -5.08
-2.10 -1.65 -7.37
-2.10 -1.60 -10.28
-2.10 -1.55 -13.96
-2.10 -1.50 -17.16
-2.10 -1.45 -17.06
-2.10 -1.40 -16.96
-2.10 -1.35 -16.86
-2.10 -1.30 -16.76
-2.10 -1.25 -16.66
-2.10 -1.20 -16.56
-2.10 -1.15 -16.46
-2.10 -1.10 -16.36
-2.10 -1.05 -16.26
-2.10 -1.00 -16.16
-2.05 -5.00 -2.45
-2.05 -4.95 -2.35
-2.05 -4.90 -2.25
-2.05 -4.85 -2.15
-2.05 -4.80 -2.05
-2.05 -4.75 -1.95
-2.05 -4.70 -1.85
-2.05 -4.65 -1.75
-2.05 -4.60 -1.65
-2.05 -4.55 -1.55
-2.05 -4.50 -1.45
-2.05 -4.45 -1.35
-2.05 -4.40 -1.25
-2.05 -4.35 -1.15
-2.05 -4.30 -1.05
-2.05 -4.25 -0.95
-2.05 -4.20 -0.85
-2.05 -4.15 -0.75
-2.05 -4.10 -0.65
-2.05 -4.05 -0.55
-2.05 -4.00 -0.45
-2.05 -3.95 -0.35
-2.05 -3.90 -0.25
-2.05 -3.85 -0.15
-2.05 -3.80 -0.05
-2.05 -3.75 0.05
-2.05 -3.70 0.15
-2.05 -3.65 0.25
-2.05 -3.60 0.35
-2.05 -3.55 0.45
-2.05 -3.50 0.55
-2.05 -3.45 0.65
-2.05 -3.40 0.75
-2.05 -3.35 0.85
-2.05 -3.30 0.94
-2.05 -3.25 1.04
-2.05 -3.20 1.14
-2.05 -3.15 1.23
-2.05 -3.10 1.33
-2.05 -3.05 1.42
-2.05 -3.00 1.52
-2.05 -2.95 1.61
-2.05 -2.90 1.69
-2.05 -2.85 1.78
-2.05 -2.80 1.86
-2.05 -2.75 1.94
-2.05 -2.70 2.01
-2.05 -2.65 2.07
-2.05 -2.60 2.12
-2.05 -2.55 2.16
-2.05 -2.50 2.19
-2.05 -2.45 2.19
-2.05 -2.40 2.17
-2.05 -2.35 2.12
-2.05 -2.30 2.03
-2.05 -2.25 1.89
-2.05 -2.20 1.69
-2.05 -2.15 1.41
-2.05 -2.10 1.03
-2.05 -2.05 0.53
-2.05 -2.00 -0.12
-2.05 -1.95 -0.97
-2.05 -1.90 -2.07
-2.05 -1.85 -3.48
-2.05 -1.80 -5.28
-2.05 -1.75 -7.57
-2.05 -1.70 -10.48
-2.05 -1.65 -14.16
-2.05 -1.60 -17.36
-2.05 -1.55 -17.26
-2.05 -1.50 -17.16
-2.05 -1.45 -17.06
-2.05 -1.40 -16.96
-2.05 -1.35 -16.86
-2.05 -1.30 -16.76
-2.05 -1.25 -16.66
-2.05 -1.20 -16.56
-2.05 -1.15 -16.46
-2.05 -1.10 -16.36
-2.05 -1.05 -16.26
-2.05 -1.00 -16.16
-2.00 -5.00 -2.45
-2.00 -4.95 -2.35
-2.00 -4.90 -2.25
-2.00 -4.85 -2.15
-2.00 -4.80 -2.05
-2.00 -4.75 -1.95
-2.00 -4.70 -1.85
-2.00 -4.65 -1.75
-2.00 -4.60 -1.65
-2.00 -4.55 -1.55
-2.00 -4.50 -1.45
-2.00 -4.45 -1.35
-2.00 -4.40 -1.25
-2.00 -4.35 -1.15
-2.00 -4.30 -1.05
-2.00 -4.25 -0.95
-2.00 -4.20 -0.85
-2.00 -4.15 -0.75
-2.00 -4.10 -0.65
-2.00 -4.05 -0.55
-2.00 -4.00 -0.45
-2.00 -3.95 -0.35
-2.00 -3.90 -0.25
-2.00 -3.85 -0.15
-2.00 -3.80 -0.05
-2.00 -3.75 0.05
-2.00 -3.70 0.15
-2.00 -3.65 0.25
-2.00 -3.60 0.35
-2.00 -3.55 0.45
-2.00 -3.50 0.55
-2.00 -3.45 0.65
-2.00 -3.40 0.74
-2.00 -3.35 0.84
-2.00 -3.30 0.94
-2.00 -3.25 1.03
-2.00 -3.20 1.13
-2.00 -3.15 1.22
-2.00 -3.10 1.32
-2.00 -3.05 1.41
-2.00 -3.00 1.49
-2.00 -2.95 1.58
-2.00 -2.90 1.66
-2.00 -2.85 1.74
-2.00 -2.80 1.81
-2.00 -2.75 1.87
-2.00 -2.70 1.92
-2.00 -2.65 1.96
-2.00 -2.60 1.99
-2.00 -2.55 1.99
-2.00 -2.50 1.97
-2.00 -2.45 1.92
-2.00 -2.40 1.83
-2.00 -2.35 1.69
-2.00 -2.30 1.49
-2.00 -2.25 1.21
-2.00 -2.20 0.83
-2.00 -2.15 0.33
-2.00 -2.10 -0.32
-2.00 -2.05 -1.17
-2.00 -2.00 -2.27
-2.00 -1.95 -3.68
-2.00 -1.90 -5.48
-2.00 -1.85 -7.77
-2.00 -1.80 -10.68
-2.00 -1.75 -14.36
-2.00 -1.70 -17.56
-2.00 -1.65 -17.46
-2.00 -1.60 -17.36
-2.00 -1.55 -17.26
-2.00 -1.50 -17.16
-2.00 -1.45 -17.06
-2.00 -1.40 -16.96
-2.00 -1.35 -16.86
-2.00 -1.30 -16.76
-2.00 -1.25 -16.66
-2.00 -1.20 -16.56
-2.00 -1.15 -16.46
-2.00 -1.10 -16.36
-2.00 -1.05 -16.26
-2.00 -1.00 -16.16
-1.95 -5.00 -2.45
-1.95 -4.95 -2.35
-1.95 -4.90 -2.25
-1.95 -4.85 -2.15
-1.95 -4.80 -2.05
-1.95 -4.75 -1.95
-1.95 -4.70 -1.85
-1.95 -4.65 -1.75
-1.95 -4.60 -1.65
-1.95 -4.55 -1.55
-1.95 -4.50 -1.45
-1.95 -4.45 -1.35
-1.95 -4.40 -1.25
-1.95 -4.35 -1.15
-1.95 -4.30 -1.05
-1.95 -4.25 -0.95
-1.95 -4.20 -0.85
-1.95 -4.15 -0.75
-1.95 -4.10 -0.65
-1.95 -4.05 -0.55
-1.95 -4.00 -0.45
-1.95 -3.95 -0.35
-1.95 -3.90 -0.25
-1.95 -3.85 -0.15
-1.95 -3.80 -0.05
-1.95 -3.75 0.05
-1.95 -3.70 0.15
-1.95 -3.65 0.25
-1.95 -3.60 0.35
-1.95 -3.55 0.45
-1.95 -3.50 0.54
-1.95 -3.45 0.64
-1.95 -3.40 0.74
-1.95 -3.35 0.83
-1.95 -3.30 0.93
-1.95 -3.25 1.02
-1.95 -3.20 1.12
-1.95 -3.15 1.21
-1.95 -3.10 1.29
-1.95 -3.05 1.38
-1.95 -3.00 1.46
-1.95 -2.95 1.54
-1.95 -2.90 1.61
-1.95 -2.85 1.67
-1.95 -2.80 1.72
-1.95 -2.75 1.76
-1.95 -2.70 1.79
-1.95 -2.65 1.79
-1.95 -2.60 1.77
-1.95 -2.55 1.72
-1.95 -2.50 1.63
-1.95 -2.45 1.49
-1.95 -2.40 1.29
-1.95 -2.35 1.01
-1.95 -2.30 0.63
-1.95 -2.25 0.13
-1.95 -2.20 -0.52
-1.95 -2.15 -1.37
-1.95 -2.10 -2.47
-1.95 -2.05 -3.88
-1.95 -2.00 -5.68
-1.95 -1.95 -7.97
-1.95 -1.90 -10.88
-1.95 -1.85 -14.56
-1.95 -1.80 -17.76
-1.95 -1.75 -17.66
-1.95 -1.70 -17.56
-1.95 -1.65 -17.46
-1.95 -1.60 -17.36
-1.95 -1.55 -17.26
-1.95 -1.50 -17.16
-1.95 -1.45 -17.06
-1.95 -1.40 -16.96
-1.95 -1.35 -16.86
-1.95 -1.30 -16.76
-1.95 -1.25 -16.66
-1.95 -1.20 -16.56
-1.95 -1.15 -16.46
-1.95 -1.10 -16.36
-1.95 -1.05 -16.26
-1.95 -1.00 -16.16
-1.90 -5.00 -2.45
-1.90 -4.95 -2.35
-1.90 -4.90 -2.25
-1.90 -4.85 -2.15
-1.90 -4.80 -2.05
-1.90 -4.75 -1.95
-1.90 -4.70 -1.85
-1.90 -4.65 -1.75
-1.90 -4.60 -1.65
-1.90 -4.55 -1.55
-1.90 -4.50 -1.45
-1.90 -4.45 -1.35
-1.90 -4.40 -1.25
-1.90 -4.35 -1.15
-1.90 -4.30 -1.05
-1.90 -4.25 -0.95
-1.90 -4.20 -0.85
-1.90 -4.15 -0.75
-1.90 -4.10 -0.65
-1.90 -4.05 -0.55
-1.90 -4.00 -0.45
-1.90 -3.95 -0.35
-1.90 -3.90 -0.25
-1.90 -3.85 -0.15
-1.90 -3.80 -0.05
-1.90 -3.75 0.05
-1.90 -3.70 0.15
-1.90 -3.65 0.25
-1.90 -3.60 0.34
-1.90 -3.55 0.44
-1.90 -3.50 0.54
-1.90 -3.45 0.63
-1.90 -3.40 0.73
-1.90 -3.35 0.82
-1.90 -3.30 0.92
-1.90 -3.25 1.01
-1.90 -3.20 1.09
-1.90 -3.15 1.18
-1.90 -3.10 1.26
-1.90 -3.05 1.34
-1.90 -3.00 1.41
-1.90 -2.95 1.47
-1.90 -2.90 1.52
-1.90 -2.85 1.56
-1.90 -2.80 1.59
-1.90 -2.75 1.59
-1.90 -2.70 1.57
-1.90 -2.65 1.52
-1.90 -2.60 1.43
-1.90 -2.55 1.29
-1.90 -2.50 1.09
-1.90 -2.45 0.81
-1.90 -2.40 0.43
-1.90 -2.35 -0.07
-1.90 -2.30 -0.72
-1.90 -2.25 -1.57
-1.90 -2.20 -2.67
-1.90 -2.15 -4.08
-1.90 -2.10 -5.88
-1.90 -2.05 -8.17
-1.90 -2.00 -11.08
-1.90 -1.95 -14.76
-1.90 -1.90 -17.96
-1.90 -1.85 -17.86
-1.90 -1.80 -17.76
-1.90 -1.75 -17.66
-1.90 -1.70 -17.56
-1.90 -1.65 -17.46
-1.90 -1.60 -17.36
-1.90 -1.55 -17.26
-1.90 -1.50 -17.16
-1.90 -1.45 -17.06
-1.90 -1.40 -16.96
-1.90 -1.35 -16.86
-1.90 -1.30 -16.76
-1.90 -1.25 -16.66
-1.90 -1.20 -16.56
-1.90 -1.15 -16.46
-1.90 -1.10 -16.36
-1.90 -1.05 -16.26
-1.90 -1.00 -16.16
-1.85 -5.00 -2.45
-1.85 -4.95 -2.35
-1.85 -4.90 -2.25
-1.85 -4.85 -2.15
-1.85 -4.80 -2.05
-1.85 -4.75 -1.95
-1.85 -4.70 -1.85
-1.85 -4.65 -1.75
-1.85 -4.60 -1.65
-1.85 -4.55 -1.55
-1.85 -4.50 -1.45
-1.85 -4.45 -1.35
-1.85 -4.40 -1.25
-1.85 -4.35 -1.15
-1.85 -4.30 -1.05
-1.85 -4.25 -0.95
-1.85 -4.20 -0.85
-1.85 -4.15 -0.75
-1.85 -4.10 -0.65
-1.85 -4.05 -0.55
-1.85 -4.00 -0.45
-1.85 -3.95 -0.35
-1.85 -3.90 -0.25
-1.85 -3.85 -0.15
-1.85 -3.80 -0.05
-1.85 -3.75 0.05
-1.85 -3.70 0.14
-1.85 -3.65 0.24
-1.85 -3.60 0.34
-1.85 -3.55 0.43
-1.85 -3.50 0.53
-1.85 -3.45 0.62
-1.85 -3.40 0.72
-1.85 -3.35 0.81
-1.85 -3.30 0.89
-1.85 -3.25 0.98
-1.85 -3.20 1.06
-1.85 -3.15 1.14
-1.85 -3.10 1.21
-1.85 -3.05 1.27
-1.85 -3.00 1.32
-1.85 -2.95 1.36
-1.85 -2.90 1.39
-1.85 -2.85 1.39
-1.85 -2.80 1.37
-1.85 -2.75 1.32
-1.85 -2.70 1.23
-1.85 -2.65 1.09
-1.85 -2.60 0.89
-1.85 -2.55 0.61
-1.85 -2.50 0.23
-1.85 -2.45 -0.27
-1.85 -2.40 -0.92
-1.85 -2.35 -1.77
-1.85 -2.30 -2.87
-1.85 -2.25 -4.28
-1.85 -2.20 -6.08
-1.85 -2.15 -8.37
-1.85 -2.10 -11.28
-1.85 -2.05 -14.96
-1.85 -2.00 -18.16
-1.85 -1.95 -18.06
-1.85 -1.90 -17.96
-1.85 -1.85 -17.86
-1.85 -1.80 -17.76
-1.85 -1.75 -17.66
-1.85 -1.70 -17.56
-1.85 -1.65 -17.46
-1.85 -1.60 -17.36
-1.85 -1.55 -17.26
-1.85 -1.50 -17.16
-1.85 -1.45 -17.06
-1.85 -1.40 -16.96
-1.85 -1.35 -16.86
-1.85 -1.30 -16.76
-1.85 -1.25 -16.66
-1.85 -1.20 -16.56
-1.85 -1.15 -16.46
-1.85 -1.10 -16.36
-1.85 -1.05 -16.26
-1.85 -1.00 -16.16
-1.80 -5.00 -2.45
-1.80 -4.95 -2.35
-1.80 -4.90 -2.25
-1.80 -4.85 -2.15
-1.80 -4.80 -2.05
-1.80 -4.75 -1.95
-1.80 -4.70 -1.85
-1.80 -4.65 -1.75
-1.80 -4.60 -1.65
-1.80 -4.55 -1.55
-1.80 -4.50 -1.45
-1.80 -4.45 -1.35
-1.80 -4.40 -1.25
-1.80 -4.35 -1.15
-1.80 -4.30 -1.05
-1.80 -4.25 -0.95
-1.80 -4.20 -0.85
-1.80 -4.15 -0.75
-1.80 -4.10 -0.65
-1.80 -4.05 -0.55
-1.80 -4.00 -0.45
-1.80 -3.95 -0.35
-1.80 -3.90 -0.25
-1.80 -3.85 -0.15
-1.80 -3.80 -0.06
-1.80 -3.75 0.04
-1.80 -3.70 0.14
-1.80 -3.65 0.23
-1.80 -3.60 0.33
-1.80 -3.55 0.42
-1.80 -3.50 0.52
-1.80 -3.45 0.61
-1.80 -3.40 0.69
-1.80 -3.35 0.78
-1.80 -3.30 0.86
-1.80 -3.25 0.94
-1.80 -3.20 1.01
-1.80 -3.15 1.07
-1.80 -3.10 1.12
-1.80 -3.05 1.16
-1.80 -3.00 1.19
-1.80 -2.95 1.19
-1.80 -2.90 1.17
-1.80 -2.85 1.12
-1.80 -2.80 1.03
-1.80 -2.75 0.89
-1.80 -2.70 0.69
-1.80 -2.65 0.41
-1.80 -2.60 0.03
-1.80 -2.55 -0.47
-1.80 -2.50 -1.12
-1.80 -2.45 -1.97
-1.80 -2.40 -3.07
-1.80 -2.35 -4.48
-1.80 -2.30 -6.28
-1.80 -2.25 -8.57
-1.80 -2.20 -11.48
-1.80 -2.15 -15.16
-1.80 -2.10 -18.36
-1.80 -2.05 -18.26
-1.80 -2.00 -18.16
-1.80 -1.95 -18.06
-1.80 -1.90 -17.96
-1.80 -1.85 -17.86
-1.80 -1.80 -17.76
-1.80 -1.75 -17.66
-1.80 -1.70 -17.56
-1.80 -1.65 -17.46
-1.80 -1.60 -17.36
-1.80 -1.55 -17.26
-1.80 -1.50 -17.16
-1.80 -1.45 -17.06
-1.80 -1.40 -16.96
-1.80 -1.35 -16.86
-1.80 -1.30 -16.76
-1.80 -1.25 -16.66
-1.80 -1.20 -16.56
-1.80 -1.15 -16.46
-1.80 -1.10 -16.36
-1.80 -1.05 -16.26
-1.80 -1.00 -16.16
-1.75 -5.00 -2.45
-1.75 -4.95 -2.35
-1.75 -4.90 -2.25
-1.75 -4.85 -2.15
-1.75 -4.80 -2.05
-1.75 -4.75 -1.95
-1.75 -4.70 -1.85
-1.75 -4.65 -1.75
-1.75 -4.60 -1.65
-1.75 -4.55 -1.55
-1.75 -4.50 -1.45
-1.75 -4.45 -1.35
-1.75 -4.40 -1.25
-1.75 -4.35 -1.15
-1.75 -4.30 -1.05
-1.75 -4.25 -0.95
-1.75 -4.20 -0.85
-1.75 -4.15 -0.75
-1.75 -4.10 -0.65
-1.75 -4.05 -0.55
-1.75 -4.00 -0.45
-1.75 -3.95 -0.35
-1.75 -3.90 -0.26
-1.75 -3.85 -0.16
-1.75 -3.80 -0.06
-1.75 -3.75 0.03
-1.75 -3.70 0.13
-1.75 -3.65 0.22
-1.75 -3.60 0.32
-1.75 -3.55 0.41
-1.75 -3.50 0.49
-1.75 -3.45 0.58
-1.75 -3.40 0.66
-1.75 -3.35 0.74
-1.75 -3.30 0.81
-1.75 -3.25 0.87
-1.75 -3.20 0.92
-1.75 -3.15 0.96
-1.75 -3.10 0.99
-1.75 -3.05 0.99
-1.75 -3.00 0.97
-1.75 -2.95 0.92
-1.75 -2.90 0.83
-1.75 -2.85 0.69
-1.75 -2.80 0.49
-1.75 -2.75 0.21
-1.75 -2.70 -0.17
-1.75 -2.65 -0.67
-1.75 -2.60 -1.32
-1.75 -2.55 -2.17
-1.75 -2.50 -3.27
-1.75 -2.45 -4.68
-1.75 -2.40 -6.48
-1.75 -2.35 -8.77
-1.75 -2.30 -11.68
-1.75 -2.25 -15.36
-1.75 -2.20 -18.56
-1.75 -2.15 -18.46
-1.75 -2.10 -18.36
-1.75 -2.05 -18.26
-1.75 -2.00 -18.16
-1.75 -1.95 -18.06
-1.75 -1.90 -17.96
-1.75 -1.85 -17.86
-1.75 -1.80 -17.76
-1.75 -1.75 -17.66
-1.75 -1.70 -17.56
-1.75 -1.65 -17.46
-1.75 -1.60 -17.36
-1.75 -1.55 -17.26
-1.75 -1.50 -17.16
-1.75 -1.45 -17.06
-1.75 -1.40 -16.96
-1.75 -1.35 -16.86
-1.75 -1.30 -16.76
-1.75 -1.25 -16.66
-1.75 -1.20 -16.56
-1.75 -1.15 -16.46
-1.75 -1.10 -16.36
-1.75 -1.05 -16.26
-1.75 -1.00 -16.16
-1.70 -5.00 -2.45
-1.70 -4.95 -2.35
-1.70 -4.90 -2.25
-1.70 -4.85 -2.15
-1.70 -4.80 -2.05
-1.70 -4.75 -1.95
-1.70 -4.70 -1.85
-1.70 -4.65 -1.75
-1.70 -4.60 -1.65
-1.70 -4.55 -1.55
-1.70 -4.50 -1.45
-1.70 -4.45 -1.35
-1.70 -4.40 -1.25
-1.70 -4.35 -1.15
-1.70 -4.30 -1.05
-1.70 -4.25 -0.95
-1.70 -4.20 -0.85
-1.70 -4.15 -0.75
-1.70 -4.10 -0.65
-1.70 -4.05 -0.55
-1.70 -4.00 -0.46
-1.70 -3.95 -0.36
-1.70 -3.90 -0.26
-1.70 -3.85 -0.17
-1.70 -3.80 -0.07
-1.70 -3.75 0.02
-1.70 -3.70 0.12
-1.70 -3.65 0.21
-1.70 -3.60 0.29
-1.70 -3.55 0.38
-1.70 -3.50 0.46
-1.70 -3.45 0.54
-1.70 -3.40 0.61
-1.70 -3.35 0.67
-1.70 -3.30 0.72
-1.70 -3.25 0.76
-1.70 -3.20 0.79
-1.70 -3.15 0.79
-1.70 -3.10 0.77
-1.70 -3.05 0.72
-1.70 -3.00 0.63
-1.70 -2.95 0.49
-1.70 -2.90 0.29
-1.70 -2.85 0.01
-1.70 -2.80 -0.37
-1.70 -2.75 -0.87
-1.70 -2.70 -1.52
-1.70 -2.65 -2.37
-1.70 -2.60 -3.47
-1.70 -2.55 -4.88
-1.70 -2.50 -6.68
-1.70 -2.45 -8.97
-1.70 -2.40 -11.88
-1.70 -2.35 -15.56
-1.70 -2.30 -18.76
-1.70 -2.25 -18.66
-1.70 -2.20 -18.56
-1.70 -2.15 -18.46
-1.70 -2.10 -18.36
-1.70 -2.05 -18.26
-1.70 -2.00 -18.16
-1.70 -1.95 -18.06
-1.70 -1.90 -17.96
-1.70 -1.85 -17.86
-1.70 -1.80 -17.76
-1.70 -1.75 -17.66
-1.70 -1.70 -17.56
-1.70 -1.65 -17.46
-1.70 -1.60 -17.36
-1.70 -1.55 -17.26
-1.70 -1.50 -17.16
-1.70 -1.45 -17.06
-1.70 -1.40 -16.96
-1.70 -1.35 -16.86
-1.70 -1.30 -16.76
-1.70 -1.25 -16.66
-1.70 -1.20 -16.56
-1.70 -1.15 -16.46
-1.70 -1.10 -16.36
-1.70 -1.05 -16.26
-1.70 -1.00 -16.16
-1.65 -5.00 -2.45
-1.65 -4.95 -2.35
-1.65 -4.90 -2.25
-1.65 -4.85 -2.15
-1.65 -4.80 -2.05
-1.65 -4.75 -1.95
-1.65 -4.70 -1.85
-1.65 -4.65 -1.75
-1.65 -4.60 -1.65
-1.65 -4.55 -1.55
-1.65 -4.50 -1.45
-1.65 -4.45 -1.35
-1.65 -4.40 -1.25
-1.65 -4.35 -1.15
-1.65 -4.30 -1.05
-1.65 -4.25 -0.95
-1.65 -4.20 -0.85
-1.65 -4.15 -0.75
-1.65 -4.10 -0.66
-1.65 -4.05 -0.56
-1.65 -4.00 -0.46
-1.65 -3.95 -0.37
-1.65 -3.90 -0.27
-1.65 -3.85 -0.18
-1.65 -3.80 -0.08
-1.65 -3.75 0.01
-1.65 -3.70 0.09
-1.65 -3.65 0.18
-1.65 -3.60 0.26
-1.65 -3.55 0.34
-1.65 -3.50 0.41
-1.65 -3.45 0.47
-1.65 -3.40 0.52
-1.65 -3.35 0.56
-1.65 -3.30 0.59
-1.65 -3.25 0.59
-1.65 -3.20 0.57
-1.65 -3.15 0.52
-1.65 -3.10 0.43
-1.65 -3.05 0.29
-1.65 -3.00 0.09
-1.65 -2.95 -0.19
-1.65 -2.90 -0.57
-1.65 -2.85 -1.07
-1.65 -2.80 -1.72
-1.65 -2.75 -2.57
-1.65 -2.70 -3.67
-1.65 -2.65 -5.08
-1.65 -2.60 -6.88
-1.65 -2.55 -9.17
-1.65 -2.50 -12.08
-1.65 -2.45 -15.76
-1.65 -2.40 -18.96
-1.65 -2.35 -18.86
-1.65 -2.30 -18.76
-1.65 -2.25 -18.66
-1.65 -2.20 -18.56
-1.65 -2.15 -18.46
-1.65 -2.10 -18.36
-1.65 -2.05 -18.26
-1.65 -2.00 -18.16
-1.65 -1.95 -18.06
-1.65 -1.90 -17.96
-1.65 -1.85 -17.86
-1.65 -1.80 -17.76
-1.65 -1.75 -17.66
-1.65 -1.70 -17.56
-1.65 -1.65 -17.46
-1.65 -1.60 -17.36
-1.65 -1.55 -17.26
-1.65 -1.50 -17.16
-1.65 -1.45 -17.06
-1.65 -1.40 -16.96
-1.65 -1.35 -16.86
-1.65 -1.30 -16.76
-1.65 -1.25 -16.66
-1.65 -1.20 -16.56
-1.65 -1.15 -16.46
-1.65 -1.10 -16.36
-1.65 -1.05 -16.26
-1.65 -1.00 -16.16
-1.60 -5.00 -2.45
-1.60 -4.95 -2.35
-1.60 -4.90 -2.25
-1.60 -4.85 -2.15
-1.60 -4.80 -2.05
-1.60 -4.75 -1.95
-1.60 -4.70 -1.85
-1.60 -4.65 -1.75
-1.60 -4.60 -1.65
-1.60 -4.55 -1.55
-1.60 -4.50 -1.45
-1.60 -4.45 -1.35
-1.60 -4.40 -1.25
-1.60 -4.35 -1.15
-1.60 -4.30 -1.05
-1.60 -4.25 -0.95
-1.60 -4.20 -0.86
-1.60 -4.15 -0.76
-1.60 -4.10 -0.66
-1.60 -4.05 -0.57
-1.60 -4.00 -0.47
-1.60 -3.95 -0.38
-1.60 -3.90 -0.28
-1.60 -3.85 -0.19
-1.60 -3.80 -0.11
-1.60 -3.75 -0.02
-1.60 -3.70 0.06
-1.60 -3.65 0.14
-1.60 -3.60 0.21
-1.60 -3.55 0.27
-1.60 -3.50 0.32
-1.60 -3.45 0.36
-1.60 -3.40 0.39
-1.60 -3.35 0.39
-1.60 -3.30 0.37
-1.60 -3.25 0.32
-1.60 -3.20 0.23
-1.60 -3.15 0.09
-1.60 -3.10 -0.11
-1.60 -3.05 -0.39
-1.60 -3.00 -0.77
-1.60 -2.95 -1.27
-1.60 -2.90 -1.92
-1.60 -2.85 -2.77
-1.60 -2.80 -3.87
-1.60 -2.75 -5.28
-1.60 -2.70 -7.08
-1.60 -2.65 -9.37
-1.60 -2.60 -12.28
-1.60 -2.55 -15.96
-1.60 -2.50 -19.16
-1.60 -2.45 -19.06
-1.60 -2.40 -18.96
-1.60 -2.35 -18.86
-1.60 -2.30 -18.76
-1.60 -2.25 -18.66
-1.60 -2.20 -18.56
-1.60 -2.15 -18.46
-1.60 -2.10 -18.36
-1.60 -2.05 -18.26
-1.60 -2.00 -18.16
-1.60 -1.95 -18.06
-1.60 -1.90 -17.96
-1.60 -1.85 -17.86
-1.60 -1.80 -17.76
-1.60 -1.75 -17.66
-1.60 -1.70 -17.56
-1.60 -1.65 -17.46
-1.60 -1.60 -17.36
-1.60 -1.55 -17.26
-1.60 -1.50 -17.16
-1.60 -1.45 -17.06
-1.60 -1.40 -16.96
-1.60 -1.35 -16.86
-1.60 -1.30 -16.76
-1.60 -1.25 -16.66
-1.60 -1.20 -16.56
-1.60 -1.15 -16.46
-1.60 -1.10 -16.36
-1.60 -1.05 -16.26
-1.60 -1.00 -16.16
-1.55 -5.00 -2.45
-1.55 -4.95 -2.35
-1.55 -4.90 -2.25
-1.55 -4.85 -2.15
-1.55 -4.80 -2.05
-1.55 -4.75 -1.95
-1.55 -4.70 -1.85
-1.55 -4.65 -1.75
-1.55 -4.60 -1.65
-1.55 -4.55 -1.55
-1.55 -4.50 -1.45
-1.55 -4.45 -1.35
-1.55 -4.40 -1.25
-1.55 -4.35 -1.15
-1.55 -4.30 -1.06
-1.55 -4.25 -0.96
-1.55 -4.20 -0.86
-1.55 -4.15 -0.77
-1.55 -4.10 -0.67
-1.55 -4.05 -0.58
-1.55 -4.00 -0.48
-1.55 -3.95 -0.39
-1.55 -3.90 -0.31
-1.55 -3.85 -0.22
-1.55 -3.80 -0.14
-1.55 -3.75 -0.06
-1.55 -3.70 0.01
-1.55 -3.65 0.07
-1.55 -3.60 0.12
-1.55 -3.55 0.16
-1.55 -3.50 0.19
-1.55 -3.45 0.19
-1.55 -3.40 0.17
-1.55 -3.35 0.12
-1.55 -3.30 0.03
-1.55 -3.25 -0.11
-1.55 -3.20 -0.31
-1.55 -3.15 -0.59
-1.55 -3.10 -0.97
-1.55 -3.05 -1.47
-1.55 -3.00 -2.12
-1.55 -2.95 -2.97
-1.55 -2.90 -4.07
-1.55 -2.85 -5.48
-1.55 -2.80 -7.28
-1.55 -2.75 -9.57
-1.55 -2.70 -12.48
-1.55 -2.65 -16.16
-1.55 -2.60 -19.36
-1.55 -2.55 -19.26
-1.55 -2.50 -19.16
-1.55 -2.45 -19.06
-1.55 -2.40 -18.96
-1.55 -2.35 -18.86
-1.55 -2.30 -18.76
-1.55 -2.25 -18.66
-1.55 -2.20 -18.56
-1.55 -2.15 -18.46
-1.55 -2.10 -18.36
-1.55 -2.05 -18.26
-1.55 -2.00 -18.16
-1.55 -1.95 -18.06
-1.55 -1.90 -17.96
-1.55 -1.85 -17.86
-1.55 -1.80 -17.76
-1.55 -1.75 -17.66
-1.55 -1.70 -17.56
-1.55 -1.65 -17.46
-1.55 -1.60 -17.36
-1.55 -1.55 -17.26
-1.55 -1.50 -17.16
-1.55 -1.45 -17.06
-1.55 -1.40 -16.96
-1.55 -1.35 -16.86
-1.55 -1.30 -16.76
-1.55 -1.25 -16.66
-1.55 -1.20 -16.56
-1.55 -1.15 -16.46
-1.55 -1.10 -16.36
-1.55 -1.05 -16.26
-1.55 -1.00 -16.16
-1.50 -5.00 -2.45
-1.50 -4.95 -2.35
-1.50 -4.90 -2.25
-1.50 -4.85 -2.15
-1.50 -4.80 -2.05
-1.50 -4.75 -1.95
-1.50 -4.70 -1.85
-1.50 -4.65 -1.75
-1.50 -4.60 -1.65
-1.50 -4.55 -1.55
-1.50 -4.50 -1.45
-1.50 -4.45 -1.35
-1.50 -4.40 -1.26
-1.50 -4.35 -1.16
-1.50 -4.30 -1.06
-1.50 -4.25 -0.97
-1.50 -4.20 -0.87
-1.50 -4.15 -0.78
-1.50 -4.10 -0.68
-1.50 -4.05 -0.59
-1.50 -4.00 -0.51
-1.50 -3.95 -0.42
-1.50 -3.90 -0.34
-1.50 -3.85 -0.26
-1.50 -3.80 -0.19
-1.50 -3.75 -0.13
-1.50 -3.70 -0.08
-1.50 -3.65 -0.04
-1.50 -3.60 -0.01
-1.50 -3.55 -0.01
-1.50 -3.50 -0.03
-1.50 -3.45 -0.08
-1.50 -3.40 -0.17
-1.50 -3.35 -0.31
-1.50 -3.30 -0.51
-1.50 -3.25 -0.79
-1.50 -3.20 -1.17
-1.50 -3.15 -1.67
-1.50 -3.10 -2.32
-1.50 -3.05 -3.17
-1.50 -3.00 -4.27
-1.50 -2.95 -5.68
-1.50 -2.90 -7.48
-1.50 -2.85 -9.77
-1.50 -2.80 -12.68
-1.50 -2.75 -16.36
-1.50 -2.70 -19.56
-1.50 -2.65 -19.46
-1.50 -2.60 -19.36
-1.50 -2.55 -19.26
-1.50 -2.50 -19.16
-1.50 -2.45 -19.06
-1.50 -2.40 -18.96
-1.50 -2.35 -18.86
-1.50 -2.30 -18.76
-1.50 -2.25 -18.66
-1.50 -2.20 -18.56
-1.50 -2.15 -18.46
-1.50 -2.10 -18.36
-1.50 -2.05 -18.26
-1.50 -2.00 -18.16
-1.50 -1.95 -18.06
-1.50 -1.90 -17.96
-1.50 -1.85 -17.86
-1.50 -1.80 -17.76
-1.50 -1.75 -17.66
-1.50 -1.70 -17.56
-1.50 -1.65 -17.46
-1.50 -1.60 -17.36
-1.50 -1.55 -17.26
-1.50 -1.50 -17.16
-1.50 -1.45 -17.06
-1.50 -1.40 -16.96
-1.50 -1.35 -16.86
-1.50 -1.30 -16.76
-1.50 -1.25 -16.66
-1.50 -1.20 -16.56
-1.50 -1.15 -16.46
-1.50 -1.10 -16.36
-1.50 -1.05 -16.26
-1.50 -1.00 -16.16
-1.45 -5.00 -2.45
-1.45 -4.95 -2.35
-1.45 -4.90 -2.25
-1.45 -4.85 -2.15
-1.45 -4.80 -2.05
-1.45 -4.75 -1.95
-1.45 -4.70 -1.85
-1.45 -4.65 -1.75
-1.45 -4.60 -1.65
-1.45 -4.55 -1.55
-1.45 -4.50 -1.46
-1.45 -4.45 -1.36
-1.45 -4.40 -1.26
-1.45 -4.35 -1.17
-1.45 -4.30 -1.07
-1.45 -4.25 -0.98
-1.45 -4.20 -0.88
-1.45 -4.15 -0.79
-1.45 -4.10 -0.71
-1.45 -4.05 -0.62
-1.45 -4.00 -0.54
-1.45 -3.95 -0.46
-1.45 -3.90 -0.39
-1.45 -3.85 -0.33
-1.45 -3.80 -0.28
-1.45 -3.75 -0.24
-1.45 -3.70 -0.21
-1.45 -3.65 -0.21
-1.45 -3.60 -0.23
-1.45 -3.55 -0.28
-1.45 -3.50 -0.37
-1.45 -3.45 -0.51
-1.45 -3.40 -0.71
-1.45 -3.35 -0.99
-1.45 -3.30 -1.37
-1.45 -3.25 -1.87
-1.45 -3.20 -2.52
-1.45 -3.15 -3.37
-1.45 -3.10 -4.47
-1.45 -3.05 -5.88
-1.45 -3.00 -7.68
-1.45 -2.95 -9.97
-1.45 -2.90 -12.88
-1.45 -2.85 -16.56
-1.45 -2.80 -19.76
-1.45 -2.75 -19.66
-1.45 -2.70 -19.56
-1.45 -2.65 -19.46
-1.45 -2.60 -19.36
-1.45 -2.55 -19.26
-1.45 -2.50 -19.16
-1.45 -2.45 -19.06
-1.45 -2.40 -18.96
-1.45 -2.35 -18.86
-1.45 -2.30 -18.76
-1.45 -2.25 -18.66
-1.45 -2.20 -18.56
-1.45 -2.15 -18.46
-1.45 -2.10 -18.36
-1.45 -2.05 -18.26
-1.45 -2.00 -18.16
-1.45 -1.95 -18.06
-1.45 -1.90 -17.96
-1.45 -1.85 -17.86
-1.45 -1.80 -17.76
-1.45 -1.75 -17.66
-1.45 -1.70 -17.56
-1.45 -1.65 -17.46
-1.45 -1.60 -17.36
-1.45 -1.55 -17.26
-1.45 -1.50 -17.16
-1.45 -1.45 -17.06
-1.45 -1.40 -16.96
-1.45 -1.35 -16.86
-1.45 -1.30 -16.76
-1.45 -1.25 -16.66
-1.45 -1.20 -16.56
-1.45 -1.15 -16.46
-1.45 -1.10 -16.36
-1.45 -1.05 -16.26
-1.45 -1.00 -16.16
-1.40 -5.00 -2.45
-1.40 -4.95 -2.35
-1.40 -4.90 -2.25
-1.40 -4.85 -2.15
-1.40 -4.80 -2.05
-1.40 -4.75 -1.95
-1.40 -4.70 -1.85
-1.40 -4.65 -1.75
-1.40 -4.60 -1.66
-1.40 -4.55 -1.56
-1.40 -4.50 -1.46
-1.40 -4.45 -1.37
-1.40 -4.40 -1.27
-1.40 -4.35 -1.18
-1.40 -4.30 -1.08
-1.40 -4.25 -0.99
-1.40 -4.20 -0.91
-1.40 -4.15 -0.82
-1.40 -4.10 -0.74
-1.40 -4.05 -0.66
-1.40 -4.00 -0.59
-1.40 -3.95 -0.53
-1.40 -3.90 -0.48
-1.40 -3.85 -0.44
-1.40 -3.80 -0.41
-1.40 -3.75 -0.41
-1.40 -3.70 -0.43
-1.40 -3.65 -0.48
-1.40 -3.60 -0.57
-1.40 -3.55 -0.71
-1.40 -3.50 -0.91
-1.40 -3.45 -1.19
-1.40 -3.40 -1.57
-1.40 -3.35 -2.07
-1.40 -3.30 -2.72
-1.40 -3.25 -3.57
-1.40 -3.20 -4.67
-1.40 -3.15 -6.08
-1.40 -3.10 -7.88
-1.40 -3.05 -10.17
-1.40 -3.00 -13.08
-1.40 -2.95 -16.76
-1.40 -2.90 -19.96
-1.40 -2.85 -19.86
-1.40 -2.80 -19.76
-1.40 -2.75 -19.66
-1.40 -2.70 -19.56
-1.40 -2.65 -19.46
-1.40 -2.60 -19.36
-1.40 -2.55 -19.26
-1.40 -2.50 -19.16
-1.40 -2.45 -19.06
-1.40 -2.40 -18.96
-1.40 -2.35 -18.86
-1.40 -2.30 -18.76
-1.40 -2.25 -18.66
-1.40 -2.20 -18.56
-1.40 -2.15 -18.46
-1.40 -2.10 -18.36
-1.40 -2.05 -18.26
-1.40 -2.00 -18.16
-1.40 -1.95 -18.06
-1.40 -1.90 -17.96
-1.40 -1.85 -17.86
-1.40 -1.80 -17.76
-1.40 -1.75 -17.66
-1.40 -1.70 -17.56
-1.40 -1.65 -17.46
-1.40 -1.60 -17.36
-1.40 -1.55 -17.26
-1.40 -1.50 -17.16
-1.40 -1.45 -17.06
-1.40 -1.40 -16.96
-1.40 -1.35 -16.86
-1.40 -1.30 -16.76
-1.40 -1.25 -16.66
-1.40 -1.20 -16.56
-1.40 -1.15 -16.46
-1.40 -1.10 -16.36
-1.40 -1.05 -16.26
-1.40 -1.00 -16.16
-1.35 -5.00 -2.45
-1.35 -4.95 -2.35
-1.35 -4.90 -2.25
-1.35 -4.85 -2.15
-1.35 -4.80 -2.05
-1.35 -4.75 -1.95
-1.35 -4.70 -1.86
-1.35 -4.65 -1.76
-1.35 -4.60 -1.66
-1.35 -4.55 -1.57
-1.35 -4.50 -1.47
-1.35 -4.45 -1.38
-1.35 -4.40 -1.28
-1.35 -4.35 -1.19
-1.35 -4.30 -1.11
-1.35 -4.25 -1.02
-1.35 -4.20 -0.94
-1.35 -4.15 -0.86
-1.35 -4.10 -0.79
-1.35 -4.05 -0.73
-1.35 -4.00 -0.68
-1.35 -3.95 -0.64
-1.35 -3.90 -0.61
-1.35 -3.85 -0.61
-1.35 -3.80 -0.63
-1.35 -3.75 -0.68
-1.35 -3.70 -0.77
-1.35 -3.65 -0.91
-1.35 -3.60 -1.11
-1.35 -3.55 -1.39
-1.35 -3.50 -1.77
-1.35 -3.45 -2.27
-1.35 -3.40 -2.92
-1.35 -3.35 -3.77
-1.35 -3.30 -4.87
-1.35 -3.25 -6.28
-1.35 -3.20 -8.08
-1.35 -3.15 -10.37
-1.35 -3.10 -13.28
-1.35 -3.05 -16.96
-1.35 -3.00 -20.16
-1.35 -2.95 -20.06
-1.35 -2.90 -19.96
-1.35 -2.85 -19.86
-1.35 -2.80 -19.76
-1.35 -2.75 -19.66
-1.35 -2.70 -19.56
-1.35 -2.65 -19.46
-1.35 -2.60 -19.36
-1.35 -2.55 -19.26
-1.35 -2.50 -19.16
-1.35 -2.45 -19.06
-1.35 -2.40 -18.96
-1.35 -2.35 -18.86
-1.35 -2.30 -18.76
-1.35 -2.25 -18.66
-1.35 -2.20 -18.56
-1.35 -2.15 -18.46
-1.35 -2.10 -18.36
-1.35 -2.05 -18.26
-1.35 -2.00 -18.16
-1.35 -1.95 -18.06
-1.35 -1.90 -17.96
-1.35 -1.85 -17.86
-1.35 -1.80 -17.76
-1.35 -1.75 -17.66
-1.35 -1.70 -17.56
-1.35 -1.65 -17.46
-1.35 -1.60 -17.36
-1.35 -1.55 -17.26
-1.35 -1.50 -17.16
-1.35 -1.45 -17.06
-1.35 -1.40 -16.96
-1.35 -1.35 -16.86
-1.35 -1.30 -16.76
-1.35 -1.25 -16.66
-1.35 -1.20 -16.56
-1.35 -1.15 -16.46
-1.35 -1.10 -16.36
-1.35 -1.05 -16.26
-1.35 -1.00 -16.16
-1.30 -5.00 -2.45
-1.30 -4.95 -2.35
-1.30 -4.90 -2.25
-1.30 -4.85 -2.15
-1.30 -4.80 -2.06
-1.30 -4.75 -1.96
-1.30 -4.70 -1.86
-1.30 -4.65 -1.77
-1.30 -4.60 -1.67
-1.30 -4.55 -1.58
-1.30 -4.50 -1.48
-1.30 -4.45 -1.39
-1.30 -4.40 -1.31
-1.30 -4.35 -1.22
-1.30 -4.30 -1.14
-1.30 -4.25 -1.06
-1.30 -4.20 -0.99
-1.30 -4.15 -0.93
-1.30 -4.10 -0.88
-1.30 -4.05 -0.84
-1.30 -4.00 -0.81
-1.30 -3.95 -0.81
-1.30 -3.90 -0.83
-1.30 -3.85 -0.88
-1.30 -3.80 -0.97
-1.30 -3.75 -1.11
-1.30 -3.70 -1.31
-1.30 -3.65 -1.59
-1.30 -3.60 -1.97
-1.30 -3.55 -2.47
-1.30 -3.50 -3.12
-1.30 -3.45 -3.97
-1.30 -3.40 -5.07
-1.30 -3.35 -6.48
-1.30 -3.30 -8.28
-1.30 -3.25 -10.57
-1.30 -3.20 -13.47
-1.30 -3.15 -17.16
-1.30 -3.10 -20.36
-1.30 -3.05 -20.26
-1.30 -3.00 -20.16
-1.30 -2.95 -20.06
-1.30 -2.90 -19.96
-1.30 -2.85 -19.86
-1.30 -2.80 -19.76
-1.30 -2.75 -19.66
-1.30 -2.70 -19.56
-1.30 -2.65 -19.46
-1.30 -2.60 -19.36
-1.30 -2.55 -19.26
-1.30 -2.50 -19.16
-1.30 -2.45 -19.06
-1.30 -2.40 -18.96
-1.30 -2.35 -18.86
-1.30 -2.30 -18.76
-1.30 -2.25 -18.66
-1.30 -2.20 -18.56
-1.30 -2.15 -18.46
-1.30 -2.10 -18.36
-1.30 -2.05 -18.26
-1.30 -2.00 -18.16
-1.30 -1.95 -18.06
-1.30 -1.90 -17.96
-1.30 -1.85 -17.86
-1.30 -1.80 -17.76
-1.30 -1.75 -17.66
-1.30 -1.70 -17.56
-1.30 -1.65 -17.46
-1.30 -1.60 -17.36
-1.30 -1.55 -17.26
-1.30 -1.50 -17.16
-1.30 -1.45 -17.06
-1.30 -1.40 -16.96
-1.30 -1.35 -16.86
-1.30 -1.30 -16.76
-1.30 -1.25 -16.66
-1.30 -1.20 -16.56
-1.30 -1.15 -16.46
-1.30 -1.10 -16.36
-1.30 -1.05 -16.26
-1.30 -1.00 -16.16
-1.25 -5.00 -2.45
-1.25 -4.95 -2.35
-1.25 -4.90 -2.26
-1.25 -4.85 -2.16
-1.25 -4.80 -2.06
-1.25 -4.75 -1.97
-1.25 -4.70 -1.87
-1.25 -4.65 -1.78
-1.25 -4.60 -1.68
-1.25 -4.55 -1.59
-1.25 -4.50 -1.50
-1.25 -4.45 -1.42
-1.25 -4.40 -1.34
-1.25 -4.35 -1.26
-1.25 -4.30 -1.19
-1.25 -4.25 -1.13
-1.25 -4.20 -1.08
-1.25 -4.15 -1.04
-1.25 -4.10 -1.01
-1.25 -4.05 -1.01
-1.25 -4.00 -1.03
-1.25 -3.95 -1.08
-1.25 -3.90 -1.17
-1.25 -3.85 -1.31
-1.25 -3.80 -1.51
-1.25 -3.75 -1.79
-1.25 -3.70 -2.17
-1.25 -3.65 -2.67
-1.25 -3.60 -3.32
-1.25 -3.55 -4.17
-1.25 -3.50 -5.27
-1.25 -3.45 -6.68
-1.25 -3.40 -8.48
-1.25 -3.35 -10.77
-1.25 -3.30 -13.67
-1.25 -3.25 -17.36
-1.25 -3.20 -20.56
-1.25 -3.15 -20.46
-1.25 -3.10 -20.36
-1.25 -3.05 -20.26
-1.25 -3.00 -20.16
-1.25 -2.95 -20.06
-1.25 -2.90 -19.96
-1.25 -2.85 -19.86
-1.25 -2.80 -19.76
-1.25 -2.75 -19.66
-1.25 -2.70 -19.56
-1.25 -2.65 -19.46
-1.25 -2.60 -19.36
-1.25 -2.55 -19.26
-1.25 -2.50 -19.16
-1.25 -2.45 -19.06
-1.25 -2.40 -18.96
-1.25 -2.35 -18.86
-1.25 -2.30 -18.76
-1.25 -2.25 -18.66
-1.25 -2.20 -18.56
-1.25 -2.15 -18.46
-1.25 -2.10 -18.36
-1.25 -2.05 -18.26
-1.25 -2.00 -18.16
-1.25 -1.95 -18.06
-1.25 -1.90 -17.96
-1.25 -1.85 -17.86
-1.25 -1.80 -17.76
-1.25 -1.75 -17.66
-1.25 -1.70 -17.56
-1.25 -1.65 -17.46
-1.25 -1.60 -17.36
-1.25 -1.55 -17.26
-1.25 -1.50 -17.16
-1.25 -1.45 -17.06
-1.25 -1.40 -16.96
-1.25 -1.35 -16.86
-1.25 -1.30 -16.76
-1.25 -1.25 -16.66
-1.25 -1.20 -16.56
-1.25 -1.15 -16.46
-1.25 -1.10 -16.36
-1.25 -1.05 -16.26
-1.25 -1.00 -16.16
-1.20 -5.00 -2.46
-1.20 -4.95 -2.36
-1.20 -4.90 -2.26
-1.20 -4.85 -2.17
-1.20 -4.80 -2.07
-1.20 -4.75 -1.98
-1.20 -4.70 -1.88
-1.20 -4.65 -1.79
-1.20 -4.60 -1.70
-1.20 -4.55 -1.62
-1.20 -4.50 -1.54
-1.20 -4.45 -1.46
-1.20 -4.40 -1.39
-1.20 -4.35 -1.33
-1.20 -4.30 -1.28
-1.20 -4.25 -1.24
-1.20 -4.20 -1.21
-1.20 -4.15 -1.21
-1.20 -4.10 -1.23
-1.20 -4.05 -1.28
-1.20 -4.00 -1.37
-1.20 -3.95 -1.51
-1.20 -3.90 -1.71
-1.20 -3.85 -1.99
-1.20 -3.80 -2.37
-1.20 -3.75 -2.87
-1.20 -3.70 -3.52
-1.20 -3.65 -4.37
-1.20 -3.60 -5.47
-1.20 -3.55 -6.88
-1.20 -3.50 -8.68
-1.20 -3.45 -10.97
-1.20 -3.40 -13.87
-1.20 -3.35 -17.56
-1.20 -3.30 -20.76
-1.20 -3.25 -20.66
-1.20 -3.20 -20.56
-1.20 -3.15 -20.46
-1.20 -3.10 -20.36
-1.20 -3.05 -20.26
-1.20 -3.00 -20.16
-1.20 -2.95 -20.06
-1.20 -2.90 -19.96
-1.20 -2.85 -19.86
-1.20 -2.80 -19.76
-1.20 -2.75 -19.66
-1.20 -2.70 -19.56
-1.20 -2.65 -19.46
-1.20 -2.60 -19.36
-1.20 -2.55 -19.26
-1.20 -2.50 -19.16
-1.20 -2.45 -19.06
-1.20 -2.40 -18.96
-1.20 -2.35 -18.86
-1.20 -2.30 -18.76
-1.20 -2.25 -18.66
-1.20 -2.20 -18.56
-1.20 -2.15 -18.46
-1.20 -2.10 -18.36
-1.20 -2.05 -18.26
-1.20 -2.00 -18.16
-1.20 -1.95 -18.06
-1.20 -1.90 -17.96
-1.20 -1.85 -17.86
-1.20 -1.80 -17.76
-1.20 -1.75 -17.66
-1.20 -1.70 -17.56
-1.20 -1.65 -17.46
-1.20 -1.60 -17.36
-1.20 -1.55 -17.26
-1.20 -1.50 -17.16
-1.20 -1.45 -17.06
-1.20 -1.40 -16.96
-1.20 -1.35 -16.86
-1.20 -1.30 -16.76
-1.20 -1.25 -16.66
-1.20 -1.20 -16.56
-1.20 -1.15 -16.46
-1.20 -1.10 -16.36
-1.20 -1.05 -16.26
-1.20 -1.00 -16.16
-1.15 -5.00 -2.46
-1.15 -4.95 -2.36
-1.15 -4.90 -2.27
-1.15 -4.85 -2.18
-1.15 -4.80 -2.08
-1.15 -4.75 -1.99
-1.15 -4.70 -1.90
-1.15 -4.65 -1.82
-1.15 -4.60 -1.74
-1.15 -4.55 -1.66
-1.15 -4.50 -1.59
-1.15 -4.45 -1.53
-1.15 -4.40 -1.48
-1.15 -4.35 -1.44
-1.15 -4.30 -1.41
-1.15 -4.25 -1.41
-1.15 -4.20 -1.43
-1.15 -4.15 -1.48
-1.15 -4.10 -1.57
-1.15 -4.05 -1.71
-1.15 -4.00 -1.91
-1.15 -3.95 -2.19
-1.15 -3.90 -2.56
-1.15 -3.85 -3.07
-1.15 -3.80 -3.72
-1.15 -3.75 -4.57
-1.15 -3.70 -5.67
-1.15 -3.65 -7.08
-1.15 -3.60 -8.88
-1.15 -3.55 -11.17
-1.15 -3.50 -14.07
-1.15 -3.45 -17.76
-1.15 -3.40 -20.96
-1.15 -3.35 -20.86
-1.15 -3.30 -20.76
-1.15 -3.25 -20.66
-1.15 -3.20 -20.56
-1.15 -3.15 -20.46
-1.15 -3.10 -20.36
-1.15 -3.05 -20.26
-1.15 -3.00 -20.16
-1.15 -2.95 -20.06
-1.15 -2.90 -19.96
-1.15 -2.85 -19.86
-1.15 -2.80 -19.76
-1.15 -2.75 -19.66
-1.15 -2.70 -19.56
-1.15 -2.65 -19.46
-1.15 -2.60 -19.36
-1.15 -2.55 -19.26
-1.15 -2.50 -19.16
-1.15 -2.45 -19.06
-1.15 -2.40 -18.96
-1.15 -2.35 -18.86
-1.15 -2.30 -18.76
-1.15 -2.25 -18.66
-1.15 -2.20 -18.56
-1.15 -2.15 -18.46
-1.15 -2.10 -18.36
-1.15 -2.05 -18.26
-1.15 -2.00 -18.16
-1.15 -1.95 -18.06
-1.15 -1.90 -17.96
-1.15 -1.85 -17.86
-1.15 -1.80 -17.76
-1.15 -1.75 -17.66
-1.15 -1.70 -17.56
-1.15 -1.65 -17.46
-1.15 -1.60 -17.36
-1.15 -1.55 -17.26
-1.15 -1.50 -17.16
-1.15 -1.45 -17.06
-1.15 -1.40 -16.96
-1.15 -1.35 -16.86
-1.15 -1.30 -16.76
-1.15 -1.25 -16.66
-1.15 -1.20 -16.56
-1.15 -1.15 -16.46
-1.15 -1.10 -16.36
-1.15 -1.05 -16.26
-1.15 -1.00 -16.16
-1.10 -5.00 -2.47
-1.10 -4.95 -2.38
-1.10 -4.90 -2.28
-1.10 -4.85 -2.19
-1.10 -4.80 -2.10
-1.10 -4.75 -2.02
-1.10 -4.70 -1.94
-1.10 -4.65 -1.86
-1.10 -4.60 -1.79
-1.10 -4.55 -1.73
-1.10 -4.50 -1.68
-1.10 -4.45 -1.64
-1.10 -4.40 -1.61
-1.10 -4.35 -1.61
-1.10 -4.30 -1.63
-1.10 -4.25 -1.68
-1.10 -4.20 -1.77
-1.10 -4.15 -1.91
-1.10 -4.10 -2.11
-1.10 -4.05 -2.39
-1.10 -4.00 -2.76
-1.10 -3.95 -3.27
-1.10 -3.90 -3.92
-1.10 -3.85 -4.77
-1.10 -3.80 -5.87
-1.10 -3.75 -7.28
-1.10 -3.70 -9.08
-1.10 -3.65 -11.37
-1.10 -3.60 -14.27
-1.10 -3.55 -17.96
-1.10 -3.50 -21.16
-1.10 -3.45 -21.06
-1.10 -3.40 -20.96
-1.10 -3.35 -20.86
-1.10 -3.30 -20.76
-1.10 -3.25 -20.66
-1.10 -3.20 -20.56
-1.10 -3.15 -20.46
-1.10 -3.10 -20.36
-1.10 -3.05 -20.26
-1.10 -3.00 -20.16
-1.10 -2.95 -20.06
-1.10 -2.90 -19.96
-1.10 -2.85 -19.86
-1.10 -2.80 -19.76
-1.10 -2.75 -19.66
-1.10 -2.70 -19.56
-1.10 -2.65 -19.46
-1.10 -2.60 -19.36
-1.10 -2.55 -19.26
-1.10 -2.50 -19.16
-1.10 -2.45 -19.06
-1.10 -2.40 -18.96
-1.10 -2.35 -18.86
-1.10 -2.30 -18.76
-1.10 -2.25 -18.66
-1.10 -2.20 -18.56
-1.10 -2.15 -18.46
-1.10 -2.10 -18.36
-1.10 -2.05 -18.26
-1.10 -2.00 -18.16
-1.10 -1.95 -18.06
-1.10 -1.90 -17.96
-1.10 -1.85 -17.86
-1.10 -1.80 -17.76
-1.10 -1.75 -17.66
-1.10 -1.70 -17.56
-1.10 -1.65 -17.46
-1.10 -1.60 -17.36
-1.10 -1.55 -17.26
-1.10 -1.50 -17.16
-1.10 -1.45 -17.06
-1.10 -1.40 -16.96
-1.10 -1.35 -16.86
-1.10 -1.30 -16.76
-1.10 -1.25 -16.66
-1.10 -1.20 -16.56
-1.10 -1.15 -16.46
-1.10 -1.10 -16.36
-1.10 -1.05 -16.26
-1.10 -1.00 -16.16
-1.05 -5.00 -2.48
-1.05 -4.95 -2.39
-1.05 -4.90 -2.30
-1.05 -4.85 -2.22
-1.05 -4.80 -2.14
-1.05 -4.75 -2.06
-1.05 -4.70 -1.99
-1.05 -4.65 -1.93
-1.05 -4.60 -1.88
-1.05 -4.55 -1.84
-1.05 -4.50 -1.81
-1.05 -4.45 -1.81
-1.05 -4.40 -1.83
-1.05 -4.35 -1.88
-1.05 -4.30 -1.97
-1.05 -4.25 -2.11
-1.05 -4.20 -2.31
-1.05 -4.15 -2.59
-1.05 -4.10 -2.96
-1.05 -4.05 -3.46
-1.05 -4.00 -4.12
-1.05 -3.95 -4.97
-1.05 -3.90 -6.07
-1.05 -3.85 -7.48
-1.05 -3.80 -9.28
-1.05 -3.75 -11.57
-1.05 -3.70 -14.47
-1.05 -3.65 -18.16
-1.05 -3.60 -21.36
-1.05 -3.55 -21.26
-1.05 -3.50 -21.16
-1.05 -3.45 -21.06
-1.05 -3.40 -20.96
-1.05 -3.35 -20.86
-1.05 -3.30 -20.76
-1.05 -3.25 -20.66
-1.05 -3.20 -20.56
-1.05 -3.15 -20.46
-1.05 -3.10 -20.36
-1.05 -3.05 -20.26
-1.05 -3.00 -20.16
-1.05 -2.95 -20.06
-1.05 -2.90 -19.96
-1.05 -2.85 -19.86
-1.05 -2.80 -19.76
-1.05 -2.75 -19.66
-1.05 -2.70 -19.56
-1.05 -2.65 -19.46
-1.05 -2.60 -19.36
-1.05 -2.55 -19.26
-1.05 -2.50 -19.16
-1.05 -2.45 -19.06
-1.05 -2.40 -18.96
-1.05 -2.35 -18.86
-1.05 -2.30 -18.76
-1.05 -2.25 -18.66
-1.05 -2.20 -18.56
-1.05 -2.15 -18.46
-1.05 -2.10 -18.36
-1.05 -2.05 -18.26
-1.05 -2.00 -18.16
-1.05 -1.95 -18.06
-1.05 -1.90 -17.96
-1.05 -1.85 -17.86
-1.05 -1.80 -17.76
-1.05 -1.75 -17.66
-1.05 -1.70 -17.56
-1.05 -1.65 -17.46
-1.05 -1.60 -17.36
-1.05 -1.55 -17.26
-1.05 -1.50 -17.16
-1.05 -1.45 -17.06
-1.05 -1.40 -16.96
-1.05 -1.35 -16.86
-1.05 -1.30 -16.76
-1.05 -1.25 -16.66
-1.05 -1.20 -16.56
-1.05 -1.15 -16.46
-1.05 -1.10 -16.36
-1.05 -1.05 -16.26
-1.05 -1.00 -16.16
-1.00 -5.00 -2.50
-1.00 -4.95 -2.42
-1.00 -4.90 -2.34
-1.00 -4.85 -2.26
-1.00 -4.80 -2.19
-1.00 -4.75 -2.13
-1.00 -4.70 -2.08
-1.00 -4.65 -2.04
-1.00 -4.60 -2.01
-1.00 -4.55 -2.01
-1.00 -4.50 -2.03
-1.00 -4.45 -2.08
-1.00 -4.40 -2.17
-1.00 -4.35 -2.31
-1.00 -4.30 -2.51
-1.00 -4.25 -2.79
-1.00 -4.20 -3.16
-1.00 -4.15 -3.66
-1.00 -4.10 -4.32
-1.00 -4.05 -5.17
-1.00 -4.00 -6.27
-1.00 -3.95 -7.68
-1.00 -3.90 -9.48
-1.00 -3.85 -11.77
-1.00 -3.80 -14.67
-1.00 -3.75 -18.36
-1.00 -3.70 -21.56
-1.00 -3.65 -21.46
-1.00 -3.60 -21.36
-1.00 -3.55 -21.26
-1.00 -3.50 -21.16
-1.00 -3.45 -21.06
-1.00 -3.40 -20.96
-1.00 -3.35 -20.86
-1.00 -3.30 -20.76
-1.00 -3.25 -20.66
-1.00 -3.20 -20.56
-1.00 -3.15 -20.46
-1.00 -3.10 -20.36
-1.00 -3.05 -20.26
-1.00 -3.00 -20.16
-1.00 -2.95 -20.06
-1.00 -2.90 -19.96
-1.00 -2.85 -19.86
-1.00 -2.80 -19.76
-1.00 -2.75 -19.66
-1.00 -2.70 -19.56
-1.00 -2.65 -19.46
-1.00 -2.60 -19.36
-1.00 -2.55 -19.26
-1.00 -2.50 -19.16
-1.00 -2.45 -19.06
-1.00 -2.40 -18.96
-1.00 -2.35 -18.86
-1.00 -2.30 -18.76
-1.00 -2.25 -18.66
-1.00 -2.20 -18.56
-1.00 -2.15 -18.46
-1.00 -2.10 -18.36
-1.00 -2.05 -18.26
-1.00 -2.00 -18.16
-1.00 -1.95 -18.06
-1.00 -1.90 -17.96
-1.00 -1.85 -17.86
-1.00 -1.80 -17.76
-1.00 -1.75 -17.66
-1.00 -1.70 -17.56
-1.00 -1.65 -17.46
-1.00 -1.60 -17.36
-1.00 -1.55 -17.26
-1.00 -1.50 -17.16
-1.00 -1.45 -17.06
-1.00 -1.40 -16.96
-1.00 -1.35 -16.86
-1.00 -1.30 -16.76
-1.00 -1.25 -16.66
-1.00 -1.20 -16.56
-1.00 -1.15 -16.46
-1.00 -1.10 -16.36
-1.00 -1.05 -16.26
-1.00 -1.00 -16.16
-0.95 -5.00 -2.54
-0.95 -4.95 -2.46
-0.95 -4.90 -2.39
-0.95 -4.85 -2.33
-0.95 -4.80 -2.28
-0.95 -4.75 -2.24
-0.95 -4.70 -2.21
-0.95 -4.65 -2.21
-0.95 -4.60 -2.23
-0.95 -4.55 -2.28
-0.95 -4.50 -2.37
-0.95 -4.45 -2.51
-0.95 -4.40 -2.71
-0.95 -4.35 -2.99
-0.95 -4.30 -3.36
-0.95 -4.25 -3.86
-0.95 -4.20 -4.52
-0.95 -4.15 -5.37
-0.95 -4.10 -6.47
-0.95 -4.05 -7.88
-0.95 -4.00 -9.68
-0.95 -3.95 -11.96
-0.95 -3.90 -14.87
-0.95 -3.85 -18.56
-0.95 -3.80 -21.76
-0.95 -3.75 -21.66
-0.95 -3.70 -21.56
-0.95 -3.65 -21.46
-0.95 -3.60 -21.36
-0.95 -3.55 -21.26
-0.95 -3.50 -21.16
-0.95 -3.45 -21.06
-0.95 -3.40 -20.96
-0.95 -3.35 -20.86
-0.95 -3.30 -20.76
-0.95 -3.25 -20.66
-0.95 -3.20 -20.56
-0.95 -3.15 -20.46
-0.95 -3.10 -20.36
-0.95 -3.05 -20.26
-0.95 -3.00 -20.16
-0.95 -2.95 -20.06
-0.95 -2.90 -19.96
-0.95 -2.85 -19.86
-0.95 -2.80 -19.76
-0.95 -2.75 -19.66
-0.95 -2.70 -19.56
-0.95 -2.65 -19.46
-0.95 -2.60 -19.36
-0.95 -2.55 -19.26
-0.95 -2.50 -19.16
-0.95 -2.45 -19.06
-0.95 -2.40 -18.96
-0.95 -2.35 -18.86
-0.95 -2.30 -18.76
-0.95 -2.25 -18.66
-0.95 -2.20 -18.56
-0.95 -2.15 -18.46
-0.95 -2.10 -18.36
-0.95 -2.05 -18.26
-0.95 -2.00 -18.16
-0.95 -1.95 -18.06
-0.95 -1.90 -17.96
-0.95 -1.85 -17.86
-0.95 -1.80 -17.76
-0.95 -1.75 -17.66
-0.95 -1.70 -17.56
-0.95 -1.65 -17.46
-0.95 -1.60 -17.36
-0.95 -1.55 -17.26
-0.95 -1.50 -17.16
-0.95 -1.45 -17.06
-0.95 -1.40 -16.96
-0.95 -1.35 -16.86
-0.95 -1.30 -16.76
-0.95 -1.25 -16.66
-0.95 -1.20 -16.56
-0.95 -1.15 -16.46
-0.95 -1.10 -16.36
-0.95 -1.05 -16.26
-0.95 -1.00 -16.16
-0.90 -5.00 -2.59
-0.90 -4.95 -2.53
-0.90 -4.90 -2.48
-0.90 -4.85 -2.44
-0.90 -4.80 -2.41
-0.90 -4.75 -2.41
-0.90 -4.70 -2.43
-0.90 -4.65 -2.48
-0.90 -4.60 -2.57
-0.90 -4.55 -2.71
-0.90 -4.50 -2.91
-0.90 -4.45 -3.19
-0.90 -4.40 -3.56
-0.90 -4.35 -4.06
-0.90 -4.30 -4.72
-0.90 -4.25 -5.57
-0.90 -4.20 -6.67
-0.90 -4.15 -8.08
-0.90 -4.10 -9.88
-0.90 -4.05 -12.16
-0.90 -4.00 -15.07
-0.90 -3.95 -18.76
-0.90 -3.90 -21.96
-0.90 -3.85 -21.86
-0.90 -3.80 -21.76
-0.90 -3.75 -21.66
-0.90 -3.70 -21.56
-0.90 -3.65 -21.46
-0.90 -3.60 -21.36
-0.90 -3.55 -21.26
-0.90 -3.50 -21.16
-0.90 -3.45 -21.06
-0.90 -3.40 -20.96
-0.90 -3.35 -20.86
-0.90 -3.30 -20.76
-0.90 -3.25 -20.66
-0.90 -3.20 -20.56
-0.90 -3.15 -20.46
-0.90 -3.10 -20.36
-0.90 -3.05 -20.26
-0.90 -3.00 -20.16
-0.90 -2.95 -20.06
-0.90 -2.90 -19.96
-0.90 -2.85 -19.86
-0.90 -2.80 -19.76
-0.90 -2.75 -19.66
-0.90 -2.70 -19.56
-0.90 -2.65 -19.46
-0.90 -2.60 -19.36
-0.90 -2.55 -19.26
-0.90 -2.50 -19.16
-0.90 -2.45 -19.06
-0.90 -2.40 -18.96
-0.90 -2.35 -18.86
-0.90 -2.30 -18.76
-0.90 -2.25 -18.66
-0.90 -2.20 -18.56
-0.90 -2.15 -18.46
-0.90 -2.10 -18.36
-0.90 -2.05 -18.26
-0.90 -2.00 -18.16
-0.90 -1.95 -18.06
-0.90 -1.90 -17.96
-0.90 -1.85 -17.86
-0.90 -1.80 -17.76
-0.90 -1.75 -17.66
-0.90 -1.70 -17.56
-0.90 -1.65 -17.46
-0.90 -1.60 -17.36
-0.90 -1.55 -17.26
-0.90 -1.50 -17.16
-0.90 -1.45 -17.06
-0.90 -1.40 -16.96
-0.90 -1.35 -16.86
-0.90 -1.30 -16.76
-0.90 -1.25 -16.66
-0.90 -1.20 -16.56
-0.90 -1.15 -16.46
-0.90 -1.10 -16.36
-0.90 -1.05 -16.26
-0.90 -1.00 -16.16
-0.85 -5.00 -2.68
-0.85 -4.95 -2.64
-0.85 -4.90 -2.61
-0.85 -4.85 -2.61
-0.85 -4.80 -2.63
-0.85 -4.75 -2.68
-0.85 -4.70 -2.77
-0.85 -4.65 -2.91
-0.85 -4.60 -3.11
-0.85 -4.55 -3.39
-0.85 -4.50 -3.76
-0.85 -4.45 -4.26
-0.85 -4.40 -4.92
-0.85 -4.35 -5.77
-0.85 -4.30 -6.87
-0.85 -4.25 -8.28
-0.85 -4.20 -10.07
-0.85 -4.15 -12.36
-0.85 -4.10 -15.27
-0.85 -4.05 -18.96
-0.85 -4.00 -22.16
-0.85 -3.95 -22.06
-0.85 -3.90 -21.96
-0.85 -3.85 -21.86
-0.85 -3.80 -21.76
-0.85 -3.75 -21.66
-0.85 -3.70 -21.56
-0.85 -3.65 -21.46
-0.85 -3.60 -21.36
-0.85 -3.55 -21.26
-0.85 -3.50 -21.16
-0.85 -3.45 -21.06
-0.85 -3.40 -20.96
-0.85 -3.35 -20.86
-0.85 -3.30 -20.76
-0.85 -3.25 -20.66
-0.85 -3.20 -20.56
-0.85 -3.15 -20.46
-0.85 -3.10 -20.36
-0.85 -3.05 -20.26
-0.85 -3.00 -20.16
-0.85 -2.95 -20.06
-0.85 -2.90 -19.96
-0.85 -2.85 -19.86
-0.85 -2.80 -19.76
-0.85 -2.75 -19.66
-0.85 -2.70 -19.56
-0.85 -2.65 -19.46
-0.85 -2.60 -19.36
-0.85 -2.55 -19.26
-0.85 -2.50 -19.16
-0.85 -2.45 -19.06
-0.85 -2.40 -18.96
-0.85 -2.35 -18.86
-0.85 -2.30 -18.76
-0.85 -2.25 -18.66
-0.85 -2.20 -18.56
-0.85 -2.15 -18.46
-0.85 -2.10 -18.36
-0.85 -2.05 -18.26
-0.85 -2.00 -18.16
-0.85 -1.95 -18.06
-0.85 -1.90 -17.96
-0.85 -1.85 -17.86
-0.85 -1.80 -17.76
-0.85 -1.75 -17.66
-0.85 -1.70 -17.56
-0.85 -1.65 -17.46
-0.85 -1.60 -17.36
-0.85 -1.55 -17.26
-0.85 -1.50 -17.16
-0.85 -1.45 -17.06
-0.85 -1.40 -16.96
-0.85 -1.35 -16.86
-0.85 -1.30 -16.76
-0.85 -1.25 -16.66
-0.85 -1.20 -16.56
-0.85 -1.15 -16.46
-0.85 -1.10 -16.36
-0.85 -1.05 -16.26
-0.85 -1.00 -16.16
-0.80 -5.00 -2.81
-0.80 -4.95 -2.81
-0.80 -4.90 -2.83
-0.80 -4.85 -2.88
-0.80 -4.80 -2.97
-0.80 -4.75 -3.11
-0.80 -4.70 -3.31
-0.80 -4.65 -3.59
-0.80 -4.60 -3.96
-0.80 -4.55 -4.46
-0.80 -4.50 -5.12
-0.80 -4.45 -5.97
-0.80 -4.40 -7.07
-0.80 -4.35 -8.48
-0.80 -4.30 -10.27
-0.80 -4.25 -12.56
-0.80 -4.20 -15.47
-0.80 -4.15 -19.16
-0.80 -4.10 -22.36
-0.80 -4.05 -22.26
-0.80 -4.00 -22.16
-0.80 -3.95 -22.06
-0.80 -3.90 -21.96
-0.80 -3.85 -21.86
-0.80 -3.80 -21.76
-0.80 -3.75 -21.66
-0.80 -3.70 -21.56
-0.80 -3.65 -21.46
-0.80 -3.60 -21.36
-0.80 -3.55 -21.26
-0.80 -3.50 -21.16
-0.80 -3.45 -21.06
-0.80 -3.40 -20.96
-0.80 -3.35 -20.86
-0.80 -3.30 -20.76
-0.80 -3.25 -20.66
-0.80 -3.20 -20.56
-0.80 -3.15 -20.46
-0.80 -3.10 -20.36
-0.80 -3.05 -20.26
-0.80 -3.00 -20.16
-0.80 -2.95 -20.06
-0.80 -2.90 -19.96
-0.80 -2.85 -19.86
-0.80 -2.80 -19.76
-0.80 -2.75 -19.66
-0.80 -2.70 -19.56
-0.80 -2.65 -19.46
-0.80 -2.60 -19.36
-0.80 -2.55 -19.26
-0.80 -2.50 -19.16
-0.80 -2.45 -19.06
-0.80 -2.40 -18.96
-0.80 -2.35 -18.86
-0.80 -2.30 -18.76
-0.80 -2.25 -18.66
-0.80 -2.20 -18.56
-0.80 -2.15 -18.46
-0.80 -2.10 -18.36
-0.80 -2.05 -18.26
-0.80 -2.00 -18.16
-0.80 -1.95 -18.06
-0.80 -1.90 -17.96
-0.80 -1.85 -17.86
-0.80 -1.80 -17.76
-0.80 -1.75 -17.66
-0.80 -1.70 -17.56
-0.80 -1.65 -17.46
-0.80 -1.60 -17.36
-0.80 -1.55 -17.26
-0.80 -1.50 -17.16
-0.80 -1.45 -17.06
-0.80 -1.40 -16.96
-0.80 -1.35 -16.86
-0.80 -1.30 -16.76
-0.80 -1.25 -16.66
-0.80 -1.20 -16.56
-0.80 -1.15 -16.46
-0.80 -1.10 -16.36
-0.80 -1.05 -16.26
-0.80 -1.00 -16.16
-0.75 -5.00 -3.03
-0.75 -4.95 -3.08
-0.75 -4.90 -3.17
-0.75 -4.85 -3.31
-0.75 -4.80 -3.51
-0.75 -4.75 -3.79
-0.75 -4.70 -4.16
-0.75 -4.65 -4.66
-0.75 -4.60 -5.32
-0.75 -4.55 -6.17
-0.75 -4.50 -7.27
-0.75 -4.45 -8.68
-0.75 -4.40 -10.47
-0.75 -4.35 -12.76
-0.75 -4.30 -15.67
-0.75 -4.25 -19.36
-0.75 -4.20 -22.56
-0.75 -4.15 -22.46
-0.75 -4.10 -22.36
-0.75 -4.05 -22.26
-0.75 -4.00 -22.16
-0.75 -3.95 -22.06
-0.75 -3.90 -21.96
-0.75 -3.85 -21.86
-0.75 -3.80 -21.76
-0.75 -3.75 -21.66
-0.75 -3.70 -21.56
-0.75 -3.65 -21.46
-0.75 -3.60 -21.36
-0.75 -3.55 -21.26
-0.75 -3.50 -21.16
-0.75 -3.45 -21.06
-0.75 -3.40 -20.96
-0.75 -3.35 -20.86
-0.75 -3.30 -20.76
-0.75 -3.25 -20.66
-0.75 -3.20 -20.56
-0.75 -3.15 -20.46
-0.75 -3.10 -20.36
-0.75 -3.05 -20.26
-0.75 -3.00 -20.16
-0.75 -2.95 -20.06
-0.75 -2.90 -19.96
-0.75 -2.85 -19.86
-0.75 -2.80 -19.76
-0.75 -2.75 -19.66
-0.75 -2.70 -19.56
-0.75 -2.65 -19.46
-0.75 -2.60 -19.36
-0.75 -2.55 -19.26
-0.75 -2.50 -19.16
-0.75 -2.45 -19.06
-0.75 -2.40 -18.96
-0.75 -2.35 -18.86
-0.75 -2.30 -18.76
-0.75 -2.25 -18.66
-0.75 -2.20 -18.56
-0.75 -2.15 -18.46
-0.75 -2.10 -18.36
-0.75 -2.05 -18.26
-0.75 -2.00 -18.16
-0.75 -1.95 -18.06
-0.75 -1.90 -17.96
-0.75 -1.85 -17.86
-0.75 -1.80 -17.76
-0.75 -1.75 -17.66
-0.75 -1.70 -17.56
-0.75 -1.65 -17.46
-0.75 -1.60 -17.36
-0.75 -1.55 -17.26
-0.75 -1.50 -17.16
-0.75 -1.45 -17.06
-0.75 -1.40 -16.96
-0.75 -1.35 -16.86
-0.75 -1.30 -16.76
-0.75 -1.25 -16.66
-0.75 -1.20 -16.56
-0.75 -1.15 -16.46
-0.75 -1.10 -16.36
-0.75 -1.05 -16.26
-0.75 -1.00 -16.16
-0.70 -5.00 -3.37
-0.70 -4.95 -3.51
-0.70 -4.90 -3.71
-0.70 -4.85 -3.99
-0.70 -4.80 -4.36
-0.70 -4.75 -4.86
-0.70 -4.70 -5.52
-0.70 -4.65 -6.37
-0.70 -4.60 -7.47
-0.70 -4.55 -8.88
-0.70 -4.50 -10.67
-0.70 -4.45 -12.96
-0.70 -4.40 -15.87
-0.70 -4.35 -19.56
-0.70 -4.30 -22.76
-0.70 -4.25 -22.66
-0.70 -4.20 -22.56
-0.70 -4.15 -22.46
-0.70 -4.10 -22.36
-0.70 -4.05 -22.26
-0.70 -4.00 -22.16
-0.70 -3.95 -22.06
-0.70 -3.90 -21.96
-0.70 -3.85 -21.86
-0.70 -3.80 -21.76
-0.70 -3.75 -21.66
-0.70 -3.70 -21.56
-0.70 -3.65 -21.46
-0.70 -3.60 -21.36
-0.70 -3.55 -21.26
-0.70 -3.50 -21.16
-0.70 -3.45 -21.06
-0.70 -3.40 -20.96
-0.70 -3.35 -20.86
-0.70 -3.30 -20.76
-0.70 -3.25 -20.66
-0.70 -3.20 -20.56
-0.70 -3.15 -20.46
-0.70 -3.10 -20.36
-0.70 -3.05 -20.26
-0.70 -3.00 -20.16
-0.70 -2.95 -20.06
-0.70 -2.90 -19.96
-0.70 -2.85 -19.86
-0.70 -2.80 -19.76
-0.70 -2.75 -19.66
-0.70 -2.70 -19.56
-0.70 -2.65 -19.46
-0.70 -2.60 -19.36
-0.70 -2.55 -19.26
-0.70 -2.50 -19.16
-0.70 -2.45 -19.06
-0.70 -2.40 -18.96
-0.70 -2.35 -18.86
-0.70 -2.30 -18.76
-0.70 -2.25 -18.66
-0.70 -2.20 -18.56
-0.70 -2.15 -18.46
-0.70 -2.10 -18.36
-0.70 -2.05 -18.26
-0.70 -2.00 -18.16
-0.70 -1.95 -18.06
-0.70 -1.90 -17.96
-0.70 -1.85 -17.86
-0.70 -1.80 -17.76
-0.70 -1.75 -17.66
-0.70 -1.70 -17.56
-0.70 -1.65 -17.46
-0.70 -1.60 -17.36
-0.70 -1.55 -17.26
-0.70 -1.50 -17.16
-0.70 -1.45 -17.06
-0.70 -1.40 -16.96
-0.70 -1.35 -16.86
-0.70 -1.30 -16.76
-0.70 -1.25 -16.66
-0.70 -1.20 -16.56
-0.70 -1.15 -16.46
-0.70 -1.10 -16.36
-0.70 -1.05 -16.26
-0.70 -1.00 -16.16
-0.65 -5.00 -3.91
-0.65 -4.95 -4.19
-0.65 -4.90 -4.56
-0.65 -4.85 -5.07
-0.65 -4.80 -5.72
-0.65 -4.75 -6.57
-0.65 -4.70 -7.67
-0.65 -4.65 -9.08
-0.65 -4.60 -10.87
-0.65 -4.55 -13.16
-0.65 -4.50 -16.07
-0.65 -4.45 -19.76
-0.65 -4.40 -22.96
-0.65 -4.35 -22.86
-0.65 -4.30 -22.76
-0.65 -4.25 -22.66
-0.65 -4.20 -22.56
-0.65 -4.15 -22.46
-0.65 -4.10 -22.36
-0.65 -4.05 -22.26
-0.65 -4.00 -22.16
-0.65 -3.95 -22.06
-0.65 -3.90 -21.96
-0.65 -3.85 -21.86
-0.65 -3.80 -21.76
-0.65 -3.75 -21.66
-0.65 -3.70 -21.56
-0.65 -3.65 -21.46
-0.65 -3.60 -21.36
-0.65 -3.55 -21.26
-0.65 -3.50 -21.16
-0.65 -3.45 -21.06
-0.65 -3.40 -20.96
-0.65 -3.35 -20.86
-0.65 -3.30 -20.76
-0.65 -3.25 -20.66
-0.65 -3.20 -20.56
-0.65 -3.15 -20.46
-0.65 -3.10 -20.36
-0.65 -3.05 -20.26
-0.65 -3.00 -20.16
-0.65 -2.95 -20.06
-0.65 -2.90 -19.96
-0.65 -2.85 -19.86
-0.65 -2.80 -19.76
-0.65 -2.75 -19.66
-0.65 -2.70 -19.56
-0.65 -2.65 -19.46
-0.65 -2.60 -19.36
-0.65 -2.55 -19.26
-0.65 -2.50 -19.16
-0.65 -2.45 -19.06
-0.65 -2.40 -18.96
-0.65 -2.35 -18.86
-0.65 -2.30 -18.76
-0.65 -2.25 -18.66
-0.65 -2.20 -18.56
-0.65 -2.15 -18.46
-0.65 -2.10 -18.36
-0.65 -2.05 -18.26
-0.65 -2.00 -18.16
-0.65 -1.95 -18.06
-0.65 -1.90 -17.96
-0.65 -1.85 -17.86
-0.65 -1.80 -17.76
-0.65 -1.75 -17.66
-0.65 -1.70 -17.56
-0.65 -1.65 -17.46
-0.65 -1.60 -17.36
-0.65 -1.55 -17.26
-0.65 -1.50 -17.16
-0.65 -1.45 -17.06
-0.65 -1.40 -16.96
-0.65 -1.35 -16.86
-0.65 -1.30 -16.76
-0.65 -1.25 -16.66
-0.65 -1.20 -16.56
-0.65 -1.15 -16.46
-0.65 -1.10 -16.36
-0.65 -1.05 -16.26
-0.65 -1.00 -16.16
-0.60 -5.00 -4.77
-0.60 -4.95 -5.27
-0.60 -4.90 -5.92
-0.60 -4.85 -6.77
-0.60 -4.80 -7.87
-0.60 -4.75 -9.28
-0.60 -4.70 -11.07
-0.60 -4.65 -13.36
-0.60 -4.60 -16.27
-0.60 -4.55 -19.95
-0.60 -4.50 -23.16
-0.60 -4.45 -23.06
-0.60 -4.40 -22.96
-0.60 -4.35 -22.86
-0.60 -4.30 -22.76
-0.60 -4.25 -22.66
-0.60 -4.20 -22.56
-0.60 -4.15 -22.46
-0.60 -4.10 -22.36
-0.60 -4.05 -22.26
-0.60 -4.00 -22.16
-0.60 -3.95 -22.06
-0.60 -3.90 -21.96
-0.60 -3.85 -21.86
-0.60 -3.80 -21.76
-0.60 -3.75 -21.66
-0.60 -3.70 -21.56
-0.60 -3.65 -21.46
-0.60 -3.60 -21.36
-0.60 -3.55 -21.26
-0.60 -3.50 -21.16
-0.60 -3.45 -21.06
-0.60 -3.40 -20.96
-0.60 -3.35 -20.86
-0.60 -3.30 -20.76
-0.60 -3.25 -20.66
-0.60 -3.20 -20.56
-0.60 -3.15 -20.46
-0.60 -3.10 -20.36
-0.60 -3.05 -20.26
-0.60 -3.00 -20.16
-0.60 -2.95 -20.06
-0.60 -2.90 -19.96
-0.60 -2.85 -19.86
-0.60 -2.80 -19.76
-0.60 -2.75 -19.66
-0.60 -2.70 -19.56
-0.60 -2.65 -19.46
-0.60 -2.60 -19.36
-0.60 -2.55 -19.26
-0.60 -2.50 -19.16
-0.60 -2.45 -19.06
-0.60 -2.40 -18.96
-0.60 -2.35 -18.86
-0.60 -2.30 -18.76
-0.60 -2.25 -18.66
-0.60 -2.20 -18.56
-0.60 -2.15 -18.46
-0.60 -2.10 -18.36
-0.60 -2.05 -18.26
-0.60 -2.00 -18.16
-0.60 -1.95 -18.06
-0.60 -1.90 -17.96
-0.60 -1.85 -17.86
-0.60 -1.80 -17.76
-0.60 -1.75 -17.66
-0.60 -1.70 -17.56
-0.60 -1.65 -17.46
-0.60 -1.60 -17.36
-0.60 -1.55 -17.26
-0.60 -1.50 -17.16
-0.60 -1.45 -17.06
-0.60 -1.40 -16.96
-0.60 -1.35 -16.86
-0.60 -1.30 -16.76
-0.60 -1.25 -16.66
-0.60 -1.20 -16.56
-0.60 -1.15 -16.46
-0.60 -1.10 -16.36
-0.60 -1.05 -16.26
-0.60 -1.00 -16.16
-0.55 -5.00 -6.12
-0.55 -4.95 -6.97
-0.55 -4.90 -8.07
-0.55 -4.85 -9.48
-0.55 -4.80 -11.27
-0.55 -4.75 -13.56
-0.55 -4.70 -16.47
-0.55 -4.65 -20.15
-0.55 -4.60 -23.36
-0.55 -4.55 -23.26
-0.55 -4.50 -23.16
-0.55 -4.45 -23.06
-0.55 -4.40 -22.96
-0.55 -4.35 -22.86
-0.55 -4.30 -22.76
-0.55 -4.25 -22.66
-0.55 -4.20 -22.56
-0.55 -4.15 -22.46
-0.55 -4.10 -22.36
-0.55 -4.05 -22.26
-0.55 -4.00 -22.16
-0.55 -3.95 -22.06
-0.55 -3.90 -21.96
-0.55 -3.85 -21.86
-0.55 -3.80 -21.76
-0.55 -3.75 -21.66
-0.55 -3.70 -21.56
-0.55 -3.65 -21.46
-0.55 -3.60 -21.36
-0.55 -3.55 -21.26
-0.55 -3.50 -21.16
-0.55 -3.45 -21.06
-0.55 -3.40 -20.96
-0.55 -3.35 -20.86
-0.55 -3.30 -20.76
-0.55 -3.25 -20.66
-0.55 -3.20 -20.56
-0.55 -3.15 -20.46
-0.55 -3.10 -20.36
-0.55 -3.05 -20.26
-0.55 -3.00 -20.16
-0.55 -2.95 -20.06
-0.55 -2.90 -19.96
-0.55 -2.85 -19.86
-0.55 -2.80 -19.76
-0.55 -2.75 -19.66
-0.55 -2.70 -19.56
-0.55 -2.65 -19.46
-0.55 -2.60 -19.36
-0.55 -2.55 -19.26
-0.55 -2.50 -19.16
-0.55 -2.45 -19.06
-0.55 -2.40 -18.96
-0.55 -2.35 -18.86
-0.55 -2.30 -18.76
-0.55 -2.25 -18.66
-0.55 -2.20 -18.56
-0.55 -2.15 -18.46
-0.55 -2.10 -18.36
-0.55 -2.05 -18.26
-0.55 -2.00 -18.16
-0.55 -1.95 -18.06
-0.55 -1.90 -17.96
-0.55 -1.85 -17.86
-0.55 -1.80 -17.76
-0.55 -1.75 -17.66
-0.55 -1.70 -17.56
-0.55 -1.65 -17.46
-0.55 -1.60 -17.36
-0.55 -1.55 -17.26
-0.55 -1.50 -17.16
-0.55 -1.45 -17.06
-0.55 -1.40 -16.96
-0.55 -1.35 -16.86
-0.55 -1.30 -16.76
-0.55 -1.25 -16.66
-0.55 -1.20 -16.56
-0.55 -1.15 -16.46
-0.55 -1.10 -16.36
-0.55 -1.05 -16.26
-0.55 -1.00 -16.16
-0.50 -5.00 -8.27
-0.50 -4.95 -9.68
-0.50 -4.90 -11.47
-0.50 -4.85 -13.76
-0.50 -4.80 -16.67
-0.50 -4.75 -20.35
-0.50 -4.70 -23.56
-0.50 -4.65 -23.46
-0.50 -4.60 -23.36
-0.50 -4.55 -23.26
-0.50 -4.50 -23.16
-0.50 -4.45 -23.06
-0.50 -4.40 -22.96
-0.50 -4.35 -22.86
-0.50 -4.30 -22.76
-0.50 -4.25 -22.66
-0.50 -4.20 -22.56
-0.50 -4.15 -22.46
-0.50 -4.10 -22.36
-0.50 -4.05 -22.26
-0.50 -4.00 -22.16
-0.50 -3.95 -22.06
-0.50 -3.90 -21.96
-0.50 -3.85 -21.86
-0.50 -3.80 -21.76
-0.50 -3.75 -21.66
-0.50 -3.70 -21.56
-0.50 -3.65 -21.46
-0.50 -3.60 -21.36
-0.50 -3.55 -21.26
-0.50 -3.50 -21.16
-0.50 -3.45 -21.06
-0.50 -3.40 -20.96
-0.50 -3.35 -20.86
-0.50 -3.30 -20.76
-0.50 -3.25 -20.66
-0.50 -3.20 -20.56
-0.50 -3.15 -20.46
-0.50 -3.10 -20.36
-0.50 -3.05 -20.26
-0.50 -3.00 -20.16
-0.50 -2.95 -20.06
-0.50 -2.90 -19.96
-0.50 -2.85 -19.86
-0.50 -2.80 -19.76
-0.50 -2.75 -19.66
-0.50 -2.70 -19.56
-0.50 -2.65 -19.46
-0.50 -2.60 -19.36
-0.50 -2.55 -19.26
-0.50 -2.50 -19.16
-0.50 -2.45 -19.06
-0.50 -2.40 -18.96
-0.50 -2.35 -18.86
-0.50 -2.30 -18.76
-0.50 -2.25 -18.66
-0.50 -2.20 -18.56
-0.50 -2.15 -18.46
-0.50 -2.10 -18.36
-0.50 -2.05 -18.26
-0.50 -2.00 -18.16
-0.50 -1.95 -18.06
-0.50 -1.90 -17.96
-0.50 -1.85 -17.86
-0.50 -1.80 -17.76
-0.50 -1.75 -17.66
-0.50 -1.70 -17.56
-0.50 -1.65 -17.46
-0.50 -1.60 -17.36
-0.50 -1.55 -17.26
-0.50 -1.50 -17.16
-0.50 -1.45 -17.06
-0.50 -1.40 -16.96
-0.50 -1.35 -16.86
-0.50 -1.30 -16.76
-0.50 -1.25 -16.66
-0.50 -1.20 -16.56
-0.50 -1.15 -16.46
-0.50 -1.10 -16.36
-0.50 -1.05 -16.26
-0.50 -1.00 -16.16
-0.45 -5.00 -11.67
-0.45 -4.95 -13.96
-0.45 -4.90 -16.86
-0.45 -4.85 -20.55
-0.45 -4.80 -23.77
-0.45 -4.75 -23.67
-0.45 -4.70 -23.57
-0.45 -4.65 -23.47
-0.45 -4.60 -23.37
-0.45 -4.55 -23.27
-0.45 -4.50 -23.17
-0.45 -4.45 -23.07
-0.45 -4.40 -22.97
-0.45 -4.35 -22.87
-0.45 -4.30 -22.77
-0.45 -4.25 -22.67
-0.45 -4.20 -22.57
-0.45 -4.15 -22.47
-0.45 -4.10 -22.37
-0.45 -4.05 -22.27
-0.45 -4.00 -22.17
-0.45 -3.95 -22.07
-0.45 -3.90 -21.97
-0.45 -3.85 -21.87
-0.45 -3.80 -21.77
-0.45 -3.75 -21.67
-0.45 -3.70 -21.57
-0.45 -3.65 -21.47
-0.45 -3.60 -21.37
-0.45 -3.55 -21.27
-0.45 -3.50 -21.17
-0.45 -3.45 -21.07
-0.45 -3.40 -20.97
-0.45 -3.35 -20.87
-0.45 -3.30 -20.77
-0.45 -3.25 -20.67
-0.45 -3.20 -20.57
-0.45 -3.15 -20.47
-0.45 -3.10 -20.37
-0.45 -3.05 -20.27
-0.45 -3.00 -20.17
-0.45 -2.95 -20.07
-0.45 -2.90 -19.97
-0.45 -2.85 -19.87
-0.45 -2.80 -19.77
-0.45 -2.75 -19.67
-0.45 -2.70 -19.57
-0.45 -2.65 -19.47
-0.45 -2.60 -19.37
-0.45 -2.55 -19.27
-0.45 -2.50 -19.17
-0.45 -2.45 -19.07
-0.45 -2.40 -18.97
-0.45 -2.35 -18.87
-0.45 -2.30 -18.77
-0.45 -2.25 -18.67
-0.45 -2.20 -18.57
-0.45 -2.15 -18.47
-0.45 -2.10 -18.37
-0.45 -2.05 -18.27
-0.45 -2.00 -18.17
-0.45 -1.95 -18.07
-0.45 -1.90 -17.97
-0.45 -1.85 -17.87
-0.45 -1.80 -17.77
-0.45 -1.75 -17.67
-0.45 -1.70 -17.57
-0.45 -1.65 -17.47
-0.45 -1.60 -17.37
-0.45 -1.55 -17.27
-0.45 -1.50 -17.17
-0.45 -1.45 -17.07
-0.45 -1.40 -16.97
-0.45 -1.35 -16.87
-0.45 -1.30 -16.77
-0.45 -1.25 -16.67
-0.45 -1.20 -16.57
-0.45 -1.15 -16.47
-0.45 -1.10 -16.37
-0.45 -1.05 -16.27
-0.45 -1.00 -16.17
-0.40 -5.00 -17.06
-0.40 -4.95 -20.74
-0.40 -4.90 -23.97
-0.40 -4.85 -23.87
-0.40 -4.80 -23.77
-0.40 -4.75 -23.67
-0.40 -4.70 -23.57
-0.40 -4.65 -23.47
-0.40 -4.60 -23.37
-0.40 -4.55 -23.27
-0.40 -4.50 -23.17
-0.40 -4.45 -23.07
-0.40 -4.40 -22.97
-0.40 -4.35 -22.87
-0.40 -4.30 -22.77
-0.40 -4.25 -22.67
-0.40 -4.20 -22.57
-0.40 -4.15 -22.47
-0.40 -4.10 -22.37
-0.40 -4.05 -22.27
-0.40 -4.00 -22.17
-0.40 -3.95 -22.07
-0.40 -3.90 -21.97
-0.40 -3.85 -21.87
-0.40 -3.80 -21.77
-0.40 -3.75 -21.67
-0.40 -3.70 -21.57
-0.40 -3.65 -21.47
-0.40 -3.60 -21.37
-0.40 -3.55 -21.27
-0.40 -3.50 -21.17
-0.40 -3.45 -21.07
-0.40 -3.40 -20.97
-0.40 -3.35 -20.87
-0.40 -3.30 -20.77
-0.40 -3.25 -20.67
-0.40 -3.20 -20.57
-0.40 -3.15 -20.47
-0.40 -3.10 -20.37
-0.40 -3.05 -20.27
-0.40 -3.00 -20.17
-0.40 -2.95 -20.07
-0.40 -2.90 -19.97
-0.40 -2.85 -19.87
-0.40 -2.80 -19.77
-0.40 -2.75 -19.67
-0.40 -2.70 -19.57
-0.40 -2.65 -19.47
-0.40 -2.60 -19.37
-0.40 -2.55 -19.27
-0.40 -2.50 -19.17
-0.40 -2.45 -19.07
-0.40 -2.40 -18.97
-0.40 -2.35 -18.87
-0.40 -2.30 -18.77
-0.40 -2.25 -18.67
-0.40 -2.20 -18.57
-0.40 -2.15 -18.47
-0.40 -2.10 -18.37
-0.40 -2.05 -18.27
-0.40 -2.00 -18.17
-0.40 -1.95 -18.07
-0.40 -1.90 -17.97
-0.40 -1.85 -17.87
-0.40 -1.80 -17.77
-0.40 -1.75 -17.67
-0.40 -1.70 -17.57
-0.40 -1.65 -17.47
-0.40 -1.60 -17.37
-0.40 -1.55 -17.27
-0.40 -1.50 -17.17
-0.40 -1.45 -17.07
-0.40 -1.40 -16.97
-0.40 -1.35 -16.87
-0.40 -1.30 -16.77
-0.40 -1.25 -16.67
-0.40 -1.20 -16.57
-0.40 -1.15 -16.47
-0.40 -1.10 -16.37
-0.40 -1.05 -16.27
-0.40 -1.00 -16.17
-0.35 -5.00 -24.17
-0.35 -4.95 -24.07
-0.35 -4.90 -23.97
-0.35 -4.85 -23.87
-0.35 -4.80 -23.77
-0.35 -4.75 -23.67
-0.35 -4.70 -23.57
-0.35 -4.65 -23.47
-0.35 -4.60 -23.37
-0.35 -4.55 -23.27
-0.35 -4.50 -23.17
-0.35 -4.45 -23.07
-0.35 -4.40 -22.97
-0.35 -4.35 -22.87
-0.35 -4.30 -22.77
-0.35 -4.25 -22.67
-0.35 -4.20 -22.57
-0.35 -4.15 -22.47
-0.35 -4.10 -22.37
-0.35 -4.05 -22.27
-0.35 -4.00 -22.17
-0.35 -3.95 -22.07
-0.35 -3.90 -21.97
-0.35 -3.85 -21.87
-0.35 -3.80 -21.77
-0.35 -3.75 -21.67
-0.35 -3.70 -21.57
-0.35 -3.65 -21.47
-0.35 -3.60 -21.37
-0.35 -3.55 -21.27
-0.35 -3.50 -21.17
-0.35 -3.45 -21.07
-0.35 -3.40 -20.97
-0.35 -3.35 -20.87
-0.35 -3.30 -20.77
-0.35 -3.25 -20.67
-0.35 -3.20 -20.57
-0.35 -3.15 -20.47
-0.35 -3.10 -20.37
-0.35 -3.05 -20.27
-0.35 -3.00 -20.17
-0.35 -2.95 -20.07
-0.35 -2.90 -19.97
-0.35 -2.85 -19.87
-0.35 -2.80 -19.77
-0.35 -2.75 -19.67
-0.35 -2.70 -19.57
-0.35 -2.65 -19.47
-0.35 -2.60 -19.37
-0.35 -2.55 -19.27
-0.35 -2.50 -19.17
-0.35 -2.45 -19.07
-0.35 -2.40 -18.97
-0.35 -2.35 -18.87
-0.35 -2.30 -18.77
-0.35 -2.25 -18.67
-0.35 -2.20 -18.57
-0.35 -2.15 -18.47
-0.35 -2.10 -18.37
-0.35 -2.05 -18.27
-0.35 -2.00 -18.17
-0.35 -1.95 -18.07
-0.35 -1.90 -17.97
-0.35 -1.85 -17.87
-0.35 -1.80 -17.77
-0.35 -1.75 -17.67
-0.35 -1.70 -17.57
-0.35 -1.65 -17.47
-0.35 -1.60 -17.37
-0.35 -1.55 -17.27
-0.35 -1.50 -17.17
-0.35 -1.45 -17.07
-0.35 -1.40 -16.97
-0.35 -1.35 -16.87
-0.35 -1.30 -16.77
-0.35 -1.25 -16.67
-0.35 -1.20 -16.57
-0.35 -1.15 -16.47
-0.35 -1.10 -16.37
-0.35 -1.05 -16.27
-0.35 -1.00 -16.17
-0.30 -5.00 -24.17
-0.30 -4.95 -24.07
-0.30 -4.90 -23.97
-0.30 -4.85 -23.87
-0.30 -4.80 -23.77
-0.30 -4.75 -23.67
-0.30 -4.70 -23.57
-0.30 -4.65 -23.47
-0.30 -4.60 -23.37
-0.30 -4.55 -23.27
-0.30 -4.50 -23.17
-0.30 -4.45 -23.07
-0.30 -4.40 -22.97
-0.30 -4.35 -22.87
-0.30 -4.30 -22.77
-0.30 -4.25 -22.67
-0.30 -4.20 -22.57
-0.30 -4.15 -22.47
-0.30 -4.10 -22.37
-0.30 -4.05 -22.27
-0.30 -4.00 -22.17
-0.30 -3.95 -22.07
-0.30 -3.90 -21.97
-0.30 -3.85 -21.87
-0.30 -3.80 -21.77
-0.30 -3.75 -21.67
-0.30 -3.70 -21.57
-0.30 -3.65 -21.47
-0.30 -3.60 -21.37
-0.30 -3.55 -21.27
-0.30 -3.50 -21.17
-0.30 -3.45 -21.07
-0.30 -3.40 -20.97
-0.30 -3.35 -20.87
-0.30 -3.30 -20.77
-0.30 -3.25 -20.67
-0.30 -3.20 -20.57
-0.30 -3.15 -20.47
-0.30 -3.10 -20.37
-0.30 -3.05 -20.27
-0.30 -3.00 -20.17
-0.30 -2.95 -20.07
-0.30 -2.90 -19.97
-0.30 -2.85 -19.87
-0.30 -2.80 -19.77
-0.30 -2.75 -19.67
-0.30 -2.70 -19.57
-0.30 -2.65 -19.47
-0.30 -2.60 -19.37
-0.30 -2.55 -19.27
-0.30 -2.50 -19.17
-0.30 -2.45 -19.07
-0.30 -2.40 -18.97
-0.30 -2.35 -18.87
-0.30 -2.30 -18.77
-0.30 -2.25 -18.67
-0.30 -2.20 -18.57
-0.30 -2.15 -18.47
-0.30 -2.10 -18.37
-0.30 -2.05 -18.27
-0.30 -2.00 -18.17
-0.30 -1.95 -18.07
-0.30 -1.90 -17.97
-0.30 -1.85 -17.87
-0.30 -1.80 -17.77
-0.30 -1.75 -17.67
-0.30 -1.70 -17.57
-0.30 -1.65 -17.47
-0.30 -1.60 -17.37
-0.30 -1.55 -17.27
-0.30 -1.50 -17.17
-0.30 -1.45 -17.07
-0.30 -1.40 -16.97
-0.30 -1.35 -16.87
-0.30 -1.30 -16.77
-0.30 -1.25 -16.67
-0.30 -1.20 -16.57
-0.30 -1.15 -16.47
-0.30 -1.10 -16.37
-0.30 -1.05 -16.27
-0.30 -1.00 -16.17
-0.25 -5.00 -24.18
-0.25 -4.95 -24.08
-0.25 -4.90 -23.98
-0.25 -4.85 -23.88
-0.25 -4.80 -23.78
-0.25 -4.75 -23.68
-0.25 -4.70 -23.58
-0.25 -4.65 -23.48
-0.25 -4.60 -23.38
-0.25 -4.55 -23.28
-0.25 -4.50 -23.18
-0.25 -4.45 -23.08
-0.25 -4.40 -22.98
-0.25 -4.35 -22.88
-0.25 -4.30 -22.78
-0.25 -4.25 -22.68
-0.25 -4.20 -22.58
-0.25 -4.15 -22.48
-0.25 -4.10 -22.38
-0.25 -4.05 -22.28
-0.25 -4.00 -22.18
-0.25 -3.95 -22.08
-0.25 -3.90 -21.98
-0.25 -3.85 -21.88
-0.25 -3.80 -21.78
-0.25 -3.75 -21.68
-0.25 -3.70 -21.58
-0.25 -3.65 -21.48
-0.25 -3.60 -21.38
-0.25 -3.55 -21.28
-0.25 -3.50 -21.18
-0.25 -3.45 -21.08
-0.25 -3.40 -20.98
-0.25 -3.35 -20.88
-0.25 -3.30 -20.78
-0.25 -3.25 -20.68
-0.25 -3.20 -20.58
-0.25 -3.15 -20.48
-0.25 -3.10 -20.38
-0.25 -3.05 -20.28
-0.25 -3.00 -20.18
-0.25 -2.95 -20.08
-0.25 -2.90 -19.98
-0.25 -2.85 -19.88
-0.25 -2.80 -19.78
-0.25 -2.75 -19.68
-0.25 -2.70 -19.58
-0.25 -2.65 -19.48
-0.25 -2.60 -19.38
-0.25 -2.55 -19.28
-0.25 -2.50 -19.18
-0.25 -2.45 -19.08
-0.25 -2.40 -18.98
-0.25 -2.35 -18.88
-0.25 -2.30 -18.78
-0.25 -2.25 -18.68
-0.25 -2.20 -18.58
-0.25 -2.15 -18.48
-0.25 -2.10 -18.38
-0.25 -2.05 -18.28
-0.25 -2.00 -18.18
-0.25 -1.95 -18.08
-0.25 -1.90 -17.98
-0.25 -1.85 -17.88
-0.25 -1.80 -17.78
-0.25 -1.75 -17.68
-0.25 -1.70 -17.58
-0.25 -1.65 -17.48
-0.25 -1.60 -17.38
-0.25 -1.55 -17.28
-0.25 -1.50 -17.18
-0.25 -1.45 -17.08
-0.25 -1.40 -16.98
-0.25 -1.35 -16.88
-0.25 -1.30 -16.78
-0.25 -1.25 -16.68
-0.25 -1.20 -16.58
-0.25 -1.15 -16.48
-0.25 -1.10 -16.38
-0.25 -1.05 -16.28
-0.25 -1.00 -16.18
-0.20 -5.00 -24.18
-0.20 -4.95 -24.08
-0.20 -4.90 -23.98
-0.20 -4.85 -23.88
-0.20 -4.80 -23.78
-0.20 -4.75 -23.68
-0.20 -4.70 -23.58
-0.20 -4.65 -23.48
-0.20 -4.60 -23.38
-0.20 -4.55 -23.28
-0.20 -4.50 -23.18
-0.20 -4.45 -23.08
-0.20 -4.40 -22.98
-0.20 -4.35 -22.88
-0.20 -4.30 -22.78
-0.20 -4.25 -22.68
-0.20 -4.20 -22.58
-0.20 -4.15 -22.48
-0.20 -4.10 -22.38
-0.20 -4.05 -22.28
-0.20 -4.00 -22.18
-0.20 -3.95 -22.08
-0.20 -3.90 -21.98
-0.20 -3.85 -21.88
-0.20 -3.80 -21.78
-0.20 -3.75 -21.68
-0.20 -3.70 -21.58
-0.20 -3.65 -21.48
-0.20 -3.60 -21.38
-0.20 -3.55 -21.28
-0.20 -3.50 -21.18
-0.20 -3.45 -21.08
-0.20 -3.40 -20.98
-0.20 -3.35 -20.88
-0.20 -3.30 -20.78
-0.20 -3.25 -20.68
-0.20 -3.20 -20.58
-0.20 -3.15 -20.48
-0.20 -3.10 -20.38
-0.20 -3.05 -20.28
-0.20 -3.00 -20.18
-0.20 -2.95 -20.08
-0.20 -2.90 -19.98
-0.20 -2.85 -19.88
-0.20 -2.80 -19.78
-0.20 -2.75 -19.68
-0.20 -2.70 -19.58
-0.20 -2.65 -19.48
-0.20 -2.60 -19.38
-0.20 -2.55 -19.28
-0.20 -2.50 -19.18
-0.20 -2.45 -19.08
-0.20 -2.40 -18.98
-0.20 -2.35 -18.88
-0.20 -2.30 -18.78
-0.20 -2.25 -18.68
-0.20 -2.20 -18.58
-0.20 -2.15 -18.48
-0.20 -2.10 -18.38
-0.20 -2.05 -18.28
-0.20 -2.00 -18.18
-0.20 -1.95 -18.08
-0.20 -1.90 -17.98
-0.20 -1.85 -17.88
-0.20 -1.80 -17.78
-0.20 -1.75 -17.68
-0.20 -1.70 -17.58
-0.20 -1.65 -17.48
-0.20 -1.60 -17.38
-0.20 -1.55 -17.28
-0.20 -1.50 -17.18
-0.20 -1.45 -17.08
-0.20 -1.40 -16.98
-0.20 -1.35 -16.88
-0.20 -1.30 -16.78
-0.20 -1.25 -16.68
-0.20 -1.20 -16.58
-0.20 -1.15 -16.48
-0.20 -1.10 -16.38
-0.20 -1.05 -16.28
-0.20 -1.00 -16.18
-0.15 -5.00 -24.19
-0.15 -4.95 -24.09
-0.15 -4.90 -23.99
-0.15 -4.85 -23.89
-0.15 -4.80 -23.79
-0.15 -4.75 -23.69
-0.15 -4.70 -23.59
-0.15 -4.65 -23.49
-0.15 -4.60 -23.39
-0.15 -4.55 -23.29
-0.15 -4.50 -23.19
-0.15 -4.45 -23.09
-0.15 -4.40 -22.99
-0.15 -4.35 -22.89
-0.15 -4.30 -22.79
-0.15 -4.25 -22.69
-0.15 -4.20 -22.59
-0.15 -4.15 -22.49
-0.15 -4.10 -22.39
-0.15 -4.05 -22.29
-0.15 -4.00 -22.19
-0.15 -3.95 -22.09
-0.15 -3.90 -21.99
-0.15 -3.85 -21.89
-0.15 -3.80 -21.79
-0.15 -3.75 -21.69
-0.15 -3.70 -21.59
-0.15 -3.65 -21.49
-0.15 -3.60 -21.39
-0.15 -3.55 -21.29
-0.15 -3.50 -21.19
-0.15 -3.45 -21.09
-0.15 -3.40 -20.99
-0.15 -3.35 -20.89
-0.15 -3.30 -20.79
-0.15 -3.25 -20.69
-0.15 -3.20 -20.59
-0.15 -3.15 -20.49
-0.15 -3.10 -20.39
-0.15 -3.05 -20.29
-0.15 -3.00 -20.19
-0.15 -2.95 -20.09
-0.15 -2.90 -19.99
-0.15 -2.85 -19.89
-0.15 -2.80 -19.79
-0.15 -2.75 -19.69
-0.15 -2.70 -19.59
-0.15 -2.65 -19.49
-0.15 -2.60 -19.39
-0.15 -2.55 -19.29
-0.15 -2.50 -19.19
-0.15 -2.45 -19.09
-0.15 -2.40 -18.99
-0.15 -2.35 -18.89
-0.15 -2.30 -18.79
-0.15 -2.25 -18.69
-0.15 -2.20 -18.59
-0.15 -2.15 -18.49
-0.15 -2.10 -18.39
-0.15 -2.05 -18.29
-0.15 -2.00 -18.19
-0.15 -1.95 -18.09
-0.15 -1.90 -17.99
-0.15 -1.85 -17.89
-0.15 -1.80 -17.79
-0.15 -1.75 -17.69
-0.15 -1.70 -17.59
-0.15 -1.65 -17.49
-0.15 -1.60 -17.39
-0.15 -1.55 -17.29
-0.15 -1.50 -17.19
-0.15 -1.45 -17.09
-0.15 -1.40 -16.99
-0.15 -1.35 -16.89
-0.15 -1.30 -16.79
-0.15 -1.25 -16.69
-0.15 -1.20 -16.59
-0.15 -1.15 -16.49
-0.15 -1.10 -16.39
-0.15 -1.05 -16.29
-0.15 -1.00 -16.19
-0.10 -5.00 -24.19
-0.10 -4.95 -24.09
-0.10 -4.90 -23.99
-0.10 -4.85 -23.89
-0.10 -4.80 -23.79
-0.10 -4.75 -23.69
-0.10 -4.70 -23.59
-0.10 -4.65 -23.49
-0.10 -4.60 -23.39
-0.10 -4.55 -23.29
-0.10 -4.50 -23.19
-0.10 -4.45 -23.09
-0.10 -4.40 -22.99
-0.10 -4.35 -22.89
-0.10 -4.30 -22.79
-0.10 -4.25 -22.69
-0.10 -4.20 -22.59
-0.10 -4.15 -22.49
-0.10 -4.10 -22.39
-0.10 -4.05 -22.29
-0.10 -4.00 -22.19
-0.10 -3.95 -22.09
-0.10 -3.90 -21.99
-0.10 -3.85 -21.89
-0.10 -3.80 -21.79
-0.10 -3.75 -21.69
-0.10 -3.70 -21.59
-0.10 -3.65 -21.49
-0.10 -3.60 -21.39
-0.10 -3.55 -21.29
-0.10 -3.50 -21.19
-0.10 -3.45 -21.09
-0.10 -3.40 -20.99
-0.10 -3.35 -20.89
-0.10 -3.30 -20.79
-0.10 -3.25 -20.69
-0.10 -3.20 -20.59
-0.10 -3.15 -20.49
-0.10 -3.10 -20.39
-0.10 -3.05 -20.29
-0.10 -3.00 -20.19
-0.10 -2.95 -20.09
-0.10 -2.90 -19.99
-0.10 -2.85 -19.89
-0.10 -2.80 -19.79
-0.10 -2.75 -19.69
-0.10 -2.70 -19.59
-0.10 -2.65 -19.49
-0.10 -2.60 -19.39
-0.10 -2.55 -19.29
-0.10 -2.50 -19.19
-0.10 -2.45 -19.09
-0.10 -2.40 -18.99
-0.10 -2.35 -18.89
-0.10 -2.30 -18.79
-0.10 -2.25 -18.69
-0.10 -2.20 -18.59
-0.10 -2.15 -18.49
-0.10 -2.10 -18.39
-0.10 -2.05 -18.29
-0.10 -2.00 -18.19
-0.10 -1.95 -18.09
-0.10 -1.90 -17.99
-0.10 -1.85 -17.89
-0.10 -1.80 -17.79
-0.10 -1.75 -17.69
-0.10 -1.70 -17.59
-0.10 -1.65 -17.49
-0.10 -1.60 -17.39
-0.10 -1.55 -17.29
-0.10 -1.50 -17.19
-0.10 -1.45 -17.09
-0.10 -1.40 -16.99
-0.10 -1.35 -16.89
-0.10 -1.30 -16.79
-0.10 -1.25 -16.69
-0.10 -1.20 -16.59
-0.10 -1.15 -16.49
-0.10 -1.10 -16.39
-0.10 -1.05 -16.29
-0.10 -1.00 -16.19
-0.05 -5.00 -24.20
-0.05 -4.95 -24.10
-0.05 -4.90 -24.00
-0.05 -4.85 -23.90
-0.05 -4.80 -23.80
-0.05 -4.75 -23.70
-0.05 -4.70 -23.60
-0.05 -4.65 -23.50
-0.05 -4.60 -23.40
-0.05 -4.55 -23.30
-0.05 -4.50 -23.20
-0.05 -4.45 -23.10
-0.05 -4.40 -23.00
-0.05 -4.35 -22.90
-0.05 -4.30 -22.80
-0.05 -4.25 -22.70
-0.05 -4.20 -22.60
-0.05 -4.15 -22.50
-0.05 -4.10 -22.40
-0.05 -4.05 -22.30
-0.05 -4.00 -22.20
-0.05 -3.95 -22.10
-0.05 -3.90 -22.00
-0.05 -3.85 -21.90
-0.05 -3.80 -21.80
-0.05 -3.75 -21.70
-0.05 -3.70 -21.60
-0.05 -3.65 -21.50
-0.05 -3.60 -21.40
-0.05 -3.55 -21.30
-0.05 -3.50 -21.20
-0.05 -3.45 -21.10
-0.05 -3.40 -21.00
-0.05 -3.35 -20.90
-0.05 -3.30 -20.80
-0.05 -3.25 -20.70
-0.05 -3.20 -20.60
-0.05 -3.15 -20.50
-0.05 -3.10 -20.40
-0.05 -3.05 -20.30
-0.05 -3.00 -20.20
-0.05 -2.95 -20.10
-0.05 -2.90 -20.00
-0.05 -2.85 -19.90
-0.05 -2.80 -19.80
-0.05 -2.75 -19.70
-0.05 -2.70 -19.60
-0.05 -2.65 -19.50
-0.05 -2.60 -19.40
-0.05 -2.55 -19.30
-0.05 -2.50 -19.20
-0.05 -2.45 -19.10
-0.05 -2.40 -19.00
-0.05 -2.35 -18.90
-0.05 -2.30 -18.80
-0.05 -2.25 -18.70
-0.05 -2.20 -18.60
-0.05 -2.15 -18.50
-0.05 -2.10 -18.40
-0.05 -2.05 -18.30
-0.05 -2.00 -18.20
-0.05 -1.95 -18.10
-0.05 -1.90 -18.00
-0.05 -1.85 -17.90
-0.05 -1.80 -17.80
-0.05 -1.75 -17.70
-0.05 -1.70 -17.60
-0.05 -1.65 -17.50
-0.05 -1.60 -17.40
-0.05 -1.55 -17.30
-0.05 -1.50 -17.20
-0.05 -1.45 -17.10
-0.05 -1.40 -17.00
-0.05 -1.35 -16.90
-0.05 -1.30 -16.80
-0.05 -1.25 -16.70
-0.05 -1.20 -16.60
-0.05 -1.15 -16.50
-0.05 -1.10 -16.40
-0.05 -1.05 -16.30
-0.05 -1.00 -16.20
0.00 -5.00 -24.20
0.00 -4.95 -24.10
0.00 -4.90 -24.00
0.00 -4.85 -23.90
0.00 -4.80 -23.80
0.00 -4.75 -23.70
0.00 -4.70 -23.60
0.00 -4.65 -23.50
0.00 -4.60 -23.40
0.00 -4.55 -23.30
0.00 -4.50 -23.20
0.00 -4.45 -23.10
0.00 -4.40 -23.00
0.00 -4.35 -22.90
0.00 -4.30 -22.80
0.00 -4.25 -22.70
0.00 -4.20 -22.60
0.00 -4.15 -22.50
0.00 -4.10 -22.40
0.00 -4.05 -22.30
0.00 -4.00 -22.20
0.00 -3.95 -22.10
0.00 -3.90 -22.00
0.00 -3.85 -21.90
0.00 -3.80 -21.80
0.00 -3.75 -21.70
0.00 -3.70 -21.60
0.00 -3.65 -21.50
0.00 -3.60 -21.40
0.00 -3.55 -21.30
0.00 -3.50 -21.20
0.00 -3.45 -21.10
0.00 -3.40 -21.00
0.00 -3.35 -20.90
0.00 -3.30 -20.80
0.00 -3.25 -20.70
0.00 -3.20 -20.60
0.00 -3.15 -20.50
0.00 -3.10 -20.40
0.00 -3.05 -20.30
0.00 -3.00 -20.20
0.00 -2.95 -20.10
0.00 -2.90 -20.00
0.00 -2.85 -19.90
0.00 -2.80 -19.80
0.00 -2.75 -19.70
0.00 -2.70 -19.60
0.00 -2.65 -19.50
0.00 -2.60 -19.40
0.00 -2.55 -19.30
0.00 -2.50 -19.20
0.00 -2.45 -19.10
0.00 -2.40 -19.00
0.00 -2.35 -18.90
0.00 -2.30 -18.80
0.00 -2.25 -18.70
0.00 -2.20 -18.60
0.00 -2.15 -18.50
0.00 -2.10 -18.40
0.00 -2.05 -18.30
0.00 -2.00 -18.20
0.00 -1.95 -18.10
0.00 -1.90 -18.00
0.00 -1.85 -17.90
0.00 -1.80 -17.80
0.00 -1.75 -17.70
0.00 -1.70 -17.60
0.00 -1.65 -17.50
0.00 -1.60 -17.40
0.00 -1.55 -17.30
0.00 -1.50 -17.20
0.00 -1.45 -17.10
0.00 -1.40 -17.00
0.00 -1.35 -16.90
0.00 -1.30 -16.80
0.00 -1.25 -16.70
0.00 -1.20 -16.60
0.00 -1.15 -16.50
0.00 -1.10 -16.40
0.00 -1.05 -16.30
0.00 -1.00 -16.20
0.05 -5.00 -24.21
0.05 -4.95 -24.11
0.05 -4.90 -24.01
0.05 -4.85 -23.91
0.05 -4.80 -23.81
0.05 -4.75 -23.71
0.05 -4.70 -23.61
0.05 -4.65 -23.51
0.05 -4.60 -23.41
0.05 -4.55 -23.31
0.05 -4.50 -23.21
0.05 -4.45 -23.11
0.05 -4.40 -23.01
0.05 -4.35 -22.91
0.05 -4.30 -22.81
0.05 -4.25 -22.71
0.05 -4.20 -22.61
0.05 -4.15 -22.51
0.05 -4.10 -22.41
0.05 -4.05 -22.31
0.05 -4.00 -22.21
0.05 -3.95 -22.11
0.05 -3.90 -22.01
0.05 -3.85 -21.91
0.05 -3.80 -21.81
0.05 -3.75 -21.71
0.05 -3.70 -21.61
0.05 -3.65 -21.51
0.05 -3.60 -21.41
0.05 -3.55 -21.31
0.05 -3.50 -21.21
0.05 -3.45 -21.11
0.05 -3.40 -21.01
0.05 -3.35 -20.91
0.05 -3.30 -20.81
0.05 -3.25 -20.71
0.05 -3.20 -20.61
0.05 -3.15 -20.51
0.05 -3.10 -20.41
0.05 -3.05 -20.31
0.05 -3.00 -20.21
0.05 -2.95 -20.11
0.05 -2.90 -20.01
0.05 -2.85 -19.91
0.05 -2.80 -19.81
0.05 -2.75 -19.71
0.05 -2.70 -19.61
0.05 -2.65 -19.51
0.05 -2.60 -19.41
0.05 -2.55 -19.31
0.05 -2.50 -19.21
0.05 -2.45 -19.11
0.05 -2.40 -19.01
0.05 -2.35 -18.91
0.05 -2.30 -18.81
0.05 -2.25 -18.71
0.05 -2.20 -18.61
0.05 -2.15 -18.51
0.05 -2.10 -18.41
0.05 -2.05 -18.31
0.05 -2.00 -18.21
0.05 -1.95 -18.11
0.05 -1.90 -18.01
0.05 -1.85 -17.91
0.05 -1.80 -17.81
0.05 -1.75 -17.71
0.05 -1.70 -17.61
0.05 -1.65 -17.51
0.05 -1.60 -17.41
0.05 -1.55 -17.31
0.05 -1.50 -17.21
0.05 -1.45 -17.11
0.05 -1.40 -17.01
0.05 -1.35 -16.91
0.05 -1.30 -16.81
0.05 -1.25 -16.71
0.05 -1.20 -16.61
0.05 -1.15 -16.51
0.05 -1.10 -16.41
0.05 -1.05 -16.31
0.05 -1.00 -16.21
0.10 -5.00 -24.22
0.10 -4.95 -24.12
0.10 -4.90 -24.02
0.10 -4.85 -23.92
0.10 -4.80 -23.82
0.10 -4.75 -23.72
0.10 -4.70 -23.62
0.10 -4.65 -23.52
0.10 -4.60 -23.42
0.10 -4.55 -23.32
0.10 -4.50 -23.22
0.10 -4.45 -23.12
0.10 -4.40 -23.02
0.10 -4.35 -22.92
0.10 -4.30 -22.82
0.10 -4.25 -22.72
0.10 -4.20 -22.62
0.10 -4.15 -22.52
0.10 -4.10 -22.42
0.10 -4.05 -22.32
0.10 -4.00 -22.22
0.10 -3.95 -22.12
0.10 -3.90 -22.02
0.10 -3.85 -21.92
0.10 -3.80 -21.82
0.10 -3.75 -21.72
0.10 -3.70 -21.62
0.10 -3.65 -21.52
0.10 -3.60 -21.42
0.10 -3.55 -21.32
0.10 -3.50 -21.22
0.10 -3.45 -21.12
0.10 -3.40 -21.02
0.10 -3.35 -20.92
0.10 -3.30 -20.82
0.10 -3.25 -20.72
0.10 -3.20 -20.62
0.10 -3.15 -20.52
0.10 -3.10 -20.42
0.10 -3.05 -20.32
0.10 -3.00 -20.22
0.10 -2.95 -20.12
0.10 -2.90 -20.02
0.10 -2.85 -19.92
0.10 -2.80 -19.82
0.10 -2.75 -19.72
0.10 -2.70 -19.62
0.10 -2.65 -19.52
0.10 -2.60 -19.42
0.10 -2.55 -19.32
0.10 -2.50 -19.22
0.10 -2.45 -19.12
0.10 -2.40 -19.02
0.10 -2.35 -18.92
0.10 -2.30 -18.82
0.10 -2.25 -18.72
0.10 -2.20 -18.62
0.10 -2.15 -18.52
0.10 -2.10 -18.42
0.10 -2.05 -18.32
0.10 -2.00 -18.22
0.10 -1.95 -18.12
0.10 -1.90 -18.02
0.10 -1.85 -17.92
0.10 -1.80 -17.82
0.10 -1.75 -17.72
0.10 -1.70 -17.62
0.10 -1.65 -17.52
0.10 -1.60 -17.42
0.10 -1.55 -17.32
0.10 -1.50 -17.22
0.10 -1.45 -17.12
0.10 -1.40 -17.02
0.10 -1.35 -16.92
0.10 -1.30 -16.82
0.10 -1.25 -16.72
0.10 -1.20 -16.62
0.10 -1.15 -16.52
0.10 -1.10 -16.42
0.10 -1.05 -16.32
0.10 -1.00 -16.22
0.15 -5.00 -24.23
0.15 -4.95 -24.13
0.15 -4.90 -24.03
0.15 -4.85 -23.93
0.15 -4.80 -23.83
0.15 -4.75 -23.73
0.15 -4.70 -23.63
0.15 -4.65 -23.53
0.15 -4.60 -23.43
0.15 -4.55 -23.33
0.15 -4.50 -23.23
0.15 -4.45 -23.13
0.15 -4.40 -23.03
0.15 -4.35 -22.93
0.15 -4.30 -22.83
0.15 -4.25 -22.73
0.15 -4.20 -22.63
0.15 -4.15 -22.53
0.15 -4.10 -22.43
0.15 -4.05 -22.33
0.15 -4.00 -22.23
0.15 -3.95 -22.13
0.15 -3.90 -22.03
0.15 -3.85 -21.93
0.15 -3.80 -21.83
0.15 -3.75 -21.73
0.15 -3.70 -21.63
0.15 -3.65 -21.53
0.15 -3.60 -21.43
0.15 -3.55 -21.33
0.15 -3.50 -21.23
0.15 -3.45 -21.13
0.15 -3.40 -21.03
0.15 -3.35 -20.93
0.15 -3.30 -20.83
0.15 -3.25 -20.73
0.15 -3.20 -20.63
0.15 -3.15 -20.53
0.15 -3.10 -20.43
0.15 -3.05 -20.33
0.15 -3.00 -20.23
0.15 -2.95 -20.13
0.15 -2.90 -20.03
0.15 -2.85 -19.93
0.15 -2.80 -19.83
0.15 -2.75 -19.73
0.15 -2.70 -19.63
0.15 -2.65 -19.53
0.15 -2.60 -19.43
0.15 -2.55 -19.33
0.15 -2.50 -19.23
0.15 -2.45 -19.13
0.15 -2.40 -19.03
0.15 -2.35 -18.93
0.15 -2.30 -18.83
0.15 -2.25 -18.73
0.15 -2.20 -18.63
0.15 -2.15 -18.53
0.15 -2.10 -18.43
0.15 -2.05 -18.33
0.15 -2.00 -18.23
0.15 -1.95 -18.13
0.15 -1.90 -18.03
0.15 -1.85 -17.93
0.15 -1.80 -17.83
0.15 -1.75 -17.73
0.15 -1.70 -17.63
0.15 -1.65 -17.53
0.15 -1.60 -17.43
0.15 -1.55 -17.33
0.15 -1.50 -17.23
0.15 -1.45 -17.13
0.15 -1.40 -17.03
0.15 -1.35 -16.93
0.15 -1.30 -16.83
0.15 -1.25 -16.73
0.15 -1.20 -16.63
0.15 -1.15 -16.53
0.15 -1.10 -16.43
0.15 -1.05 -16.33
0.15 -1.00 -16.23
0.20 -5.00 -24.23
0.20 -4.95 -24.13
0.20 -4.90 -24.03
0.20 -4.85 -23.93
0.20 -4.80 -23.83
0.20 -4.75 -23.73
0.20 -4.70 -23.63
0.20 -4.65 -23.53
0.20 -4.60 -23.43
0.20 -4.55 -23.33
0.20 -4.50 -23.23
0.20 -4.45 -23.13
0.20 -4.40 -23.03
0.20 -4.35 -22.93
0.20 -4.30 -22.83
0.20 -4.25 -22.73
0.20 -4.20 -22.63
0.20 -4.15 -22.53
0.20 -4.10 -22.43
0.20 -4.05 -22.33
0.20 -4.00 -22.23
0.20 -3.95 -22.13
0.20 -3.90 -22.03
0.20 -3.85 -21.93
0.20 -3.80 -21.83
0.20 -3.75 -21.73
0.20 -3.70 -21.63
0.20 -3.65 -21.53
0.20 -3.60 -21.43
0.20 -3.55 -21.33
0.20 -3.50 -21.23
0.20 -3.45 -21.13
0.20 -3.40 -21.03
0.20 -3.35 -20.93
0.20 -3.30 -20.83
0.20 -3.25 -20.73
0.20 -3.20 -20.63
0.20 -3.15 -20.53
0.20 -3.10 -20.43
0.20 -3.05 -20.33
0.20 -3.00 -20.23
0.20 -2.95 -20.13
0.20 -2.90 -20.03
0.20 -2.85 -19.93
0.20 -2.80 -19.83
0.20 -2.75 -19.73
0.20 -2.70 -19.63
0.20 -2.65 -19.53
0.20 -2.60 -19.43
0.20 -2.55 -19.33
0.20 -2.50 -19.23
0.20 -2.45 -19.13
0.20 -2.40 -19.03
0.20 -2.35 -18.93
0.20 -2.30 -18.83
0.20 -2.25 -18.73
0.20 -2.20 -18.63
0.20 -2.15 -18.53
0.20 -2.10 -18.43
0.20 -2.05 -18.33
0.20 -2.00 -18.23
0.20 -1.95 -18.13
0.20 -1.90 -18.03
0.20 -1.85 -17.93
0.20 -1.80 -17.83
0.20 -1.75 -17.73
0.20 -1.70 -17.63
0.20 -1.65 -17.53
0.20 -1.60 -17.43
0.20 -1.55 -17.33
0.20 -1.50 -17.23
0.20 -1.45 -17.13
0.20 -1.40 -17.03
0.20 -1.35 -16.93
0.20 -1.30 -16.83
0.20 -1.25 -16.73
0.20 -1.20 -16.63
0.20 -1.15 -16.53
0.20 -1.10 -16.43
0.20 -1.05 -16.33
0.20 -1.00 -16.23
0.25 -5.00 -24.20
0.25 -4.95 -24.10
0.25 -4.90 -24.00
0.25 -4.85 -23.90
0.25 -4.80 -23.80
0.25 -4.75 -23.70
0.25 -4.70 -23.60
0.25 -4.65 -23.50
0.25 -4.60 -23.40
0.25 -4.55 -23.30
0.25 -4.50 -23.20
0.25 -4.45 -23.10
0.25 -4.40 -23.00
0.25 -4.35 -22.90
0.25 -4.30 -22.80
0.25 -4.25 -22.70
0.25 -4.20 -22.60
0.25 -4.15 -22.50
0.25 -4.10 -22.40
0.25 -4.05 -22.30
0.25 -4.00 -22.20
0.25 -3.95 -22.10
0.25 -3.90 -22.00
0.25 -3.85 -21.90
0.25 -3.80 -21.80
0.25 -3.75 -21.70
0.25 -3.70 -21.60
0.25 -3.65 -21.50
0.25 -3.60 -21.40
0.25 -3.55 -21.30
0.25 -3.50 -21.20
0.25 -3.45 -21.10
0.25 -3.40 -21.00
0.25 -3.35 -20.90
0.25 -3.30 -20.80
0.25 -3.25 -20.70
0.25 -3.20 -20.60
0.25 -3.15 -20.50
0.25 -3.10 -20.40
0.25 -3.05 -20.30
0.25 -3.00 -20.20
0.25 -2.95 -20.10
0.25 -2.90 -20.00
0.25 -2.85 -19.90
0.25 -2.80 -19.80
0.25 -2.75 -19.70
0.25 -2.70 -19.60
0.25 -2.65 -19.50
0.25 -2.60 -19.40
0.25 -2.55 -19.30
0.25 -2.50 -19.20
0.25 -2.45 -19.10
0.25 -2.40 -19.00
0.25 -2.35 -18.90
0.25 -2.30 -18.80
0.25 -2.25 -18.70
0.25 -2.20 -18.60
0.25 -2.15 -18.50
0.25 -2.10 -18.40
0.25 -2.05 -18.30
0.25 -2.00 -18.20
0.25 -1.95 -18.10
0.25 -1.90 -18.00
0.25 -1.85 -17.90
0.25 -1.80 -17.80
0.25 -1.75 -17.70
0.25 -1.70 -17.60
0.25 -1.65 -17.50
0.25 -1.60 -17.40
0.25 -1.55 -17.30
0.25 -1.50 -17.20
0.25 -1.45 -17.10
0.25 -1.40 -17.00
0.25 -1.35 -16.90
0.25 -1.30 -16.80
0.25 -1.25 -16.70
0.25 -1.20 -16.60
0.25 -1.15 -16.50
0.25 -1.10 -16.40
0.25 -1.05 -16.30
0.25 -1.00 -16.20
0.30 -5.00 -24.13
0.30 -4.95 -24.03
0.30 -4.90 -23.93
0.30 -4.85 -23.83
0.30 -4.80 -23.73
0.30 -4.75 -23.63
0.30 -4.70 -23.53
0.30 -4.65 -23.43
0.30 -4.60 -23.33
0.30 -4.55 -23.23
0.30 -4.50 -23.13
0.30 -4.45 -23.03
0.30 -4.40 -22.93
0.30 -4.35 -22.83
0.30 -4.30 -22.73
0.30 -4.25 -22.63
0.30 -4.20 -22.53
0.30 -4.15 -22.43
0.30 -4.10 -22.33
0.30 -4.05 -22.23
0.30 -4.00 -22.13
0.30 -3.95 -22.03
0.30 -3.90 -21.93
0.30 -3.85 -21.83
0.30 -3.80 -21.73
0.30 -3.75 -21.63
0.30 -3.70 -21.53
0.30 -3.65 -21.43
0.30 -3.60 -21.33
0.30 -3.55 -21.23
0.30 -3.50 -21.13
0.30 -3.45 -21.03
0.30 -3.40 -20.93
0.30 -3.35 -20.83
0.30 -3.30 -20.73
0.30 -3.25 -20.63
0.30 -3.20 -20.53
0.30 -3.15 -20.43
0.30 -3.10 -20.33
0.30 -3.05 -20.23
0.30 -3.00 -20.13
0.30 -2.95 -20.03
0.30 -2.90 -19.93
0.30 -2.85 -19.83
0.30 -2.80 -19.73
0.30 -2.75 -19.63
0.30 -2.70 -19.53
0.30 -2.65 -19.43
0.30 -2.60 -19.33
0.30 -2.55 -19.23
0.30 -2.50 -19.13
0.30 -2.45 -19.03
0.30 -2.40 -18.93
0.30 -2.35 -18.83
0.30 -2.30 -18.73
0.30 -2.25 -18.63
0.30 -2.20 -18.53
0.30 -2.15 -18.43
0.30 -2.10 -18.33
0.30 -2.05 -18.23
0.30 -2.00 -18.13
0.30 -1.95 -18.03
0.30 -1.90 -17.93
0.30 -1.85 -17.83
0.30 -1.80 -17.73
0.30 -1.75 -17.63
0.30 -1.70 -17.53
0.30 -1.65 -17.43
0.30 -1.60 -17.33
0.30 -1.55 -17.23
0.30 -1.50 -17.13
0.30 -1.45 -17.03
0.30 -1.40 -16.93
0.30 -1.35 -16.83
0.30 -1.30 -16.73
0.30 -1.25 -16.63
0.30 -1.20 -16.53
0.30 -1.15 -16.43
0.30 -1.10 -16.33
0.30 -1.05 -16.23
0.30 -1.00 -16.13
0.35 -5.00 -24.06
0.35 -4.95 -23.96
0.35 -4.90 -23.86
0.35 -4.85 -23.76
0.35 -4.80 -23.66
0.35 -4.75 -23.56
0.35 -4.70 -23.46
0.35 -4.65 -23.36
0.35 -4.60 -23.26
0.35 -4.55 -23.16
0.35 -4.50 -23.06
0.35 -4.45 -22.96
0.35 -4.40 -22.86
0.35 -4.35 -22.76
0.35 -4.30 -22.66
0.35 -4.25 -22.56
0.35 -4.20 -22.46
0.35 -4.15 -22.36
0.35 -4.10 -22.26
0.35 -4.05 -22.16
0.35 -4.00 -22.06
0.35 -3.95 -21.96
0.35 -3.90 -21.86
0.35 -3.85 -21.76
0.35 -3.80 -21.66
0.35 -3.75 -21.56
0.35 -3.70 -21.46
0.35 -3.65 -21.36
0.35 -3.60 -21.26
0.35 -3.55 -21.16
0.35 -3.50 -21.06
0.35 -3.45 -20.96
0.35 -3.40 -20.86
0.35 -3.35 -20.76
0.35 -3.30 -20.66
0.35 -3.25 -20.56
0.35 -3.20 -20.46
0.35 -3.15 -20.36
0.35 -3.10 -20.26
0.35 -3.05 -20.16
0.35 -3.00 -20.06
0.35 -2.95 -19.96
0.35 -2.90 -19.86
0.35 -2.85 -19.76
0.35 -2.80 -19.66
0.35 -2.75 -19.56
0.35 -2.70 -19.46
0.35 -2.65 -19.36
0.35 -2.60 -19.26
0.35 -2.55 -19.16
0.35 -2.50 -19.06
0.35 -2.45 -18.96
0.35 -2.40 -18.86
0.35 -2.35 -18.76
0.35 -2.30 -18.66
0.35 -2.25 -18.56
0.35 -2.20 -18.46
0.35 -2.15 -18.36
0.35 -2.10 -18.26
0.35 -2.05 -18.16
0.35 -2.00 -18.06
0.35 -1.95 -17.96
0.35 -1.90 -17.86
0.35 -1.85 -17.76
0.35 -1.80 -17.66
0.35 -1.75 -17.56
0.35 -1.70 -17.46
0.35 -1.65 -17.36
0.35 -1.60 -17.26
0.35 -1.55 -17.16
0.35 -1.50 -17.06
0.35 -1.45 -16.96
0.35 -1.40 -16.86
0.35 -1.35 -16.76
0.35 -1.30 -16.66
0.35 -1.25 -16.56
0.35 -1.20 -16.46
0.35 -1.15 -16.36
0.35 -1.10 -16.26
0.35 -1.05 -16.16
0.35 -1.00 -16.06
0.40 -5.00 -24.05
0.40 -4.95 -23.95
0.40 -4.90 -23.85
0.40 -4.85 -23.75
0.40 -4.80 -23.65
0.40 -4.75 -23.55
0.40 -4.70 -23.45
0.40 -4.65 -23.35
0.40 -4.60 -23.25
0.40 -4.55 -23.15
0.40 -4.50 -23.05
0.40 -4.45 -22.95
0.40 -4.40 -22.85
0.40 -4.35 -22.75
0.40 -4.30 -22.65
0.40 -4.25 -22.55
0.40 -4.20 -22.45
0.40 -4.15 -22.35
0.40 -4.10 -22.25
0.40 -4.05 -22.15
0.40 -4.00 -22.05
0.40 -3.95 -21.95
0.40 -3.90 -21.85
0.40 -3.85 -21.75
0.40 -3.80 -21.65
0.40 -3.75 -21.55
0.40 -3.70 -21.45
0.40 -3.65 -21.35
0.40 -3.60 -21.25
0.40 -3.55 -21.15
0.40 -3.50 -21.05
0.40 -3.45 -20.95
0.40 -3.40 -20.85
0.40 -3.35 -20.75
0.40 -3.30 -20.65
0.40 -3.25 -20.55
0.40 -3.20 -20.45
0.40 -3.15 -20.35
0.40 -3.10 -20.25
0.40 -3.05 -20.15
0.40 -3.00 -20.05
0.40 -2.95 -19.95
0.40 -2.90 -19.85
0.40 -2.85 -19.75
0.40 -2.80 -19.65
0.40 -2.75 -19.55
0.40 -2.70 -19.45
0.40 -2.65 -19.35
0.40 -2.60 -19.25
0.40 -2.55 -19.15
0.40 -2.50 -19.05
0.40 -2.45 -18.95
0.40 -2.40 -18.85
0.40 -2.35 -18.75
0.40 -2.30 -18.65
0.40 -2.25 -18.55
0.40 -2.20 -18.45
0.40 -2.15 -18.35
0.40 -2.10 -18.25
0.40 -2.05 -18.15
0.40 -2.00 -18.05
0.40 -1.95 -17.95
0.40 -1.90 -17.85
0.40 -1.85 -17.75
0.40 -1.80 -17.65
0.40 -1.75 -17.55
0.40 -1.70 -17.45
0.40 -1.65 -17.35
0.40 -1.60 -17.25
0.40 -1.55 -17.15
0.40 -1.50 -17.05
0.40 -1.45 -16.95
0.40 -1.40 -16.85
0.40 -1.35 -16.75
0.40 -1.30 -16.65
0.40 -1.25 -16.55
0.40 -1.20 -16.45
0.40 -1.15 -16.35
0.40 -1.10 -16.25
0.40 -1.05 -16.15
0.40 -1.00 -16.05
0.45 -5.00 -24.12
0.45 -4.95 -24.02
0.45 -4.90 -23.92
0.45 -4.85 -23.82
0.45 -4.80 -23.72
0.45 -4.75 -23.62
0.45 -4.70 -23.52
0.45 -4.65 -23.42
0.45 -4.60 -23.32
0.45 -4.55 -23.22
0.45 -4.50 -23.12
0.45 -4.45 -23.02
0.45 -4.40 -22.92
0.45 -4.35 -22.82
0.45 -4.30 -22.72
0.45 -4.25 -22.62
0.45 -4.20 -22.52
0.45 -4.15 -22.42
0.45 -4.10 -22.32
0.45 -4.05 -22.22
0.45 -4.00 -22.12
0.45 -3.95 -22.02
0.45 -3.90 -21.92
0.45 -3.85 -21.82
0.45 -3.80 -21.72
0.45 -3.75 -21.62
0.45 -3.70 -21.52
0.45 -3.65 -21.42
0.45 -3.60 -21.32
0.45 -3.55 -21.22
0.45 -3.50 -21.12
0.45 -3.45 -21.02
0.45 -3.40 -20.92
0.45 -3.35 -20.82
0.45 -3.30 -20.72
0.45 -3.25 -20.62
0.45 -3.20 -20.52
0.45 -3.15 -20.42
0.45 -3.10 -20.32
0.45 -3.05 -20.22
0.45 -3.00 -20.12
0.45 -2.95 -20.02
0.45 -2.90 -19.92
0.45 -2.85 -19.82
0.45 -2.80 -19.72
0.45 -2.75 -19.62
0.45 -2.70 -19.52
0.45 -2.65 -19.42
0.45 -2.60 -19.32
0.45 -2.55 -19.22
0.45 -2.50 -19.12
0.45 -2.45 -19.02
0.45 -2.40 -18.92
0.45 -2.35 -18.82
0.45 -2.30 -18.72
0.45 -2.25 -18.62
0.45 -2.20 -18.52
0.45 -2.15 -18.42
0.45 -2.10 -18.32
0.45 -2.05 -18.22
0.45 -2.00 -18.12
0.45 -1.95 -18.02
0.45 -1.90 -17.92
0.45 -1.85 -17.82
0.45 -1.80 -17.72
0.45 -1.75 -17.62
0.45 -1.70 -17.52
0.45 -1.65 -17.42
0.45 -1.60 -17.32
0.45 -1.55 -17.22
0.45 -1.50 -17.12
0.45 -1.45 -17.02
0.45 -1.40 -16.92
0.45 -1.35 -16.82
0.45 -1.30 -16.72
0.45 -1.25 -16.62
0.45 -1.20 -16.52
0.45 -1.15 -16.42
0.45 -1.10 -16.32
0.45 -1.05 -16.22
0.45 -1.00 -16.12
0.50 -5.00 -24.23
0.50 -4.95 -24.13
0.50 -4.90 -24.03
0.50 -4.85 -23.93
0.50 -4.80 -23.83
0.50 -4.75 -23.73
0.50 -4.70 -23.63
0.50 -4.65 -23.53
0.50 -4.60 -23.43
0.50 -4.55 -23.33
0.50 -4.50 -23.23
0.50 -4.45 -23.13
0.50 -4.40 -23.03
0.50 -4.35 -22.93
0.50 -4.30 -22.83
0.50 -4.25 -22.73
0.50 -4.20 -22.63
0.50 -4.15 -22.53
0.50 -4.10 -22.43
0.50 -4.05 -22.33
0.50 -4.00 -22.23
0.50 -3.95 -22.13
0.50 -3.90 -22.03
0.50 -3.85 -21.93
0.50 -3.80 -21.83
0.50 -3.75 -21.73
0.50 -3.70 -21.63
0.50 -3.65 -21.53
0.50 -3.60 -21.43
0.50 -3.55 -21.33
0.50 -3.50 -21.23
0.50 -3.45 -21.13
0.50 -3.40 -21.03
0.50 -3.35 -20.93
0.50 -3.30 -20.83
0.50 -3.25 -20.73
0.50 -3.20 -20.63
0.50 -3.15 -20.53
0.50 -3.10 -20.43
0.50 -3.05 -20.33
0.50 -3.00 -20.23
0.50 -2.95 -20.13
0.50 -2.90 -20.03
0.50 -2.85 -19.93
0.50 -2.80 -19.83
0.50 -2.75 -19.73
0.50 -2.70 -19.63
0.50 -2.65 -19.53
0.50 -2.60 -19.43
0.50 -2.55 -19.33
0.50 -2.50 -19.23
0.50 -2.45 -19.13
0.50 -2.40 -19.03
0.50 -2.35 -18.93
0.50 -2.30 -18.83
0.50 -2.25 -18.73
0.50 -2.20 -18.63
0.50 -2.15 -18.53
0.50 -2.10 -18.43
0.50 -2.05 -18.33
0.50 -2.00 -18.23
0.50 -1.95 -18.13
0.50 -1.90 -18.03
0.50 -1.85 -17.93
0.50 -1.80 -17.83
0.50 -1.75 -17.73
0.50 -1.70 -17.63
0.50 -1.65 -17.53
0.50 -1.60 -17.43
0.50 -1.55 -17.33
0.50 -1.50 -17.23
0.50 -1.45 -17.13
0.50 -1.40 -17.03
0.50 -1.35 -16.93
0.50 -1.30 -16.83
0.50 -1.25 -16.73
0.50 -1.20 -16.63
0.50 -1.15 -16.53
0.50 -1.10 -16.43
0.50 -1.05 -16.33
0.50 -1.00 -16.23
0.55 -5.00 -24.18
0.55 -4.95 -24.08
0.55 -4.90 -23.98
0.55 -4.85 -23.88
0.55 -4.80 -23.78
0.55 -4.75 -23.68
0.55 -4.70 -23.58
0.55 -4.65 -23.48
0.55 -4.60 -23.38
0.55 -4.55 -23.28
0.55 -4.50 -23.18
0.55 -4.45 -23.08
0.55 -4.40 -22.98
0.55 -4.35 -22.88
0.55 -4.30 -22.78
0.55 -4.25 -22.68
0.55 -4.20 -22.58
0.55 -4.15 -22.48
0.55 -4.10 -22.38
0.55 -4.05 -22.28
0.55 -4.00 -22.18
0.55 -3.95 -22.08
0.55 -3.90 -21.98
0.55 -3.85 -21.88
0.55 -3.80 -21.78
0.55 -3.75 -21.68
0.55 -3.70 -21.58
0.55 -3.65 -21.48
0.55 -3.60 -21.38
0.55 -3.55 -21.28
0.55 -3.50 -21.18
0.55 -3.45 -21.08
0.55 -3.40 -20.98
0.55 -3.35 -20.88
0.55 -3.30 -20.78
0.55 -3.25 -20.68
0.55 -3.20 -20.58
0.55 -3.15 -20.48
0.55 -3.10 -20.38
0.55 -3.05 -20.28
0.55 -3.00 -20.18
0.55 -2.95 -20.08
0.55 -2.90 -19.98
0.55 -2.85 -19.88
0.55 -2.80 -19.78
0.55 -2.75 -19.68
0.55 -2.70 -19.58
0.55 -2.65 -19.48
0.55 -2.60 -19.38
0.55 -2.55 -19.28
0.55 -2.50 -19.18
0.55 -2.45 -19.08
0.55 -2.40 -18.98
0.55 -2.35 -18.88
0.55 -2.30 -18.78
0.55 -2.25 -18.68
0.55 -2.20 -18.58
0.55 -2.15 -18.48
0.55 -2.10 -18.38
0.55 -2.05 -18.28
0.55 -2.00 -18.18
0.55 -1.95 -18.08
0.55 -1.90 -17.98
0.55 -1.85 -17.88
0.55 -1.80 -17.78
0.55 -1.75 -17.68
0.55 -1.70 -17.58
0.55 -1.65 -17.48
0.55 -1.60 -17.38
0.55 -1.55 -17.28
0.55 -1.50 -17.18
0.55 -1.45 -17.08
0.55 -1.40 -16.98
0.55 -1.35 -16.88
0.55 -1.30 -16.78
0.55 -1.25 -16.68
0.55 -1.20 -16.58
0.55 -1.15 -16.48
0.55 -1.10 -16.38
0.55 -1.05 -16.28
0.55 -1.00 -16.18
0.60 -5.00 -23.92
0.60 -4.95 -23.82
0.60 -4.90 -23.72
0.60 -4.85 -23.62
0.60 -4.80 -23.52
0.60 -4.75 -23.42
0.60 -4.70 -23.32
0.60 -4.65 -23.22
0.60 -4.60 -23.12
0.60 -4.55 -23.02
0.60 -4.50 -22.92
0.60 -4.45 -22.82
0.60 -4.40 -22.72
0.60 -4.35 -22.62
0.60 -4.30 -22.52
0.60 -4.25 -22.42
0.60 -4.20 -22.32
0.60 -4.15 -22.22
0.60 -4.10 -22.12
0.60 -4.05 -22.02
0.60 -4.00 -21.92
0.60 -3.95 -21.82
0.60 -3.90 -21.72
0.60 -3.85 -21.62
0.60 -3.80 -21.52
0.60 -3.75 -21.42
0.60 -3.70 -21.32
0.60 -3.65 -21.22
0.60 -3.60 -21.12
0.60 -3.55 -21.02
0.60 -3.50 -20.92
0.60 -3.45 -20.82
0.60 -3.40 -20.72
0.60 -3.35 -20.62
0.60 -3.30 -20.52
0.60 -3.25 -20.42
0.60 -3.20 -20.32
0.60 -3.15 -20.22
0.60 -3.10 -20.12
0.60 -3.05 -20.02
0.60 -3.00 -19.92
0.60 -2.95 -19.82
0.60 -2.90 -19.72
0.60 -2.85 -19.62
0.60 -2.80 -19.52
0.60 -2.75 -19.42
0.60 -2.70 -19.32
0.60 -2.65 -19.22
0.60 -2.60 -19.12
0.60 -2.55 -19.02
0.60 -2.50 -18.92
0.60 -2.45 -18.82
0.60 -2.40 -18.72
0.60 -2.35 -18.62
0.60 -2.30 -18.52
0.60 -2.25 -18.42
0.60 -2.20 -18.32
0.60 -2.15 -18.22
0.60 -2.10 -18.12
0.60 -2.05 -18.02
0.60 -2.00 -17.92
0.60 -1.95 -17.82
0.60 -1.90 -17.72
0.60 -1.85 -17.62
0.60 -1.80 -17.52
0.60 -1.75 -17.42
0.60 -1.70 -17.32
0.60 -1.65 -17.22
0.60 -1.60 -17.12
0.60 -1.55 -17.02
0.60 -1.50 -16.92
0.60 -1.45 -16.82
0.60 -1.40 -16.72
0.60 -1.35 -16.62
0.60 -1.30 -16.52
0.60 -1.25 -16.42
0.60 -1.20 -16.32
0.60 -1.15 -16.22
0.60 -1.10 -16.12
0.60 -1.05 -16.02
0.60 -1.00 -15.92
0.65 -5.00 -23.96
0.65 -4.95 -23.86
0.65 -4.90 -23.76
0.65 -4.85 -23.66
0.65 -4.80 -23.56
0.65 -4.75 -23.46
0.65 -4.70 -23.36
0.65 -4.65 -23.26
0.65 -4.60 -23.16
0.65 -4.55 -23.06
0.65 -4.50 -22.96
0.65 -4.45 -22.86
0.65 -4.40 -22.76
0.65 -4.35 -22.66
0.65 -4.30 -22.56
0.65 -4.25 -22.46
0.65 -4.20 -22.36
0.65 -4.15 -22.26
0.65 -4.10 -22.16
0.65 -4.05 -22.06
0.65 -4.00 -21.96
0.65 -3.95 -21.86
0.65 -3.90 -21.76
0.65 -3.85 -21.66
0.65 -3.80 -21.56
0.65 -3.75 -21.46
0.65 -3.70 -21.36
0.65 -3.65 -21.26
0.65 -3.60 -21.16
0.65 -3.55 -21.06
0.65 -3.50 -20.96
0.65 -3.45 -20.86
0.65 -3.40 -20.76
0.65 -3.35 -20.66
0.65 -3.30 -20.56
0.65 -3.25 -20.46
0.65 -3.20 -20.36
0.65 -3.15 -20.26
0.65 -3.10 -20.16
0.65 -3.05 -20.06
0.65 -3.00 -19.96
0.65 -2.95 -19.86
0.65 -2.90 -19.76
0.65 -2.85 -19.66
0.65 -2.80 -19.56
0.65 -2.75 -19.46
0.65 -2.70 -19.36
0.65 -2.65 -19.26
0.65 -2.60 -19.16
0.65 -2.55 -19.06
0.65 -2.50 -18.96
0.65 -2.45 -18.86
0.65 -2.40 -18.76
0.65 -2.35 -18.66
0.65 -2.30 -18.56
0.65 -2.25 -18.46
0.65 -2.20 -18.36
0.65 -2.15 -18.26
0.65 -2.10 -18.16
0.65 -2.05 -18.06
0.65 -2.00 -17.96
0.65 -1.95 -17.86
0.65 -1.90 -17.76
0.65 -1.85 -17.66
0.65 -1.80 -17.56
0.65 -1.75 -17.46
0.65 -1.70 -17.36
0.65 -1.65 -17.26
0.65 -1.60 -17.16
0.65 -1.55 -17.06
0.65 -1.50 -16.96
0.65 -1.45 -16.86
0.65 -1.40 -16.76
0.65 -1.35 -16.66
0.65 -1.30 -16.56
0.65 -1.25 -16.46
0.65 -1.20 -16.36
0.65 -1.15 -16.26
0.65 -1.10 -16.16
0.65 -1.05 -16.06
0.65 -1.00 -15.96
0.70 -5.00 -24.31
0.70 -4.95 -24.21
0.70 -4.90 -24.11
0.70 -4.85 -24.01
0.70 -4.80 -23.91
0.70 -4.75 -23.81
0.70 -4.70 -23.71
0.70 -4.65 -23.61
0.70 -4.60 -23.51
0.70 -4.55 -23.41
0.70 -4.50 -23.31
0.70 -4.45 -23.21
0.70 -4.40 -23.11
0.70 -4.35 -23.01
0.70 -4.30 -22.91
0.70 -4.25 -22.81
0.70 -4.20 -22.71
0.70 -4.15 -22.61
0.70 -4.10 -22.51
0.70 -4.05 -22.41
0.70 -4.00 -22.31
0.70 -3.95 -22.21
0.70 -3.90 -22.11
0.70 -3.85 -22.01
0.70 -3.80 -21.91
0.70 -3.75 -21.81
0.70 -3.70 -21.71
0.70 -3.65 -21.61
0.70 -3.60 -21.51
0.70 -3.55 -21.41
0.70 -3.50 -21.31
0.70 -3.45 -21.21
0.70 -3.40 -21.11
0.70 -3.35 -21.01
0.70 -3.30 -20.91
0.70 -3.25 -20.81
0.70 -3.20 -20.71
0.70 -3.15 -20.61
0.70 -3.10 -20.51
0.70 -3.05 -20.41
0.70 -3.00 -20.31
0.70 -2.95 -20.21
0.70 -2.90 -20.11
0.70 -2.85 -20.01
0.70 -2.80 -19.91
0.70 -2.75 -19.81
0.70 -2.70 -19.71
0.70 -2.65 -19.61
0.70 -2.60 -19.51
0.70 -2.55 -19.41
0.70 -2.50 -19.31
0.70 -2.45 -19.21
0.70 -2.40 -19.11
0.70 -2.35 -19.01
0.70 -2.30 -18.91
0.70 -2.25 -18.81
0.70 -2.20 -18.71
0.70 -2.15 -18.61
0.70 -2.10 -18.51
0.70 -2.05 -18.41
0.70 -2.00 -18.31
0.70 -1.95 -18.21
0.70 -1.90 -18.11
0.70 -1.85 -18.01
0.70 -1.80 -17.91
0.70 -1.75 -17.81
0.70 -1.70 -17.71
0.70 -1.65 -17.61
0.70 -1.60 -17.51
0.70 -1.55 -17.41
0.70 -1.50 -17.31
0.70 -1.45 -17.21
0.70 -1.40 -17.11
0.70 -1.35 -17.01
0.70 -1.30 -16.91
0.70 -1.25 -16.81
0.70 -1.20 -16.71
0.70 -1.15 -16.61
0.70 -1.10 -16.51
0.70 -1.05 -16.41
0.70 -1.00 -16.31
0.75 -5.00 -25.34
0.75 -4.95 -25.24
0.75 -4.90 -25.14
0.75 -4.85 -25.04
0.75 -4.80 -24.94
0.75 -4.75 -24.84
0.75 -4.70 -24.74
0.75 -4.65 -24.64
0.75 -4.60 -24.54
0.75 -4.55 -24.44
0.75 -4.50 -24.34
0.75 -4.45 -24.24
0.75 -4.40 -24.14
0.75 -4.35 -24.04
0.75 -4.30 -23.94
0.75 -4.25 -23.84
0.75 -4.20 -23.74
0.75 -4.15 -23.64
0.75 -4.10 -23.54
0.75 -4.05 -23.44
0.75 -4.00 -23.34
0.75 -3.95 -23.24
0.75 -3.90 -23.14
0.75 -3.85 -23.04
0.75 -3.80 -22.94
0.75 -3.75 -22.84
0.75 -3.70 -22.74
0.75 -3.65 -22.64
0.75 -3.60 -22.54
0.75 -3.55 -22.44
0.75 -3.50 -22.34
0.75 -3.45 -22.24
0.75 -3.40 -22.14
0.75 -3.35 -22.04
0.75 -3.30 -21.94
0.75 -3.25 -21.84
0.75 -3.20 -21.74
0.75 -3.15 -21.64
0.75 -3.10 -21.54
0.75 -3.05 -21.44
0.75 -3.00 -21.34
0.75 -2.95 -21.24
0.75 -2.90 -21.14
0.75 -2.85 -21.04
0.75 -2.80 -20.94
0.75 -2.75 -20.84
0.75 -2.70 -20.74
0.75 -2.65 -20.64
0.75 -2.60 -20.54
0.75 -2.55 -20.44
0.75 -2.50 -20.34
0.75 -2.45 -20.24
0.75 -2.40 -20.14
0.75 -2.35 -20.04
0.75 -2.30 -19.94
0.75 -2.25 -19.84
0.75 -2.20 -19.74
0.75 -2.15 -19.64
0.75 -2.10 -19.54
0.75 -2.05 -19.44
0.75 -2.00 -19.34
0.75 -1.95 -19.24
0.75 -1.90 -19.14
0.75 -1.85 -19.04
0.75 -1.80 -18.94
0.75 -1.75 -18.84
0.75 -1.70 -18.74
0.75 -1.65 -18.64
0.75 -1.60 -18.54
0.75 -1.55 -18.44
0.75 -1.50 -18.34
0.75 -1.45 -18.24
0.75 -1.40 -18.14
0.75 -1.35 -18.04
0.75 -1.30 -17.94
0.75 -1.25 -17.84
0.75 -1.20 -17.74
0.75 -1.15 -17.64
0.75 -1.10 -17.54
0.75 -1.05 -17.44
0.75 -1.00 -17.34
0.80 -5.00 -25.54
0.80 -4.95 -25.44
0.80 -4.90 -25.34
0.80 -4.85 -25.24
0.80 -4.80 -25.14
0.80 -4.75 -25.04
0.80 -4.70 -24.94
0.80 -4.65 -24.84
0.80 -4.60 -24.74
0.80 -4.55 -24.64
0.80 -4.50 -24.54
0.80 -4.45 -24.44
0.80 -4.40 -24.34
0.80 -4.35 -24.24
0.80 -4.30 -24.14
0.80 -4.25 -24.04
0.80 -4.20 -23.94
0.80 -4.15 -23.84
0.80 -4.10 -23.74
0.80 -4.05 -23.64
0.80 -4.00 -23.54
0.80 -3.95 -23.44
0.80 -3.90 -23.34
0.80 -3.85 -23.24
0.80 -3.80 -23.14
0.80 -3.75 -23.04
0.80 -3.70 -22.94
0.80 -3.65 -22.84
0.80 -3.60 -22.74
0.80 -3.55 -22.64
0.80 -3.50 -22.54
0.80 -3.45 -22.44
0.80 -3.40 -22.34
0.80 -3.35 -22.24
0.80 -3.30 -22.14
0.80 -3.25 -22.04
0.80 -3.20 -21.94
0.80 -3.15 -21.84
0.80 -3.10 -21.74
0.80 -3.05 -21.64
0.80 -3.00 -21.54
0.80 -2.95 -21.44
0.80 -2.90 -21.34
0.80 -2.85 -21.24
0.80 -2.80 -21.14
0.80 -2.75 -21.04
0.80 -2.70 -20.94
0.80 -2.65 -20.84
0.80 -2.60 -20.74
0.80 -2.55 -20.64
0.80 -2.50 -20.54
0.80 -2.45 -20.44
0.80 -2.40 -20.34
0.80 -2.35 -20.24
0.80 -2.30 -20.14
0.80 -2.25 -20.04
0.80 -2.20 -19.94
0.80 -2.15 -19.84
0.80 -2.10 -19.74
0.80 -2.05 -19.64
0.80 -2.00 -19.54
0.80 -1.95 -19.44
0.80 -1.90 -19.34
0.80 -1.85 -19.24
0.80 -1.80 -19.14
0.80 -1.75 -19.04
0.80 -1.70 -18.94
0.80 -1.65 -18.84
0.80 -1.60 -18.74
0.80 -1.55 -18.64
0.80 -1.50 -18.54
0.80 -1.45 -18.44
0.80 -1.40 -18.34
0.80 -1.35 -18.24
0.80 -1.30 -18.14
0.80 -1.25 -18.04
0.80 -1.20 -17.94
0.80 -1.15 -17.84
0.80 -1.10 -17.74
0.80 -1.05 -17.64
0.80 -1.00 -17.54
0.85 -5.00 -25.38
0.85 -4.95 -25.28
0.85 -4.90 -25.18
0.85 -4.85 -25.08
0.85 -4.80 -24.98
0.85 -4.75 -24.88
0.85 -4.70 -24.78
0.85 -4.65 -24.68
0.85 -4.60 -24.58
0.85 -4.55 -24.48
0.85 -4.50 -24.38
0.85 -4.45 -24.28
0.85 -4.40 -24.18
0.85 -4.35 -24.08
0.85 -4.30 -23.98
0.85 -4.25 -23.88
0.85 -4.20 -23.78
0.85 -4.15 -23.68
0.85 -4.10 -23.58
0.85 -4.05 -23.48
0.85 -4.00 -23.38
0.85 -3.95 -23.28
0.85 -3.90 -23.18
0.85 -3.85 -23.08
0.85 -3.80 -22.98
0.85 -3.75 -22.88
0.85 -3.70 -22.78
0.85 -3.65 -22.68
0.85 -3.60 -22.58
0.85 -3.55 -22.48
0.85 -3.50 -22.38
0.85 -3.45 -22.28
0.85 -3.40 -22.18
0.85 -3.35 -22.08
0.85 -3.30 -21.98
0.85 -3.25 -21.88
0.85 -3.20 -21.78
0.85 -3.15 -21.68
0.85 -3.10 -21.58
0.85 -3.05 -21.48
0.85 -3.00 -21.38
0.85 -2.95 -21.28
0.85 -2.90 -21.18
0.85 -2.85 -21.08
0.85 -2.80 -20.98
0.85 -2.75 -20.88
0.85 -2.70 -20.78
0.85 -2.65 -20.68
0.85 -2.60 -20.58
0.85 -2.55 -20.48
0.85 -2.50 -20.38
0.85 -2.45 -20.28
0.85 -2.40 -20.18
0.85 -2.35 -20.08
0.85 -2.30 -19.98
0.85 -2.25 -19.88
0.85 -2.20 -19.78
0.85 -2.15 -19.68
0.85 -2.10 -19.58
0.85 -2.05 -19.48
0.85 -2.00 -19.38
0.85 -1.95 -19.28
0.85 -1.90 -19.18
0.85 -1.85 -19.08
0.85 -1.80 -18.98
0.85 -1.75 -18.88
0.85 -1.70 -18.78
0.85 -1.65 -18.68
0.85 -1.60 -18.58
0.85 -1.55 -18.48
0.85 -1.50 -18.38
0.85 -1.45 -18.28
0.85 -1.40 -18.18
0.85 -1.35 -18.08
0.85 -1.30 -17.98
0.85 -1.25 -17.88
0.85 -1.20 -17.78
0.85 -1.15 -17.68
0.85 -1.10 -17.58
0.85 -1.05 -17.48
0.85 -1.00 -17.38
0.90 -5.00 -26.14
0.90 -4.95 -26.04
0.90 -4.90 -25.94
0.90 -4.85 -25.84
0.90 -4.80 -25.74
0.90 -4.75 -25.64
0.90 -4.70 -25.54
0.90 -4.65 -25.44
0.90 -4.60 -25.34
0.90 -4.55 -25.24
0.90 -4.50 -25.14
0.90 -4.45 -25.04
0.90 -4.40 -24.94
0.90 -4.35 -24.84
0.90 -4.30 -24.74
0.90 -4.25 -24.64
0.90 -4.20 -24.54
0.90 -4.15 -24.44
0.90 -4.10 -24.34
0.90 -4.05 -24.24
0.90 -4.00 -24.14
0.90 -3.95 -24.04
0.90 -3.90 -23.94
0.90 -3.85 -23.84
0.90 -3.80 -23.74
0.90 -3.75 -23.64
0.90 -3.70 -23.54
0.90 -3.65 -23.44
0.90 -3.60 -23.34
0.90 -3.55 -23.24
0.90 -3.50 -23.14
0.90 -3.45 -23.04
0.90 -3.40 -22.94
0.90 -3.35 -22.84
0.90 -3.30 -22.74
0.90 -3.25 -22.64
0.90 -3.20 -22.54
0.90 -3.15 -22.44
0.90 -3.10 -22.34
0.90 -3.05 -22.24
0.90 -3.00 -22.14
0.90 -2.95 -22.04
0.90 -2.90 -21.94
0.90 -2.85 -21.84
0.90 -2.80 -21.74
0.90 -2.75 -21.64
0.90 -2.70 -21.54
0.90 -2.65 -21.44
0.90 -2.60 -21.34
0.90 -2.55 -21.24
0.90 -2.50 -21.14
0.90 -2.45 -21.04
0.90 -2.40 -20.94
0.90 -2.35 -20.84
0.90 -2.30 -20.74
0.90 -2.25 -20.64
0.90 -2.20 -20.54
0.90 -2.15 -20.44
0.90 -2.10 -20.34
0.90 -2.05 -20.24
0.90 -2.00 -20.14
0.90 -1.95 -20.04
0.90 -1.90 -19.94
0.90 -1.85 -19.84
0.90 -1.80 -19.74
0.90 -1.75 -19.64
0.90 -1.70 -19.54
0.90 -1.65 -19.44
0.90 -1.60 -19.34
0.90 -1.55 -19.24
0.90 -1.50 -19.14
0.90 -1.45 -19.04
0.90 -1.40 -18.94
0.90 -1.35 -18.84
0.90 -1.30 -18.74
0.90 -1.25 -18.64
0.90 -1.20 -18.54
0.90 -1.15 -18.44
0.90 -1.10 -18.34
0.90 -1.05 -18.24
0.90 -1.00 -18.14
0.95 -5.00 -33.00
0.95 -4.95 -32.90
0.95 -4.90 -32.80
0.95 -4.85 -32.70
0.95 -4.80 -32.60
0.95 -4.75 -32.50
0.95 -4.70 -32.40
0.95 -4.65 -32.30
0.95 -4.60 -32.20
0.95 -4.55 -32.10
0.95 -4.50 -32.00
0.95 -4.45 -31.90
0.95 -4.40 -31.80
0.95 -4.35 -31.70
0.95 -4.30 -31.60
0.95 -4.25 -31.50
0.95 -4.20 -31.40
0.95 -4.15 -31.30
0.95 -4.10 -31.20
0.95 -4.05 -31.10
0.95 -4.00 -31.00
0.95 -3.95 -30.90
0.95 -3.90 -30.80
0.95 -3.85 -30.70
0.95 -3.80 -30.60
0.95 -3.75 -30.50
0.95 -3.70 -30.40
0.95 -3.65 -30.30
0.95 -3.60 -30.20
0.95 -3.55 -30.10
0.95 -3.50 -30.00
0.95 -3.45 -29.90
0.95 -3.40 -29.80
0.95 -3.35 -29.70
0.95 -3.30 -29.60
0.95 -3.25 -29.50
0.95 -3.20 -29.40
0.95 -3.15 -29.30
0.95 -3.10 -29.20
0.95 -3.05 -29.10
0.95 -3.00 -29.00
0.95 -2.95 -28.90
0.95 -2.90 -28.80
0.95 -2.85 -28.70
0.95 -2.80 -28.60
0.95 -2.75 -28.50
0.95 -2.70 -28.40
0.95 -2.65 -28.30
0.95 -2.60 -28.20
0.95 -2.55 -28.10
0.95 -2.50 -28.00
0.95 -2.45 -27.90
0.95 -2.40 -27.80
0.95 -2.35 -27.70
0.95 -2.30 -27.60
0.95 -2.25 -27.50
0.95 -2.20 -27.40
0.95 -2.15 -27.30
0.95 -2.10 -27.20
0.95 -2.05 -27.10
0.95 -2.00 -27.00
0.95 -1.95 -26.90
0.95 -1.90 -26.80
0.95 -1.85 -26.70
0.95 -1.80 -26.60
0.95 -1.75 -26.50
0.95 -1.70 -26.40
0.95 -1.65 -26.30
0.95 -1.60 -26.20
0.95 -1.55 -26.10
0.95 -1.50 -26.00
0.95 -1.45 -25.90
0.95 -1.40 -25.80
0.95 -1.35 -25.70
0.95 -1.30 -25.60
0.95 -1.25 -25.50
0.95 -1.20 -25.40
0.95 -1.15 -25.30
0.95 -1.10 -25.20
0.95 -1.05 -25.10
0.95 -1.00 -25.00
1.00 -5.00 -35.42
1.00 -4.95 -35.32
1.00 -4.90 -35.22
1.00 -4.85 -35.12
1.00 -4.80 -35.02
1.00 -4.75 -34.92
1.00 -4.70 -34.82
1.00 -4.65 -34.72
1.00 -4.60 -34.62
1.00 -4.55 -34.52
1.00 -4.50 -34.42
1.00 -4.45 -34.32
1.00 -4.40 -34.22
1.00 -4.35 -34.12
1.00 -4.30 -34.02
1.00 -4.25 -33.92
1.00 -4.20 -33.82
1.00 -4.15 -33.72
1.00 -4.10 -33.62
1.00 -4.05 -33.52
1.00 -4.00 -33.42
1.00 -3.95 -33.32
1.00 -3.90 -33.22
1.00 -3.85 -33.12
1.00 -3.80 -33.02
1.00 -3.75 -32.92
1.00 -3.70 -32.82
1.00 -3.65 -32.72
1.00 -3.60 -32.62
1.00 -3.55 -32.52
1.00 -3.50 -32.42
1.00 -3.45 -32.32
1.00 -3.40 -32.22
1.00 -3.35 -32.12
1.00 -3.30 -32.02
1.00 -3.25 -31.92
1.00 -3.20 -31.82
1.00 -3.15 -31.72
1.00 -3.10 -31.62
1.00 -3.05 -31.52
1.00 -3.00 -31.42
1.00 -2.95 -31.32
1.00 -2.90 -31.22
1.00 -2.85 -31.12
1.00 -2.80 -31.02
1.00 -2.75 -30.92
1.00 -2.70 -30.82
1.00 -2.65 -30.72
1.00 -2.60 -30.62
1.00 -2.55 -30.52
1.00 -2.50 -30.42
1.00 -2.45 -30.32
1.00 -2.40 -30.22
1.00 -2.35 -30.12
1.00 -2.30 -30.02
1.00 -2.25 -29.92
1.00 -2.20 -29.82
1.00 -2.15 -29.72
1.00 -2.10 -29.62
1.00 -2.05 -29.52
1.00 -2.00 -29.42
1.00 -1.95 -29.32
1.00 -1.90 -29.22
1.00 -1.85 -29.12
1.00 -1.80 -29.02
1.00 -1.75 -28.92
1.00 -1.70 -28.82
1.00 -1.65 -28.72
1.00 -1.60 -28.62
1.00 -1.55 -28.52
1.00 -1.50 -28.42
1.00 -1.45 -28.32
1.00 -1.40 -28.22
1.00 -1.35 -28.12
1.00 -1.30 -28.02
1.00 -1.25 -27.92
1.00 -1.20 -27.82
1.00 -1.15 -27.72
1.00 -1.10 -27.62
1.00 -1.05 -27.52
1.00 -1.00 -27.42


==> anc/BaBarexclusion_inv.dat <==
-1.699 -5.00 -2.45
-1.699 -4.95 -2.35
-1.699 -4.90 -2.25
-1.699 -4.85 -2.15
-1.699 -4.80 -2.05
-1.699 -4.75 -1.95
-1.699 -4.70 -1.85
-1.699 -4.65 -1.75
-1.699 -4.60 -1.65
-1.699 -4.55 -1.55
-1.699 -4.50 -1.45
-1.699 -4.45 -1.35
-1.699 -4.40 -1.25
-1.699 -4.35 -1.15
-1.699 -4.30 -1.05
-1.699 -4.25 -0.95
-1.699 -4.20 -0.85
-1.699 -4.15 -0.75
-1.699 -4.10 -0.65
-1.699 -4.05 -0.55
-1.699 -4.00 -0.45
-1.699 -3.95 -0.35
-1.699 -3.90 -0.25
-1.699 -3.85 -0.15
-1.699 -3.80 -0.05
-1.699 -3.75 0.05
-1.699 -3.70 0.15
-1.699 -3.65 0.25
-1.699 -3.60 0.35
-1.699 -3.55 0.45
-1.699 -3.50 0.55
-1.699 -3.45 0.65
-1.699 -3.40 0.75
-1.699 -3.35 0.85
-1.699 -3.30 0.95
-1.699 -3.25 1.05
-1.699 -3.20 1.15
-1.699 -3.15 1.25
-1.699 -3.10 1.35
-1.699 -3.05 1.45
-1.699 -3.00 1.55
-1.699 -2.95 1.65
-1.699 -2.90 1.75
-1.699 -2.85 1.85
-1.699 -2.80 1.95
-1.699 -2.75 2.05
-1.699 -2.70 2.15
-1.699 -2.65 2.25
-1.699 -2.60 2.35
-1.699 -2.55 2.45
-1.699 -2.50 2.55
-1.699 -2.45 2.65
-1.699 -2.40 2.75
-1.699 -2.35 2.85
-1.699 -2.30 2.95
-1.699 -2.25 3.05
-1.699 -2.20 3.15
-1.699 -2.15 3.25
-1.699 -2.10 3.35
-1.699 -2.05 3.45
-1.699 -2.00 3.55
-1.699 -1.95 3.65
-1.699 -1.90 3.75
-1.699 -1.85 3.85
-1.699 -1.80 3.95
-1.699 -1.75 4.05
-1.699 -1.70 4.15
-1.699 -1.65 4.25
-1.699 -1.60 4.35
-1.699 -1.55 4.45
-1.699 -1.50 4.55
-1.699 -1.45 4.65
-1.699 -1.40 4.75
-1.699 -1.35 4.85
-1.699 -1.30 4.95
-1.699 -1.25 5.05
-1.699 -1.20 5.15
-1.699 -1.15 5.25
-1.699 -1.10 5.35
-1.699 -1.05 5.45
-1.699 -1.00 5.55
-1.398 -5.00 -2.45
-1.398 -4.95 -2.35
-1.398 -4.90 -2.25
-1.398 -4.85 -2.15
-1.398 -4.80 -2.05
-1.398 -4.75 -1.95
-1.398 -4.70 -1.85
-1.398 -4.65 -1.75
-1.398 -4.60 -1.65
-1.398 -4.55 -1.55
-1.398 -4.50 -1.45
-1.398 -4.45 -1.35
-1.398 -4.40 -1.25
-1.398 -4.35 -1.15
-1.398 -4.30 -1.05
-1.398 -4.25 -0.95
-1.398 -4.20 -0.85
-1.398 -4.15 -0.75
-1.398 -4.10 -0.65
-1.398 -4.05 -0.55
-1.398 -4.00 -0.45
-1.398 -3.95 -0.35
-1.398 -3.90 -0.25
-1.398 -3.85 -0.15
-1.398 -3.80 -0.05
-1.398 -3.75 0.05
-1.398 -3.70 0.15
-1.398 -3.65 0.25
-1.398 -3.60 0.35
-1.398 -3.55 0.45
-1.398 -3.50 0.55
-1.398 -3.45 0.65
-1.398 -3.40 0.75
-1.398 -3.35 0.85
-1.398 -3.30 0.95
-1.398 -3.25 1.05
-1.398 -3.20 1.15
-1.398 -3.15 1.25
-1.398 -3.10 1.35
-1.398 -3.05 1.45
-1.398 -3.00 1.55
-1.398 -2.95 1.65
-1.398 -2.90 1.75
-1.398 -2.85 1.85
-1.398 -2.80 1.95
-1.398 -2.75 2.05
-1.398 -2.70 2.15
-1.398 -2.65 2.25
-1.398 -2.60 2.35
-1.398 -2.55 2.45
-1.398 -2.50 2.55
-1.398 -2.45 2.65
-1.398 -2.40 2.75
-1.398 -2.35 2.85
-1.398 -2.30 2.95
-1.398 -2.25 3.05
-1.398 -2.20 3.15
-1.398 -2.15 3.25
-1.398 -2.10 3.35
-1.398 -2.05 3.45
-1.398 -2.00 3.55
-1.398 -1.95 3.65
-1.398 -1.90 3.75
-1.398 -1.85 3.85
-1.398 -1.80 3.95
-1.398 -1.75 4.05
-1.398 -1.70 4.15
-1.398 -1.65 4.25
-1.398 -1.60 4.35
-1.398 -1.55 4.45
-1.398 -1.50 4.55
-1.398 -1.45 4.65
-1.398 -1.40 4.75
-1.398 -1.35 4.85
-1.398 -1.30 4.95
-1.398 -1.25 5.05
-1.398 -1.20 5.15
-1.398 -1.15 5.25
-1.398 -1.10 5.35
-1.398 -1.05 5.45
-1.398 -1.00 5.55
-1.222 -5.00 -2.45
-1.222 -4.95 -2.35
-1.222 -4.90 -2.25
-1.222 -4.85 -2.15
-1.222 -4.80 -2.05
-1.222 -4.75 -1.95
-1.222 -4.70 -1.85
-1.222 -4.65 -1.75
-1.222 -4.60 -1.65
-1.222 -4.55 -1.55
-1.222 -4.50 -1.45
-1.222 -4.45 -1.35
-1.222 -4.40 -1.25
-1.222 -4.35 -1.15
-1.222 -4.30 -1.05
-1.222 -4.25 -0.95
-1.222 -4.20 -0.85
-1.222 -4.15 -0.75
-1.222 -4.10 -0.65
-1.222 -4.05 -0.55
-1.222 -4.00 -0.45
-1.222 -3.95 -0.35
-1.222 -3.90 -0.25
-1.222 -3.85 -0.15
-1.222 -3.80 -0.05
-1.222 -3.75 0.05
-1.222 -3.70 0.15
-1.222 -3.65 0.25
-1.222 -3.60 0.35
-1.222 -3.55 0.45
-1.222 -3.50 0.55
-1.222 -3.45 0.65
-1.222 -3.40 0.75
-1.222 -3.35 0.85
-1.222 -3.30 0.95
-1.222 -3.25 1.05
-1.222 -3.20 1.15
-1.222 -3.15 1.25
-1.222 -3.10 1.35
-1.222 -3.05 1.45
-1.222 -3.00 1.55
-1.222 -2.95 1.65
-1.222 -2.90 1.75
-1.222 -2.85 1.85
-1.222 -2.80 1.95
-1.222 -2.75 2.05
-1.222 -2.70 2.15
-1.222 -2.65 2.25
-1.222 -2.60 2.35
-1.222 -2.55 2.45
-1.222 -2.50 2.55
-1.222 -2.45 2.65
-1.222 -2.40 2.75
-1.222 -2.35 2.85
-1.222 -2.30 2.95
-1.222 -2.25 3.05
-1.222 -2.20 3.15
-1.222 -2.15 3.25
-1.222 -2.10 3.35
-1.222 -2.05 3.45
-1.222 -2.00 3.55
-1.222 -1.95 3.65
-1.222 -1.90 3.75
-1.222 -1.85 3.85
-1.222 -1.80 3.95
-1.222 -1.75 4.05
-1.222 -1.70 4.15
-1.222 -1.65 4.25
-1.222 -1.60 4.35
-1.222 -1.55 4.45
-1.222 -1.50 4.55
-1.222 -1.45 4.65
-1.222 -1.40 4.75
-1.222 -1.35 4.85
-1.222 -1.30 4.95
-1.222 -1.25 5.05
-1.222 -1.20 5.15
-1.222 -1.15 5.25
-1.222 -1.10 5.35
-1.222 -1.05 5.45
-1.222 -1.00 5.55
-1.097 -5.00 -2.45
-1.097 -4.95 -2.35
-1.097 -4.90 -2.25
-1.097 -4.85 -2.15
-1.097 -4.80 -2.05
-1.097 -4.75 -1.95
-1.097 -4.70 -1.85
-1.097 -4.65 -1.75
-1.097 -4.60 -1.65
-1.097 -4.55 -1.55
-1.097 -4.50 -1.45
-1.097 -4.45 -1.35
-1.097 -4.40 -1.25
-1.097 -4.35 -1.15
-1.097 -4.30 -1.05
-1.097 -4.25 -0.95
-1.097 -4.20 -0.85
-1.097 -4.15 -0.75
-1.097 -4.10 -0.65
-1.097 -4.05 -0.55
-1.097 -4.00 -0.45
-1.097 -3.95 -0.35
-1.097 -3.90 -0.25
-1.097 -3.85 -0.15
-1.097 -3.80 -0.05
-1.097 -3.75 0.05
-1.097 -3.70 0.15
-1.097 -3.65 0.25
-1.097 -3.60 0.35
-1.097 -3.55 0.45
-1.097 -3.50 0.55
-1.097 -3.45 0.65
-1.097 -3.40 0.75
-1.097 -3.35 0.85
-1.097 -3.30 0.95
-1.097 -3.25 1.05
-1.097 -3.20 1.15
-1.097 -3.15 1.25
-1.097 -3.10 1.35
-1.097 -3.05 1.45
-1.097 -3.00 1.55
-1.097 -2.95 1.65
-1.097 -2.90 1.75
-1.097 -2.85 1.85
-1.097 -2.80 1.95
-1.097 -2.75 2.05
-1.097 -2.70 2.15
-1.097 -2.65 2.25
-1.097 -2.60 2.35
-1.097 -2.55 2.45
-1.097 -2.50 2.55
-1.097 -2.45 2.65
-1.097 -2.40 2.75
-1.097 -2.35 2.85
-1.097 -2.30 2.95
-1.097 -2.25 3.05
-1.097 -2.20 3.15
-1.097 -2.15 3.25
-1.097 -2.10 3.35
-1.097 -2.05 3.45
-1.097 -2.00 3.55
-1.097 -1.95 3.65
-1.097 -1.90 3.75
-1.097 -1.85 3.85
-1.097 -1.80 3.95
-1.097 -1.75 4.05
-1.097 -1.70 4.15
-1.097 -1.65 4.25
-1.097 -1.60 4.35
-1.097 -1.55 4.45
-1.097 -1.50 4.55
-1.097 -1.45 4.65
-1.097 -1.40 4.75
-1.097 -1.35 4.85
-1.097 -1.30 4.95
-1.097 -1.25 5.05
-1.097 -1.20 5.15
-1.097 -1.15 5.25
-1.097 -1.10 5.35
-1.097 -1.05 5.45
-1.097 -1.00 5.55
-1.000 -5.00 -2.45
-1.000 -4.95 -2.35
-1.000 -4.90 -2.25
-1.000 -4.85 -2.15
-1.000 -4.80 -2.05
-1.000 -4.75 -1.95
-1.000 -4.70 -1.85
-1.000 -4.65 -1.75
-1.000 -4.60 -1.65
-1.000 -4.55 -1.55
-1.000 -4.50 -1.45
-1.000 -4.45 -1.35
-1.000 -4.40 -1.25
-1.000 -4.35 -1.15
-1.000 -4.30 -1.05
-1.000 -4.25 -0.95
-1.000 -4.20 -0.85
-1.000 -4.15 -0.75
-1.000 -4.10 -0.65
-1.000 -4.05 -0.55
-1.000 -4.00 -0.45
-1.000 -3.95 -0.35
-1.000 -3.90 -0.25
-1.000 -3.85 -0.15
-1.000 -3.80 -0.05
-1.000 -3.75 0.05
-1.000 -3.70 0.15
-1.000 -3.65 0.25
-1.000 -3.60 0.35
-1.000 -3.55 0.45
-1.000 -3.50 0.55
-1.000 -3.45 0.65
-1.000 -3.40 0.75
-1.000 -3.35 0.85
-1.000 -3.30 0.95
-1.000 -3.25 1.05
-1.000 -3.20 1.15
-1.000 -3.15 1.25
-1.000 -3.10 1.35
-1.000 -3.05 1.45
-1.000 -3.00 1.55
-1.000 -2.95 1.65
-1.000 -2.90 1.75
-1.000 -2.85 1.85
-1.000 -2.80 1.95
-1.000 -2.75 2.05
-1.000 -2.70 2.15
-1.000 -2.65 2.25
-1.000 -2.60 2.35
-1.000 -2.55 2.45
-1.000 -2.50 2.55
-1.000 -2.45 2.65
-1.000 -2.40 2.75
-1.000 -2.35 2.85
-1.000 -2.30 2.95
-1.000 -2.25 3.05
-1.000 -2.20 3.15
-1.000 -2.15 3.25
-1.000 -2.10 3.35
-1.000 -2.05 3.45
-1.000 -2.00 3.55
-1.000 -1.95 3.65
-1.000 -1.90 3.75
-1.000 -1.85 3.85
-1.000 -1.80 3.95
-1.000 -1.75 4.05
-1.000 -1.70 4.15
-1.000 -1.65 4.25
-1.000 -1.60 4.35
-1.000 -1.55 4.45
-1.000 -1.50 4.55
-1.000 -1.45 4.65
-1.000 -1.40 4.75
-1.000 -1.35 4.85
-1.000 -1.30 4.95
-1.000 -1.25 5.05
-1.000 -1.20 5.15
-1.000 -1.15 5.25
-1.000 -1.10 5.35
-1.000 -1.05 5.45
-1.000 -1.00 5.55
-0.921 -5.00 -2.45
-0.921 -4.95 -2.35
-0.921 -4.90 -2.25
-0.921 -4.85 -2.15
-0.921 -4.80 -2.05
-0.921 -4.75 -1.95
-0.921 -4.70 -1.85
-0.921 -4.65 -1.75
-0.921 -4.60 -1.65
-0.921 -4.55 -1.55
-0.921 -4.50 -1.45
-0.921 -4.45 -1.35
-0.921 -4.40 -1.25
-0.921 -4.35 -1.15
-0.921 -4.30 -1.05
-0.921 -4.25 -0.95
-0.921 -4.20 -0.85
-0.921 -4.15 -0.75
-0.921 -4.10 -0.65
-0.921 -4.05 -0.55
-0.921 -4.00 -0.45
-0.921 -3.95 -0.35
-0.921 -3.90 -0.25
-0.921 -3.85 -0.15
-0.921 -3.80 -0.05
-0.921 -3.75 0.05
-0.921 -3.70 0.15
-0.921 -3.65 0.25
-0.921 -3.60 0.35
-0.921 -3.55 0.45
-0.921 -3.50 0.55
-0.921 -3.45 0.65
-0.921 -3.40 0.75
-0.921 -3.35 0.85
-0.921 -3.30 0.95
-0.921 -3.25 1.05
-0.921 -3.20 1.15
-0.921 -3.15 1.25
-0.921 -3.10 1.35
-0.921 -3.05 1.45
-0.921 -3.00 1.55
-0.921 -2.95 1.65
-0.921 -2.90 1.75
-0.921 -2.85 1.85
-0.921 -2.80 1.95
-0.921 -2.75 2.05
-0.921 -2.70 2.15
-0.921 -2.65 2.25
-0.921 -2.60 2.35
-0.921 -2.55 2.45
-0.921 -2.50 2.55
-0.921 -2.45 2.65
-0.921 -2.40 2.75
-0.921 -2.35 2.85
-0.921 -2.30 2.95
-0.921 -2.25 3.05
-0.921 -2.20 3.15
-0.921 -2.15 3.25
-0.921 -2.10 3.35
-0.921 -2.05 3.45
-0.921 -2.00 3.55
-0.921 -1.95 3.65
-0.921 -1.90 3.75
-0.921 -1.85 3.85
-0.921 -1.80 3.95
-0.921 -1.75 4.05
-0.921 -1.70 4.15
-0.921 -1.65 4.25
-0.921 -1.60 4.35
-0.921 -1.55 4.45
-0.921 -1.50 4.55
-0.921 -1.45 4.65
-0.921 -1.40 4.75
-0.921 -1.35 4.85
-0.921 -1.30 4.95
-0.921 -1.25 5.05
-0.921 -1.20 5.15
-0.921 -1.15 5.25
-0.921 -1.10 5.35
-0.921 -1.05 5.45
-0.921 -1.00 5.55
-0.854 -5.00 -2.45
-0.854 -4.95 -2.35
-0.854 -4.90 -2.25
-0.854 -4.85 -2.15
-0.854 -4.80 -2.05
-0.854 -4.75 -1.95
-0.854 -4.70 -1.85
-0.854 -4.65 -1.75
-0.854 -4.60 -1.65
-0.854 -4.55 -1.55
-0.854 -4.50 -1.45
-0.854 -4.45 -1.35
-0.854 -4.40 -1.25
-0.854 -4.35 -1.15
-0.854 -4.30 -1.05
-0.854 -4.25 -0.95
-0.854 -4.20 -0.85
-0.854 -4.15 -0.75
-0.854 -4.10 -0.65
-0.854 -4.05 -0.55
-0.854 -4.00 -0.45
-0.854 -3.95 -0.35
-0.854 -3.90 -0.25
-0.854 -3.85 -0.15
-0.854 -3.80 -0.05
-0.854 -3.75 0.05
-0.854 -3.70 0.15
-0.854 -3.65 0.25
-0.854 -3.60 0.35
-0.854 -3.55 0.45
-0.854 -3.50 0.55
-0.854 -3.45 0.65
-0.854 -3.40 0.75
-0.854 -3.35 0.85
-0.854 -3.30 0.95
-0.854 -3.25 1.05
-0.854 -3.20 1.15
-0.854 -3.15 1.25
-0.854 -3.10 1.35
-0.854 -3.05 1.45
-0.854 -3.00 1.55
-0.854 -2.95 1.65
-0.854 -2.90 1.75
-0.854 -2.85 1.85
-0.854 -2.80 1.95
-0.854 -2.75 2.05
-0.854 -2.70 2.15
-0.854 -2.65 2.25
-0.854 -2.60 2.35
-0.854 -2.55 2.45
-0.854 -2.50 2.55
-0.854 -2.45 2.65
-0.854 -2.40 2.75
-0.854 -2.35 2.85
-0.854 -2.30 2.95
-0.854 -2.25 3.05
-0.854 -2.20 3.15
-0.854 -2.15 3.25
-0.854 -2.10 3.35
-0.854 -2.05 3.45
-0.854 -2.00 3.55
-0.854 -1.95 3.65
-0.854 -1.90 3.75
-0.854 -1.85 3.85
-0.854 -1.80 3.95
-0.854 -1.75 4.05
-0.854 -1.70 4.15
-0.854 -1.65 4.25
-0.854 -1.60 4.35
-0.854 -1.55 4.45
-0.854 -1.50 4.55
-0.854 -1.45 4.65
-0.854 -1.40 4.75
-0.854 -1.35 4.85
-0.854 -1.30 4.95
-0.854 -1.25 5.05
-0.854 -1.20 5.15
-0.854 -1.15 5.25
-0.854 -1.10 5.35
-0.854 -1.05 5.45
-0.854 -1.00 5.55
-0.796 -5.00 -2.45
-0.796 -4.95 -2.35
-0.796 -4.90 -2.25
-0.796 -4.85 -2.15
-0.796 -4.80 -2.05
-0.796 -4.75 -1.95
-0.796 -4.70 -1.85
-0.796 -4.65 -1.75
-0.796 -4.60 -1.65
-0.796 -4.55 -1.55
-0.796 -4.50 -1.45
-0.796 -4.45 -1.35
-0.796 -4.40 -1.25
-0.796 -4.35 -1.15
-0.796 -4.30 -1.05
-0.796 -4.25 -0.95
-0.796 -4.20 -0.85
-0.796 -4.15 -0.75
-0.796 -4.10 -0.65
-0.796 -4.05 -0.55
-0.796 -4.00 -0.45
-0.796 -3.95 -0.35
-0.796 -3.90 -0.25
-0.796 -3.85 -0.15
-0.796 -3.80 -0.05
-0.796 -3.75 0.05
-0.796 -3.70 0.15
-0.796 -3.65 0.25
-0.796 -3.60 0.35
-0.796 -3.55 0.45
-0.796 -3.50 0.55
-0.796 -3.45 0.65
-0.796 -3.40 0.75
-0.796 -3.35 0.85
-0.796 -3.30 0.95
-0.796 -3.25 1.05
-0.796 -3.20 1.15
-0.796 -3.15 1.25
-0.796 -3.10 1.35
-0.796 -3.05 1.45
-0.796 -3.00 1.55
-0.796 -2.95 1.65
-0.796 -2.90 1.75
-0.796 -2.85 1.85
-0.796 -2.80 1.95
-0.796 -2.75 2.05
-0.796 -2.70 2.15
-0.796 -2.65 2.25
-0.796 -2.60 2.35
-0.796 -2.55 2.45
-0.796 -2.50 2.55
-0.796 -2.45 2.65
-0.796 -2.40 2.75
-0.796 -2.35 2.85
-0.796 -2.30 2.95
-0.796 -2.25 3.05
-0.796 -2.20 3.15
-0.796 -2.15 3.25
-0.796 -2.10 3.35
-0.796 -2.05 3.45
-0.796 -2.00 3.55
-0.796 -1.95 3.65
-0.796 -1.90 3.75
-0.796 -1.85 3.85
-0.796 -1.80 3.95
-0.796 -1.75 4.05
-0.796 -1.70 4.15
-0.796 -1.65 4.25
-0.796 -1.60 4.35
-0.796 -1.55 4.45
-0.796 -1.50 4.55
-0.796 -1.45 4.65
-0.796 -1.40 4.75
-0.796 -1.35 4.85
-0.796 -1.30 4.95
-0.796 -1.25 5.05
-0.796 -1.20 5.15
-0.796 -1.15 5.25
-0.796 -1.10 5.35
-0.796 -1.05 5.45
-0.796 -1.00 5.55
-0.745 -5.00 -2.45
-0.745 -4.95 -2.35
-0.745 -4.90 -2.25
-0.745 -4.85 -2.15
-0.745 -4.80 -2.05
-0.745 -4.75 -1.95
-0.745 -4.70 -1.85
-0.745 -4.65 -1.75
-0.745 -4.60 -1.65
-0.745 -4.55 -1.55
-0.745 -4.50 -1.45
-0.745 -4.45 -1.35
-0.745 -4.40 -1.25
-0.745 -4.35 -1.15
-0.745 -4.30 -1.05
-0.745 -4.25 -0.95
-0.745 -4.20 -0.85
-0.745 -4.15 -0.75
-0.745 -4.10 -0.65
-0.745 -4.05 -0.55
-0.745 -4.00 -0.45
-0.745 -3.95 -0.35
-0.745 -3.90 -0.25
-0.745 -3.85 -0.15
-0.745 -3.80 -0.05
-0.745 -3.75 0.05
-0.745 -3.70 0.15
-0.745 -3.65 0.25
-0.745 -3.60 0.35
-0.745 -3.55 0.45
-0.745 -3.50 0.55
-0.745 -3.45 0.65
-0.745 -3.40 0.75
-0.745 -3.35 0.85
-0.745 -3.30 0.95
-0.745 -3.25 1.05
-0.745 -3.20 1.15
-0.745 -3.15 1.25
-0.745 -3.10 1.35
-0.745 -3.05 1.45
-0.745 -3.00 1.55
-0.745 -2.95 1.65
-0.745 -2.90 1.75
-0.745 -2.85 1.85
-0.745 -2.80 1.95
-0.745 -2.75 2.05
-0.745 -2.70 2.15
-0.745 -2.65 2.25
-0.745 -2.60 2.35
-0.745 -2.55 2.45
-0.745 -2.50 2.55
-0.745 -2.45 2.65
-0.745 -2.40 2.75
-0.745 -2.35 2.85
-0.745 -2.30 2.95
-0.745 -2.25 3.05
-0.745 -2.20 3.15
-0.745 -2.15 3.25
-0.745 -2.10 3.35
-0.745 -2.05 3.45
-0.745 -2.00 3.55
-0.745 -1.95 3.65
-0.745 -1.90 3.75
-0.745 -1.85 3.85
-0.745 -1.80 3.95
-0.745 -1.75 4.05
-0.745 -1.70 4.15
-0.745 -1.65 4.25
-0.745 -1.60 4.35
-0.745 -1.55 4.45
-0.745 -1.50 4.55
-0.745 -1.45 4.65
-0.745 -1.40 4.75
-0.745 -1.35 4.85
-0.745 -1.30 4.95
-0.745 -1.25 5.05
-0.745 -1.20 5.15
-0.745 -1.15 5.25
-0.745 -1.10 5.35
-0.745 -1.05 5.45
-0.745 -1.00 5.55
-0.699 -5.00 -2.45
-0.699 -4.95 -2.35
-0.699 -4.90 -2.25
-0.699 -4.85 -2.15
-0.699 -4.80 -2.05
-0.699 -4.75 -1.95
-0.699 -4.70 -1.85
-0.699 -4.65 -1.75
-0.699 -4.60 -1.65
-0.699 -4.55 -1.55
-0.699 -4.50 -1.45
-0.699 -4.45 -1.35
-0.699 -4.40 -1.25
-0.699 -4.35 -1.15
-0.699 -4.30 -1.05
-0.699 -4.25 -0.95
-0.699 -4.20 -0.85
-0.699 -4.15 -0.75
-0.699 -4.10 -0.65
-0.699 -4.05 -0.55
-0.699 -4.00 -0.45
-0.699 -3.95 -0.35
-0.699 -3.90 -0.25
-0.699 -3.85 -0.15
-0.699 -3.80 -0.05
-0.699 -3.75 0.05
-0.699 -3.70 0.15
-0.699 -3.65 0.25
-0.699 -3.60 0.35
-0.699 -3.55 0.45
-0.699 -3.50 0.55
-0.699 -3.45 0.65
-0.699 -3.40 0.75
-0.699 -3.35 0.85
-0.699 -3.30 0.95
-0.699 -3.25 1.05
-0.699 -3.20 1.15
-0.699 -3.15 1.25
-0.699 -3.10 1.35
-0.699 -3.05 1.45
-0.699 -3.00 1.55
-0.699 -2.95 1.65
-0.699 -2.90 1.75
-0.699 -2.85 1.85
-0.699 -2.80 1.95
-0.699 -2.75 2.05
-0.699 -2.70 2.15
-0.699 -2.65 2.25
-0.699 -2.60 2.35
-0.699 -2.55 2.45
-0.699 -2.50 2.55
-0.699 -2.45 2.65
-0.699 -2.40 2.75
-0.699 -2.35 2.85
-0.699 -2.30 2.95
-0.699 -2.25 3.05
-0.699 -2.20 3.15
-0.699 -2.15 3.25
-0.699 -2.10 3.35
-0.699 -2.05 3.45
-0.699 -2.00 3.55
-0.699 -1.95 3.65
-0.699 -1.90 3.75
-0.699 -1.85 3.85
-0.699 -1.80 3.95
-0.699 -1.75 4.05
-0.699 -1.70 4.15
-0.699 -1.65 4.25
-0.699 -1.60 4.35
-0.699 -1.55 4.45
-0.699 -1.50 4.55
-0.699 -1.45 4.65
-0.699 -1.40 4.75
-0.699 -1.35 4.85
-0.699 -1.30 4.95
-0.699 -1.25 5.05
-0.699 -1.20 5.15
-0.699 -1.15 5.25
-0.699 -1.10 5.35
-0.699 -1.05 5.45
-0.699 -1.00 5.55
-0.658 -5.00 -2.45
-0.658 -4.95 -2.35
-0.658 -4.90 -2.25
-0.658 -4.85 -2.15
-0.658 -4.80 -2.05
-0.658 -4.75 -1.95
-0.658 -4.70 -1.85
-0.658 -4.65 -1.75
-0.658 -4.60 -1.65
-0.658 -4.55 -1.55
-0.658 -4.50 -1.45
-0.658 -4.45 -1.35
-0.658 -4.40 -1.25
-0.658 -4.35 -1.15
-0.658 -4.30 -1.05
-0.658 -4.25 -0.95
-0.658 -4.20 -0.85
-0.658 -4.15 -0.75
-0.658 -4.10 -0.65
-0.658 -4.05 -0.55
-0.658 -4.00 -0.45
-0.658 -3.95 -0.35
-0.658 -3.90 -0.25
-0.658 -3.85 -0.15
-0.658 -3.80 -0.05
-0.658 -3.75 0.05
-0.658 -3.70 0.15
-0.658 -3.65 0.25
-0.658 -3.60 0.35
-0.658 -3.55 0.45
-0.658 -3.50 0.55
-0.658 -3.45 0.65
-0.658 -3.40 0.75
-0.658 -3.35 0.85
-0.658 -3.30 0.95
-0.658 -3.25 1.05
-0.658 -3.20 1.15
-0.658 -3.15 1.25
-0.658 -3.10 1.35
-0.658 -3.05 1.45
-0.658 -3.00 1.55
-0.658 -2.95 1.65
-0.658 -2.90 1.75
-0.658 -2.85 1.85
-0.658 -2.80 1.95
-0.658 -2.75 2.05
-0.658 -2.70 2.15
-0.658 -2.65 2.25
-0.658 -2.60 2.35
-0.658 -2.55 2.45
-0.658 -2.50 2.55
-0.658 -2.45 2.65
-0.658 -2.40 2.75
-0.658 -2.35 2.85
-0.658 -2.30 2.95
-0.658 -2.25 3.05
-0.658 -2.20 3.15
-0.658 -2.15 3.25
-0.658 -2.10 3.35
-0.658 -2.05 3.45
-0.658 -2.00 3.55
-0.658 -1.95 3.65
-0.658 -1.90 3.75
-0.658 -1.85 3.85
-0.658 -1.80 3.95
-0.658 -1.75 4.05
-0.658 -1.70 4.15
-0.658 -1.65 4.25
-0.658 -1.60 4.35
-0.658 -1.55 4.45
-0.658 -1.50 4.55
-0.658 -1.45 4.65
-0.658 -1.40 4.75
-0.658 -1.35 4.85
-0.658 -1.30 4.95
-0.658 -1.25 5.05
-0.658 -1.20 5.15
-0.658 -1.15 5.25
-0.658 -1.10 5.35
-0.658 -1.05 5.45
-0.658 -1.00 5.55
-0.620 -5.00 -2.45
-0.620 -4.95 -2.35
-0.620 -4.90 -2.25
-0.620 -4.85 -2.15
-0.620 -4.80 -2.05
-0.620 -4.75 -1.95
-0.620 -4.70 -1.85
-0.620 -4.65 -1.75
-0.620 -4.60 -1.65
-0.620 -4.55 -1.55
-0.620 -4.50 -1.45
-0.620 -4.45 -1.35
-0.620 -4.40 -1.25
-0.620 -4.35 -1.15
-0.620 -4.30 -1.05
-0.620 -4.25 -0.95
-0.620 -4.20 -0.85
-0.620 -4.15 -0.75
-0.620 -4.10 -0.65
-0.620 -4.05 -0.55
-0.620 -4.00 -0.45
-0.620 -3.95 -0.35
-0.620 -3.90 -0.25
-0.620 -3.85 -0.15
-0.620 -3.80 -0.05
-0.620 -3.75 0.05
-0.620 -3.70 0.15
-0.620 -3.65 0.25
-0.620 -3.60 0.35
-0.620 -3.55 0.45
-0.620 -3.50 0.55
-0.620 -3.45 0.65
-0.620 -3.40 0.75
-0.620 -3.35 0.85
-0.620 -3.30 0.95
-0.620 -3.25 1.05
-0.620 -3.20 1.15
-0.620 -3.15 1.25
-0.620 -3.10 1.35
-0.620 -3.05 1.45
-0.620 -3.00 1.55
-0.620 -2.95 1.65
-0.620 -2.90 1.75
-0.620 -2.85 1.85
-0.620 -2.80 1.95
-0.620 -2.75 2.05
-0.620 -2.70 2.15
-0.620 -2.65 2.25
-0.620 -2.60 2.35
-0.620 -2.55 2.45
-0.620 -2.50 2.55
-0.620 -2.45 2.65
-0.620 -2.40 2.75
-0.620 -2.35 2.85
-0.620 -2.30 2.95
-0.620 -2.25 3.05
-0.620 -2.20 3.15
-0.620 -2.15 3.25
-0.620 -2.10 3.35
-0.620 -2.05 3.45
-0.620 -2.00 3.55
-0.620 -1.95 3.65
-0.620 -1.90 3.75
-0.620 -1.85 3.85
-0.620 -1.80 3.95
-0.620 -1.75 4.05
-0.620 -1.70 4.15
-0.620 -1.65 4.25
-0.620 -1.60 4.35
-0.620 -1.55 4.45
-0.620 -1.50 4.55
-0.620 -1.45 4.65
-0.620 -1.40 4.75
-0.620 -1.35 4.85
-0.620 -1.30 4.95
-0.620 -1.25 5.05
-0.620 -1.20 5.15
-0.620 -1.15 5.25
-0.620 -1.10 5.35
-0.620 -1.05 5.45
-0.620 -1.00 5.55
-0.585 -5.00 -2.45
-0.585 -4.95 -2.35
-0.585 -4.90 -2.25
-0.585 -4.85 -2.15
-0.585 -4.80 -2.05
-0.585 -4.75 -1.95
-0.585 -4.70 -1.85
-0.585 -4.65 -1.75
-0.585 -4.60 -1.65
-0.585 -4.55 -1.55
-0.585 -4.50 -1.45
-0.585 -4.45 -1.35
-0.585 -4.40 -1.25
-0.585 -4.35 -1.15
-0.585 -4.30 -1.05
-0.585 -4.25 -0.95
-0.585 -4.20 -0.85
-0.585 -4.15 -0.75
-0.585 -4.10 -0.65
-0.585 -4.05 -0.55
-0.585 -4.00 -0.45
-0.585 -3.95 -0.35
-0.585 -3.90 -0.25
-0.585 -3.85 -0.15
-0.585 -3.80 -0.05
-0.585 -3.75 0.05
-0.585 -3.70 0.15
-0.585 -3.65 0.25
-0.585 -3.60 0.35
-0.585 -3.55 0.45
-0.585 -3.50 0.55
-0.585 -3.45 0.65
-0.585 -3.40 0.75
-0.585 -3.35 0.85
-0.585 -3.30 0.95
-0.585 -3.25 1.05
-0.585 -3.20 1.15
-0.585 -3.15 1.25
-0.585 -3.10 1.35
-0.585 -3.05 1.45
-0.585 -3.00 1.55
-0.585 -2.95 1.65
-0.585 -2.90 1.75
-0.585 -2.85 1.85
-0.585 -2.80 1.95
-0.585 -2.75 2.05
-0.585 -2.70 2.15
-0.585 -2.65 2.25
-0.585 -2.60 2.35
-0.585 -2.55 2.45
-0.585 -2.50 2.55
-0.585 -2.45 2.65
-0.585 -2.40 2.75
-0.585 -2.35 2.85
-0.585 -2.30 2.95
-0.585 -2.25 3.05
-0.585 -2.20 3.15
-0.585 -2.15 3.25
-0.585 -2.10 3.35
-0.585 -2.05 3.45
-0.585 -2.00 3.55
-0.585 -1.95 3.65
-0.585 -1.90 3.75
-0.585 -1.85 3.85
-0.585 -1.80 3.95
-0.585 -1.75 4.05
-0.585 -1.70 4.15
-0.585 -1.65 4.25
-0.585 -1.60 4.35
-0.585 -1.55 4.45
-0.585 -1.50 4.55
-0.585 -1.45 4.65
-0.585 -1.40 4.75
-0.585 -1.35 4.85
-0.585 -1.30 4.95
-0.585 -1.25 5.05
-0.585 -1.20 5.15
-0.585 -1.15 5.25
-0.585 -1.10 5.35
-0.585 -1.05 5.45
-0.585 -1.00 5.55
-0.553 -5.00 -2.45
-0.553 -4.95 -2.35
-0.553 -4.90 -2.25
-0.553 -4.85 -2.15
-0.553 -4.80 -2.05
-0.553 -4.75 -1.95
-0.553 -4.70 -1.85
-0.553 -4.65 -1.75
-0.553 -4.60 -1.65
-0.553 -4.55 -1.55
-0.553 -4.50 -1.45
-0.553 -4.45 -1.35
-0.553 -4.40 -1.25
-0.553 -4.35 -1.15
-0.553 -4.30 -1.05
-0.553 -4.25 -0.95
-0.553 -4.20 -0.85
-0.553 -4.15 -0.75
-0.553 -4.10 -0.65
-0.553 -4.05 -0.55
-0.553 -4.00 -0.45
-0.553 -3.95 -0.35
-0.553 -3.90 -0.25
-0.553 -3.85 -0.15
-0.553 -3.80 -0.05
-0.553 -3.75 0.05
-0.553 -3.70 0.15
-0.553 -3.65 0.25
-0.553 -3.60 0.35
-0.553 -3.55 0.45
-0.553 -3.50 0.55
-0.553 -3.45 0.65
-0.553 -3.40 0.75
-0.553 -3.35 0.85
-0.553 -3.30 0.95
-0.553 -3.25 1.05
-0.553 -3.20 1.15
-0.553 -3.15 1.25
-0.553 -3.10 1.35
-0.553 -3.05 1.45
-0.553 -3.00 1.55
-0.553 -2.95 1.65
-0.553 -2.90 1.75
-0.553 -2.85 1.85
-0.553 -2.80 1.95
-0.553 -2.75 2.05
-0.553 -2.70 2.15
-0.553 -2.65 2.25
-0.553 -2.60 2.35
-0.553 -2.55 2.45
-0.553 -2.50 2.55
-0.553 -2.45 2.65
-0.553 -2.40 2.75
-0.553 -2.35 2.85
-0.553 -2.30 2.95
-0.553 -2.25 3.05
-0.553 -2.20 3.15
-0.553 -2.15 3.25
-0.553 -2.10 3.35
-0.553 -2.05 3.45
-0.553 -2.00 3.55
-0.553 -1.95 3.65
-0.553 -1.90 3.75
-0.553 -1.85 3.85
-0.553 -1.80 3.95
-0.553 -1.75 4.05
-0.553 -1.70 4.15
-0.553 -1.65 4.25
-0.553 -1.60 4.35
-0.553 -1.55 4.45
-0.553 -1.50 4.55
-0.553 -1.45 4.65
-0.553 -1.40 4.75
-0.553 -1.35 4.85
-0.553 -1.30 4.95
-0.553 -1.25 5.05
-0.553 -1.20 5.15
-0.553 -1.15 5.25
-0.553 -1.10 5.35
-0.553 -1.05 5.45
-0.553 -1.00 5.55
-0.523 -5.00 -2.45
-0.523 -4.95 -2.35
-0.523 -4.90 -2.25
-0.523 -4.85 -2.15
-0.523 -4.80 -2.05
-0.523 -4.75 -1.95
-0.523 -4.70 -1.85
-0.523 -4.65 -1.75
-0.523 -4.60 -1.65
-0.523 -4.55 -1.55
-0.523 -4.50 -1.45
-0.523 -4.45 -1.35
-0.523 -4.40 -1.25
-0.523 -4.35 -1.15
-0.523 -4.30 -1.05
-0.523 -4.25 -0.95
-0.523 -4.20 -0.85
-0.523 -4.15 -0.75
-0.523 -4.10 -0.65
-0.523 -4.05 -0.55
-0.523 -4.00 -0.45
-0.523 -3.95 -0.35
-0.523 -3.90 -0.25
-0.523 -3.85 -0.15
-0.523 -3.80 -0.05
-0.523 -3.75 0.05
-0.523 -3.70 0.15
-0.523 -3.65 0.25
-0.523 -3.60 0.35
-0.523 -3.55 0.45
-0.523 -3.50 0.55
-0.523 -3.45 0.65
-0.523 -3.40 0.75
-0.523 -3.35 0.85
-0.523 -3.30 0.95
-0.523 -3.25 1.05
-0.523 -3.20 1.15
-0.523 -3.15 1.25
-0.523 -3.10 1.35
-0.523 -3.05 1.45
-0.523 -3.00 1.55
-0.523 -2.95 1.65
-0.523 -2.90 1.75
-0.523 -2.85 1.85
-0.523 -2.80 1.95
-0.523 -2.75 2.05
-0.523 -2.70 2.15
-0.523 -2.65 2.25
-0.523 -2.60 2.35
-0.523 -2.55 2.45
-0.523 -2.50 2.55
-0.523 -2.45 2.65
-0.523 -2.40 2.75
-0.523 -2.35 2.85
-0.523 -2.30 2.95
-0.523 -2.25 3.05
-0.523 -2.20 3.15
-0.523 -2.15 3.25
-0.523 -2.10 3.35
-0.523 -2.05 3.45
-0.523 -2.00 3.55
-0.523 -1.95 3.65
-0.523 -1.90 3.75
-0.523 -1.85 3.85
-0.523 -1.80 3.95
-0.523 -1.75 4.05
-0.523 -1.70 4.15
-0.523 -1.65 4.25
-0.523 -1.60 4.35
-0.523 -1.55 4.45
-0.523 -1.50 4.55
-0.523 -1.45 4.65
-0.523 -1.40 4.75
-0.523 -1.35 4.85
-0.523 -1.30 4.95
-0.523 -1.25 5.05
-0.523 -1.20 5.15
-0.523 -1.15 5.25
-0.523 -1.10 5.35
-0.523 -1.05 5.45
-0.523 -1.00 5.55
-0.495 -5.00 -2.45
-0.495 -4.95 -2.35
-0.495 -4.90 -2.25
-0.495 -4.85 -2.15
-0.495 -4.80 -2.05
-0.495 -4.75 -1.95
-0.495 -4.70 -1.85
-0.495 -4.65 -1.75
-0.495 -4.60 -1.65
-0.495 -4.55 -1.55
-0.495 -4.50 -1.45
-0.495 -4.45 -1.35
-0.495 -4.40 -1.25
-0.495 -4.35 -1.15
-0.495 -4.30 -1.05
-0.495 -4.25 -0.95
-0.495 -4.20 -0.85
-0.495 -4.15 -0.75
-0.495 -4.10 -0.65
-0.495 -4.05 -0.55
-0.495 -4.00 -0.45
-0.495 -3.95 -0.35
-0.495 -3.90 -0.25
-0.495 -3.85 -0.15
-0.495 -3.80 -0.05
-0.495 -3.75 0.05
-0.495 -3.70 0.15
-0.495 -3.65 0.25
-0.495 -3.60 0.35
-0.495 -3.55 0.45
-0.495 -3.50 0.55
-0.495 -3.45 0.65
-0.495 -3.40 0.75
-0.495 -3.35 0.85
-0.495 -3.30 0.95
-0.495 -3.25 1.05
-0.495 -3.20 1.15
-0.495 -3.15 1.25
-0.495 -3.10 1.35
-0.495 -3.05 1.45
-0.495 -3.00 1.55
-0.495 -2.95 1.65
-0.495 -2.90 1.75
-0.495 -2.85 1.85
-0.495 -2.80 1.95
-0.495 -2.75 2.05
-0.495 -2.70 2.15
-0.495 -2.65 2.25
-0.495 -2.60 2.35
-0.495 -2.55 2.45
-0.495 -2.50 2.55
-0.495 -2.45 2.65
-0.495 -2.40 2.75
-0.495 -2.35 2.85
-0.495 -2.30 2.95
-0.495 -2.25 3.05
-0.495 -2.20 3.15
-0.495 -2.15 3.25
-0.495 -2.10 3.35
-0.495 -2.05 3.45
-0.495 -2.00 3.55
-0.495 -1.95 3.65
-0.495 -1.90 3.75
-0.495 -1.85 3.85
-0.495 -1.80 3.95
-0.495 -1.75 4.05
-0.495 -1.70 4.15
-0.495 -1.65 4.25
-0.495 -1.60 4.35
-0.495 -1.55 4.45
-0.495 -1.50 4.55
-0.495 -1.45 4.65
-0.495 -1.40 4.75
-0.495 -1.35 4.85
-0.495 -1.30 4.95
-0.495 -1.25 5.05
-0.495 -1.20 5.15
-0.495 -1.15 5.25
-0.495 -1.10 5.35
-0.495 -1.05 5.45
-0.495 -1.00 5.55
-0.469 -5.00 -2.45
-0.469 -4.95 -2.35
-0.469 -4.90 -2.25
-0.469 -4.85 -2.15
-0.469 -4.80 -2.05
-0.469 -4.75 -1.95
-0.469 -4.70 -1.85
-0.469 -4.65 -1.75
-0.469 -4.60 -1.65
-0.469 -4.55 -1.55
-0.469 -4.50 -1.45
-0.469 -4.45 -1.35
-0.469 -4.40 -1.25
-0.469 -4.35 -1.15
-0.469 -4.30 -1.05
-0.469 -4.25 -0.95
-0.469 -4.20 -0.85
-0.469 -4.15 -0.75
-0.469 -4.10 -0.65
-0.469 -4.05 -0.55
-0.469 -4.00 -0.45
-0.469 -3.95 -0.35
-0.469 -3.90 -0.25
-0.469 -3.85 -0.15
-0.469 -3.80 -0.05
-0.469 -3.75 0.05
-0.469 -3.70 0.15
-0.469 -3.65 0.25
-0.469 -3.60 0.35
-0.469 -3.55 0.45
-0.469 -3.50 0.55
-0.469 -3.45 0.65
-0.469 -3.40 0.75
-0.469 -3.35 0.85
-0.469 -3.30 0.95
-0.469 -3.25 1.05
-0.469 -3.20 1.15
-0.469 -3.15 1.25
-0.469 -3.10 1.35
-0.469 -3.05 1.45
-0.469 -3.00 1.55
-0.469 -2.95 1.65
-0.469 -2.90 1.75
-0.469 -2.85 1.85
-0.469 -2.80 1.95
-0.469 -2.75 2.05
-0.469 -2.70 2.15
-0.469 -2.65 2.25
-0.469 -2.60 2.35
-0.469 -2.55 2.45
-0.469 -2.50 2.55
-0.469 -2.45 2.65
-0.469 -2.40 2.75
-0.469 -2.35 2.85
-0.469 -2.30 2.95
-0.469 -2.25 3.05
-0.469 -2.20 3.15
-0.469 -2.15 3.25
-0.469 -2.10 3.35
-0.469 -2.05 3.45
-0.469 -2.00 3.55
-0.469 -1.95 3.65
-0.469 -1.90 3.75
-0.469 -1.85 3.85
-0.469 -1.80 3.95
-0.469 -1.75 4.05
-0.469 -1.70 4.15
-0.469 -1.65 4.25
-0.469 -1.60 4.35
-0.469 -1.55 4.45
-0.469 -1.50 4.55
-0.469 -1.45 4.65
-0.469 -1.40 4.75
-0.469 -1.35 4.85
-0.469 -1.30 4.95
-0.469 -1.25 5.05
-0.469 -1.20 5.15
-0.469 -1.15 5.25
-0.469 -1.10 5.35
-0.469 -1.05 5.45
-0.469 -1.00 5.55
-0.444 -5.00 -2.45
-0.444 -4.95 -2.35
-0.444 -4.90 -2.25
-0.444 -4.85 -2.15
-0.444 -4.80 -2.05
-0.444 -4.75 -1.95
-0.444 -4.70 -1.85
-0.444 -4.65 -1.75
-0.444 -4.60 -1.65
-0.444 -4.55 -1.55
-0.444 -4.50 -1.45
-0.444 -4.45 -1.35
-0.444 -4.40 -1.25
-0.444 -4.35 -1.15
-0.444 -4.30 -1.05
-0.444 -4.25 -0.95
-0.444 -4.20 -0.85
-0.444 -4.15 -0.75
-0.444 -4.10 -0.65
-0.444 -4.05 -0.55
-0.444 -4.00 -0.45
-0.444 -3.95 -0.35
-0.444 -3.90 -0.25
-0.444 -3.85 -0.15
-0.444 -3.80 -0.05
-0.444 -3.75 0.05
-0.444 -3.70 0.15
-0.444 -3.65 0.25
-0.444 -3.60 0.35
-0.444 -3.55 0.45
-0.444 -3.50 0.55
-0.444 -3.45 0.65
-0.444 -3.40 0.75
-0.444 -3.35 0.85
-0.444 -3.30 0.95
-0.444 -3.25 1.05
-0.444 -3.20 1.15
-0.444 -3.15 1.25
-0.444 -3.10 1.35
-0.444 -3.05 1.45
-0.444 -3.00 1.55
-0.444 -2.95 1.65
-0.444 -2.90 1.75
-0.444 -2.85 1.85
-0.444 -2.80 1.95
-0.444 -2.75 2.05
-0.444 -2.70 2.15
-0.444 -2.65 2.25
-0.444 -2.60 2.35
-0.444 -2.55 2.45
-0.444 -2.50 2.55
-0.444 -2.45 2.65
-0.444 -2.40 2.75
-0.444 -2.35 2.85
-0.444 -2.30 2.95
-0.444 -2.25 3.05
-0.444 -2.20 3.15
-0.444 -2.15 3.25
-0.444 -2.10 3.35
-0.444 -2.05 3.45
-0.444 -2.00 3.55
-0.444 -1.95 3.65
-0.444 -1.90 3.75
-0.444 -1.85 3.85
-0.444 -1.80 3.95
-0.444 -1.75 4.05
-0.444 -1.70 4.15
-0.444 -1.65 4.25
-0.444 -1.60 4.35
-0.444 -1.55 4.45
-0.444 -1.50 4.55
-0.444 -1.45 4.65
-0.444 -1.40 4.75
-0.444 -1.35 4.85
-0.444 -1.30 4.95
-0.444 -1.25 5.05
-0.444 -1.20 5.15
-0.444 -1.15 5.25
-0.444 -1.10 5.35
-0.444 -1.05 5.45
-0.444 -1.00 5.55
-0.420 -5.00 -2.45
-0.420 -4.95 -2.35
-0.420 -4.90 -2.25
-0.420 -4.85 -2.15
-0.420 -4.80 -2.05
-0.420 -4.75 -1.95
-0.420 -4.70 -1.85
-0.420 -4.65 -1.75
-0.420 -4.60 -1.65
-0.420 -4.55 -1.55
-0.420 -4.50 -1.45
-0.420 -4.45 -1.35
-0.420 -4.40 -1.25
-0.420 -4.35 -1.15
-0.420 -4.30 -1.05
-0.420 -4.25 -0.95
-0.420 -4.20 -0.85
-0.420 -4.15 -0.75
-0.420 -4.10 -0.65
-0.420 -4.05 -0.55
-0.420 -4.00 -0.45
-0.420 -3.95 -0.35
-0.420 -3.90 -0.25
-0.420 -3.85 -0.15
-0.420 -3.80 -0.05
-0.420 -3.75 0.05
-0.420 -3.70 0.15
-0.420 -3.65 0.25
-0.420 -3.60 0.35
-0.420 -3.55 0.45
-0.420 -3.50 0.55
-0.420 -3.45 0.65
-0.420 -3.40 0.75
-0.420 -3.35 0.85
-0.420 -3.30 0.95
-0.420 -3.25 1.05
-0.420 -3.20 1.15
-0.420 -3.15 1.25
-0.420 -3.10 1.35
-0.420 -3.05 1.45
-0.420 -3.00 1.55
-0.420 -2.95 1.65
-0.420 -2.90 1.75
-0.420 -2.85 1.85
-0.420 -2.80 1.95
-0.420 -2.75 2.05
-0.420 -2.70 2.15
-0.420 -2.65 2.25
-0.420 -2.60 2.35
-0.420 -2.55 2.45
-0.420 -2.50 2.55
-0.420 -2.45 2.65
-0.420 -2.40 2.75
-0.420 -2.35 2.85
-0.420 -2.30 2.95
-0.420 -2.25 3.05
-0.420 -2.20 3.15
-0.420 -2.15 3.25
-0.420 -2.10 3.35
-0.420 -2.05 3.45
-0.420 -2.00 3.55
-0.420 -1.95 3.65
-0.420 -1.90 3.75
-0.420 -1.85 3.85
-0.420 -1.80 3.95
-0.420 -1.75 4.05
-0.420 -1.70 4.15
-0.420 -1.65 4.25
-0.420 -1.60 4.35
-0.420 -1.55 4.45
-0.420 -1.50 4.55
-0.420 -1.45 4.65
-0.420 -1.40 4.75
-0.420 -1.35 4.85
-0.420 -1.30 4.95
-0.420 -1.25 5.05
-0.420 -1.20 5.15
-0.420 -1.15 5.25
-0.420 -1.10 5.35
-0.420 -1.05 5.45
-0.420 -1.00 5.55
-0.398 -5.00 -2.45
-0.398 -4.95 -2.35
-0.398 -4.90 -2.25
-0.398 -4.85 -2.15
-0.398 -4.80 -2.05
-0.398 -4.75 -1.95
-0.398 -4.70 -1.85
-0.398 -4.65 -1.75
-0.398 -4.60 -1.65
-0.398 -4.55 -1.55
-0.398 -4.50 -1.45
-0.398 -4.45 -1.35
-0.398 -4.40 -1.25
-0.398 -4.35 -1.15
-0.398 -4.30 -1.05
-0.398 -4.25 -0.95
-0.398 -4.20 -0.85
-0.398 -4.15 -0.75
-0.398 -4.10 -0.65
-0.398 -4.05 -0.55
-0.398 -4.00 -0.45
-0.398 -3.95 -0.35
-0.398 -3.90 -0.25
-0.398 -3.85 -0.15
-0.398 -3.80 -0.05
-0.398 -3.75 0.05
-0.398 -3.70 0.15
-0.398 -3.65 0.25
-0.398 -3.60 0.35
-0.398 -3.55 0.45
-0.398 -3.50 0.55
-0.398 -3.45 0.65
-0.398 -3.40 0.75
-0.398 -3.35 0.85
-0.398 -3.30 0.95
-0.398 -3.25 1.05
-0.398 -3.20 1.15
-0.398 -3.15 1.25
-0.398 -3.10 1.35
-0.398 -3.05 1.45
-0.398 -3.00 1.55
-0.398 -2.95 1.65
-0.398 -2.90 1.75
-0.398 -2.85 1.85
-0.398 -2.80 1.95
-0.398 -2.75 2.05
-0.398 -2.70 2.15
-0.398 -2.65 2.25
-0.398 -2.60 2.35
-0.398 -2.55 2.45
-0.398 -2.50 2.55
-0.398 -2.45 2.65
-0.398 -2.40 2.75
-0.398 -2.35 2.85
-0.398 -2.30 2.95
-0.398 -2.25 3.05
-0.398 -2.20 3.15
-0.398 -2.15 3.25
-0.398 -2.10 3.35
-0.398 -2.05 3.45
-0.398 -2.00 3.55
-0.398 -1.95 3.65
-0.398 -1.90 3.75
-0.398 -1.85 3.85
-0.398 -1.80 3.95
-0.398 -1.75 4.05
-0.398 -1.70 4.15
-0.398 -1.65 4.25
-0.398 -1.60 4.35
-0.398 -1.55 4.45
-0.398 -1.50 4.55
-0.398 -1.45 4.65
-0.398 -1.40 4.75
-0.398 -1.35 4.85
-0.398 -1.30 4.95
-0.398 -1.25 5.05
-0.398 -1.20 5.15
-0.398 -1.15 5.25
-0.398 -1.10 5.35
-0.398 -1.05 5.45
-0.398 -1.00 5.55
-0.377 -5.00 -2.45
-0.377 -4.95 -2.35
-0.377 -4.90 -2.25
-0.377 -4.85 -2.15
-0.377 -4.80 -2.05
-0.377 -4.75 -1.95
-0.377 -4.70 -1.85
-0.377 -4.65 -1.75
-0.377 -4.60 -1.65
-0.377 -4.55 -1.55
-0.377 -4.50 -1.45
-0.377 -4.45 -1.35
-0.377 -4.40 -1.25
-0.377 -4.35 -1.15
-0.377 -4.30 -1.05
-0.377 -4.25 -0.95
-0.377 -4.20 -0.85
-0.377 -4.15 -0.75
-0.377 -4.10 -0.65
-0.377 -4.05 -0.55
-0.377 -4.00 -0.45
-0.377 -3.95 -0.35
-0.377 -3.90 -0.25
-0.377 -3.85 -0.15
-0.377 -3.80 -0.05
-0.377 -3.75 0.05
-0.377 -3.70 0.15
-0.377 -3.65 0.25
-0.377 -3.60 0.35
-0.377 -3.55 0.45
-0.377 -3.50 0.55
-0.377 -3.45 0.65
-0.377 -3.40 0.75
-0.377 -3.35 0.85
-0.377 -3.30 0.95
-0.377 -3.25 1.05
-0.377 -3.20 1.15
-0.377 -3.15 1.25
-0.377 -3.10 1.35
-0.377 -3.05 1.45
-0.377 -3.00 1.55
-0.377 -2.95 1.65
-0.377 -2.90 1.75
-0.377 -2.85 1.85
-0.377 -2.80 1.95
-0.377 -2.75 2.05
-0.377 -2.70 2.15
-0.377 -2.65 2.25
-0.377 -2.60 2.35
-0.377 -2.55 2.45
-0.377 -2.50 2.55
-0.377 -2.45 2.65
-0.377 -2.40 2.75
-0.377 -2.35 2.85
-0.377 -2.30 2.95
-0.377 -2.25 3.05
-0.377 -2.20 3.15
-0.377 -2.15 3.25
-0.377 -2.10 3.35
-0.377 -2.05 3.45
-0.377 -2.00 3.55
-0.377 -1.95 3.65
-0.377 -1.90 3.75
-0.377 -1.85 3.85
-0.377 -1.80 3.95
-0.377 -1.75 4.05
-0.377 -1.70 4.15
-0.377 -1.65 4.25
-0.377 -1.60 4.35
-0.377 -1.55 4.45
-0.377 -1.50 4.55
-0.377 -1.45 4.65
-0.377 -1.40 4.75
-0.377 -1.35 4.85
-0.377 -1.30 4.95
-0.377 -1.25 5.05
-0.377 -1.20 5.15
-0.377 -1.15 5.25
-0.377 -1.10 5.35
-0.377 -1.05 5.45
-0.377 -1.00 5.55
-0.357 -5.00 -2.46
-0.357 -4.95 -2.36
-0.357 -4.90 -2.26
-0.357 -4.85 -2.16
-0.357 -4.80 -2.06
-0.357 -4.75 -1.96
-0.357 -4.70 -1.86
-0.357 -4.65 -1.76
-0.357 -4.60 -1.66
-0.357 -4.55 -1.56
-0.357 -4.50 -1.46
-0.357 -4.45 -1.36
-0.357 -4.40 -1.26
-0.357 -4.35 -1.16
-0.357 -4.30 -1.06
-0.357 -4.25 -0.96
-0.357 -4.20 -0.86
-0.357 -4.15 -0.76
-0.357 -4.10 -0.66
-0.357 -4.05 -0.56
-0.357 -4.00 -0.46
-0.357 -3.95 -0.36
-0.357 -3.90 -0.26
-0.357 -3.85 -0.16
-0.357 -3.80 -0.06
-0.357 -3.75 0.04
-0.357 -3.70 0.14
-0.357 -3.65 0.24
-0.357 -3.60 0.34
-0.357 -3.55 0.44
-0.357 -3.50 0.54
-0.357 -3.45 0.64
-0.357 -3.40 0.74
-0.357 -3.35 0.84
-0.357 -3.30 0.94
-0.357 -3.25 1.04
-0.357 -3.20 1.14
-0.357 -3.15 1.24
-0.357 -3.10 1.34
-0.357 -3.05 1.44
-0.357 -3.00 1.54
-0.357 -2.95 1.64
-0.357 -2.90 1.74
-0.357 -2.85 1.84
-0.357 -2.80 1.94
-0.357 -2.75 2.04
-0.357 -2.70 2.14
-0.357 -2.65 2.24
-0.357 -2.60 2.34
-0.357 -2.55 2.44
-0.357 -2.50 2.54
-0.357 -2.45 2.64
-0.357 -2.40 2.74
-0.357 -2.35 2.84
-0.357 -2.30 2.94
-0.357 -2.25 3.04
-0.357 -2.20 3.14
-0.357 -2.15 3.24
-0.357 -2.10 3.34
-0.357 -2.05 3.44
-0.357 -2.00 3.54
-0.357 -1.95 3.64
-0.357 -1.90 3.74
-0.357 -1.85 3.84
-0.357 -1.80 3.94
-0.357 -1.75 4.04
-0.357 -1.70 4.14
-0.357 -1.65 4.24
-0.357 -1.60 4.34
-0.357 -1.55 4.44
-0.357 -1.50 4.54
-0.357 -1.45 4.64
-0.357 -1.40 4.74
-0.357 -1.35 4.84
-0.357 -1.30 4.94
-0.357 -1.25 5.04
-0.357 -1.20 5.14
-0.357 -1.15 5.24
-0.357 -1.10 5.34
-0.357 -1.05 5.44
-0.357 -1.00 5.54
-0.337 -5.00 -2.46
-0.337 -4.95 -2.36
-0.337 -4.90 -2.26
-0.337 -4.85 -2.16
-0.337 -4.80 -2.06
-0.337 -4.75 -1.96
-0.337 -4.70 -1.86
-0.337 -4.65 -1.76
-0.337 -4.60 -1.66
-0.337 -4.55 -1.56
-0.337 -4.50 -1.46
-0.337 -4.45 -1.36
-0.337 -4.40 -1.26
-0.337 -4.35 -1.16
-0.337 -4.30 -1.06
-0.337 -4.25 -0.96
-0.337 -4.20 -0.86
-0.337 -4.15 -0.76
-0.337 -4.10 -0.66
-0.337 -4.05 -0.56
-0.337 -4.00 -0.46
-0.337 -3.95 -0.36
-0.337 -3.90 -0.26
-0.337 -3.85 -0.16
-0.337 -3.80 -0.06
-0.337 -3.75 0.04
-0.337 -3.70 0.14
-0.337 -3.65 0.24
-0.337 -3.60 0.34
-0.337 -3.55 0.44
-0.337 -3.50 0.54
-0.337 -3.45 0.64
-0.337 -3.40 0.74
-0.337 -3.35 0.84
-0.337 -3.30 0.94
-0.337 -3.25 1.04
-0.337 -3.20 1.14
-0.337 -3.15 1.24
-0.337 -3.10 1.34
-0.337 -3.05 1.44
-0.337 -3.00 1.54
-0.337 -2.95 1.64
-0.337 -2.90 1.74
-0.337 -2.85 1.84
-0.337 -2.80 1.94
-0.337 -2.75 2.04
-0.337 -2.70 2.14
-0.337 -2.65 2.24
-0.337 -2.60 2.34
-0.337 -2.55 2.44
-0.337 -2.50 2.54
-0.337 -2.45 2.64
-0.337 -2.40 2.74
-0.337 -2.35 2.84
-0.337 -2.30 2.94
-0.337 -2.25 3.04
-0.337 -2.20 3.14
-0.337 -2.15 3.24
-0.337 -2.10 3.34
-0.337 -2.05 3.44
-0.337 -2.00 3.54
-0.337 -1.95 3.64
-0.337 -1.90 3.74
-0.337 -1.85 3.84
-0.337 -1.80 3.94
-0.337 -1.75 4.04
-0.337 -1.70 4.14
-0.337 -1.65 4.24
-0.337 -1.60 4.34
-0.337 -1.55 4.44
-0.337 -1.50 4.54
-0.337 -1.45 4.64
-0.337 -1.40 4.74
-0.337 -1.35 4.84
-0.337 -1.30 4.94
-0.337 -1.25 5.04
-0.337 -1.20 5.14
-0.337 -1.15 5.24
-0.337 -1.10 5.34
-0.337 -1.05 5.44
-0.337 -1.00 5.54
-0.319 -5.00 -2.46
-0.319 -4.95 -2.36
-0.319 -4.90 -2.26
-0.319 -4.85 -2.16
-0.319 -4.80 -2.06
-0.319 -4.75 -1.96
-0.319 -4.70 -1.86
-0.319 -4.65 -1.76
-0.319 -4.60 -1.66
-0.319 -4.55 -1.56
-0.319 -4.50 -1.46
-0.319 -4.45 -1.36
-0.319 -4.40 -1.26
-0.319 -4.35 -1.16
-0.319 -4.30 -1.06
-0.319 -4.25 -0.96
-0.319 -4.20 -0.86
-0.319 -4.15 -0.76
-0.319 -4.10 -0.66
-0.319 -4.05 -0.56
-0.319 -4.00 -0.46
-0.319 -3.95 -0.36
-0.319 -3.90 -0.26
-0.319 -3.85 -0.16
-0.319 -3.80 -0.06
-0.319 -3.75 0.04
-0.319 -3.70 0.14
-0.319 -3.65 0.24
-0.319 -3.60 0.34
-0.319 -3.55 0.44
-0.319 -3.50 0.54
-0.319 -3.45 0.64
-0.319 -3.40 0.74
-0.319 -3.35 0.84
-0.319 -3.30 0.94
-0.319 -3.25 1.04
-0.319 -3.20 1.14
-0.319 -3.15 1.24
-0.319 -3.10 1.34
-0.319 -3.05 1.44
-0.319 -3.00 1.54
-0.319 -2.95 1.64
-0.319 -2.90 1.74
-0.319 -2.85 1.84
-0.319 -2.80 1.94
-0.319 -2.75 2.04
-0.319 -2.70 2.14
-0.319 -2.65 2.24
-0.319 -2.60 2.34
-0.319 -2.55 2.44
-0.319 -2.50 2.54
-0.319 -2.45 2.64
-0.319 -2.40 2.74
-0.319 -2.35 2.84
-0.319 -2.30 2.94
-0.319 -2.25 3.04
-0.319 -2.20 3.14
-0.319 -2.15 3.24
-0.319 -2.10 3.34
-0.319 -2.05 3.44
-0.319 -2.00 3.54
-0.319 -1.95 3.64
-0.319 -1.90 3.74
-0.319 -1.85 3.84
-0.319 -1.80 3.94
-0.319 -1.75 4.04
-0.319 -1.70 4.14
-0.319 -1.65 4.24
-0.319 -1.60 4.34
-0.319 -1.55 4.44
-0.319 -1.50 4.54
-0.319 -1.45 4.64
-0.319 -1.40 4.74
-0.319 -1.35 4.84
-0.319 -1.30 4.94
-0.319 -1.25 5.04
-0.319 -1.20 5.14
-0.319 -1.15 5.24
-0.319 -1.10 5.34
-0.319 -1.05 5.44
-0.319 -1.00 5.54
-0.301 -5.00 -2.46
-0.301 -4.95 -2.36
-0.301 -4.90 -2.26
-0.301 -4.85 -2.16
-0.301 -4.80 -2.06
-0.301 -4.75 -1.96
-0.301 -4.70 -1.86
-0.301 -4.65 -1.76
-0.301 -4.60 -1.66
-0.301 -4.55 -1.56
-0.301 -4.50 -1.46
-0.301 -4.45 -1.36
-0.301 -4.40 -1.26
-0.301 -4.35 -1.16
-0.301 -4.30 -1.06
-0.301 -4.25 -0.96
-0.301 -4.20 -0.86
-0.301 -4.15 -0.76
-0.301 -4.10 -0.66
-0.301 -4.05 -0.56
-0.301 -4.00 -0.46
-0.301 -3.95 -0.36
-0.301 -3.90 -0.26
-0.301 -3.85 -0.16
-0.301 -3.80 -0.06
-0.301 -3.75 0.04
-0.301 -3.70 0.14
-0.301 -3.65 0.24
-0.301 -3.60 0.34
-0.301 -3.55 0.44
-0.301 -3.50 0.54
-0.301 -3.45 0.64
-0.301 -3.40 0.74
-0.301 -3.35 0.84
-0.301 -3.30 0.94
-0.301 -3.25 1.04
-0.301 -3.20 1.14
-0.301 -3.15 1.24
-0.301 -3.10 1.34
-0.301 -3.05 1.44
-0.301 -3.00 1.54
-0.301 -2.95 1.64
-0.301 -2.90 1.74
-0.301 -2.85 1.84
-0.301 -2.80 1.94
-0.301 -2.75 2.04
-0.301 -2.70 2.14
-0.301 -2.65 2.24
-0.301 -2.60 2.34
-0.301 -2.55 2.44
-0.301 -2.50 2.54
-0.301 -2.45 2.64
-0.301 -2.40 2.74
-0.301 -2.35 2.84
-0.301 -2.30 2.94
-0.301 -2.25 3.04
-0.301 -2.20 3.14
-0.301 -2.15 3.24
-0.301 -2.10 3.34
-0.301 -2.05 3.44
-0.301 -2.00 3.54
-0.301 -1.95 3.64
-0.301 -1.90 3.74
-0.301 -1.85 3.84
-0.301 -1.80 3.94
-0.301 -1.75 4.04
-0.301 -1.70 4.14
-0.301 -1.65 4.24
-0.301 -1.60 4.34
-0.301 -1.55 4.44
-0.301 -1.50 4.54
-0.301 -1.45 4.64
-0.301 -1.40 4.74
-0.301 -1.35 4.84
-0.301 -1.30 4.94
-0.301 -1.25 5.04
-0.301 -1.20 5.14
-0.301 -1.15 5.24
-0.301 -1.10 5.34
-0.301 -1.05 5.44
-0.301 -1.00 5.54
-0.284 -5.00 -2.46
-0.284 -4.95 -2.36
-0.284 -4.90 -2.26
-0.284 -4.85 -2.16
-0.284 -4.80 -2.06
-0.284 -4.75 -1.96
-0.284 -4.70 -1.86
-0.284 -4.65 -1.76
-0.284 -4.60 -1.66
-0.284 -4.55 -1.56
-0.284 -4.50 -1.46
-0.284 -4.45 -1.36
-0.284 -4.40 -1.26
-0.284 -4.35 -1.16
-0.284 -4.30 -1.06
-0.284 -4.25 -0.96
-0.284 -4.20 -0.86
-0.284 -4.15 -0.76
-0.284 -4.10 -0.66
-0.284 -4.05 -0.56
-0.284 -4.00 -0.46
-0.284 -3.95 -0.36
-0.284 -3.90 -0.26
-0.284 -3.85 -0.16
-0.284 -3.80 -0.06
-0.284 -3.75 0.04
-0.284 -3.70 0.14
-0.284 -3.65 0.24
-0.284 -3.60 0.34
-0.284 -3.55 0.44
-0.284 -3.50 0.54
-0.284 -3.45 0.64
-0.284 -3.40 0.74
-0.284 -3.35 0.84
-0.284 -3.30 0.94
-0.284 -3.25 1.04
-0.284 -3.20 1.14
-0.284 -3.15 1.24
-0.284 -3.10 1.34
-0.284 -3.05 1.44
-0.284 -3.00 1.54
-0.284 -2.95 1.64
-0.284 -2.90 1.74
-0.284 -2.85 1.84
-0.284 -2.80 1.94
-0.284 -2.75 2.04
-0.284 -2.70 2.14
-0.284 -2.65 2.24
-0.284 -2.60 2.34
-0.284 -2.55 2.44
-0.284 -2.50 2.54
-0.284 -2.45 2.64
-0.284 -2.40 2.74
-0.284 -2.35 2.84
-0.284 -2.30 2.94
-0.284 -2.25 3.04
-0.284 -2.20 3.14
-0.284 -2.15 3.24
-0.284 -2.10 3.34
-0.284 -2.05 3.44
-0.284 -2.00 3.54
-0.284 -1.95 3.64
-0.284 -1.90 3.74
-0.284 -1.85 3.84
-0.284 -1.80 3.94
-0.284 -1.75 4.04
-0.284 -1.70 4.14
-0.284 -1.65 4.24
-0.284 -1.60 4.34
-0.284 -1.55 4.44
-0.284 -1.50 4.54
-0.284 -1.45 4.64
-0.284 -1.40 4.74
-0.284 -1.35 4.84
-0.284 -1.30 4.94
-0.284 -1.25 5.04
-0.284 -1.20 5.14
-0.284 -1.15 5.24
-0.284 -1.10 5.34
-0.284 -1.05 5.44
-0.284 -1.00 5.54
-0.268 -5.00 -2.46
-0.268 -4.95 -2.36
-0.268 -4.90 -2.26
-0.268 -4.85 -2.16
-0.268 -4.80 -2.06
-0.268 -4.75 -1.96
-0.268 -4.70 -1.86
-0.268 -4.65 -1.76
-0.268 -4.60 -1.66
-0.268 -4.55 -1.56
-0.268 -4.50 -1.46
-0.268 -4.45 -1.36
-0.268 -4.40 -1.26
-0.268 -4.35 -1.16
-0.268 -4.30 -1.06
-0.268 -4.25 -0.96
-0.268 -4.20 -0.86
-0.268 -4.15 -0.76
-0.268 -4.10 -0.66
-0.268 -4.05 -0.56
-0.268 -4.00 -0.46
-0.268 -3.95 -0.36
-0.268 -3.90 -0.26
-0.268 -3.85 -0.16
-0.268 -3.80 -0.06
-0.268 -3.75 0.04
-0.268 -3.70 0.14
-0.268 -3.65 0.24
-0.268 -3.60 0.34
-0.268 -3.55 0.44
-0.268 -3.50 0.54
-0.268 -3.45 0.64
-0.268 -3.40 0.74
-0.268 -3.35 0.84
-0.268 -3.30 0.94
-0.268 -3.25 1.04
-0.268 -3.20 1.14
-0.268 -3.15 1.24
-0.268 -3.10 1.34
-0.268 -3.05 1.44
-0.268 -3.00 1.54
-0.268 -2.95 1.64
-0.268 -2.90 1.74
-0.268 -2.85 1.84
-0.268 -2.80 1.94
-0.268 -2.75 2.04
-0.268 -2.70 2.14
-0.268 -2.65 2.24
-0.268 -2.60 2.34
-0.268 -2.55 2.44
-0.268 -2.50 2.54
-0.268 -2.45 2.64
-0.268 -2.40 2.74
-0.268 -2.35 2.84
-0.268 -2.30 2.94
-0.268 -2.25 3.04
-0.268 -2.20 3.14
-0.268 -2.15 3.24
-0.268 -2.10 3.34
-0.268 -2.05 3.44
-0.268 -2.00 3.54
-0.268 -1.95 3.64
-0.268 -1.90 3.74
-0.268 -1.85 3.84
-0.268 -1.80 3.94
-0.268 -1.75 4.04
-0.268 -1.70 4.14
-0.268 -1.65 4.24
-0.268 -1.60 4.34
-0.268 -1.55 4.44
-0.268 -1.50 4.54
-0.268 -1.45 4.64
-0.268 -1.40 4.74
-0.268 -1.35 4.84
-0.268 -1.30 4.94
-0.268 -1.25 5.04
-0.268 -1.20 5.14
-0.268 -1.15 5.24
-0.268 -1.10 5.34
-0.268 -1.05 5.44
-0.268 -1.00 5.54
-0.252 -5.00 -2.46
-0.252 -4.95 -2.36
-0.252 -4.90 -2.26
-0.252 -4.85 -2.16
-0.252 -4.80 -2.06
-0.252 -4.75 -1.96
-0.252 -4.70 -1.86
-0.252 -4.65 -1.76
-0.252 -4.60 -1.66
-0.252 -4.55 -1.56
-0.252 -4.50 -1.46
-0.252 -4.45 -1.36
-0.252 -4.40 -1.26
-0.252 -4.35 -1.16
-0.252 -4.30 -1.06
-0.252 -4.25 -0.96
-0.252 -4.20 -0.86
-0.252 -4.15 -0.76
-0.252 -4.10 -0.66
-0.252 -4.05 -0.56
-0.252 -4.00 -0.46
-0.252 -3.95 -0.36
-0.252 -3.90 -0.26
-0.252 -3.85 -0.16
-0.252 -3.80 -0.06
-0.252 -3.75 0.04
-0.252 -3.70 0.14
-0.252 -3.65 0.24
-0.252 -3.60 0.34
-0.252 -3.55 0.44
-0.252 -3.50 0.54
-0.252 -3.45 0.64
-0.252 -3.40 0.74
-0.252 -3.35 0.84
-0.252 -3.30 0.94
-0.252 -3.25 1.04
-0.252 -3.20 1.14
-0.252 -3.15 1.24
-0.252 -3.10 1.34
-0.252 -3.05 1.44
-0.252 -3.00 1.54
-0.252 -2.95 1.64
-0.252 -2.90 1.74
-0.252 -2.85 1.84
-0.252 -2.80 1.94
-0.252 -2.75 2.04
-0.252 -2.70 2.14
-0.252 -2.65 2.24
-0.252 -2.60 2.34
-0.252 -2.55 2.44
-0.252 -2.50 2.54
-0.252 -2.45 2.64
-0.252 -2.40 2.74
-0.252 -2.35 2.84
-0.252 -2.30 2.94
-0.252 -2.25 3.04
-0.252 -2.20 3.14
-0.252 -2.15 3.24
-0.252 -2.10 3.34
-0.252 -2.05 3.44
-0.252 -2.00 3.54
-0.252 -1.95 3.64
-0.252 -1.90 3.74
-0.252 -1.85 3.84
-0.252 -1.80 3.94
-0.252 -1.75 4.04
-0.252 -1.70 4.14
-0.252 -1.65 4.24
-0.252 -1.60 4.34
-0.252 -1.55 4.44
-0.252 -1.50 4.54
-0.252 -1.45 4.64
-0.252 -1.40 4.74
-0.252 -1.35 4.84
-0.252 -1.30 4.94
-0.252 -1.25 5.04
-0.252 -1.20 5.14
-0.252 -1.15 5.24
-0.252 -1.10 5.34
-0.252 -1.05 5.44
-0.252 -1.00 5.54
-0.237 -5.00 -2.46
-0.237 -4.95 -2.36
-0.237 -4.90 -2.26
-0.237 -4.85 -2.16
-0.237 -4.80 -2.06
-0.237 -4.75 -1.96
-0.237 -4.70 -1.86
-0.237 -4.65 -1.76
-0.237 -4.60 -1.66
-0.237 -4.55 -1.56
-0.237 -4.50 -1.46
-0.237 -4.45 -1.36
-0.237 -4.40 -1.26
-0.237 -4.35 -1.16
-0.237 -4.30 -1.06
-0.237 -4.25 -0.96
-0.237 -4.20 -0.86
-0.237 -4.15 -0.76
-0.237 -4.10 -0.66
-0.237 -4.05 -0.56
-0.237 -4.00 -0.46
-0.237 -3.95 -0.36
-0.237 -3.90 -0.26
-0.237 -3.85 -0.16
-0.237 -3.80 -0.06
-0.237 -3.75 0.04
-0.237 -3.70 0.14
-0.237 -3.65 0.24
-0.237 -3.60 0.34
-0.237 -3.55 0.44
-0.237 -3.50 0.54
-0.237 -3.45 0.64
-0.237 -3.40 0.74
-0.237 -3.35 0.84
-0.237 -3.30 0.94
-0.237 -3.25 1.04
-0.237 -3.20 1.14
-0.237 -3.15 1.24
-0.237 -3.10 1.34
-0.237 -3.05 1.44
-0.237 -3.00 1.54
-0.237 -2.95 1.64
-0.237 -2.90 1.74
-0.237 -2.85 1.84
-0.237 -2.80 1.94
-0.237 -2.75 2.04
-0.237 -2.70 2.14
-0.237 -2.65 2.24
-0.237 -2.60 2.34
-0.237 -2.55 2.44
-0.237 -2.50 2.54
-0.237 -2.45 2.64
-0.237 -2.40 2.74
-0.237 -2.35 2.84
-0.237 -2.30 2.94
-0.237 -2.25 3.04
-0.237 -2.20 3.14
-0.237 -2.15 3.24
-0.237 -2.10 3.34
-0.237 -2.05 3.44
-0.237 -2.00 3.54
-0.237 -1.95 3.64
-0.237 -1.90 3.74
-0.237 -1.85 3.84
-0.237 -1.80 3.94
-0.237 -1.75 4.04
-0.237 -1.70 4.14
-0.237 -1.65 4.24
-0.237 -1.60 4.34
-0.237 -1.55 4.44
-0.237 -1.50 4.54
-0.237 -1.45 4.64
-0.237 -1.40 4.74
-0.237 -1.35 4.84
-0.237 -1.30 4.94
-0.237 -1.25 5.04
-0.237 -1.20 5.14
-0.237 -1.15 5.24
-0.237 -1.10 5.34
-0.237 -1.05 5.44
-0.237 -1.00 5.54
-0.222 -5.00 -2.47
-0.222 -4.95 -2.37
-0.222 -4.90 -2.27
-0.222 -4.85 -2.17
-0.222 -4.80 -2.07
-0.222 -4.75 -1.97
-0.222 -4.70 -1.87
-0.222 -4.65 -1.77
-0.222 -4.60 -1.67
-0.222 -4.55 -1.57
-0.222 -4.50 -1.47
-0.222 -4.45 -1.37
-0.222 -4.40 -1.27
-0.222 -4.35 -1.17
-0.222 -4.30 -1.07
-0.222 -4.25 -0.97
-0.222 -4.20 -0.87
-0.222 -4.15 -0.77
-0.222 -4.10 -0.67
-0.222 -4.05 -0.57
-0.222 -4.00 -0.47
-0.222 -3.95 -0.37
-0.222 -3.90 -0.27
-0.222 -3.85 -0.17
-0.222 -3.80 -0.07
-0.222 -3.75 0.03
-0.222 -3.70 0.13
-0.222 -3.65 0.23
-0.222 -3.60 0.33
-0.222 -3.55 0.43
-0.222 -3.50 0.53
-0.222 -3.45 0.63
-0.222 -3.40 0.73
-0.222 -3.35 0.83
-0.222 -3.30 0.93
-0.222 -3.25 1.03
-0.222 -3.20 1.13
-0.222 -3.15 1.23
-0.222 -3.10 1.33
-0.222 -3.05 1.43
-0.222 -3.00 1.53
-0.222 -2.95 1.63
-0.222 -2.90 1.73
-0.222 -2.85 1.83
-0.222 -2.80 1.93
-0.222 -2.75 2.03
-0.222 -2.70 2.13
-0.222 -2.65 2.23
-0.222 -2.60 2.33
-0.222 -2.55 2.43
-0.222 -2.50 2.53
-0.222 -2.45 2.63
-0.222 -2.40 2.73
-0.222 -2.35 2.83
-0.222 -2.30 2.93
-0.222 -2.25 3.03
-0.222 -2.20 3.13
-0.222 -2.15 3.23
-0.222 -2.10 3.33
-0.222 -2.05 3.43
-0.222 -2.00 3.53
-0.222 -1.95 3.63
-0.222 -1.90 3.73
-0.222 -1.85 3.83
-0.222 -1.80 3.93
-0.222 -1.75 4.03
-0.222 -1.70 4.13
-0.222 -1.65 4.23
-0.222 -1.60 4.33
-0.222 -1.55 4.43
-0.222 -1.50 4.53
-0.222 -1.45 4.63
-0.222 -1.40 4.73
-0.222 -1.35 4.83
-0.222 -1.30 4.93
-0.222 -1.25 5.03
-0.222 -1.20 5.13
-0.222 -1.15 5.23
-0.222 -1.10 5.33
-0.222 -1.05 5.43
-0.222 -1.00 5.53
-0.208 -5.00 -2.47
-0.208 -4.95 -2.37
-0.208 -4.90 -2.27
-0.208 -4.85 -2.17
-0.208 -4.80 -2.07
-0.208 -4.75 -1.97
-0.208 -4.70 -1.87
-0.208 -4.65 -1.77
-0.208 -4.60 -1.67
-0.208 -4.55 -1.57
-0.208 -4.50 -1.47
-0.208 -4.45 -1.37
-0.208 -4.40 -1.27
-0.208 -4.35 -1.17
-0.208 -4.30 -1.07
-0.208 -4.25 -0.97
-0.208 -4.20 -0.87
-0.208 -4.15 -0.77
-0.208 -4.10 -0.67
-0.208 -4.05 -0.57
-0.208 -4.00 -0.47
-0.208 -3.95 -0.37
-0.208 -3.90 -0.27
-0.208 -3.85 -0.17
-0.208 -3.80 -0.07
-0.208 -3.75 0.03
-0.208 -3.70 0.13
-0.208 -3.65 0.23
-0.208 -3.60 0.33
-0.208 -3.55 0.43
-0.208 -3.50 0.53
-0.208 -3.45 0.63
-0.208 -3.40 0.73
-0.208 -3.35 0.83
-0.208 -3.30 0.93
-0.208 -3.25 1.03
-0.208 -3.20 1.13
-0.208 -3.15 1.23
-0.208 -3.10 1.33
-0.208 -3.05 1.43
-0.208 -3.00 1.53
-0.208 -2.95 1.63
-0.208 -2.90 1.73
-0.208 -2.85 1.83
-0.208 -2.80 1.93
-0.208 -2.75 2.03
-0.208 -2.70 2.13
-0.208 -2.65 2.23
-0.208 -2.60 2.33
-0.208 -2.55 2.43
-0.208 -2.50 2.53
-0.208 -2.45 2.63
-0.208 -2.40 2.73
-0.208 -2.35 2.83
-0.208 -2.30 2.93
-0.208 -2.25 3.03
-0.208 -2.20 3.13
-0.208 -2.15 3.23
-0.208 -2.10 3.33
-0.208 -2.05 3.43
-0.208 -2.00 3.53
-0.208 -1.95 3.63
-0.208 -1.90 3.73
-0.208 -1.85 3.83
-0.208 -1.80 3.93
-0.208 -1.75 4.03
-0.208 -1.70 4.13
-0.208 -1.65 4.23
-0.208 -1.60 4.33
-0.208 -1.55 4.43
-0.208 -1.50 4.53
-0.208 -1.45 4.63
-0.208 -1.40 4.73
-0.208 -1.35 4.83
-0.208 -1.30 4.93
-0.208 -1.25 5.03
-0.208 -1.20 5.13
-0.208 -1.15 5.23
-0.208 -1.10 5.33
-0.208 -1.05 5.43
-0.208 -1.00 5.53
-0.194 -5.00 -2.47
-0.194 -4.95 -2.37
-0.194 -4.90 -2.27
-0.194 -4.85 -2.17
-0.194 -4.80 -2.07
-0.194 -4.75 -1.97
-0.194 -4.70 -1.87
-0.194 -4.65 -1.77
-0.194 -4.60 -1.67
-0.194 -4.55 -1.57
-0.194 -4.50 -1.47
-0.194 -4.45 -1.37
-0.194 -4.40 -1.27
-0.194 -4.35 -1.17
-0.194 -4.30 -1.07
-0.194 -4.25 -0.97
-0.194 -4.20 -0.87
-0.194 -4.15 -0.77
-0.194 -4.10 -0.67
-0.194 -4.05 -0.57
-0.194 -4.00 -0.47
-0.194 -3.95 -0.37
-0.194 -3.90 -0.27
-0.194 -3.85 -0.17
-0.194 -3.80 -0.07
-0.194 -3.75 0.03
-0.194 -3.70 0.13
-0.194 -3.65 0.23
-0.194 -3.60 0.33
-0.194 -3.55 0.43
-0.194 -3.50 0.53
-0.194 -3.45 0.63
-0.194 -3.40 0.73
-0.194 -3.35 0.83
-0.194 -3.30 0.93
-0.194 -3.25 1.03
-0.194 -3.20 1.13
-0.194 -3.15 1.23
-0.194 -3.10 1.33
-0.194 -3.05 1.43
-0.194 -3.00 1.53
-0.194 -2.95 1.63
-0.194 -2.90 1.73
-0.194 -2.85 1.83
-0.194 -2.80 1.93
-0.194 -2.75 2.03
-0.194 -2.70 2.13
-0.194 -2.65 2.23
-0.194 -2.60 2.33
-0.194 -2.55 2.43
-0.194 -2.50 2.53
-0.194 -2.45 2.63
-0.194 -2.40 2.73
-0.194 -2.35 2.83
-0.194 -2.30 2.93
-0.194 -2.25 3.03
-0.194 -2.20 3.13
-0.194 -2.15 3.23
-0.194 -2.10 3.33
-0.194 -2.05 3.43
-0.194 -2.00 3.53
-0.194 -1.95 3.63
-0.194 -1.90 3.73
-0.194 -1.85 3.83
-0.194 -1.80 3.93
-0.194 -1.75 4.03
-0.194 -1.70 4.13
-0.194 -1.65 4.23
-0.194 -1.60 4.33
-0.194 -1.55 4.43
-0.194 -1.50 4.53
-0.194 -1.45 4.63
-0.194 -1.40 4.73
-0.194 -1.35 4.83
-0.194 -1.30 4.93
-0.194 -1.25 5.03
-0.194 -1.20 5.13
-0.194 -1.15 5.23
-0.194 -1.10 5.33
-0.194 -1.05 5.43
-0.194 -1.00 5.53
-0.180 -5.00 -2.47
-0.180 -4.95 -2.37
-0.180 -4.90 -2.27
-0.180 -4.85 -2.17
-0.180 -4.80 -2.07
-0.180 -4.75 -1.97
-0.180 -4.70 -1.87
-0.180 -4.65 -1.77
-0.180 -4.60 -1.67
-0.180 -4.55 -1.57
-0.180 -4.50 -1.47
-0.180 -4.45 -1.37
-0.180 -4.40 -1.27
-0.180 -4.35 -1.17
-0.180 -4.30 -1.07
-0.180 -4.25 -0.97
-0.180 -4.20 -0.87
-0.180 -4.15 -0.77
-0.180 -4.10 -0.67
-0.180 -4.05 -0.57
-0.180 -4.00 -0.47
-0.180 -3.95 -0.37
-0.180 -3.90 -0.27
-0.180 -3.85 -0.17
-0.180 -3.80 -0.07
-0.180 -3.75 0.03
-0.180 -3.70 0.13
-0.180 -3.65 0.23
-0.180 -3.60 0.33
-0.180 -3.55 0.43
-0.180 -3.50 0.53
-0.180 -3.45 0.63
-0.180 -3.40 0.73
-0.180 -3.35 0.83
-0.180 -3.30 0.93
-0.180 -3.25 1.03
-0.180 -3.20 1.13
-0.180 -3.15 1.23
-0.180 -3.10 1.33
-0.180 -3.05 1.43
-0.180 -3.00 1.53
-0.180 -2.95 1.63
-0.180 -2.90 1.73
-0.180 -2.85 1.83
-0.180 -2.80 1.93
-0.180 -2.75 2.03
-0.180 -2.70 2.13
-0.180 -2.65 2.23
-0.180 -2.60 2.33
-0.180 -2.55 2.43
-0.180 -2.50 2.53
-0.180 -2.45 2.63
-0.180 -2.40 2.73
-0.180 -2.35 2.83
-0.180 -2.30 2.93
-0.180 -2.25 3.03
-0.180 -2.20 3.13
-0.180 -2.15 3.23
-0.180 -2.10 3.33
-0.180 -2.05 3.43
-0.180 -2.00 3.53
-0.180 -1.95 3.63
-0.180 -1.90 3.73
-0.180 -1.85 3.83
-0.180 -1.80 3.93
-0.180 -1.75 4.03
-0.180 -1.70 4.13
-0.180 -1.65 4.23
-0.180 -1.60 4.33
-0.180 -1.55 4.43
-0.180 -1.50 4.53
-0.180 -1.45 4.63
-0.180 -1.40 4.73
-0.180 -1.35 4.83
-0.180 -1.30 4.93
-0.180 -1.25 5.03
-0.180 -1.20 5.13
-0.180 -1.15 5.23
-0.180 -1.10 5.33
-0.180 -1.05 5.43
-0.180 -1.00 5.53
-0.167 -5.00 -2.47
-0.167 -4.95 -2.37
-0.167 -4.90 -2.27
-0.167 -4.85 -2.17
-0.167 -4.80 -2.07
-0.167 -4.75 -1.97
-0.167 -4.70 -1.87
-0.167 -4.65 -1.77
-0.167 -4.60 -1.67
-0.167 -4.55 -1.57
-0.167 -4.50 -1.47
-0.167 -4.45 -1.37
-0.167 -4.40 -1.27
-0.167 -4.35 -1.17
-0.167 -4.30 -1.07
-0.167 -4.25 -0.97
-0.167 -4.20 -0.87
-0.167 -4.15 -0.77
-0.167 -4.10 -0.67
-0.167 -4.05 -0.57
-0.167 -4.00 -0.47
-0.167 -3.95 -0.37
-0.167 -3.90 -0.27
-0.167 -3.85 -0.17
-0.167 -3.80 -0.07
-0.167 -3.75 0.03
-0.167 -3.70 0.13
-0.167 -3.65 0.23
-0.167 -3.60 0.33
-0.167 -3.55 0.43
-0.167 -3.50 0.53
-0.167 -3.45 0.63
-0.167 -3.40 0.73
-0.167 -3.35 0.83
-0.167 -3.30 0.93
-0.167 -3.25 1.03
-0.167 -3.20 1.13
-0.167 -3.15 1.23
-0.167 -3.10 1.33
-0.167 -3.05 1.43
-0.167 -3.00 1.53
-0.167 -2.95 1.63
-0.167 -2.90 1.73
-0.167 -2.85 1.83
-0.167 -2.80 1.93
-0.167 -2.75 2.03
-0.167 -2.70 2.13
-0.167 -2.65 2.23
-0.167 -2.60 2.33
-0.167 -2.55 2.43
-0.167 -2.50 2.53
-0.167 -2.45 2.63
-0.167 -2.40 2.73
-0.167 -2.35 2.83
-0.167 -2.30 2.93
-0.167 -2.25 3.03
-0.167 -2.20 3.13
-0.167 -2.15 3.23
-0.167 -2.10 3.33
-0.167 -2.05 3.43
-0.167 -2.00 3.53
-0.167 -1.95 3.63
-0.167 -1.90 3.73
-0.167 -1.85 3.83
-0.167 -1.80 3.93
-0.167 -1.75 4.03
-0.167 -1.70 4.13
-0.167 -1.65 4.23
-0.167 -1.60 4.33
-0.167 -1.55 4.43
-0.167 -1.50 4.53
-0.167 -1.45 4.63
-0.167 -1.40 4.73
-0.167 -1.35 4.83
-0.167 -1.30 4.93
-0.167 -1.25 5.03
-0.167 -1.20 5.13
-0.167 -1.15 5.23
-0.167 -1.10 5.33
-0.167 -1.05 5.43
-0.167 -1.00 5.53
-0.155 -5.00 -2.47
-0.155 -4.95 -2.37
-0.155 -4.90 -2.27
-0.155 -4.85 -2.17
-0.155 -4.80 -2.07
-0.155 -4.75 -1.97
-0.155 -4.70 -1.87
-0.155 -4.65 -1.77
-0.155 -4.60 -1.67
-0.155 -4.55 -1.57
-0.155 -4.50 -1.47
-0.155 -4.45 -1.37
-0.155 -4.40 -1.27
-0.155 -4.35 -1.17
-0.155 -4.30 -1.07
-0.155 -4.25 -0.97
-0.155 -4.20 -0.87
-0.155 -4.15 -0.77
-0.155 -4.10 -0.67
-0.155 -4.05 -0.57
-0.155 -4.00 -0.47
-0.155 -3.95 -0.37
-0.155 -3.90 -0.27
-0.155 -3.85 -0.17
-0.155 -3.80 -0.07
-0.155 -3.75 0.03
-0.155 -3.70 0.13
-0.155 -3.65 0.23
-0.155 -3.60 0.33
-0.155 -3.55 0.43
-0.155 -3.50 0.53
-0.155 -3.45 0.63
-0.155 -3.40 0.73
-0.155 -3.35 0.83
-0.155 -3.30 0.93
-0.155 -3.25 1.03
-0.155 -3.20 1.13
-0.155 -3.15 1.23
-0.155 -3.10 1.33
-0.155 -3.05 1.43
-0.155 -3.00 1.53
-0.155 -2.95 1.63
-0.155 -2.90 1.73
-0.155 -2.85 1.83
-0.155 -2.80 1.93
-0.155 -2.75 2.03
-0.155 -2.70 2.13
-0.155 -2.65 2.23
-0.155 -2.60 2.33
-0.155 -2.55 2.43
-0.155 -2.50 2.53
-0.155 -2.45 2.63
-0.155 -2.40 2.73
-0.155 -2.35 2.83
-0.155 -2.30 2.93
-0.155 -2.25 3.03
-0.155 -2.20 3.13
-0.155 -2.15 3.23
-0.155 -2.10 3.33
-0.155 -2.05 3.43
-0.155 -2.00 3.53
-0.155 -1.95 3.63
-0.155 -1.90 3.73
-0.155 -1.85 3.83
-0.155 -1.80 3.93
-0.155 -1.75 4.03
-0.155 -1.70 4.13
-0.155 -1.65 4.23
-0.155 -1.60 4.33
-0.155 -1.55 4.43
-0.155 -1.50 4.53
-0.155 -1.45 4.63
-0.155 -1.40 4.73
-0.155 -1.35 4.83
-0.155 -1.30 4.93
-0.155 -1.25 5.03
-0.155 -1.20 5.13
-0.155 -1.15 5.23
-0.155 -1.10 5.33
-0.155 -1.05 5.43
-0.155 -1.00 5.53
-0.143 -5.00 -2.47
-0.143 -4.95 -2.37
-0.143 -4.90 -2.27
-0.143 -4.85 -2.17
-0.143 -4.80 -2.07
-0.143 -4.75 -1.97
-0.143 -4.70 -1.87
-0.143 -4.65 -1.77
-0.143 -4.60 -1.67
-0.143 -4.55 -1.57
-0.143 -4.50 -1.47
-0.143 -4.45 -1.37
-0.143 -4.40 -1.27
-0.143 -4.35 -1.17
-0.143 -4.30 -1.07
-0.143 -4.25 -0.97
-0.143 -4.20 -0.87
-0.143 -4.15 -0.77
-0.143 -4.10 -0.67
-0.143 -4.05 -0.57
-0.143 -4.00 -0.47
-0.143 -3.95 -0.37
-0.143 -3.90 -0.27
-0.143 -3.85 -0.17
-0.143 -3.80 -0.07
-0.143 -3.75 0.03
-0.143 -3.70 0.13
-0.143 -3.65 0.23
-0.143 -3.60 0.33
-0.143 -3.55 0.43
-0.143 -3.50 0.53
-0.143 -3.45 0.63
-0.143 -3.40 0.73
-0.143 -3.35 0.83
-0.143 -3.30 0.93
-0.143 -3.25 1.03
-0.143 -3.20 1.13
-0.143 -3.15 1.23
-0.143 -3.10 1.33
-0.143 -3.05 1.43
-0.143 -3.00 1.53
-0.143 -2.95 1.63
-0.143 -2.90 1.73
-0.143 -2.85 1.83
-0.143 -2.80 1.93
-0.143 -2.75 2.03
-0.143 -2.70 2.13
-0.143 -2.65 2.23
-0.143 -2.60 2.33
-0.143 -2.55 2.43
-0.143 -2.50 2.53
-0.143 -2.45 2.63
-0.143 -2.40 2.73
-0.143 -2.35 2.83
-0.143 -2.30 2.93
-0.143 -2.25 3.03
-0.143 -2.20 3.13
-0.143 -2.15 3.23
-0.143 -2.10 3.33
-0.143 -2.05 3.43
-0.143 -2.00 3.53
-0.143 -1.95 3.63
-0.143 -1.90 3.73
-0.143 -1.85 3.83
-0.143 -1.80 3.93
-0.143 -1.75 4.03
-0.143 -1.70 4.13
-0.143 -1.65 4.23
-0.143 -1.60 4.33
-0.143 -1.55 4.43
-0.143 -1.50 4.53
-0.143 -1.45 4.63
-0.143 -1.40 4.73
-0.143 -1.35 4.83
-0.143 -1.30 4.93
-0.143 -1.25 5.03
-0.143 -1.20 5.13
-0.143 -1.15 5.23
-0.143 -1.10 5.33
-0.143 -1.05 5.43
-0.143 -1.00 5.53
-0.131 -5.00 -2.47
-0.131 -4.95 -2.37
-0.131 -4.90 -2.27
-0.131 -4.85 -2.17
-0.131 -4.80 -2.07
-0.131 -4.75 -1.97
-0.131 -4.70 -1.87
-0.131 -4.65 -1.77
-0.131 -4.60 -1.67
-0.131 -4.55 -1.57
-0.131 -4.50 -1.47
-0.131 -4.45 -1.37
-0.131 -4.40 -1.27
-0.131 -4.35 -1.17
-0.131 -4.30 -1.07
-0.131 -4.25 -0.97
-0.131 -4.20 -0.87
-0.131 -4.15 -0.77
-0.131 -4.10 -0.67
-0.131 -4.05 -0.57
-0.131 -4.00 -0.47
-0.131 -3.95 -0.37
-0.131 -3.90 -0.27
-0.131 -3.85 -0.17
-0.131 -3.80 -0.07
-0.131 -3.75 0.03
-0.131 -3.70 0.13
-0.131 -3.65 0.23
-0.131 -3.60 0.33
-0.131 -3.55 0.43
-0.131 -3.50 0.53
-0.131 -3.45 0.63
-0.131 -3.40 0.73
-0.131 -3.35 0.83
-0.131 -3.30 0.93
-0.131 -3.25 1.03
-0.131 -3.20 1.13
-0.131 -3.15 1.23
-0.131 -3.10 1.33
-0.131 -3.05 1.43
-0.131 -3.00 1.53
-0.131 -2.95 1.63
-0.131 -2.90 1.73
-0.131 -2.85 1.83
-0.131 -2.80 1.93
-0.131 -2.75 2.03
-0.131 -2.70 2.13
-0.131 -2.65 2.23
-0.131 -2.60 2.33
-0.131 -2.55 2.43
-0.131 -2.50 2.53
-0.131 -2.45 2.63
-0.131 -2.40 2.73
-0.131 -2.35 2.83
-0.131 -2.30 2.93
-0.131 -2.25 3.03
-0.131 -2.20 3.13
-0.131 -2.15 3.23
-0.131 -2.10 3.33
-0.131 -2.05 3.43
-0.131 -2.00 3.53
-0.131 -1.95 3.63
-0.131 -1.90 3.73
-0.131 -1.85 3.83
-0.131 -1.80 3.93
-0.131 -1.75 4.03
-0.131 -1.70 4.13
-0.131 -1.65 4.23
-0.131 -1.60 4.33
-0.131 -1.55 4.43
-0.131 -1.50 4.53
-0.131 -1.45 4.63
-0.131 -1.40 4.73
-0.131 -1.35 4.83
-0.131 -1.30 4.93
-0.131 -1.25 5.03
-0.131 -1.20 5.13
-0.131 -1.15 5.23
-0.131 -1.10 5.33
-0.131 -1.05 5.43
-0.131 -1.00 5.53
-0.119 -5.00 -2.48
-0.119 -4.95 -2.38
-0.119 -4.90 -2.28
-0.119 -4.85 -2.18
-0.119 -4.80 -2.08
-0.119 -4.75 -1.98
-0.119 -4.70 -1.88
-0.119 -4.65 -1.78
-0.119 -4.60 -1.68
-0.119 -4.55 -1.58
-0.119 -4.50 -1.48
-0.119 -4.45 -1.38
-0.119 -4.40 -1.28
-0.119 -4.35 -1.18
-0.119 -4.30 -1.08
-0.119 -4.25 -0.98
-0.119 -4.20 -0.88
-0.119 -4.15 -0.78
-0.119 -4.10 -0.68
-0.119 -4.05 -0.58
-0.119 -4.00 -0.48
-0.119 -3.95 -0.38
-0.119 -3.90 -0.28
-0.119 -3.85 -0.18
-0.119 -3.80 -0.08
-0.119 -3.75 0.02
-0.119 -3.70 0.12
-0.119 -3.65 0.22
-0.119 -3.60 0.32
-0.119 -3.55 0.42
-0.119 -3.50 0.52
-0.119 -3.45 0.62
-0.119 -3.40 0.72
-0.119 -3.35 0.82
-0.119 -3.30 0.92
-0.119 -3.25 1.02
-0.119 -3.20 1.12
-0.119 -3.15 1.22
-0.119 -3.10 1.32
-0.119 -3.05 1.42
-0.119 -3.00 1.52
-0.119 -2.95 1.62
-0.119 -2.90 1.72
-0.119 -2.85 1.82
-0.119 -2.80 1.92
-0.119 -2.75 2.02
-0.119 -2.70 2.12
-0.119 -2.65 2.22
-0.119 -2.60 2.32
-0.119 -2.55 2.42
-0.119 -2.50 2.52
-0.119 -2.45 2.62
-0.119 -2.40 2.72
-0.119 -2.35 2.82
-0.119 -2.30 2.92
-0.119 -2.25 3.02
-0.119 -2.20 3.12
-0.119 -2.15 3.22
-0.119 -2.10 3.32
-0.119 -2.05 3.42
-0.119 -2.00 3.52
-0.119 -1.95 3.62
-0.119 -1.90 3.72
-0.119 -1.85 3.82
-0.119 -1.80 3.92
-0.119 -1.75 4.02
-0.119 -1.70 4.12
-0.119 -1.65 4.22
-0.119 -1.60 4.32
-0.119 -1.55 4.42
-0.119 -1.50 4.52
-0.119 -1.45 4.62
-0.119 -1.40 4.72
-0.119 -1.35 4.82
-0.119 -1.30 4.92
-0.119 -1.25 5.02
-0.119 -1.20 5.12
-0.119 -1.15 5.22
-0.119 -1.10 5.32
-0.119 -1.05 5.42
-0.119 -1.00 5.52
-0.108 -5.00 -2.48
-0.108 -4.95 -2.38
-0.108 -4.90 -2.28
-0.108 -4.85 -2.18
-0.108 -4.80 -2.08
-0.108 -4.75 -1.98
-0.108 -4.70 -1.88
-0.108 -4.65 -1.78
-0.108 -4.60 -1.68
-0.108 -4.55 -1.58
-0.108 -4.50 -1.48
-0.108 -4.45 -1.38
-0.108 -4.40 -1.28
-0.108 -4.35 -1.18
-0.108 -4.30 -1.08
-0.108 -4.25 -0.98
-0.108 -4.20 -0.88
-0.108 -4.15 -0.78
-0.108 -4.10 -0.68
-0.108 -4.05 -0.58
-0.108 -4.00 -0.48
-0.108 -3.95 -0.38
-0.108 -3.90 -0.28
-0.108 -3.85 -0.18
-0.108 -3.80 -0.08
-0.108 -3.75 0.02
-0.108 -3.70 0.12
-0.108 -3.65 0.22
-0.108 -3.60 0.32
-0.108 -3.55 0.42
-0.108 -3.50 0.52
-0.108 -3.45 0.62
-0.108 -3.40 0.72
-0.108 -3.35 0.82
-0.108 -3.30 0.92
-0.108 -3.25 1.02
-0.108 -3.20 1.12
-0.108 -3.15 1.22
-0.108 -3.10 1.32
-0.108 -3.05 1.42
-0.108 -3.00 1.52
-0.108 -2.95 1.62
-0.108 -2.90 1.72
-0.108 -2.85 1.82
-0.108 -2.80 1.92
-0.108 -2.75 2.02
-0.108 -2.70 2.12
-0.108 -2.65 2.22
-0.108 -2.60 2.32
-0.108 -2.55 2.42
-0.108 -2.50 2.52
-0.108 -2.45 2.62
-0.108 -2.40 2.72
-0.108 -2.35 2.82
-0.108 -2.30 2.92
-0.108 -2.25 3.02
-0.108 -2.20 3.12
-0.108 -2.15 3.22
-0.108 -2.10 3.32
-0.108 -2.05 3.42
-0.108 -2.00 3.52
-0.108 -1.95 3.62
-0.108 -1.90 3.72
-0.108 -1.85 3.82
-0.108 -1.80 3.92
-0.108 -1.75 4.02
-0.108 -1.70 4.12
-0.108 -1.65 4.22
-0.108 -1.60 4.32
-0.108 -1.55 4.42
-0.108 -1.50 4.52
-0.108 -1.45 4.62
-0.108 -1.40 4.72
-0.108 -1.35 4.82
-0.108 -1.30 4.92
-0.108 -1.25 5.02
-0.108 -1.20 5.12
-0.108 -1.15 5.22
-0.108 -1.10 5.32
-0.108 -1.05 5.42
-0.108 -1.00 5.52
-0.097 -5.00 -2.48
-0.097 -4.95 -2.38
-0.097 -4.90 -2.28
-0.097 -4.85 -2.18
-0.097 -4.80 -2.08
-0.097 -4.75 -1.98
-0.097 -4.70 -1.88
-0.097 -4.65 -1.78
-0.097 -4.60 -1.68
-0.097 -4.55 -1.58
-0.097 -4.50 -1.48
-0.097 -4.45 -1.38
-0.097 -4.40 -1.28
-0.097 -4.35 -1.18
-0.097 -4.30 -1.08
-0.097 -4.25 -0.98
-0.097 -4.20 -0.88
-0.097 -4.15 -0.78
-0.097 -4.10 -0.68
-0.097 -4.05 -0.58
-0.097 -4.00 -0.48
-0.097 -3.95 -0.38
-0.097 -3.90 -0.28
-0.097 -3.85 -0.18
-0.097 -3.80 -0.08
-0.097 -3.75 0.02
-0.097 -3.70 0.12
-0.097 -3.65 0.22
-0.097 -3.60 0.32
-0.097 -3.55 0.42
-0.097 -3.50 0.52
-0.097 -3.45 0.62
-0.097 -3.40 0.72
-0.097 -3.35 0.82
-0.097 -3.30 0.92
-0.097 -3.25 1.02
-0.097 -3.20 1.12
-0.097 -3.15 1.22
-0.097 -3.10 1.32
-0.097 -3.05 1.42
-0.097 -3.00 1.52
-0.097 -2.95 1.62
-0.097 -2.90 1.72
-0.097 -2.85 1.82
-0.097 -2.80 1.92
-0.097 -2.75 2.02
-0.097 -2.70 2.12
-0.097 -2.65 2.22
-0.097 -2.60 2.32
-0.097 -2.55 2.42
-0.097 -2.50 2.52
-0.097 -2.45 2.62
-0.097 -2.40 2.72
-0.097 -2.35 2.82
-0.097 -2.30 2.92
-0.097 -2.25 3.02
-0.097 -2.20 3.12
-0.097 -2.15 3.22
-0.097 -2.10 3.32
-0.097 -2.05 3.42
-0.097 -2.00 3.52
-0.097 -1.95 3.62
-0.097 -1.90 3.72
-0.097 -1.85 3.82
-0.097 -1.80 3.92
-0.097 -1.75 4.02
-0.097 -1.70 4.12
-0.097 -1.65 4.22
-0.097 -1.60 4.32
-0.097 -1.55 4.42
-0.097 -1.50 4.52
-0.097 -1.45 4.62
-0.097 -1.40 4.72
-0.097 -1.35 4.82
-0.097 -1.30 4.92
-0.097 -1.25 5.02
-0.097 -1.20 5.12
-0.097 -1.15 5.22
-0.097 -1.10 5.32
-0.097 -1.05 5.42
-0.097 -1.00 5.52
-0.086 -5.00 -2.48
-0.086 -4.95 -2.38
-0.086 -4.90 -2.28
-0.086 -4.85 -2.18
-0.086 -4.80 -2.08
-0.086 -4.75 -1.98
-0.086 -4.70 -1.88
-0.086 -4.65 -1.78
-0.086 -4.60 -1.68
-0.086 -4.55 -1.58
-0.086 -4.50 -1.48
-0.086 -4.45 -1.38
-0.086 -4.40 -1.28
-0.086 -4.35 -1.18
-0.086 -4.30 -1.08
-0.086 -4.25 -0.98
-0.086 -4.20 -0.88
-0.086 -4.15 -0.78
-0.086 -4.10 -0.68
-0.086 -4.05 -0.58
-0.086 -4.00 -0.48
-0.086 -3.95 -0.38
-0.086 -3.90 -0.28
-0.086 -3.85 -0.18
-0.086 -3.80 -0.08
-0.086 -3.75 0.02
-0.086 -3.70 0.12
-0.086 -3.65 0.22
-0.086 -3.60 0.32
-0.086 -3.55 0.42
-0.086 -3.50 0.52
-0.086 -3.45 0.62
-0.086 -3.40 0.72
-0.086 -3.35 0.82
-0.086 -3.30 0.92
-0.086 -3.25 1.02
-0.086 -3.20 1.12
-0.086 -3.15 1.22
-0.086 -3.10 1.32
-0.086 -3.05 1.42
-0.086 -3.00 1.52
-0.086 -2.95 1.62
-0.086 -2.90 1.72
-0.086 -2.85 1.82
-0.086 -2.80 1.92
-0.086 -2.75 2.02
-0.086 -2.70 2.12
-0.086 -2.65 2.22
-0.086 -2.60 2.32
-0.086 -2.55 2.42
-0.086 -2.50 2.52
-0.086 -2.45 2.62
-0.086 -2.40 2.72
-0.086 -2.35 2.82
-0.086 -2.30 2.92
-0.086 -2.25 3.02
-0.086 -2.20 3.12
-0.086 -2.15 3.22
-0.086 -2.10 3.32
-0.086 -2.05 3.42
-0.086 -2.00 3.52
-0.086 -1.95 3.62
-0.086 -1.90 3.72
-0.086 -1.85 3.82
-0.086 -1.80 3.92
-0.086 -1.75 4.02
-0.086 -1.70 4.12
-0.086 -1.65 4.22
-0.086 -1.60 4.32
-0.086 -1.55 4.42
-0.086 -1.50 4.52
-0.086 -1.45 4.62
-0.086 -1.40 4.72
-0.086 -1.35 4.82
-0.086 -1.30 4.92
-0.086 -1.25 5.02
-0.086 -1.20 5.12
-0.086 -1.15 5.22
-0.086 -1.10 5.32
-0.086 -1.05 5.42
-0.086 -1.00 5.52
-0.076 -5.00 -2.48
-0.076 -4.95 -2.38
-0.076 -4.90 -2.28
-0.076 -4.85 -2.18
-0.076 -4.80 -2.08
-0.076 -4.75 -1.98
-0.076 -4.70 -1.88
-0.076 -4.65 -1.78
-0.076 -4.60 -1.68
-0.076 -4.55 -1.58
-0.076 -4.50 -1.48
-0.076 -4.45 -1.38
-0.076 -4.40 -1.28
-0.076 -4.35 -1.18
-0.076 -4.30 -1.08
-0.076 -4.25 -0.98
-0.076 -4.20 -0.88
-0.076 -4.15 -0.78
-0.076 -4.10 -0.68
-0.076 -4.05 -0.58
-0.076 -4.00 -0.48
-0.076 -3.95 -0.38
-0.076 -3.90 -0.28
-0.076 -3.85 -0.18
-0.076 -3.80 -0.08
-0.076 -3.75 0.02
-0.076 -3.70 0.12
-0.076 -3.65 0.22
-0.076 -3.60 0.32
-0.076 -3.55 0.42
-0.076 -3.50 0.52
-0.076 -3.45 0.62
-0.076 -3.40 0.72
-0.076 -3.35 0.82
-0.076 -3.30 0.92
-0.076 -3.25 1.02
-0.076 -3.20 1.12
-0.076 -3.15 1.22
-0.076 -3.10 1.32
-0.076 -3.05 1.42
-0.076 -3.00 1.52
-0.076 -2.95 1.62
-0.076 -2.90 1.72
-0.076 -2.85 1.82
-0.076 -2.80 1.92
-0.076 -2.75 2.02
-0.076 -2.70 2.12
-0.076 -2.65 2.22
-0.076 -2.60 2.32
-0.076 -2.55 2.42
-0.076 -2.50 2.52
-0.076 -2.45 2.62
-0.076 -2.40 2.72
-0.076 -2.35 2.82
-0.076 -2.30 2.92
-0.076 -2.25 3.02
-0.076 -2.20 3.12
-0.076 -2.15 3.22
-0.076 -2.10 3.32
-0.076 -2.05 3.42
-0.076 -2.00 3.52
-0.076 -1.95 3.62
-0.076 -1.90 3.72
-0.076 -1.85 3.82
-0.076 -1.80 3.92
-0.076 -1.75 4.02
-0.076 -1.70 4.12
-0.076 -1.65 4.22
-0.076 -1.60 4.32
-0.076 -1.55 4.42
-0.076 -1.50 4.52
-0.076 -1.45 4.62
-0.076 -1.40 4.72
-0.076 -1.35 4.82
-0.076 -1.30 4.92
-0.076 -1.25 5.02
-0.076 -1.20 5.12
-0.076 -1.15 5.22
-0.076 -1.10 5.32
-0.076 -1.05 5.42
-0.076 -1.00 5.52
-0.066 -5.00 -2.48
-0.066 -4.95 -2.38
-0.066 -4.90 -2.28
-0.066 -4.85 -2.18
-0.066 -4.80 -2.08
-0.066 -4.75 -1.98
-0.066 -4.70 -1.88
-0.066 -4.65 -1.78
-0.066 -4.60 -1.68
-0.066 -4.55 -1.58
-0.066 -4.50 -1.48
-0.066 -4.45 -1.38
-0.066 -4.40 -1.28
-0.066 -4.35 -1.18
-0.066 -4.30 -1.08
-0.066 -4.25 -0.98
-0.066 -4.20 -0.88
-0.066 -4.15 -0.78
-0.066 -4.10 -0.68
-0.066 -4.05 -0.58
-0.066 -4.00 -0.48
-0.066 -3.95 -0.38
-0.066 -3.90 -0.28
-0.066 -3.85 -0.18
-0.066 -3.80 -0.08
-0.066 -3.75 0.02
-0.066 -3.70 0.12
-0.066 -3.65 0.22
-0.066 -3.60 0.32
-0.066 -3.55 0.42
-0.066 -3.50 0.52
-0.066 -3.45 0.62
-0.066 -3.40 0.72
-0.066 -3.35 0.82
-0.066 -3.30 0.92
-0.066 -3.25 1.02
-0.066 -3.20 1.12
-0.066 -3.15 1.22
-0.066 -3.10 1.32
-0.066 -3.05 1.42
-0.066 -3.00 1.52
-0.066 -2.95 1.62
-0.066 -2.90 1.72
-0.066 -2.85 1.82
-0.066 -2.80 1.92
-0.066 -2.75 2.02
-0.066 -2.70 2.12
-0.066 -2.65 2.22
-0.066 -2.60 2.32
-0.066 -2.55 2.42
-0.066 -2.50 2.52
-0.066 -2.45 2.62
-0.066 -2.40 2.72
-0.066 -2.35 2.82
-0.066 -2.30 2.92
-0.066 -2.25 3.02
-0.066 -2.20 3.12
-0.066 -2.15 3.22
-0.066 -2.10 3.32
-0.066 -2.05 3.42
-0.066 -2.00 3.52
-0.066 -1.95 3.62
-0.066 -1.90 3.72
-0.066 -1.85 3.82
-0.066 -1.80 3.92
-0.066 -1.75 4.02
-0.066 -1.70 4.12
-0.066 -1.65 4.22
-0.066 -1.60 4.32
-0.066 -1.55 4.42
-0.066 -1.50 4.52
-0.066 -1.45 4.62
-0.066 -1.40 4.72
-0.066 -1.35 4.82
-0.066 -1.30 4.92
-0.066 -1.25 5.02
-0.066 -1.20 5.12
-0.066 -1.15 5.22
-0.066 -1.10 5.32
-0.066 -1.05 5.42
-0.066 -1.00 5.52
-0.056 -5.00 -2.48
-0.056 -4.95 -2.38
-0.056 -4.90 -2.28
-0.056 -4.85 -2.18
-0.056 -4.80 -2.08
-0.056 -4.75 -1.98
-0.056 -4.70 -1.88
-0.056 -4.65 -1.78
-0.056 -4.60 -1.68
-0.056 -4.55 -1.58
-0.056 -4.50 -1.48
-0.056 -4.45 -1.38
-0.056 -4.40 -1.28
-0.056 -4.35 -1.18
-0.056 -4.30 -1.08
-0.056 -4.25 -0.98
-0.056 -4.20 -0.88
-0.056 -4.15 -0.78
-0.056 -4.10 -0.68
-0.056 -4.05 -0.58
-0.056 -4.00 -0.48
-0.056 -3.95 -0.38
-0.056 -3.90 -0.28
-0.056 -3.85 -0.18
-0.056 -3.80 -0.08
-0.056 -3.75 0.02
-0.056 -3.70 0.12
-0.056 -3.65 0.22
-0.056 -3.60 0.32
-0.056 -3.55 0.42
-0.056 -3.50 0.52
-0.056 -3.45 0.62
-0.056 -3.40 0.72
-0.056 -3.35 0.82
-0.056 -3.30 0.92
-0.056 -3.25 1.02
-0.056 -3.20 1.12
-0.056 -3.15 1.22
-0.056 -3.10 1.32
-0.056 -3.05 1.42
-0.056 -3.00 1.52
-0.056 -2.95 1.62
-0.056 -2.90 1.72
-0.056 -2.85 1.82
-0.056 -2.80 1.92
-0.056 -2.75 2.02
-0.056 -2.70 2.12
-0.056 -2.65 2.22
-0.056 -2.60 2.32
-0.056 -2.55 2.42
-0.056 -2.50 2.52
-0.056 -2.45 2.62
-0.056 -2.40 2.72
-0.056 -2.35 2.82
-0.056 -2.30 2.92
-0.056 -2.25 3.02
-0.056 -2.20 3.12
-0.056 -2.15 3.22
-0.056 -2.10 3.32
-0.056 -2.05 3.42
-0.056 -2.00 3.52
-0.056 -1.95 3.62
-0.056 -1.90 3.72
-0.056 -1.85 3.82
-0.056 -1.80 3.92
-0.056 -1.75 4.02
-0.056 -1.70 4.12
-0.056 -1.65 4.22
-0.056 -1.60 4.32
-0.056 -1.55 4.42
-0.056 -1.50 4.52
-0.056 -1.45 4.62
-0.056 -1.40 4.72
-0.056 -1.35 4.82
-0.056 -1.30 4.92
-0.056 -1.25 5.02
-0.056 -1.20 5.12
-0.056 -1.15 5.22
-0.056 -1.10 5.32
-0.056 -1.05 5.42
-0.056 -1.00 5.52
-0.046 -5.00 -2.48
-0.046 -4.95 -2.38
-0.046 -4.90 -2.28
-0.046 -4.85 -2.18
-0.046 -4.80 -2.08
-0.046 -4.75 -1.98
-0.046 -4.70 -1.88
-0.046 -4.65 -1.78
-0.046 -4.60 -1.68
-0.046 -4.55 -1.58
-0.046 -4.50 -1.48
-0.046 -4.45 -1.38
-0.046 -4.40 -1.28
-0.046 -4.35 -1.18
-0.046 -4.30 -1.08
-0.046 -4.25 -0.98
-0.046 -4.20 -0.88
-0.046 -4.15 -0.78
-0.046 -4.10 -0.68
-0.046 -4.05 -0.58
-0.046 -4.00 -0.48
-0.046 -3.95 -0.38
-0.046 -3.90 -0.28
-0.046 -3.85 -0.18
-0.046 -3.80 -0.08
-0.046 -3.75 0.02
-0.046 -3.70 0.12
-0.046 -3.65 0.22
-0.046 -3.60 0.32
-0.046 -3.55 0.42
-0.046 -3.50 0.52
-0.046 -3.45 0.62
-0.046 -3.40 0.72
-0.046 -3.35 0.82
-0.046 -3.30 0.92
-0.046 -3.25 1.02
-0.046 -3.20 1.12
-0.046 -3.15 1.22
-0.046 -3.10 1.32
-0.046 -3.05 1.42
-0.046 -3.00 1.52
-0.046 -2.95 1.62
-0.046 -2.90 1.72
-0.046 -2.85 1.82
-0.046 -2.80 1.92
-0.046 -2.75 2.02
-0.046 -2.70 2.12
-0.046 -2.65 2.22
-0.046 -2.60 2.32
-0.046 -2.55 2.42
-0.046 -2.50 2.52
-0.046 -2.45 2.62
-0.046 -2.40 2.72
-0.046 -2.35 2.82
-0.046 -2.30 2.92
-0.046 -2.25 3.02
-0.046 -2.20 3.12
-0.046 -2.15 3.22
-0.046 -2.10 3.32
-0.046 -2.05 3.42
-0.046 -2.00 3.52
-0.046 -1.95 3.62
-0.046 -1.90 3.72
-0.046 -1.85 3.82
-0.046 -1.80 3.92
-0.046 -1.75 4.02
-0.046 -1.70 4.12
-0.046 -1.65 4.22
-0.046 -1.60 4.32
-0.046 -1.55 4.42
-0.046 -1.50 4.52
-0.046 -1.45 4.62
-0.046 -1.40 4.72
-0.046 -1.35 4.82
-0.046 -1.30 4.92
-0.046 -1.25 5.02
-0.046 -1.20 5.12
-0.046 -1.15 5.22
-0.046 -1.10 5.32
-0.046 -1.05 5.42
-0.046 -1.00 5.52
-0.036 -5.00 -2.48
-0.036 -4.95 -2.38
-0.036 -4.90 -2.28
-0.036 -4.85 -2.18
-0.036 -4.80 -2.08
-0.036 -4.75 -1.98
-0.036 -4.70 -1.88
-0.036 -4.65 -1.78
-0.036 -4.60 -1.68
-0.036 -4.55 -1.58
-0.036 -4.50 -1.48
-0.036 -4.45 -1.38
-0.036 -4.40 -1.28
-0.036 -4.35 -1.18
-0.036 -4.30 -1.08
-0.036 -4.25 -0.98
-0.036 -4.20 -0.88
-0.036 -4.15 -0.78
-0.036 -4.10 -0.68
-0.036 -4.05 -0.58
-0.036 -4.00 -0.48
-0.036 -3.95 -0.38
-0.036 -3.90 -0.28
-0.036 -3.85 -0.18
-0.036 -3.80 -0.08
-0.036 -3.75 0.02
-0.036 -3.70 0.12
-0.036 -3.65 0.22
-0.036 -3.60 0.32
-0.036 -3.55 0.42
-0.036 -3.50 0.52
-0.036 -3.45 0.62
-0.036 -3.40 0.72
-0.036 -3.35 0.82
-0.036 -3.30 0.92
-0.036 -3.25 1.02
-0.036 -3.20 1.12
-0.036 -3.15 1.22
-0.036 -3.10 1.32
-0.036 -3.05 1.42
-0.036 -3.00 1.52
-0.036 -2.95 1.62
-0.036 -2.90 1.72
-0.036 -2.85 1.82
-0.036 -2.80 1.92
-0.036 -2.75 2.02
-0.036 -2.70 2.12
-0.036 -2.65 2.22
-0.036 -2.60 2.32
-0.036 -2.55 2.42
-0.036 -2.50 2.52
-0.036 -2.45 2.62
-0.036 -2.40 2.72
-0.036 -2.35 2.82
-0.036 -2.30 2.92
-0.036 -2.25 3.02
-0.036 -2.20 3.12
-0.036 -2.15 3.22
-0.036 -2.10 3.32
-0.036 -2.05 3.42
-0.036 -2.00 3.52
-0.036 -1.95 3.62
-0.036 -1.90 3.72
-0.036 -1.85 3.82
-0.036 -1.80 3.92
-0.036 -1.75 4.02
-0.036 -1.70 4.12
-0.036 -1.65 4.22
-0.036 -1.60 4.32
-0.036 -1.55 4.42
-0.036 -1.50 4.52
-0.036 -1.45 4.62
-0.036 -1.40 4.72
-0.036 -1.35 4.82
-0.036 -1.30 4.92
-0.036 -1.25 5.02
-0.036 -1.20 5.12
-0.036 -1.15 5.22
-0.036 -1.10 5.32
-0.036 -1.05 5.42
-0.036 -1.00 5.52
-0.027 -5.00 -2.48
-0.027 -4.95 -2.38
-0.027 -4.90 -2.28
-0.027 -4.85 -2.18
-0.027 -4.80 -2.08
-0.027 -4.75 -1.98
-0.027 -4.70 -1.88
-0.027 -4.65 -1.78
-0.027 -4.60 -1.68
-0.027 -4.55 -1.58
-0.027 -4.50 -1.48
-0.027 -4.45 -1.38
-0.027 -4.40 -1.28
-0.027 -4.35 -1.18
-0.027 -4.30 -1.08
-0.027 -4.25 -0.98
-0.027 -4.20 -0.88
-0.027 -4.15 -0.78
-0.027 -4.10 -0.68
-0.027 -4.05 -0.58
-0.027 -4.00 -0.48
-0.027 -3.95 -0.38
-0.027 -3.90 -0.28
-0.027 -3.85 -0.18
-0.027 -3.80 -0.08
-0.027 -3.75 0.02
-0.027 -3.70 0.12
-0.027 -3.65 0.22
-0.027 -3.60 0.32
-0.027 -3.55 0.42
-0.027 -3.50 0.52
-0.027 -3.45 0.62
-0.027 -3.40 0.72
-0.027 -3.35 0.82
-0.027 -3.30 0.92
-0.027 -3.25 1.02
-0.027 -3.20 1.12
-0.027 -3.15 1.22
-0.027 -3.10 1.32
-0.027 -3.05 1.42
-0.027 -3.00 1.52
-0.027 -2.95 1.62
-0.027 -2.90 1.72
-0.027 -2.85 1.82
-0.027 -2.80 1.92
-0.027 -2.75 2.02
-0.027 -2.70 2.12
-0.027 -2.65 2.22
-0.027 -2.60 2.32
-0.027 -2.55 2.42
-0.027 -2.50 2.52
-0.027 -2.45 2.62
-0.027 -2.40 2.72
-0.027 -2.35 2.82
-0.027 -2.30 2.92
-0.027 -2.25 3.02
-0.027 -2.20 3.12
-0.027 -2.15 3.22
-0.027 -2.10 3.32
-0.027 -2.05 3.42
-0.027 -2.00 3.52
-0.027 -1.95 3.62
-0.027 -1.90 3.72
-0.027 -1.85 3.82
-0.027 -1.80 3.92
-0.027 -1.75 4.02
-0.027 -1.70 4.12
-0.027 -1.65 4.22
-0.027 -1.60 4.32
-0.027 -1.55 4.42
-0.027 -1.50 4.52
-0.027 -1.45 4.62
-0.027 -1.40 4.72
-0.027 -1.35 4.82
-0.027 -1.30 4.92
-0.027 -1.25 5.02
-0.027 -1.20 5.12
-0.027 -1.15 5.22
-0.027 -1.10 5.32
-0.027 -1.05 5.42
-0.027 -1.00 5.52
-0.018 -5.00 -2.49
-0.018 -4.95 -2.39
-0.018 -4.90 -2.29
-0.018 -4.85 -2.19
-0.018 -4.80 -2.09
-0.018 -4.75 -1.99
-0.018 -4.70 -1.89
-0.018 -4.65 -1.79
-0.018 -4.60 -1.69
-0.018 -4.55 -1.59
-0.018 -4.50 -1.49
-0.018 -4.45 -1.39
-0.018 -4.40 -1.29
-0.018 -4.35 -1.19
-0.018 -4.30 -1.09
-0.018 -4.25 -0.99
-0.018 -4.20 -0.89
-0.018 -4.15 -0.79
-0.018 -4.10 -0.69
-0.018 -4.05 -0.59
-0.018 -4.00 -0.49
-0.018 -3.95 -0.39
-0.018 -3.90 -0.29
-0.018 -3.85 -0.19
-0.018 -3.80 -0.09
-0.018 -3.75 0.01
-0.018 -3.70 0.11
-0.018 -3.65 0.21
-0.018 -3.60 0.31
-0.018 -3.55 0.41
-0.018 -3.50 0.51
-0.018 -3.45 0.61
-0.018 -3.40 0.71
-0.018 -3.35 0.81
-0.018 -3.30 0.91
-0.018 -3.25 1.01
-0.018 -3.20 1.11
-0.018 -3.15 1.21
-0.018 -3.10 1.31
-0.018 -3.05 1.41
-0.018 -3.00 1.51
-0.018 -2.95 1.61
-0.018 -2.90 1.71
-0.018 -2.85 1.81
-0.018 -2.80 1.91
-0.018 -2.75 2.01
-0.018 -2.70 2.11
-0.018 -2.65 2.21
-0.018 -2.60 2.31
-0.018 -2.55 2.41
-0.018 -2.50 2.51
-0.018 -2.45 2.61
-0.018 -2.40 2.71
-0.018 -2.35 2.81
-0.018 -2.30 2.91
-0.018 -2.25 3.01
-0.018 -2.20 3.11
-0.018 -2.15 3.21
-0.018 -2.10 3.31
-0.018 -2.05 3.41
-0.018 -2.00 3.51
-0.018 -1.95 3.61
-0.018 -1.90 3.71
-0.018 -1.85 3.81
-0.018 -1.80 3.91
-0.018 -1.75 4.01
-0.018 -1.70 4.11
-0.018 -1.65 4.21
-0.018 -1.60 4.31
-0.018 -1.55 4.41
-0.018 -1.50 4.51
-0.018 -1.45 4.61
-0.018 -1.40 4.71
-0.018 -1.35 4.81
-0.018 -1.30 4.91
-0.018 -1.25 5.01
-0.018 -1.20 5.11
-0.018 -1.15 5.21
-0.018 -1.10 5.31
-0.018 -1.05 5.41
-0.018 -1.00 5.51
-0.009 -5.00 -2.49
-0.009 -4.95 -2.39
-0.009 -4.90 -2.29
-0.009 -4.85 -2.19
-0.009 -4.80 -2.09
-0.009 -4.75 -1.99
-0.009 -4.70 -1.89
-0.009 -4.65 -1.79
-0.009 -4.60 -1.69
-0.009 -4.55 -1.59
-0.009 -4.50 -1.49
-0.009 -4.45 -1.39
-0.009 -4.40 -1.29
-0.009 -4.35 -1.19
-0.009 -4.30 -1.09
-0.009 -4.25 -0.99
-0.009 -4.20 -0.89
-0.009 -4.15 -0.79
-0.009 -4.10 -0.69
-0.009 -4.05 -0.59
-0.009 -4.00 -0.49
-0.009 -3.95 -0.39
-0.009 -3.90 -0.29
-0.009 -3.85 -0.19
-0.009 -3.80 -0.09
-0.009 -3.75 0.01
-0.009 -3.70 0.11
-0.009 -3.65 0.21
-0.009 -3.60 0.31
-0.009 -3.55 0.41
-0.009 -3.50 0.51
-0.009 -3.45 0.61
-0.009 -3.40 0.71
-0.009 -3.35 0.81
-0.009 -3.30 0.91
-0.009 -3.25 1.01
-0.009 -3.20 1.11
-0.009 -3.15 1.21
-0.009 -3.10 1.31
-0.009 -3.05 1.41
-0.009 -3.00 1.51
-0.009 -2.95 1.61
-0.009 -2.90 1.71
-0.009 -2.85 1.81
-0.009 -2.80 1.91
-0.009 -2.75 2.01
-0.009 -2.70 2.11
-0.009 -2.65 2.21
-0.009 -2.60 2.31
-0.009 -2.55 2.41
-0.009 -2.50 2.51
-0.009 -2.45 2.61
-0.009 -2.40 2.71
-0.009 -2.35 2.81
-0.009 -2.30 2.91
-0.009 -2.25 3.01
-0.009 -2.20 3.11
-0.009 -2.15 3.21
-0.009 -2.10 3.31
-0.009 -2.05 3.41
-0.009 -2.00 3.51
-0.009 -1.95 3.61
-0.009 -1.90 3.71
-0.009 -1.85 3.81
-0.009 -1.80 3.91
-0.009 -1.75 4.01
-0.009 -1.70 4.11
-0.009 -1.65 4.21
-0.009 -1.60 4.31
-0.009 -1.55 4.41
-0.009 -1.50 4.51
-0.009 -1.45 4.61
-0.009 -1.40 4.71
-0.009 -1.35 4.81
-0.009 -1.30 4.91
-0.009 -1.25 5.01
-0.009 -1.20 5.11
-0.009 -1.15 5.21
-0.009 -1.10 5.31
-0.009 -1.05 5.41
-0.009 -1.00 5.51
0.000 -5.00 -2.49
0.000 -4.95 -2.39
0.000 -4.90 -2.29
0.000 -4.85 -2.19
0.000 -4.80 -2.09
0.000 -4.75 -1.99
0.000 -4.70 -1.89
0.000 -4.65 -1.79
0.000 -4.60 -1.69
0.000 -4.55 -1.59
0.000 -4.50 -1.49
0.000 -4.45 -1.39
0.000 -4.40 -1.29
0.000 -4.35 -1.19
0.000 -4.30 -1.09
0.000 -4.25 -0.99
0.000 -4.20 -0.89
0.000 -4.15 -0.79
0.000 -4.10 -0.69
0.000 -4.05 -0.59
0.000 -4.00 -0.49
0.000 -3.95 -0.39
0.000 -3.90 -0.29
0.000 -3.85 -0.19
0.000 -3.80 -0.09
0.000 -3.75 0.01
0.000 -3.70 0.11
0.000 -3.65 0.21
0.000 -3.60 0.31
0.000 -3.55 0.41
0.000 -3.50 0.51
0.000 -3.45 0.61
0.000 -3.40 0.71
0.000 -3.35 0.81
0.000 -3.30 0.91
0.000 -3.25 1.01
0.000 -3.20 1.11
0.000 -3.15 1.21
0.000 -3.10 1.31
0.000 -3.05 1.41
0.000 -3.00 1.51
0.000 -2.95 1.61
0.000 -2.90 1.71
0.000 -2.85 1.81
0.000 -2.80 1.91
0.000 -2.75 2.01
0.000 -2.70 2.11
0.000 -2.65 2.21
0.000 -2.60 2.31
0.000 -2.55 2.41
0.000 -2.50 2.51
0.000 -2.45 2.61
0.000 -2.40 2.71
0.000 -2.35 2.81
0.000 -2.30 2.91
0.000 -2.25 3.01
0.000 -2.20 3.11
0.000 -2.15 3.21
0.000 -2.10 3.31
0.000 -2.05 3.41
0.000 -2.00 3.51
0.000 -1.95 3.61
0.000 -1.90 3.71
0.000 -1.85 3.81
0.000 -1.80 3.91
0.000 -1.75 4.01
0.000 -1.70 4.11
0.000 -1.65 4.21
0.000 -1.60 4.31
0.000 -1.55 4.41
0.000 -1.50 4.51
0.000 -1.45 4.61
0.000 -1.40 4.71
0.000 -1.35 4.81
0.000 -1.30 4.91
0.000 -1.25 5.01
0.000 -1.20 5.11
0.000 -1.15 5.21
0.000 -1.10 5.31
0.000 -1.05 5.41
0.000 -1.00 5.51
0.009 -5.00 -2.49
0.009 -4.95 -2.39
0.009 -4.90 -2.29
0.009 -4.85 -2.19
0.009 -4.80 -2.09
0.009 -4.75 -1.99
0.009 -4.70 -1.89
0.009 -4.65 -1.79
0.009 -4.60 -1.69
0.009 -4.55 -1.59
0.009 -4.50 -1.49
0.009 -4.45 -1.39
0.009 -4.40 -1.29
0.009 -4.35 -1.19
0.009 -4.30 -1.09
0.009 -4.25 -0.99
0.009 -4.20 -0.89
0.009 -4.15 -0.79
0.009 -4.10 -0.69
0.009 -4.05 -0.59
0.009 -4.00 -0.49
0.009 -3.95 -0.39
0.009 -3.90 -0.29
0.009 -3.85 -0.19
0.009 -3.80 -0.09
0.009 -3.75 0.01
0.009 -3.70 0.11
0.009 -3.65 0.21
0.009 -3.60 0.31
0.009 -3.55 0.41
0.009 -3.50 0.51
0.009 -3.45 0.61
0.009 -3.40 0.71
0.009 -3.35 0.81
0.009 -3.30 0.91
0.009 -3.25 1.01
0.009 -3.20 1.11
0.009 -3.15 1.21
0.009 -3.10 1.31
0.009 -3.05 1.41
0.009 -3.00 1.51
0.009 -2.95 1.61
0.009 -2.90 1.71
0.009 -2.85 1.81
0.009 -2.80 1.91
0.009 -2.75 2.01
0.009 -2.70 2.11
0.009 -2.65 2.21
0.009 -2.60 2.31
0.009 -2.55 2.41
0.009 -2.50 2.51
0.009 -2.45 2.61
0.009 -2.40 2.71
0.009 -2.35 2.81
0.009 -2.30 2.91
0.009 -2.25 3.01
0.009 -2.20 3.11
0.009 -2.15 3.21
0.009 -2.10 3.31
0.009 -2.05 3.41
0.009 -2.00 3.51
0.009 -1.95 3.61
0.009 -1.90 3.71
0.009 -1.85 3.81
0.009 -1.80 3.91
0.009 -1.75 4.01
0.009 -1.70 4.11
0.009 -1.65 4.21
0.009 -1.60 4.31
0.009 -1.55 4.41
0.009 -1.50 4.51
0.009 -1.45 4.61
0.009 -1.40 4.71
0.009 -1.35 4.81
0.009 -1.30 4.91
0.009 -1.25 5.01
0.009 -1.20 5.11
0.009 -1.15 5.21
0.009 -1.10 5.31
0.009 -1.05 5.41
0.009 -1.00 5.51
0.017 -5.00 -2.49
0.017 -4.95 -2.39
0.017 -4.90 -2.29
0.017 -4.85 -2.19
0.017 -4.80 -2.09
0.017 -4.75 -1.99
0.017 -4.70 -1.89
0.017 -4.65 -1.79
0.017 -4.60 -1.69
0.017 -4.55 -1.59
0.017 -4.50 -1.49
0.017 -4.45 -1.39
0.017 -4.40 -1.29
0.017 -4.35 -1.19
0.017 -4.30 -1.09
0.017 -4.25 -0.99
0.017 -4.20 -0.89
0.017 -4.15 -0.79
0.017 -4.10 -0.69
0.017 -4.05 -0.59
0.017 -4.00 -0.49
0.017 -3.95 -0.39
0.017 -3.90 -0.29
0.017 -3.85 -0.19
0.017 -3.80 -0.09
0.017 -3.75 0.01
0.017 -3.70 0.11
0.017 -3.65 0.21
0.017 -3.60 0.31
0.017 -3.55 0.41
0.017 -3.50 0.51
0.017 -3.45 0.61
0.017 -3.40 0.71
0.017 -3.35 0.81
0.017 -3.30 0.91
0.017 -3.25 1.01
0.017 -3.20 1.11
0.017 -3.15 1.21
0.017 -3.10 1.31
0.017 -3.05 1.41
0.017 -3.00 1.51
0.017 -2.95 1.61
0.017 -2.90 1.71
0.017 -2.85 1.81
0.017 -2.80 1.91
0.017 -2.75 2.01
0.017 -2.70 2.11
0.017 -2.65 2.21
0.017 -2.60 2.31
0.017 -2.55 2.41
0.017 -2.50 2.51
0.017 -2.45 2.61
0.017 -2.40 2.71
0.017 -2.35 2.81
0.017 -2.30 2.91
0.017 -2.25 3.01
0.017 -2.20 3.11
0.017 -2.15 3.21
0.017 -2.10 3.31
0.017 -2.05 3.41
0.017 -2.00 3.51
0.017 -1.95 3.61
0.017 -1.90 3.71
0.017 -1.85 3.81
0.017 -1.80 3.91
0.017 -1.75 4.01
0.017 -1.70 4.11
0.017 -1.65 4.21
0.017 -1.60 4.31
0.017 -1.55 4.41
0.017 -1.50 4.51
0.017 -1.45 4.61
0.017 -1.40 4.71
0.017 -1.35 4.81
0.017 -1.30 4.91
0.017 -1.25 5.01
0.017 -1.20 5.11
0.017 -1.15 5.21
0.017 -1.10 5.31
0.017 -1.05 5.41
0.017 -1.00 5.51
0.025 -5.00 -2.49
0.025 -4.95 -2.39
0.025 -4.90 -2.29
0.025 -4.85 -2.19
0.025 -4.80 -2.09
0.025 -4.75 -1.99
0.025 -4.70 -1.89
0.025 -4.65 -1.79
0.025 -4.60 -1.69
0.025 -4.55 -1.59
0.025 -4.50 -1.49
0.025 -4.45 -1.39
0.025 -4.40 -1.29
0.025 -4.35 -1.19
0.025 -4.30 -1.09
0.025 -4.25 -0.99
0.025 -4.20 -0.89
0.025 -4.15 -0.79
0.025 -4.10 -0.69
0.025 -4.05 -0.59
0.025 -4.00 -0.49
0.025 -3.95 -0.39
0.025 -3.90 -0.29
0.025 -3.85 -0.19
0.025 -3.80 -0.09
0.025 -3.75 0.01
0.025 -3.70 0.11
0.025 -3.65 0.21
0.025 -3.60 0.31
0.025 -3.55 0.41
0.025 -3.50 0.51
0.025 -3.45 0.61
0.025 -3.40 0.71
0.025 -3.35 0.81
0.025 -3.30 0.91
0.025 -3.25 1.01
0.025 -3.20 1.11
0.025 -3.15 1.21
0.025 -3.10 1.31
0.025 -3.05 1.41
0.025 -3.00 1.51
0.025 -2.95 1.61
0.025 -2.90 1.71
0.025 -2.85 1.81
0.025 -2.80 1.91
0.025 -2.75 2.01
0.025 -2.70 2.11
0.025 -2.65 2.21
0.025 -2.60 2.31
0.025 -2.55 2.41
0.025 -2.50 2.51
0.025 -2.45 2.61
0.025 -2.40 2.71
0.025 -2.35 2.81
0.025 -2.30 2.91
0.025 -2.25 3.01
0.025 -2.20 3.11
0.025 -2.15 3.21
0.025 -2.10 3.31
0.025 -2.05 3.41
0.025 -2.00 3.51
0.025 -1.95 3.61
0.025 -1.90 3.71
0.025 -1.85 3.81
0.025 -1.80 3.91
0.025 -1.75 4.01
0.025 -1.70 4.11
0.025 -1.65 4.21
0.025 -1.60 4.31
0.025 -1.55 4.41
0.025 -1.50 4.51
0.025 -1.45 4.61
0.025 -1.40 4.71
0.025 -1.35 4.81
0.025 -1.30 4.91
0.025 -1.25 5.01
0.025 -1.20 5.11
0.025 -1.15 5.21
0.025 -1.10 5.31
0.025 -1.05 5.41
0.025 -1.00 5.51
0.033 -5.00 -2.49
0.033 -4.95 -2.39
0.033 -4.90 -2.29
0.033 -4.85 -2.19
0.033 -4.80 -2.09
0.033 -4.75 -1.99
0.033 -4.70 -1.89
0.033 -4.65 -1.79
0.033 -4.60 -1.69
0.033 -4.55 -1.59
0.033 -4.50 -1.49
0.033 -4.45 -1.39
0.033 -4.40 -1.29
0.033 -4.35 -1.19
0.033 -4.30 -1.09
0.033 -4.25 -0.99
0.033 -4.20 -0.89
0.033 -4.15 -0.79
0.033 -4.10 -0.69
0.033 -4.05 -0.59
0.033 -4.00 -0.49
0.033 -3.95 -0.39
0.033 -3.90 -0.29
0.033 -3.85 -0.19
0.033 -3.80 -0.09
0.033 -3.75 0.01
0.033 -3.70 0.11
0.033 -3.65 0.21
0.033 -3.60 0.31
0.033 -3.55 0.41
0.033 -3.50 0.51
0.033 -3.45 0.61
0.033 -3.40 0.71
0.033 -3.35 0.81
0.033 -3.30 0.91
0.033 -3.25 1.01
0.033 -3.20 1.11
0.033 -3.15 1.21
0.033 -3.10 1.31
0.033 -3.05 1.41
0.033 -3.00 1.51
0.033 -2.95 1.61
0.033 -2.90 1.71
0.033 -2.85 1.81
0.033 -2.80 1.91
0.033 -2.75 2.01
0.033 -2.70 2.11
0.033 -2.65 2.21
0.033 -2.60 2.31
0.033 -2.55 2.41
0.033 -2.50 2.51
0.033 -2.45 2.61
0.033 -2.40 2.71
0.033 -2.35 2.81
0.033 -2.30 2.91
0.033 -2.25 3.01
0.033 -2.20 3.11
0.033 -2.15 3.21
0.033 -2.10 3.31
0.033 -2.05 3.41
0.033 -2.00 3.51
0.033 -1.95 3.61
0.033 -1.90 3.71
0.033 -1.85 3.81
0.033 -1.80 3.91
0.033 -1.75 4.01
0.033 -1.70 4.11
0.033 -1.65 4.21
0.033 -1.60 4.31
0.033 -1.55 4.41
0.033 -1.50 4.51
0.033 -1.45 4.61
0.033 -1.40 4.71
0.033 -1.35 4.81
0.033 -1.30 4.91
0.033 -1.25 5.01
0.033 -1.20 5.11
0.033 -1.15 5.21
0.033 -1.10 5.31
0.033 -1.05 5.41
0.033 -1.00 5.51
0.041 -5.00 -2.49
0.041 -4.95 -2.39
0.041 -4.90 -2.29
0.041 -4.85 -2.19
0.041 -4.80 -2.09
0.041 -4.75 -1.99
0.041 -4.70 -1.89
0.041 -4.65 -1.79
0.041 -4.60 -1.69
0.041 -4.55 -1.59
0.041 -4.50 -1.49
0.041 -4.45 -1.39
0.041 -4.40 -1.29
0.041 -4.35 -1.19
0.041 -4.30 -1.09
0.041 -4.25 -0.99
0.041 -4.20 -0.89
0.041 -4.15 -0.79
0.041 -4.10 -0.69
0.041 -4.05 -0.59
0.041 -4.00 -0.49
0.041 -3.95 -0.39
0.041 -3.90 -0.29
0.041 -3.85 -0.19
0.041 -3.80 -0.09
0.041 -3.75 0.01
0.041 -3.70 0.11
0.041 -3.65 0.21
0.041 -3.60 0.31
0.041 -3.55 0.41
0.041 -3.50 0.51
0.041 -3.45 0.61
0.041 -3.40 0.71
0.041 -3.35 0.81
0.041 -3.30 0.91
0.041 -3.25 1.01
0.041 -3.20 1.11
0.041 -3.15 1.21
0.041 -3.10 1.31
0.041 -3.05 1.41
0.041 -3.00 1.51
0.041 -2.95 1.61
0.041 -2.90 1.71
0.041 -2.85 1.81
0.041 -2.80 1.91
0.041 -2.75 2.01
0.041 -2.70 2.11
0.041 -2.65 2.21
0.041 -2.60 2.31
0.041 -2.55 2.41
0.041 -2.50 2.51
0.041 -2.45 2.61
0.041 -2.40 2.71
0.041 -2.35 2.81
0.041 -2.30 2.91
0.041 -2.25 3.01
0.041 -2.20 3.11
0.041 -2.15 3.21
0.041 -2.10 3.31
0.041 -2.05 3.41
0.041 -2.00 3.51
0.041 -1.95 3.61
0.041 -1.90 3.71
0.041 -1.85 3.81
0.041 -1.80 3.91
0.041 -1.75 4.01
0.041 -1.70 4.11
0.041 -1.65 4.21
0.041 -1.60 4.31
0.041 -1.55 4.41
0.041 -1.50 4.51
0.041 -1.45 4.61
0.041 -1.40 4.71
0.041 -1.35 4.81
0.041 -1.30 4.91
0.041 -1.25 5.01
0.041 -1.20 5.11
0.041 -1.15 5.21
0.041 -1.10 5.31
0.041 -1.05 5.41
0.041 -1.00 5.51
0.049 -5.00 -2.49
0.049 -4.95 -2.39
0.049 -4.90 -2.29
0.049 -4.85 -2.19
0.049 -4.80 -2.09
0.049 -4.75 -1.99
0.049 -4.70 -1.89
0.049 -4.65 -1.79
0.049 -4.60 -1.69
0.049 -4.55 -1.59
0.049 -4.50 -1.49
0.049 -4.45 -1.39
0.049 -4.40 -1.29
0.049 -4.35 -1.19
0.049 -4.30 -1.09
0.049 -4.25 -0.99
0.049 -4.20 -0.89
0.049 -4.15 -0.79
0.049 -4.10 -0.69
0.049 -4.05 -0.59
0.049 -4.00 -0.49
0.049 -3.95 -0.39
0.049 -3.90 -0.29
0.049 -3.85 -0.19
0.049 -3.80 -0.09
0.049 -3.75 0.01
0.049 -3.70 0.11
0.049 -3.65 0.21
0.049 -3.60 0.31
0.049 -3.55 0.41
0.049 -3.50 0.51
0.049 -3.45 0.61
0.049 -3.40 0.71
0.049 -3.35 0.81
0.049 -3.30 0.91
0.049 -3.25 1.01
0.049 -3.20 1.11
0.049 -3.15 1.21
0.049 -3.10 1.31
0.049 -3.05 1.41
0.049 -3.00 1.51
0.049 -2.95 1.61
0.049 -2.90 1.71
0.049 -2.85 1.81
0.049 -2.80 1.91
0.049 -2.75 2.01
0.049 -2.70 2.11
0.049 -2.65 2.21
0.049 -2.60 2.31
0.049 -2.55 2.41
0.049 -2.50 2.51
0.049 -2.45 2.61
0.049 -2.40 2.71
0.049 -2.35 2.81
0.049 -2.30 2.91
0.049 -2.25 3.01
0.049 -2.20 3.11
0.049 -2.15 3.21
0.049 -2.10 3.31
0.049 -2.05 3.41
0.049 -2.00 3.51
0.049 -1.95 3.61
0.049 -1.90 3.71
0.049 -1.85 3.81
0.049 -1.80 3.91
0.049 -1.75 4.01
0.049 -1.70 4.11
0.049 -1.65 4.21
0.049 -1.60 4.31
0.049 -1.55 4.41
0.049 -1.50 4.51
0.049 -1.45 4.61
0.049 -1.40 4.71
0.049 -1.35 4.81
0.049 -1.30 4.91
0.049 -1.25 5.01
0.049 -1.20 5.11
0.049 -1.15 5.21
0.049 -1.10 5.31
0.049 -1.05 5.41
0.049 -1.00 5.51
0.057 -5.00 -2.50
0.057 -4.95 -2.40
0.057 -4.90 -2.30
0.057 -4.85 -2.20
0.057 -4.80 -2.10
0.057 -4.75 -2.00
0.057 -4.70 -1.90
0.057 -4.65 -1.80
0.057 -4.60 -1.70
0.057 -4.55 -1.60
0.057 -4.50 -1.50
0.057 -4.45 -1.40
0.057 -4.40 -1.30
0.057 -4.35 -1.20
0.057 -4.30 -1.10
0.057 -4.25 -1.00
0.057 -4.20 -0.90
0.057 -4.15 -0.80
0.057 -4.10 -0.70
0.057 -4.05 -0.60
0.057 -4.00 -0.50
0.057 -3.95 -0.40
0.057 -3.90 -0.30
0.057 -3.85 -0.20
0.057 -3.80 -0.10
0.057 -3.75 0.00
0.057 -3.70 0.10
0.057 -3.65 0.20
0.057 -3.60 0.30
0.057 -3.55 0.40
0.057 -3.50 0.50
0.057 -3.45 0.60
0.057 -3.40 0.70
0.057 -3.35 0.80
0.057 -3.30 0.90
0.057 -3.25 1.00
0.057 -3.20 1.10
0.057 -3.15 1.20
0.057 -3.10 1.30
0.057 -3.05 1.40
0.057 -3.00 1.50
0.057 -2.95 1.60
0.057 -2.90 1.70
0.057 -2.85 1.80
0.057 -2.80 1.90
0.057 -2.75 2.00
0.057 -2.70 2.10
0.057 -2.65 2.20
0.057 -2.60 2.30
0.057 -2.55 2.40
0.057 -2.50 2.50
0.057 -2.45 2.60
0.057 -2.40 2.70
0.057 -2.35 2.80
0.057 -2.30 2.90
0.057 -2.25 3.00
0.057 -2.20 3.10
0.057 -2.15 3.20
0.057 -2.10 3.30
0.057 -2.05 3.40
0.057 -2.00 3.50
0.057 -1.95 3.60
0.057 -1.90 3.70
0.057 -1.85 3.80
0.057 -1.80 3.90
0.057 -1.75 4.00
0.057 -1.70 4.10
0.057 -1.65 4.20
0.057 -1.60 4.30
0.057 -1.55 4.40
0.057 -1.50 4.50
0.057 -1.45 4.60
0.057 -1.40 4.70
0.057 -1.35 4.80
0.057 -1.30 4.90
0.057 -1.25 5.00
0.057 -1.20 5.10
0.057 -1.15 5.20
0.057 -1.10 5.30
0.057 -1.05 5.40
0.057 -1.00 5.50
0.064 -5.00 -2.50
0.064 -4.95 -2.40
0.064 -4.90 -2.30
0.064 -4.85 -2.20
0.064 -4.80 -2.10
0.064 -4.75 -2.00
0.064 -4.70 -1.90
0.064 -4.65 -1.80
0.064 -4.60 -1.70
0.064 -4.55 -1.60
0.064 -4.50 -1.50
0.064 -4.45 -1.40
0.064 -4.40 -1.30
0.064 -4.35 -1.20
0.064 -4.30 -1.10
0.064 -4.25 -1.00
0.064 -4.20 -0.90
0.064 -4.15 -0.80
0.064 -4.10 -0.70
0.064 -4.05 -0.60
0.064 -4.00 -0.50
0.064 -3.95 -0.40
0.064 -3.90 -0.30
0.064 -3.85 -0.20
0.064 -3.80 -0.10
0.064 -3.75 0.00
0.064 -3.70 0.10
0.064 -3.65 0.20
0.064 -3.60 0.30
0.064 -3.55 0.40
0.064 -3.50 0.50
0.064 -3.45 0.60
0.064 -3.40 0.70
0.064 -3.35 0.80
0.064 -3.30 0.90
0.064 -3.25 1.00
0.064 -3.20 1.10
0.064 -3.15 1.20
0.064 -3.10 1.30
0.064 -3.05 1.40
0.064 -3.00 1.50
0.064 -2.95 1.60
0.064 -2.90 1.70
0.064 -2.85 1.80
0.064 -2.80 1.90
0.064 -2.75 2.00
0.064 -2.70 2.10
0.064 -2.65 2.20
0.064 -2.60 2.30
0.064 -2.55 2.40
0.064 -2.50 2.50
0.064 -2.45 2.60
0.064 -2.40 2.70
0.064 -2.35 2.80
0.064 -2.30 2.90
0.064 -2.25 3.00
0.064 -2.20 3.10
0.064 -2.15 3.20
0.064 -2.10 3.30
0.064 -2.05 3.40
0.064 -2.00 3.50
0.064 -1.95 3.60
0.064 -1.90 3.70
0.064 -1.85 3.80
0.064 -1.80 3.90
0.064 -1.75 4.00
0.064 -1.70 4.10
0.064 -1.65 4.20
0.064 -1.60 4.30
0.064 -1.55 4.40
0.064 -1.50 4.50
0.064 -1.45 4.60
0.064 -1.40 4.70
0.064 -1.35 4.80
0.064 -1.30 4.90
0.064 -1.25 5.00
0.064 -1.20 5.10
0.064 -1.15 5.20
0.064 -1.10 5.30
0.064 -1.05 5.40
0.064 -1.00 5.50
0.072 -5.00 -2.50
0.072 -4.95 -2.40
0.072 -4.90 -2.30
0.072 -4.85 -2.20
0.072 -4.80 -2.10
0.072 -4.75 -2.00
0.072 -4.70 -1.90
0.072 -4.65 -1.80
0.072 -4.60 -1.70
0.072 -4.55 -1.60
0.072 -4.50 -1.50
0.072 -4.45 -1.40
0.072 -4.40 -1.30
0.072 -4.35 -1.20
0.072 -4.30 -1.10
0.072 -4.25 -1.00
0.072 -4.20 -0.90
0.072 -4.15 -0.80
0.072 -4.10 -0.70
0.072 -4.05 -0.60
0.072 -4.00 -0.50
0.072 -3.95 -0.40
0.072 -3.90 -0.30
0.072 -3.85 -0.20
0.072 -3.80 -0.10
0.072 -3.75 0.00
0.072 -3.70 0.10
0.072 -3.65 0.20
0.072 -3.60 0.30
0.072 -3.55 0.40
0.072 -3.50 0.50
0.072 -3.45 0.60
0.072 -3.40 0.70
0.072 -3.35 0.80
0.072 -3.30 0.90
0.072 -3.25 1.00
0.072 -3.20 1.10
0.072 -3.15 1.20
0.072 -3.10 1.30
0.072 -3.05 1.40
0.072 -3.00 1.50
0.072 -2.95 1.60
0.072 -2.90 1.70
0.072 -2.85 1.80
0.072 -2.80 1.90
0.072 -2.75 2.00
0.072 -2.70 2.10
0.072 -2.65 2.20
0.072 -2.60 2.30
0.072 -2.55 2.40
0.072 -2.50 2.50
0.072 -2.45 2.60
0.072 -2.40 2.70
0.072 -2.35 2.80
0.072 -2.30 2.90
0.072 -2.25 3.00
0.072 -2.20 3.10
0.072 -2.15 3.20
0.072 -2.10 3.30
0.072 -2.05 3.40
0.072 -2.00 3.50
0.072 -1.95 3.60
0.072 -1.90 3.70
0.072 -1.85 3.80
0.072 -1.80 3.90
0.072 -1.75 4.00
0.072 -1.70 4.10
0.072 -1.65 4.20
0.072 -1.60 4.30
0.072 -1.55 4.40
0.072 -1.50 4.50
0.072 -1.45 4.60
0.072 -1.40 4.70
0.072 -1.35 4.80
0.072 -1.30 4.90
0.072 -1.25 5.00
0.072 -1.20 5.10
0.072 -1.15 5.20
0.072 -1.10 5.30
0.072 -1.05 5.40
0.072 -1.00 5.50
0.079 -5.00 -2.50
0.079 -4.95 -2.40
0.079 -4.90 -2.30
0.079 -4.85 -2.20
0.079 -4.80 -2.10
0.079 -4.75 -2.00
0.079 -4.70 -1.90
0.079 -4.65 -1.80
0.079 -4.60 -1.70
0.079 -4.55 -1.60
0.079 -4.50 -1.50
0.079 -4.45 -1.40
0.079 -4.40 -1.30
0.079 -4.35 -1.20
0.079 -4.30 -1.10
0.079 -4.25 -1.00
0.079 -4.20 -0.90
0.079 -4.15 -0.80
0.079 -4.10 -0.70
0.079 -4.05 -0.60
0.079 -4.00 -0.50
0.079 -3.95 -0.40
0.079 -3.90 -0.30
0.079 -3.85 -0.20
0.079 -3.80 -0.10
0.079 -3.75 0.00
0.079 -3.70 0.10
0.079 -3.65 0.20
0.079 -3.60 0.30
0.079 -3.55 0.40
0.079 -3.50 0.50
0.079 -3.45 0.60
0.079 -3.40 0.70
0.079 -3.35 0.80
0.079 -3.30 0.90
0.079 -3.25 1.00
0.079 -3.20 1.10
0.079 -3.15 1.20
0.079 -3.10 1.30
0.079 -3.05 1.40
0.079 -3.00 1.50
0.079 -2.95 1.60
0.079 -2.90 1.70
0.079 -2.85 1.80
0.079 -2.80 1.90
0.079 -2.75 2.00
0.079 -2.70 2.10
0.079 -2.65 2.20
0.079 -2.60 2.30
0.079 -2.55 2.40
0.079 -2.50 2.50
0.079 -2.45 2.60
0.079 -2.40 2.70
0.079 -2.35 2.80
0.079 -2.30 2.90
0.079 -2.25 3.00
0.079 -2.20 3.10
0.079 -2.15 3.20
0.079 -2.10 3.30
0.079 -2.05 3.40
0.079 -2.00 3.50
0.079 -1.95 3.60
0.079 -1.90 3.70
0.079 -1.85 3.80
0.079 -1.80 3.90
0.079 -1.75 4.00
0.079 -1.70 4.10
0.079 -1.65 4.20
0.079 -1.60 4.30
0.079 -1.55 4.40
0.079 -1.50 4.50
0.079 -1.45 4.60
0.079 -1.40 4.70
0.079 -1.35 4.80
0.079 -1.30 4.90
0.079 -1.25 5.00
0.079 -1.20 5.10
0.079 -1.15 5.20
0.079 -1.10 5.30
0.079 -1.05 5.40
0.079 -1.00 5.50
0.086 -5.00 -2.50
0.086 -4.95 -2.40
0.086 -4.90 -2.30
0.086 -4.85 -2.20
0.086 -4.80 -2.10
0.086 -4.75 -2.00
0.086 -4.70 -1.90
0.086 -4.65 -1.80
0.086 -4.60 -1.70
0.086 -4.55 -1.60
0.086 -4.50 -1.50
0.086 -4.45 -1.40
0.086 -4.40 -1.30
0.086 -4.35 -1.20
0.086 -4.30 -1.10
0.086 -4.25 -1.00
0.086 -4.20 -0.90
0.086 -4.15 -0.80
0.086 -4.10 -0.70
0.086 -4.05 -0.60
0.086 -4.00 -0.50
0.086 -3.95 -0.40
0.086 -3.90 -0.30
0.086 -3.85 -0.20
0.086 -3.80 -0.10
0.086 -3.75 0.00
0.086 -3.70 0.10
0.086 -3.65 0.20
0.086 -3.60 0.30
0.086 -3.55 0.40
0.086 -3.50 0.50
0.086 -3.45 0.60
0.086 -3.40 0.70
0.086 -3.35 0.80
0.086 -3.30 0.90
0.086 -3.25 1.00
0.086 -3.20 1.10
0.086 -3.15 1.20
0.086 -3.10 1.30
0.086 -3.05 1.40
0.086 -3.00 1.50
0.086 -2.95 1.60
0.086 -2.90 1.70
0.086 -2.85 1.80
0.086 -2.80 1.90
0.086 -2.75 2.00
0.086 -2.70 2.10
0.086 -2.65 2.20
0.086 -2.60 2.30
0.086 -2.55 2.40
0.086 -2.50 2.50
0.086 -2.45 2.60
0.086 -2.40 2.70
0.086 -2.35 2.80
0.086 -2.30 2.90
0.086 -2.25 3.00
0.086 -2.20 3.10
0.086 -2.15 3.20
0.086 -2.10 3.30
0.086 -2.05 3.40
0.086 -2.00 3.50
0.086 -1.95 3.60
0.086 -1.90 3.70
0.086 -1.85 3.80
0.086 -1.80 3.90
0.086 -1.75 4.00
0.086 -1.70 4.10
0.086 -1.65 4.20
0.086 -1.60 4.30
0.086 -1.55 4.40
0.086 -1.50 4.50
0.086 -1.45 4.60
0.086 -1.40 4.70
0.086 -1.35 4.80
0.086 -1.30 4.90
0.086 -1.25 5.00
0.086 -1.20 5.10
0.086 -1.15 5.20
0.086 -1.10 5.30
0.086 -1.05 5.40
0.086 -1.00 5.50
0.093 -5.00 -2.50
0.093 -4.95 -2.40
0.093 -4.90 -2.30
0.093 -4.85 -2.20
0.093 -4.80 -2.10
0.093 -4.75 -2.00
0.093 -4.70 -1.90
0.093 -4.65 -1.80
0.093 -4.60 -1.70
0.093 -4.55 -1.60
0.093 -4.50 -1.50
0.093 -4.45 -1.40
0.093 -4.40 -1.30
0.093 -4.35 -1.20
0.093 -4.30 -1.10
0.093 -4.25 -1.00
0.093 -4.20 -0.90
0.093 -4.15 -0.80
0.093 -4.10 -0.70
0.093 -4.05 -0.60
0.093 -4.00 -0.50
0.093 -3.95 -0.40
0.093 -3.90 -0.30
0.093 -3.85 -0.20
0.093 -3.80 -0.10
0.093 -3.75 0.00
0.093 -3.70 0.10
0.093 -3.65 0.20
0.093 -3.60 0.30
0.093 -3.55 0.40
0.093 -3.50 0.50
0.093 -3.45 0.60
0.093 -3.40 0.70
0.093 -3.35 0.80
0.093 -3.30 0.90
0.093 -3.25 1.00
0.093 -3.20 1.10
0.093 -3.15 1.20
0.093 -3.10 1.30
0.093 -3.05 1.40
0.093 -3.00 1.50
0.093 -2.95 1.60
0.093 -2.90 1.70
0.093 -2.85 1.80
0.093 -2.80 1.90
0.093 -2.75 2.00
0.093 -2.70 2.10
0.093 -2.65 2.20
0.093 -2.60 2.30
0.093 -2.55 2.40
0.093 -2.50 2.50
0.093 -2.45 2.60
0.093 -2.40 2.70
0.093 -2.35 2.80
0.093 -2.30 2.90
0.093 -2.25 3.00
0.093 -2.20 3.10
0.093 -2.15 3.20
0.093 -2.10 3.30
0.093 -2.05 3.40
0.093 -2.00 3.50
0.093 -1.95 3.60
0.093 -1.90 3.70
0.093 -1.85 3.80
0.093 -1.80 3.90
0.093 -1.75 4.00
0.093 -1.70 4.10
0.093 -1.65 4.20
0.093 -1.60 4.30
0.093 -1.55 4.40
0.093 -1.50 4.50
0.093 -1.45 4.60
0.093 -1.40 4.70
0.093 -1.35 4.80
0.093 -1.30 4.90
0.093 -1.25 5.00
0.093 -1.20 5.10
0.093 -1.15 5.20
0.093 -1.10 5.30
0.093 -1.05 5.40
0.093 -1.00 5.50
0.100 -5.00 -2.50
0.100 -4.95 -2.40
0.100 -4.90 -2.30
0.100 -4.85 -2.20
0.100 -4.80 -2.10
0.100 -4.75 -2.00
0.100 -4.70 -1.90
0.100 -4.65 -1.80
0.100 -4.60 -1.70
0.100 -4.55 -1.60
0.100 -4.50 -1.50
0.100 -4.45 -1.40
0.100 -4.40 -1.30
0.100 -4.35 -1.20
0.100 -4.30 -1.10
0.100 -4.25 -1.00
0.100 -4.20 -0.90
0.100 -4.15 -0.80
0.100 -4.10 -0.70
0.100 -4.05 -0.60
0.100 -4.00 -0.50
0.100 -3.95 -0.40
0.100 -3.90 -0.30
0.100 -3.85 -0.20
0.100 -3.80 -0.10
0.100 -3.75 0.00
0.100 -3.70 0.10
0.100 -3.65 0.20
0.100 -3.60 0.30
0.100 -3.55 0.40
0.100 -3.50 0.50
0.100 -3.45 0.60
0.100 -3.40 0.70
0.100 -3.35 0.80
0.100 -3.30 0.90
0.100 -3.25 1.00
0.100 -3.20 1.10
0.100 -3.15 1.20
0.100 -3.10 1.30
0.100 -3.05 1.40
0.100 -3.00 1.50
0.100 -2.95 1.60
0.100 -2.90 1.70
0.100 -2.85 1.80
0.100 -2.80 1.90
0.100 -2.75 2.00
0.100 -2.70 2.10
0.100 -2.65 2.20
0.100 -2.60 2.30
0.100 -2.55 2.40
0.100 -2.50 2.50
0.100 -2.45 2.60
0.100 -2.40 2.70
0.100 -2.35 2.80
0.100 -2.30 2.90
0.100 -2.25 3.00
0.100 -2.20 3.10
0.100 -2.15 3.20
0.100 -2.10 3.30
0.100 -2.05 3.40
0.100 -2.00 3.50
0.100 -1.95 3.60
0.100 -1.90 3.70
0.100 -1.85 3.80
0.100 -1.80 3.90
0.100 -1.75 4.00
0.100 -1.70 4.10
0.100 -1.65 4.20
0.100 -1.60 4.30
0.100 -1.55 4.40
0.100 -1.50 4.50
0.100 -1.45 4.60
0.100 -1.40 4.70
0.100 -1.35 4.80
0.100 -1.30 4.90
0.100 -1.25 5.00
0.100 -1.20 5.10
0.100 -1.15 5.20
0.100 -1.10 5.30
0.100 -1.05 5.40
0.100 -1.00 5.50
0.107 -5.00 -2.50
0.107 -4.95 -2.40
0.107 -4.90 -2.30
0.107 -4.85 -2.20
0.107 -4.80 -2.10
0.107 -4.75 -2.00
0.107 -4.70 -1.90
0.107 -4.65 -1.80
0.107 -4.60 -1.70
0.107 -4.55 -1.60
0.107 -4.50 -1.50
0.107 -4.45 -1.40
0.107 -4.40 -1.30
0.107 -4.35 -1.20
0.107 -4.30 -1.10
0.107 -4.25 -1.00
0.107 -4.20 -0.90
0.107 -4.15 -0.80
0.107 -4.10 -0.70
0.107 -4.05 -0.60
0.107 -4.00 -0.50
0.107 -3.95 -0.40
0.107 -3.90 -0.30
0.107 -3.85 -0.20
0.107 -3.80 -0.10
0.107 -3.75 0.00
0.107 -3.70 0.10
0.107 -3.65 0.20
0.107 -3.60 0.30
0.107 -3.55 0.40
0.107 -3.50 0.50
0.107 -3.45 0.60
0.107 -3.40 0.70
0.107 -3.35 0.80
0.107 -3.30 0.90
0.107 -3.25 1.00
0.107 -3.20 1.10
0.107 -3.15 1.20
0.107 -3.10 1.30
0.107 -3.05 1.40
0.107 -3.00 1.50
0.107 -2.95 1.60
0.107 -2.90 1.70
0.107 -2.85 1.80
0.107 -2.80 1.90
0.107 -2.75 2.00
0.107 -2.70 2.10
0.107 -2.65 2.20
0.107 -2.60 2.30
0.107 -2.55 2.40
0.107 -2.50 2.50
0.107 -2.45 2.60
0.107 -2.40 2.70
0.107 -2.35 2.80
0.107 -2.30 2.90
0.107 -2.25 3.00
0.107 -2.20 3.10
0.107 -2.15 3.20
0.107 -2.10 3.30
0.107 -2.05 3.40
0.107 -2.00 3.50
0.107 -1.95 3.60
0.107 -1.90 3.70
0.107 -1.85 3.80
0.107 -1.80 3.90
0.107 -1.75 4.00
0.107 -1.70 4.10
0.107 -1.65 4.20
0.107 -1.60 4.30
0.107 -1.55 4.40
0.107 -1.50 4.50
0.107 -1.45 4.60
0.107 -1.40 4.70
0.107 -1.35 4.80
0.107 -1.30 4.90
0.107 -1.25 5.00
0.107 -1.20 5.10
0.107 -1.15 5.20
0.107 -1.10 5.30
0.107 -1.05 5.40
0.107 -1.00 5.50
0.114 -5.00 -2.51
0.114 -4.95 -2.41
0.114 -4.90 -2.31
0.114 -4.85 -2.21
0.114 -4.80 -2.11
0.114 -4.75 -2.01
0.114 -4.70 -1.91
0.114 -4.65 -1.81
0.114 -4.60 -1.71
0.114 -4.55 -1.61
0.114 -4.50 -1.51
0.114 -4.45 -1.41
0.114 -4.40 -1.31
0.114 -4.35 -1.21
0.114 -4.30 -1.11
0.114 -4.25 -1.01
0.114 -4.20 -0.91
0.114 -4.15 -0.81
0.114 -4.10 -0.71
0.114 -4.05 -0.61
0.114 -4.00 -0.51
0.114 -3.95 -0.41
0.114 -3.90 -0.31
0.114 -3.85 -0.21
0.114 -3.80 -0.11
0.114 -3.75 -0.01
0.114 -3.70 0.09
0.114 -3.65 0.19
0.114 -3.60 0.29
0.114 -3.55 0.39
0.114 -3.50 0.49
0.114 -3.45 0.59
0.114 -3.40 0.69
0.114 -3.35 0.79
0.114 -3.30 0.89
0.114 -3.25 0.99
0.114 -3.20 1.09
0.114 -3.15 1.19
0.114 -3.10 1.29
0.114 -3.05 1.39
0.114 -3.00 1.49
0.114 -2.95 1.59
0.114 -2.90 1.69
0.114 -2.85 1.79
0.114 -2.80 1.89
0.114 -2.75 1.99
0.114 -2.70 2.09
0.114 -2.65 2.19
0.114 -2.60 2.29
0.114 -2.55 2.39
0.114 -2.50 2.49
0.114 -2.45 2.59
0.114 -2.40 2.69
0.114 -2.35 2.79
0.114 -2.30 2.89
0.114 -2.25 2.99
0.114 -2.20 3.09
0.114 -2.15 3.19
0.114 -2.10 3.29
0.114 -2.05 3.39
0.114 -2.00 3.49
0.114 -1.95 3.59
0.114 -1.90 3.69
0.114 -1.85 3.79
0.114 -1.80 3.89
0.114 -1.75 3.99
0.114 -1.70 4.09
0.114 -1.65 4.19
0.114 -1.60 4.29
0.114 -1.55 4.39
0.114 -1.50 4.49
0.114 -1.45 4.59
0.114 -1.40 4.69
0.114 -1.35 4.79
0.114 -1.30 4.89
0.114 -1.25 4.99
0.114 -1.20 5.09
0.114 -1.15 5.19
0.114 -1.10 5.29
0.114 -1.05 5.39
0.114 -1.00 5.49
0.121 -5.00 -2.51
0.121 -4.95 -2.41
0.121 -4.90 -2.31
0.121 -4.85 -2.21
0.121 -4.80 -2.11
0.121 -4.75 -2.01
0.121 -4.70 -1.91
0.121 -4.65 -1.81
0.121 -4.60 -1.71
0.121 -4.55 -1.61
0.121 -4.50 -1.51
0.121 -4.45 -1.41
0.121 -4.40 -1.31
0.121 -4.35 -1.21
0.121 -4.30 -1.11
0.121 -4.25 -1.01
0.121 -4.20 -0.91
0.121 -4.15 -0.81
0.121 -4.10 -0.71
0.121 -4.05 -0.61
0.121 -4.00 -0.51
0.121 -3.95 -0.41
0.121 -3.90 -0.31
0.121 -3.85 -0.21
0.121 -3.80 -0.11
0.121 -3.75 -0.01
0.121 -3.70 0.09
0.121 -3.65 0.19
0.121 -3.60 0.29
0.121 -3.55 0.39
0.121 -3.50 0.49
0.121 -3.45 0.59
0.121 -3.40 0.69
0.121 -3.35 0.79
0.121 -3.30 0.89
0.121 -3.25 0.99
0.121 -3.20 1.09
0.121 -3.15 1.19
0.121 -3.10 1.29
0.121 -3.05 1.39
0.121 -3.00 1.49
0.121 -2.95 1.59
0.121 -2.90 1.69
0.121 -2.85 1.79
0.121 -2.80 1.89
0.121 -2.75 1.99
0.121 -2.70 2.09
0.121 -2.65 2.19
0.121 -2.60 2.29
0.121 -2.55 2.39
0.121 -2.50 2.49
0.121 -2.45 2.59
0.121 -2.40 2.69
0.121 -2.35 2.79
0.121 -2.30 2.89
0.121 -2.25 2.99
0.121 -2.20 3.09
0.121 -2.15 3.19
0.121 -2.10 3.29
0.121 -2.05 3.39
0.121 -2.00 3.49
0.121 -1.95 3.59
0.121 -1.90 3.69
0.121 -1.85 3.79
0.121 -1.80 3.89
0.121 -1.75 3.99
0.121 -1.70 4.09
0.121 -1.65 4.19
0.121 -1.60 4.29
0.121 -1.55 4.39
0.121 -1.50 4.49
0.121 -1.45 4.59
0.121 -1.40 4.69
0.121 -1.35 4.79
0.121 -1.30 4.89
0.121 -1.25 4.99
0.121 -1.20 5.09
0.121 -1.15 5.19
0.121 -1.10 5.29
0.121 -1.05 5.39
0.121 -1.00 5.49
0.127 -5.00 -2.51
0.127 -4.95 -2.41
0.127 -4.90 -2.31
0.127 -4.85 -2.21
0.127 -4.80 -2.11
0.127 -4.75 -2.01
0.127 -4.70 -1.91
0.127 -4.65 -1.81
0.127 -4.60 -1.71
0.127 -4.55 -1.61
0.127 -4.50 -1.51
0.127 -4.45 -1.41
0.127 -4.40 -1.31
0.127 -4.35 -1.21
0.127 -4.30 -1.11
0.127 -4.25 -1.01
0.127 -4.20 -0.91
0.127 -4.15 -0.81
0.127 -4.10 -0.71
0.127 -4.05 -0.61
0.127 -4.00 -0.51
0.127 -3.95 -0.41
0.127 -3.90 -0.31
0.127 -3.85 -0.21
0.127 -3.80 -0.11
0.127 -3.75 -0.01
0.127 -3.70 0.09
0.127 -3.65 0.19
0.127 -3.60 0.29
0.127 -3.55 0.39
0.127 -3.50 0.49
0.127 -3.45 0.59
0.127 -3.40 0.69
0.127 -3.35 0.79
0.127 -3.30 0.89
0.127 -3.25 0.99
0.127 -3.20 1.09
0.127 -3.15 1.19
0.127 -3.10 1.29
0.127 -3.05 1.39
0.127 -3.00 1.49
0.127 -2.95 1.59
0.127 -2.90 1.69
0.127 -2.85 1.79
0.127 -2.80 1.89
0.127 -2.75 1.99
0.127 -2.70 2.09
0.127 -2.65 2.19
0.127 -2.60 2.29
0.127 -2.55 2.39
0.127 -2.50 2.49
0.127 -2.45 2.59
0.127 -2.40 2.69
0.127 -2.35 2.79
0.127 -2.30 2.89
0.127 -2.25 2.99
0.127 -2.20 3.09
0.127 -2.15 3.19
0.127 -2.10 3.29
0.127 -2.05 3.39
0.127 -2.00 3.49
0.127 -1.95 3.59
0.127 -1.90 3.69
0.127 -1.85 3.79
0.127 -1.80 3.89
0.127 -1.75 3.99
0.127 -1.70 4.09
0.127 -1.65 4.19
0.127 -1.60 4.29
0.127 -1.55 4.39
0.127 -1.50 4.49
0.127 -1.45 4.59
0.127 -1.40 4.69
0.127 -1.35 4.79
0.127 -1.30 4.89
0.127 -1.25 4.99
0.127 -1.20 5.09
0.127 -1.15 5.19
0.127 -1.10 5.29
0.127 -1.05 5.39
0.127 -1.00 5.49
0.134 -5.00 -2.51
0.134 -4.95 -2.41
0.134 -4.90 -2.31
0.134 -4.85 -2.21
0.134 -4.80 -2.11
0.134 -4.75 -2.01
0.134 -4.70 -1.91
0.134 -4.65 -1.81
0.134 -4.60 -1.71
0.134 -4.55 -1.61
0.134 -4.50 -1.51
0.134 -4.45 -1.41
0.134 -4.40 -1.31
0.134 -4.35 -1.21
0.134 -4.30 -1.11
0.134 -4.25 -1.01
0.134 -4.20 -0.91
0.134 -4.15 -0.81
0.134 -4.10 -0.71
0.134 -4.05 -0.61
0.134 -4.00 -0.51
0.134 -3.95 -0.41
0.134 -3.90 -0.31
0.134 -3.85 -0.21
0.134 -3.80 -0.11
0.134 -3.75 -0.01
0.134 -3.70 0.09
0.134 -3.65 0.19
0.134 -3.60 0.29
0.134 -3.55 0.39
0.134 -3.50 0.49
0.134 -3.45 0.59
0.134 -3.40 0.69
0.134 -3.35 0.79
0.134 -3.30 0.89
0.134 -3.25 0.99
0.134 -3.20 1.09
0.134 -3.15 1.19
0.134 -3.10 1.29
0.134 -3.05 1.39
0.134 -3.00 1.49
0.134 -2.95 1.59
0.134 -2.90 1.69
0.134 -2.85 1.79
0.134 -2.80 1.89
0.134 -2.75 1.99
0.134 -2.70 2.09
0.134 -2.65 2.19
0.134 -2.60 2.29
0.134 -2.55 2.39
0.134 -2.50 2.49
0.134 -2.45 2.59
0.134 -2.40 2.69
0.134 -2.35 2.79
0.134 -2.30 2.89
0.134 -2.25 2.99
0.134 -2.20 3.09
0.134 -2.15 3.19
0.134 -2.10 3.29
0.134 -2.05 3.39
0.134 -2.00 3.49
0.134 -1.95 3.59
0.134 -1.90 3.69
0.134 -1.85 3.79
0.134 -1.80 3.89
0.134 -1.75 3.99
0.134 -1.70 4.09
0.134 -1.65 4.19
0.134 -1.60 4.29
0.134 -1.55 4.39
0.134 -1.50 4.49
0.134 -1.45 4.59
0.134 -1.40 4.69
0.134 -1.35 4.79
0.134 -1.30 4.89
0.134 -1.25 4.99
0.134 -1.20 5.09
0.134 -1.15 5.19
0.134 -1.10 5.29
0.134 -1.05 5.39
0.134 -1.00 5.49
0.140 -5.00 -2.51
0.140 -4.95 -2.41
0.140 -4.90 -2.31
0.140 -4.85 -2.21
0.140 -4.80 -2.11
0.140 -4.75 -2.01
0.140 -4.70 -1.91
0.140 -4.65 -1.81
0.140 -4.60 -1.71
0.140 -4.55 -1.61
0.140 -4.50 -1.51
0.140 -4.45 -1.41
0.140 -4.40 -1.31
0.140 -4.35 -1.21
0.140 -4.30 -1.11
0.140 -4.25 -1.01
0.140 -4.20 -0.91
0.140 -4.15 -0.81
0.140 -4.10 -0.71
0.140 -4.05 -0.61
0.140 -4.00 -0.51
0.140 -3.95 -0.41
0.140 -3.90 -0.31
0.140 -3.85 -0.21
0.140 -3.80 -0.11
0.140 -3.75 -0.01
0.140 -3.70 0.09
0.140 -3.65 0.19
0.140 -3.60 0.29
0.140 -3.55 0.39
0.140 -3.50 0.49
0.140 -3.45 0.59
0.140 -3.40 0.69
0.140 -3.35 0.79
0.140 -3.30 0.89
0.140 -3.25 0.99
0.140 -3.20 1.09
0.140 -3.15 1.19
0.140 -3.10 1.29
0.140 -3.05 1.39
0.140 -3.00 1.49
0.140 -2.95 1.59
0.140 -2.90 1.69
0.140 -2.85 1.79
0.140 -2.80 1.89
0.140 -2.75 1.99
0.140 -2.70 2.09
0.140 -2.65 2.19
0.140 -2.60 2.29
0.140 -2.55 2.39
0.140 -2.50 2.49
0.140 -2.45 2.59
0.140 -2.40 2.69
0.140 -2.35 2.79
0.140 -2.30 2.89
0.140 -2.25 2.99
0.140 -2.20 3.09
0.140 -2.15 3.19
0.140 -2.10 3.29
0.140 -2.05 3.39
0.140 -2.00 3.49
0.140 -1.95 3.59
0.140 -1.90 3.69
0.140 -1.85 3.79
0.140 -1.80 3.89
0.140 -1.75 3.99
0.140 -1.70 4.09
0.140 -1.65 4.19
0.140 -1.60 4.29
0.140 -1.55 4.39
0.140 -1.50 4.49
0.140 -1.45 4.59
0.140 -1.40 4.69
0.140 -1.35 4.79
0.140 -1.30 4.89
0.140 -1.25 4.99
0.140 -1.20 5.09
0.140 -1.15 5.19
0.140 -1.10 5.29
0.140 -1.05 5.39
0.140 -1.00 5.49
0.146 -5.00 -2.51
0.146 -4.95 -2.41
0.146 -4.90 -2.31
0.146 -4.85 -2.21
0.146 -4.80 -2.11
0.146 -4.75 -2.01
0.146 -4.70 -1.91
0.146 -4.65 -1.81
0.146 -4.60 -1.71
0.146 -4.55 -1.61
0.146 -4.50 -1.51
0.146 -4.45 -1.41
0.146 -4.40 -1.31
0.146 -4.35 -1.21
0.146 -4.30 -1.11
0.146 -4.25 -1.01
0.146 -4.20 -0.91
0.146 -4.15 -0.81
0.146 -4.10 -0.71
0.146 -4.05 -0.61
0.146 -4.00 -0.51
0.146 -3.95 -0.41
0.146 -3.90 -0.31
0.146 -3.85 -0.21
0.146 -3.80 -0.11
0.146 -3.75 -0.01
0.146 -3.70 0.09
0.146 -3.65 0.19
0.146 -3.60 0.29
0.146 -3.55 0.39
0.146 -3.50 0.49
0.146 -3.45 0.59
0.146 -3.40 0.69
0.146 -3.35 0.79
0.146 -3.30 0.89
0.146 -3.25 0.99
0.146 -3.20 1.09
0.146 -3.15 1.19
0.146 -3.10 1.29
0.146 -3.05 1.39
0.146 -3.00 1.49
0.146 -2.95 1.59
0.146 -2.90 1.69
0.146 -2.85 1.79
0.146 -2.80 1.89
0.146 -2.75 1.99
0.146 -2.70 2.09
0.146 -2.65 2.19
0.146 -2.60 2.29
0.146 -2.55 2.39
0.146 -2.50 2.49
0.146 -2.45 2.59
0.146 -2.40 2.69
0.146 -2.35 2.79
0.146 -2.30 2.89
0.146 -2.25 2.99
0.146 -2.20 3.09
0.146 -2.15 3.19
0.146 -2.10 3.29
0.146 -2.05 3.39
0.146 -2.00 3.49
0.146 -1.95 3.59
0.146 -1.90 3.69
0.146 -1.85 3.79
0.146 -1.80 3.89
0.146 -1.75 3.99
0.146 -1.70 4.09
0.146 -1.65 4.19
0.146 -1.60 4.29
0.146 -1.55 4.39
0.146 -1.50 4.49
0.146 -1.45 4.59
0.146 -1.40 4.69
0.146 -1.35 4.79
0.146 -1.30 4.89
0.146 -1.25 4.99
0.146 -1.20 5.09
0.146 -1.15 5.19
0.146 -1.10 5.29
0.146 -1.05 5.39
0.146 -1.00 5.49
0.152 -5.00 -2.51
0.152 -4.95 -2.41
0.152 -4.90 -2.31
0.152 -4.85 -2.21
0.152 -4.80 -2.11
0.152 -4.75 -2.01
0.152 -4.70 -1.91
0.152 -4.65 -1.81
0.152 -4.60 -1.71
0.152 -4.55 -1.61
0.152 -4.50 -1.51
0.152 -4.45 -1.41
0.152 -4.40 -1.31
0.152 -4.35 -1.21
0.152 -4.30 -1.11
0.152 -4.25 -1.01
0.152 -4.20 -0.91
0.152 -4.15 -0.81
0.152 -4.10 -0.71
0.152 -4.05 -0.61
0.152 -4.00 -0.51
0.152 -3.95 -0.41
0.152 -3.90 -0.31
0.152 -3.85 -0.21
0.152 -3.80 -0.11
0.152 -3.75 -0.01
0.152 -3.70 0.09
0.152 -3.65 0.19
0.152 -3.60 0.29
0.152 -3.55 0.39
0.152 -3.50 0.49
0.152 -3.45 0.59
0.152 -3.40 0.69
0.152 -3.35 0.79
0.152 -3.30 0.89
0.152 -3.25 0.99
0.152 -3.20 1.09
0.152 -3.15 1.19
0.152 -3.10 1.29
0.152 -3.05 1.39
0.152 -3.00 1.49
0.152 -2.95 1.59
0.152 -2.90 1.69
0.152 -2.85 1.79
0.152 -2.80 1.89
0.152 -2.75 1.99
0.152 -2.70 2.09
0.152 -2.65 2.19
0.152 -2.60 2.29
0.152 -2.55 2.39
0.152 -2.50 2.49
0.152 -2.45 2.59
0.152 -2.40 2.69
0.152 -2.35 2.79
0.152 -2.30 2.89
0.152 -2.25 2.99
0.152 -2.20 3.09
0.152 -2.15 3.19
0.152 -2.10 3.29
0.152 -2.05 3.39
0.152 -2.00 3.49
0.152 -1.95 3.59
0.152 -1.90 3.69
0.152 -1.85 3.79
0.152 -1.80 3.89
0.152 -1.75 3.99
0.152 -1.70 4.09
0.152 -1.65 4.19
0.152 -1.60 4.29
0.152 -1.55 4.39
0.152 -1.50 4.49
0.152 -1.45 4.59
0.152 -1.40 4.69
0.152 -1.35 4.79
0.152 -1.30 4.89
0.152 -1.25 4.99
0.152 -1.20 5.09
0.152 -1.15 5.19
0.152 -1.10 5.29
0.152 -1.05 5.39
0.152 -1.00 5.49
0.158 -5.00 -2.51
0.158 -4.95 -2.41
0.158 -4.90 -2.31
0.158 -4.85 -2.21
0.158 -4.80 -2.11
0.158 -4.75 -2.01
0.158 -4.70 -1.91
0.158 -4.65 -1.81
0.158 -4.60 -1.71
0.158 -4.55 -1.61
0.158 -4.50 -1.51
0.158 -4.45 -1.41
0.158 -4.40 -1.31
0.158 -4.35 -1.21
0.158 -4.30 -1.11
0.158 -4.25 -1.01
0.158 -4.20 -0.91
0.158 -4.15 -0.81
0.158 -4.10 -0.71
0.158 -4.05 -0.61
0.158 -4.00 -0.51
0.158 -3.95 -0.41
0.158 -3.90 -0.31
0.158 -3.85 -0.21
0.158 -3.80 -0.11
0.158 -3.75 -0.01
0.158 -3.70 0.09
0.158 -3.65 0.19
0.158 -3.60 0.29
0.158 -3.55 0.39
0.158 -3.50 0.49
0.158 -3.45 0.59
0.158 -3.40 0.69
0.158 -3.35 0.79
0.158 -3.30 0.89
0.158 -3.25 0.99
0.158 -3.20 1.09
0.158 -3.15 1.19
0.158 -3.10 1.29
0.158 -3.05 1.39
0.158 -3.00 1.49
0.158 -2.95 1.59
0.158 -2.90 1.69
0.158 -2.85 1.79
0.158 -2.80 1.89
0.158 -2.75 1.99
0.158 -2.70 2.09
0.158 -2.65 2.19
0.158 -2.60 2.29
0.158 -2.55 2.39
0.158 -2.50 2.49
0.158 -2.45 2.59
0.158 -2.40 2.69
0.158 -2.35 2.79
0.158 -2.30 2.89
0.158 -2.25 2.99
0.158 -2.20 3.09
0.158 -2.15 3.19
0.158 -2.10 3.29
0.158 -2.05 3.39
0.158 -2.00 3.49
0.158 -1.95 3.59
0.158 -1.90 3.69
0.158 -1.85 3.79
0.158 -1.80 3.89
0.158 -1.75 3.99
0.158 -1.70 4.09
0.158 -1.65 4.19
0.158 -1.60 4.29
0.158 -1.55 4.39
0.158 -1.50 4.49
0.158 -1.45 4.59
0.158 -1.40 4.69
0.158 -1.35 4.79
0.158 -1.30 4.89
0.158 -1.25 4.99
0.158 -1.20 5.09
0.158 -1.15 5.19
0.158 -1.10 5.29
0.158 -1.05 5.39
0.158 -1.00 5.49
0.164 -5.00 -2.51
0.164 -4.95 -2.41
0.164 -4.90 -2.31
0.164 -4.85 -2.21
0.164 -4.80 -2.11
0.164 -4.75 -2.01
0.164 -4.70 -1.91
0.164 -4.65 -1.81
0.164 -4.60 -1.71
0.164 -4.55 -1.61
0.164 -4.50 -1.51
0.164 -4.45 -1.41
0.164 -4.40 -1.31
0.164 -4.35 -1.21
0.164 -4.30 -1.11
0.164 -4.25 -1.01
0.164 -4.20 -0.91
0.164 -4.15 -0.81
0.164 -4.10 -0.71
0.164 -4.05 -0.61
0.164 -4.00 -0.51
0.164 -3.95 -0.41
0.164 -3.90 -0.31
0.164 -3.85 -0.21
0.164 -3.80 -0.11
0.164 -3.75 -0.01
0.164 -3.70 0.09
0.164 -3.65 0.19
0.164 -3.60 0.29
0.164 -3.55 0.39
0.164 -3.50 0.49
0.164 -3.45 0.59
0.164 -3.40 0.69
0.164 -3.35 0.79
0.164 -3.30 0.89
0.164 -3.25 0.99
0.164 -3.20 1.09
0.164 -3.15 1.19
0.164 -3.10 1.29
0.164 -3.05 1.39
0.164 -3.00 1.49
0.164 -2.95 1.59
0.164 -2.90 1.69
0.164 -2.85 1.79
0.164 -2.80 1.89
0.164 -2.75 1.99
0.164 -2.70 2.09
0.164 -2.65 2.19
0.164 -2.60 2.29
0.164 -2.55 2.39
0.164 -2.50 2.49
0.164 -2.45 2.59
0.164 -2.40 2.69
0.164 -2.35 2.79
0.164 -2.30 2.89
0.164 -2.25 2.99
0.164 -2.20 3.09
0.164 -2.15 3.19
0.164 -2.10 3.29
0.164 -2.05 3.39
0.164 -2.00 3.49
0.164 -1.95 3.59
0.164 -1.90 3.69
0.164 -1.85 3.79
0.164 -1.80 3.89
0.164 -1.75 3.99
0.164 -1.70 4.09
0.164 -1.65 4.19
0.164 -1.60 4.29
0.164 -1.55 4.39
0.164 -1.50 4.49
0.164 -1.45 4.59
0.164 -1.40 4.69
0.164 -1.35 4.79
0.164 -1.30 4.89
0.164 -1.25 4.99
0.164 -1.20 5.09
0.164 -1.15 5.19
0.164 -1.10 5.29
0.164 -1.05 5.39
0.164 -1.00 5.49
0.170 -5.00 -2.52
0.170 -4.95 -2.42
0.170 -4.90 -2.32
0.170 -4.85 -2.22
0.170 -4.80 -2.12
0.170 -4.75 -2.02
0.170 -4.70 -1.92
0.170 -4.65 -1.82
0.170 -4.60 -1.72
0.170 -4.55 -1.62
0.170 -4.50 -1.52
0.170 -4.45 -1.42
0.170 -4.40 -1.32
0.170 -4.35 -1.22
0.170 -4.30 -1.12
0.170 -4.25 -1.02
0.170 -4.20 -0.92
0.170 -4.15 -0.82
0.170 -4.10 -0.72
0.170 -4.05 -0.62
0.170 -4.00 -0.52
0.170 -3.95 -0.42
0.170 -3.90 -0.32
0.170 -3.85 -0.22
0.170 -3.80 -0.12
0.170 -3.75 -0.02
0.170 -3.70 0.08
0.170 -3.65 0.18
0.170 -3.60 0.28
0.170 -3.55 0.38
0.170 -3.50 0.48
0.170 -3.45 0.58
0.170 -3.40 0.68
0.170 -3.35 0.78
0.170 -3.30 0.88
0.170 -3.25 0.98
0.170 -3.20 1.08
0.170 -3.15 1.18
0.170 -3.10 1.28
0.170 -3.05 1.38
0.170 -3.00 1.48
0.170 -2.95 1.58
0.170 -2.90 1.68
0.170 -2.85 1.78
0.170 -2.80 1.88
0.170 -2.75 1.98
0.170 -2.70 2.08
0.170 -2.65 2.18
0.170 -2.60 2.28
0.170 -2.55 2.38
0.170 -2.50 2.48
0.170 -2.45 2.58
0.170 -2.40 2.68
0.170 -2.35 2.78
0.170 -2.30 2.88
0.170 -2.25 2.98
0.170 -2.20 3.08
0.170 -2.15 3.18
0.170 -2.10 3.28
0.170 -2.05 3.38
0.170 -2.00 3.48
0.170 -1.95 3.58
0.170 -1.90 3.68
0.170 -1.85 3.78
0.170 -1.80 3.88
0.170 -1.75 3.98
0.170 -1.70 4.08
0.170 -1.65 4.18
0.170 -1.60 4.28
0.170 -1.55 4.38
0.170 -1.50 4.48
0.170 -1.45 4.58
0.170 -1.40 4.68
0.170 -1.35 4.78
0.170 -1.30 4.88
0.170 -1.25 4.98
0.170 -1.20 5.08
0.170 -1.15 5.18
0.170 -1.10 5.28
0.170 -1.05 5.38
0.170 -1.00 5.48
0.176 -5.00 -2.52
0.176 -4.95 -2.42
0.176 -4.90 -2.32
0.176 -4.85 -2.22
0.176 -4.80 -2.12
0.176 -4.75 -2.02
0.176 -4.70 -1.92
0.176 -4.65 -1.82
0.176 -4.60 -1.72
0.176 -4.55 -1.62
0.176 -4.50 -1.52
0.176 -4.45 -1.42
0.176 -4.40 -1.32
0.176 -4.35 -1.22
0.176 -4.30 -1.12
0.176 -4.25 -1.02
0.176 -4.20 -0.92
0.176 -4.15 -0.82
0.176 -4.10 -0.72
0.176 -4.05 -0.62
0.176 -4.00 -0.52
0.176 -3.95 -0.42
0.176 -3.90 -0.32
0.176 -3.85 -0.22
0.176 -3.80 -0.12
0.176 -3.75 -0.02
0.176 -3.70 0.08
0.176 -3.65 0.18
0.176 -3.60 0.28
0.176 -3.55 0.38
0.176 -3.50 0.48
0.176 -3.45 0.58
0.176 -3.40 0.68
0.176 -3.35 0.78
0.176 -3.30 0.88
0.176 -3.25 0.98
0.176 -3.20 1.08
0.176 -3.15 1.18
0.176 -3.10 1.28
0.176 -3.05 1.38
0.176 -3.00 1.48
0.176 -2.95 1.58
0.176 -2.90 1.68
0.176 -2.85 1.78
0.176 -2.80 1.88
0.176 -2.75 1.98
0.176 -2.70 2.08
0.176 -2.65 2.18
0.176 -2.60 2.28
0.176 -2.55 2.38
0.176 -2.50 2.48
0.176 -2.45 2.58
0.176 -2.40 2.68
0.176 -2.35 2.78
0.176 -2.30 2.88
0.176 -2.25 2.98
0.176 -2.20 3.08
0.176 -2.15 3.18
0.176 -2.10 3.28
0.176 -2.05 3.38
0.176 -2.00 3.48
0.176 -1.95 3.58
0.176 -1.90 3.68
0.176 -1.85 3.78
0.176 -1.80 3.88
0.176 -1.75 3.98
0.176 -1.70 4.08
0.176 -1.65 4.18
0.176 -1.60 4.28
0.176 -1.55 4.38
0.176 -1.50 4.48
0.176 -1.45 4.58
0.176 -1.40 4.68
0.176 -1.35 4.78
0.176 -1.30 4.88
0.176 -1.25 4.98
0.176 -1.20 5.08
0.176 -1.15 5.18
0.176 -1.10 5.28
0.176 -1.05 5.38
0.176 -1.00 5.48
0.182 -5.00 -2.52
0.182 -4.95 -2.42
0.182 -4.90 -2.32
0.182 -4.85 -2.22
0.182 -4.80 -2.12
0.182 -4.75 -2.02
0.182 -4.70 -1.92
0.182 -4.65 -1.82
0.182 -4.60 -1.72
0.182 -4.55 -1.62
0.182 -4.50 -1.52
0.182 -4.45 -1.42
0.182 -4.40 -1.32
0.182 -4.35 -1.22
0.182 -4.30 -1.12
0.182 -4.25 -1.02
0.182 -4.20 -0.92
0.182 -4.15 -0.82
0.182 -4.10 -0.72
0.182 -4.05 -0.62
0.182 -4.00 -0.52
0.182 -3.95 -0.42
0.182 -3.90 -0.32
0.182 -3.85 -0.22
0.182 -3.80 -0.12
0.182 -3.75 -0.02
0.182 -3.70 0.08
0.182 -3.65 0.18
0.182 -3.60 0.28
0.182 -3.55 0.38
0.182 -3.50 0.48
0.182 -3.45 0.58
0.182 -3.40 0.68
0.182 -3.35 0.78
0.182 -3.30 0.88
0.182 -3.25 0.98
0.182 -3.20 1.08
0.182 -3.15 1.18
0.182 -3.10 1.28
0.182 -3.05 1.38
0.182 -3.00 1.48
0.182 -2.95 1.58
0.182 -2.90 1.68
0.182 -2.85 1.78
0.182 -2.80 1.88
0.182 -2.75 1.98
0.182 -2.70 2.08
0.182 -2.65 2.18
0.182 -2.60 2.28
0.182 -2.55 2.38
0.182 -2.50 2.48
0.182 -2.45 2.58
0.182 -2.40 2.68
0.182 -2.35 2.78
0.182 -2.30 2.88
0.182 -2.25 2.98
0.182 -2.20 3.08
0.182 -2.15 3.18
0.182 -2.10 3.28
0.182 -2.05 3.38
0.182 -2.00 3.48
0.182 -1.95 3.58
0.182 -1.90 3.68
0.182 -1.85 3.78
0.182 -1.80 3.88
0.182 -1.75 3.98
0.182 -1.70 4.08
0.182 -1.65 4.18
0.182 -1.60 4.28
0.182 -1.55 4.38
0.182 -1.50 4.48
0.182 -1.45 4.58
0.182 -1.40 4.68
0.182 -1.35 4.78
0.182 -1.30 4.88
0.182 -1.25 4.98
0.182 -1.20 5.08
0.182 -1.15 5.18
0.182 -1.10 5.28
0.182 -1.05 5.38
0.182 -1.00 5.48
0.188 -5.00 -2.52
0.188 -4.95 -2.42
0.188 -4.90 -2.32
0.188 -4.85 -2.22
0.188 -4.80 -2.12
0.188 -4.75 -2.02
0.188 -4.70 -1.92
0.188 -4.65 -1.82
0.188 -4.60 -1.72
0.188 -4.55 -1.62
0.188 -4.50 -1.52
0.188 -4.45 -1.42
0.188 -4.40 -1.32
0.188 -4.35 -1.22
0.188 -4.30 -1.12
0.188 -4.25 -1.02
0.188 -4.20 -0.92
0.188 -4.15 -0.82
0.188 -4.10 -0.72
0.188 -4.05 -0.62
0.188 -4.00 -0.52
0.188 -3.95 -0.42
0.188 -3.90 -0.32
0.188 -3.85 -0.22
0.188 -3.80 -0.12
0.188 -3.75 -0.02
0.188 -3.70 0.08
0.188 -3.65 0.18
0.188 -3.60 0.28
0.188 -3.55 0.38
0.188 -3.50 0.48
0.188 -3.45 0.58
0.188 -3.40 0.68
0.188 -3.35 0.78
0.188 -3.30 0.88
0.188 -3.25 0.98
0.188 -3.20 1.08
0.188 -3.15 1.18
0.188 -3.10 1.28
0.188 -3.05 1.38
0.188 -3.00 1.48
0.188 -2.95 1.58
0.188 -2.90 1.68
0.188 -2.85 1.78
0.188 -2.80 1.88
0.188 -2.75 1.98
0.188 -2.70 2.08
0.188 -2.65 2.18
0.188 -2.60 2.28
0.188 -2.55 2.38
0.188 -2.50 2.48
0.188 -2.45 2.58
0.188 -2.40 2.68
0.188 -2.35 2.78
0.188 -2.30 2.88
0.188 -2.25 2.98
0.188 -2.20 3.08
0.188 -2.15 3.18
0.188 -2.10 3.28
0.188 -2.05 3.38
0.188 -2.00 3.48
0.188 -1.95 3.58
0.188 -1.90 3.68
0.188 -1.85 3.78
0.188 -1.80 3.88
0.188 -1.75 3.98
0.188 -1.70 4.08
0.188 -1.65 4.18
0.188 -1.60 4.28
0.188 -1.55 4.38
0.188 -1.50 4.48
0.188 -1.45 4.58
0.188 -1.40 4.68
0.188 -1.35 4.78
0.188 -1.30 4.88
0.188 -1.25 4.98
0.188 -1.20 5.08
0.188 -1.15 5.18
0.188 -1.10 5.28
0.188 -1.05 5.38
0.188 -1.00 5.48
0.193 -5.00 -2.52
0.193 -4.95 -2.42
0.193 -4.90 -2.32
0.193 -4.85 -2.22
0.193 -4.80 -2.12
0.193 -4.75 -2.02
0.193 -4.70 -1.92
0.193 -4.65 -1.82
0.193 -4.60 -1.72
0.193 -4.55 -1.62
0.193 -4.50 -1.52
0.193 -4.45 -1.42
0.193 -4.40 -1.32
0.193 -4.35 -1.22
0.193 -4.30 -1.12
0.193 -4.25 -1.02
0.193 -4.20 -0.92
0.193 -4.15 -0.82
0.193 -4.10 -0.72
0.193 -4.05 -0.62
0.193 -4.00 -0.52
0.193 -3.95 -0.42
0.193 -3.90 -0.32
0.193 -3.85 -0.22
0.193 -3.80 -0.12
0.193 -3.75 -0.02
0.193 -3.70 0.08
0.193 -3.65 0.18
0.193 -3.60 0.28
0.193 -3.55 0.38
0.193 -3.50 0.48
0.193 -3.45 0.58
0.193 -3.40 0.68
0.193 -3.35 0.78
0.193 -3.30 0.88
0.193 -3.25 0.98
0.193 -3.20 1.08
0.193 -3.15 1.18
0.193 -3.10 1.28
0.193 -3.05 1.38
0.193 -3.00 1.48
0.193 -2.95 1.58
0.193 -2.90 1.68
0.193 -2.85 1.78
0.193 -2.80 1.88
0.193 -2.75 1.98
0.193 -2.70 2.08
0.193 -2.65 2.18
0.193 -2.60 2.28
0.193 -2.55 2.38
0.193 -2.50 2.48
0.193 -2.45 2.58
0.193 -2.40 2.68
0.193 -2.35 2.78
0.193 -2.30 2.88
0.193 -2.25 2.98
0.193 -2.20 3.08
0.193 -2.15 3.18
0.193 -2.10 3.28
0.193 -2.05 3.38
0.193 -2.00 3.48
0.193 -1.95 3.58
0.193 -1.90 3.68
0.193 -1.85 3.78
0.193 -1.80 3.88
0.193 -1.75 3.98
0.193 -1.70 4.08
0.193 -1.65 4.18
0.193 -1.60 4.28
0.193 -1.55 4.38
0.193 -1.50 4.48
0.193 -1.45 4.58
0.193 -1.40 4.68
0.193 -1.35 4.78
0.193 -1.30 4.88
0.193 -1.25 4.98
0.193 -1.20 5.08
0.193 -1.15 5.18
0.193 -1.10 5.28
0.193 -1.05 5.38
0.193 -1.00 5.48
0.199 -5.00 -2.52
0.199 -4.95 -2.42
0.199 -4.90 -2.32
0.199 -4.85 -2.22
0.199 -4.80 -2.12
0.199 -4.75 -2.02
0.199 -4.70 -1.92
0.199 -4.65 -1.82
0.199 -4.60 -1.72
0.199 -4.55 -1.62
0.199 -4.50 -1.52
0.199 -4.45 -1.42
0.199 -4.40 -1.32
0.199 -4.35 -1.22
0.199 -4.30 -1.12
0.199 -4.25 -1.02
0.199 -4.20 -0.92
0.199 -4.15 -0.82
0.199 -4.10 -0.72
0.199 -4.05 -0.62
0.199 -4.00 -0.52
0.199 -3.95 -0.42
0.199 -3.90 -0.32
0.199 -3.85 -0.22
0.199 -3.80 -0.12
0.199 -3.75 -0.02
0.199 -3.70 0.08
0.199 -3.65 0.18
0.199 -3.60 0.28
0.199 -3.55 0.38
0.199 -3.50 0.48
0.199 -3.45 0.58
0.199 -3.40 0.68
0.199 -3.35 0.78
0.199 -3.30 0.88
0.199 -3.25 0.98
0.199 -3.20 1.08
0.199 -3.15 1.18
0.199 -3.10 1.28
0.199 -3.05 1.38
0.199 -3.00 1.48
0.199 -2.95 1.58
0.199 -2.90 1.68
0.199 -2.85 1.78
0.199 -2.80 1.88
0.199 -2.75 1.98
0.199 -2.70 2.08
0.199 -2.65 2.18
0.199 -2.60 2.28
0.199 -2.55 2.38
0.199 -2.50 2.48
0.199 -2.45 2.58
0.199 -2.40 2.68
0.199 -2.35 2.78
0.199 -2.30 2.88
0.199 -2.25 2.98
0.199 -2.20 3.08
0.199 -2.15 3.18
0.199 -2.10 3.28
0.199 -2.05 3.38
0.199 -2.00 3.48
0.199 -1.95 3.58
0.199 -1.90 3.68
0.199 -1.85 3.78
0.199 -1.80 3.88
0.199 -1.75 3.98
0.199 -1.70 4.08
0.199 -1.65 4.18
0.199 -1.60 4.28
0.199 -1.55 4.38
0.199 -1.50 4.48
0.199 -1.45 4.58
0.199 -1.40 4.68
0.199 -1.35 4.78
0.199 -1.30 4.88
0.199 -1.25 4.98
0.199 -1.20 5.08
0.199 -1.15 5.18
0.199 -1.10 5.28
0.199 -1.05 5.38
0.199 -1.00 5.48
0.204 -5.00 -2.51
0.204 -4.95 -2.41
0.204 -4.90 -2.31
0.204 -4.85 -2.21
0.204 -4.80 -2.11
0.204 -4.75 -2.01
0.204 -4.70 -1.91
0.204 -4.65 -1.81
0.204 -4.60 -1.71
0.204 -4.55 -1.61
0.204 -4.50 -1.51
0.204 -4.45 -1.41
0.204 -4.40 -1.31
0.204 -4.35 -1.21
0.204 -4.30 -1.11
0.204 -4.25 -1.01
0.204 -4.20 -0.91
0.204 -4.15 -0.81
0.204 -4.10 -0.71
0.204 -4.05 -0.61
0.204 -4.00 -0.51
0.204 -3.95 -0.41
0.204 -3.90 -0.31
0.204 -3.85 -0.21
0.204 -3.80 -0.11
0.204 -3.75 -0.01
0.204 -3.70 0.09
0.204 -3.65 0.19
0.204 -3.60 0.29
0.204 -3.55 0.39
0.204 -3.50 0.49
0.204 -3.45 0.59
0.204 -3.40 0.69
0.204 -3.35 0.79
0.204 -3.30 0.89
0.204 -3.25 0.99
0.204 -3.20 1.09
0.204 -3.15 1.19
0.204 -3.10 1.29
0.204 -3.05 1.39
0.204 -3.00 1.49
0.204 -2.95 1.59
0.204 -2.90 1.69
0.204 -2.85 1.79
0.204 -2.80 1.89
0.204 -2.75 1.99
0.204 -2.70 2.09
0.204 -2.65 2.19
0.204 -2.60 2.29
0.204 -2.55 2.39
0.204 -2.50 2.49
0.204 -2.45 2.59
0.204 -2.40 2.69
0.204 -2.35 2.79
0.204 -2.30 2.89
0.204 -2.25 2.99
0.204 -2.20 3.09
0.204 -2.15 3.19
0.204 -2.10 3.29
0.204 -2.05 3.39
0.204 -2.00 3.49
0.204 -1.95 3.59
0.204 -1.90 3.69
0.204 -1.85 3.79
0.204 -1.80 3.89
0.204 -1.75 3.99
0.204 -1.70 4.09
0.204 -1.65 4.19
0.204 -1.60 4.29
0.204 -1.55 4.39
0.204 -1.50 4.49
0.204 -1.45 4.59
0.204 -1.40 4.69
0.204 -1.35 4.79
0.204 -1.30 4.89
0.204 -1.25 4.99
0.204 -1.20 5.09
0.204 -1.15 5.19
0.204 -1.10 5.29
0.204 -1.05 5.39
0.204 -1.00 5.49
0.210 -5.00 -2.51
0.210 -4.95 -2.41
0.210 -4.90 -2.31
0.210 -4.85 -2.21
0.210 -4.80 -2.11
0.210 -4.75 -2.01
0.210 -4.70 -1.91
0.210 -4.65 -1.81
0.210 -4.60 -1.71
0.210 -4.55 -1.61
0.210 -4.50 -1.51
0.210 -4.45 -1.41
0.210 -4.40 -1.31
0.210 -4.35 -1.21
0.210 -4.30 -1.11
0.210 -4.25 -1.01
0.210 -4.20 -0.91
0.210 -4.15 -0.81
0.210 -4.10 -0.71
0.210 -4.05 -0.61
0.210 -4.00 -0.51
0.210 -3.95 -0.41
0.210 -3.90 -0.31
0.210 -3.85 -0.21
0.210 -3.80 -0.11
0.210 -3.75 -0.01
0.210 -3.70 0.09
0.210 -3.65 0.19
0.210 -3.60 0.29
0.210 -3.55 0.39
0.210 -3.50 0.49
0.210 -3.45 0.59
0.210 -3.40 0.69
0.210 -3.35 0.79
0.210 -3.30 0.89
0.210 -3.25 0.99
0.210 -3.20 1.09
0.210 -3.15 1.19
0.210 -3.10 1.29
0.210 -3.05 1.39
0.210 -3.00 1.49
0.210 -2.95 1.59
0.210 -2.90 1.69
0.210 -2.85 1.79
0.210 -2.80 1.89
0.210 -2.75 1.99
0.210 -2.70 2.09
0.210 -2.65 2.19
0.210 -2.60 2.29
0.210 -2.55 2.39
0.210 -2.50 2.49
0.210 -2.45 2.59
0.210 -2.40 2.69
0.210 -2.35 2.79
0.210 -2.30 2.89
0.210 -2.25 2.99
0.210 -2.20 3.09
0.210 -2.15 3.19
0.210 -2.10 3.29
0.210 -2.05 3.39
0.210 -2.00 3.49
0.210 -1.95 3.59
0.210 -1.90 3.69
0.210 -1.85 3.79
0.210 -1.80 3.89
0.210 -1.75 3.99
0.210 -1.70 4.09
0.210 -1.65 4.19
0.210 -1.60 4.29
0.210 -1.55 4.39
0.210 -1.50 4.49
0.210 -1.45 4.59
0.210 -1.40 4.69
0.210 -1.35 4.79
0.210 -1.30 4.89
0.210 -1.25 4.99
0.210 -1.20 5.09
0.210 -1.15 5.19
0.210 -1.10 5.29
0.210 -1.05 5.39
0.210 -1.00 5.49
0.215 -5.00 -2.51
0.215 -4.95 -2.41
0.215 -4.90 -2.31
0.215 -4.85 -2.21
0.215 -4.80 -2.11
0.215 -4.75 -2.01
0.215 -4.70 -1.91
0.215 -4.65 -1.81
0.215 -4.60 -1.71
0.215 -4.55 -1.61
0.215 -4.50 -1.51
0.215 -4.45 -1.41
0.215 -4.40 -1.31
0.215 -4.35 -1.21
0.215 -4.30 -1.11
0.215 -4.25 -1.01
0.215 -4.20 -0.91
0.215 -4.15 -0.81
0.215 -4.10 -0.71
0.215 -4.05 -0.61
0.215 -4.00 -0.51
0.215 -3.95 -0.41
0.215 -3.90 -0.31
0.215 -3.85 -0.21
0.215 -3.80 -0.11
0.215 -3.75 -0.01
0.215 -3.70 0.09
0.215 -3.65 0.19
0.215 -3.60 0.29
0.215 -3.55 0.39
0.215 -3.50 0.49
0.215 -3.45 0.59
0.215 -3.40 0.69
0.215 -3.35 0.79
0.215 -3.30 0.89
0.215 -3.25 0.99
0.215 -3.20 1.09
0.215 -3.15 1.19
0.215 -3.10 1.29
0.215 -3.05 1.39
0.215 -3.00 1.49
0.215 -2.95 1.59
0.215 -2.90 1.69
0.215 -2.85 1.79
0.215 -2.80 1.89
0.215 -2.75 1.99
0.215 -2.70 2.09
0.215 -2.65 2.19
0.215 -2.60 2.29
0.215 -2.55 2.39
0.215 -2.50 2.49
0.215 -2.45 2.59
0.215 -2.40 2.69
0.215 -2.35 2.79
0.215 -2.30 2.89
0.215 -2.25 2.99
0.215 -2.20 3.09
0.215 -2.15 3.19
0.215 -2.10 3.29
0.215 -2.05 3.39
0.215 -2.00 3.49
0.215 -1.95 3.59
0.215 -1.90 3.69
0.215 -1.85 3.79
0.215 -1.80 3.89
0.215 -1.75 3.99
0.215 -1.70 4.09
0.215 -1.65 4.19
0.215 -1.60 4.29
0.215 -1.55 4.39
0.215 -1.50 4.49
0.215 -1.45 4.59
0.215 -1.40 4.69
0.215 -1.35 4.79
0.215 -1.30 4.89
0.215 -1.25 4.99
0.215 -1.20 5.09
0.215 -1.15 5.19
0.215 -1.10 5.29
0.215 -1.05 5.39
0.215 -1.00 5.49
0.220 -5.00 -2.51
0.220 -4.95 -2.41
0.220 -4.90 -2.31
0.220 -4.85 -2.21
0.220 -4.80 -2.11
0.220 -4.75 -2.01
0.220 -4.70 -1.91
0.220 -4.65 -1.81
0.220 -4.60 -1.71
0.220 -4.55 -1.61
0.220 -4.50 -1.51
0.220 -4.45 -1.41
0.220 -4.40 -1.31
0.220 -4.35 -1.21
0.220 -4.30 -1.11
0.220 -4.25 -1.01
0.220 -4.20 -0.91
0.220 -4.15 -0.81
0.220 -4.10 -0.71
0.220 -4.05 -0.61
0.220 -4.00 -0.51
0.220 -3.95 -0.41
0.220 -3.90 -0.31
0.220 -3.85 -0.21
0.220 -3.80 -0.11
0.220 -3.75 -0.01
0.220 -3.70 0.09
0.220 -3.65 0.19
0.220 -3.60 0.29
0.220 -3.55 0.39
0.220 -3.50 0.49
0.220 -3.45 0.59
0.220 -3.40 0.69
0.220 -3.35 0.79
0.220 -3.30 0.89
0.220 -3.25 0.99
0.220 -3.20 1.09
0.220 -3.15 1.19
0.220 -3.10 1.29
0.220 -3.05 1.39
0.220 -3.00 1.49
0.220 -2.95 1.59
0.220 -2.90 1.69
0.220 -2.85 1.79
0.220 -2.80 1.89
0.220 -2.75 1.99
0.220 -2.70 2.09
0.220 -2.65 2.19
0.220 -2.60 2.29
0.220 -2.55 2.39
0.220 -2.50 2.49
0.220 -2.45 2.59
0.220 -2.40 2.69
0.220 -2.35 2.79
0.220 -2.30 2.89
0.220 -2.25 2.99
0.220 -2.20 3.09
0.220 -2.15 3.19
0.220 -2.10 3.29
0.220 -2.05 3.39
0.220 -2.00 3.49
0.220 -1.95 3.59
0.220 -1.90 3.69
0.220 -1.85 3.79
0.220 -1.80 3.89
0.220 -1.75 3.99
0.220 -1.70 4.09
0.220 -1.65 4.19
0.220 -1.60 4.29
0.220 -1.55 4.39
0.220 -1.50 4.49
0.220 -1.45 4.59
0.220 -1.40 4.69
0.220 -1.35 4.79
0.220 -1.30 4.89
0.220 -1.25 4.99
0.220 -1.20 5.09
0.220 -1.15 5.19
0.220 -1.10 5.29
0.220 -1.05 5.39
0.220 -1.00 5.49
0.225 -5.00 -2.51
0.225 -4.95 -2.41
0.225 -4.90 -2.31
0.225 -4.85 -2.21
0.225 -4.80 -2.11
0.225 -4.75 -2.01
0.225 -4.70 -1.91
0.225 -4.65 -1.81
0.225 -4.60 -1.71
0.225 -4.55 -1.61
0.225 -4.50 -1.51
0.225 -4.45 -1.41
0.225 -4.40 -1.31
0.225 -4.35 -1.21
0.225 -4.30 -1.11
0.225 -4.25 -1.01
0.225 -4.20 -0.91
0.225 -4.15 -0.81
0.225 -4.10 -0.71
0.225 -4.05 -0.61
0.225 -4.00 -0.51
0.225 -3.95 -0.41
0.225 -3.90 -0.31
0.225 -3.85 -0.21
0.225 -3.80 -0.11
0.225 -3.75 -0.01
0.225 -3.70 0.09
0.225 -3.65 0.19
0.225 -3.60 0.29
0.225 -3.55 0.39
0.225 -3.50 0.49
0.225 -3.45 0.59
0.225 -3.40 0.69
0.225 -3.35 0.79
0.225 -3.30 0.89
0.225 -3.25 0.99
0.225 -3.20 1.09
0.225 -3.15 1.19
0.225 -3.10 1.29
0.225 -3.05 1.39
0.225 -3.00 1.49
0.225 -2.95 1.59
0.225 -2.90 1.69
0.225 -2.85 1.79
0.225 -2.80 1.89
0.225 -2.75 1.99
0.225 -2.70 2.09
0.225 -2.65 2.19
0.225 -2.60 2.29
0.225 -2.55 2.39
0.225 -2.50 2.49
0.225 -2.45 2.59
0.225 -2.40 2.69
0.225 -2.35 2.79
0.225 -2.30 2.89
0.225 -2.25 2.99
0.225 -2.20 3.09
0.225 -2.15 3.19
0.225 -2.10 3.29
0.225 -2.05 3.39
0.225 -2.00 3.49
0.225 -1.95 3.59
0.225 -1.90 3.69
0.225 -1.85 3.79
0.225 -1.80 3.89
0.225 -1.75 3.99
0.225 -1.70 4.09
0.225 -1.65 4.19
0.225 -1.60 4.29
0.225 -1.55 4.39
0.225 -1.50 4.49
0.225 -1.45 4.59
0.225 -1.40 4.69
0.225 -1.35 4.79
0.225 -1.30 4.89
0.225 -1.25 4.99
0.225 -1.20 5.09
0.225 -1.15 5.19
0.225 -1.10 5.29
0.225 -1.05 5.39
0.225 -1.00 5.49
0.230 -5.00 -2.51
0.230 -4.95 -2.41
0.230 -4.90 -2.31
0.230 -4.85 -2.21
0.230 -4.80 -2.11
0.230 -4.75 -2.01
0.230 -4.70 -1.91
0.230 -4.65 -1.81
0.230 -4.60 -1.71
0.230 -4.55 -1.61
0.230 -4.50 -1.51
0.230 -4.45 -1.41
0.230 -4.40 -1.31
0.230 -4.35 -1.21
0.230 -4.30 -1.11
0.230 -4.25 -1.01
0.230 -4.20 -0.91
0.230 -4.15 -0.81
0.230 -4.10 -0.71
0.230 -4.05 -0.61
0.230 -4.00 -0.51
0.230 -3.95 -0.41
0.230 -3.90 -0.31
0.230 -3.85 -0.21
0.230 -3.80 -0.11
0.230 -3.75 -0.01
0.230 -3.70 0.09
0.230 -3.65 0.19
0.230 -3.60 0.29
0.230 -3.55 0.39
0.230 -3.50 0.49
0.230 -3.45 0.59
0.230 -3.40 0.69
0.230 -3.35 0.79
0.230 -3.30 0.89
0.230 -3.25 0.99
0.230 -3.20 1.09
0.230 -3.15 1.19
0.230 -3.10 1.29
0.230 -3.05 1.39
0.230 -3.00 1.49
0.230 -2.95 1.59
0.230 -2.90 1.69
0.230 -2.85 1.79
0.230 -2.80 1.89
0.230 -2.75 1.99
0.230 -2.70 2.09
0.230 -2.65 2.19
0.230 -2.60 2.29
0.230 -2.55 2.39
0.230 -2.50 2.49
0.230 -2.45 2.59
0.230 -2.40 2.69
0.230 -2.35 2.79
0.230 -2.30 2.89
0.230 -2.25 2.99
0.230 -2.20 3.09
0.230 -2.15 3.19
0.230 -2.10 3.29
0.230 -2.05 3.39
0.230 -2.00 3.49
0.230 -1.95 3.59
0.230 -1.90 3.69
0.230 -1.85 3.79
0.230 -1.80 3.89
0.230 -1.75 3.99
0.230 -1.70 4.09
0.230 -1.65 4.19
0.230 -1.60 4.29
0.230 -1.55 4.39
0.230 -1.50 4.49
0.230 -1.45 4.59
0.230 -1.40 4.69
0.230 -1.35 4.79
0.230 -1.30 4.89
0.230 -1.25 4.99
0.230 -1.20 5.09
0.230 -1.15 5.19
0.230 -1.10 5.29
0.230 -1.05 5.39
0.230 -1.00 5.49
0.236 -5.00 -2.50
0.236 -4.95 -2.40
0.236 -4.90 -2.30
0.236 -4.85 -2.20
0.236 -4.80 -2.10
0.236 -4.75 -2.00
0.236 -4.70 -1.90
0.236 -4.65 -1.80
0.236 -4.60 -1.70
0.236 -4.55 -1.60
0.236 -4.50 -1.50
0.236 -4.45 -1.40
0.236 -4.40 -1.30
0.236 -4.35 -1.20
0.236 -4.30 -1.10
0.236 -4.25 -1.00
0.236 -4.20 -0.90
0.236 -4.15 -0.80
0.236 -4.10 -0.70
0.236 -4.05 -0.60
0.236 -4.00 -0.50
0.236 -3.95 -0.40
0.236 -3.90 -0.30
0.236 -3.85 -0.20
0.236 -3.80 -0.10
0.236 -3.75 0.00
0.236 -3.70 0.10
0.236 -3.65 0.20
0.236 -3.60 0.30
0.236 -3.55 0.40
0.236 -3.50 0.50
0.236 -3.45 0.60
0.236 -3.40 0.70
0.236 -3.35 0.80
0.236 -3.30 0.90
0.236 -3.25 1.00
0.236 -3.20 1.10
0.236 -3.15 1.20
0.236 -3.10 1.30
0.236 -3.05 1.40
0.236 -3.00 1.50
0.236 -2.95 1.60
0.236 -2.90 1.70
0.236 -2.85 1.80
0.236 -2.80 1.90
0.236 -2.75 2.00
0.236 -2.70 2.10
0.236 -2.65 2.20
0.236 -2.60 2.30
0.236 -2.55 2.40
0.236 -2.50 2.50
0.236 -2.45 2.60
0.236 -2.40 2.70
0.236 -2.35 2.80
0.236 -2.30 2.90
0.236 -2.25 3.00
0.236 -2.20 3.10
0.236 -2.15 3.20
0.236 -2.10 3.30
0.236 -2.05 3.40
0.236 -2.00 3.50
0.236 -1.95 3.60
0.236 -1.90 3.70
0.236 -1.85 3.80
0.236 -1.80 3.90
0.236 -1.75 4.00
0.236 -1.70 4.10
0.236 -1.65 4.20
0.236 -1.60 4.30
0.236 -1.55 4.40
0.236 -1.50 4.50
0.236 -1.45 4.60
0.236 -1.40 4.70
0.236 -1.35 4.80
0.236 -1.30 4.90
0.236 -1.25 5.00
0.236 -1.20 5.10
0.236 -1.15 5.20
0.236 -1.10 5.30
0.236 -1.05 5.40
0.236 -1.00 5.50
0.241 -5.00 -2.50
0.241 -4.95 -2.40
0.241 -4.90 -2.30
0.241 -4.85 -2.20
0.241 -4.80 -2.10
0.241 -4.75 -2.00
0.241 -4.70 -1.90
0.241 -4.65 -1.80
0.241 -4.60 -1.70
0.241 -4.55 -1.60
0.241 -4.50 -1.50
0.241 -4.45 -1.40
0.241 -4.40 -1.30
0.241 -4.35 -1.20
0.241 -4.30 -1.10
0.241 -4.25 -1.00
0.241 -4.20 -0.90
0.241 -4.15 -0.80
0.241 -4.10 -0.70
0.241 -4.05 -0.60
0.241 -4.00 -0.50
0.241 -3.95 -0.40
0.241 -3.90 -0.30
0.241 -3.85 -0.20
0.241 -3.80 -0.10
0.241 -3.75 0.00
0.241 -3.70 0.10
0.241 -3.65 0.20
0.241 -3.60 0.30
0.241 -3.55 0.40
0.241 -3.50 0.50
0.241 -3.45 0.60
0.241 -3.40 0.70
0.241 -3.35 0.80
0.241 -3.30 0.90
0.241 -3.25 1.00
0.241 -3.20 1.10
0.241 -3.15 1.20
0.241 -3.10 1.30
0.241 -3.05 1.40
0.241 -3.00 1.50
0.241 -2.95 1.60
0.241 -2.90 1.70
0.241 -2.85 1.80
0.241 -2.80 1.90
0.241 -2.75 2.00
0.241 -2.70 2.10
0.241 -2.65 2.20
0.241 -2.60 2.30
0.241 -2.55 2.40
0.241 -2.50 2.50
0.241 -2.45 2.60
0.241 -2.40 2.70
0.241 -2.35 2.80
0.241 -2.30 2.90
0.241 -2.25 3.00
0.241 -2.20 3.10
0.241 -2.15 3.20
0.241 -2.10 3.30
0.241 -2.05 3.40
0.241 -2.00 3.50
0.241 -1.95 3.60
0.241 -1.90 3.70
0.241 -1.85 3.80
0.241 -1.80 3.90
0.241 -1.75 4.00
0.241 -1.70 4.10
0.241 -1.65 4.20
0.241 -1.60 4.30
0.241 -1.55 4.40
0.241 -1.50 4.50
0.241 -1.45 4.60
0.241 -1.40 4.70
0.241 -1.35 4.80
0.241 -1.30 4.90
0.241 -1.25 5.00
0.241 -1.20 5.10
0.241 -1.15 5.20
0.241 -1.10 5.30
0.241 -1.05 5.40
0.241 -1.00 5.50
0.246 -5.00 -2.49
0.246 -4.95 -2.39
0.246 -4.90 -2.29
0.246 -4.85 -2.19
0.246 -4.80 -2.09
0.246 -4.75 -1.99
0.246 -4.70 -1.89
0.246 -4.65 -1.79
0.246 -4.60 -1.69
0.246 -4.55 -1.59
0.246 -4.50 -1.49
0.246 -4.45 -1.39
0.246 -4.40 -1.29
0.246 -4.35 -1.19
0.246 -4.30 -1.09
0.246 -4.25 -0.99
0.246 -4.20 -0.89
0.246 -4.15 -0.79
0.246 -4.10 -0.69
0.246 -4.05 -0.59
0.246 -4.00 -0.49
0.246 -3.95 -0.39
0.246 -3.90 -0.29
0.246 -3.85 -0.19
0.246 -3.80 -0.09
0.246 -3.75 0.01
0.246 -3.70 0.11
0.246 -3.65 0.21
0.246 -3.60 0.31
0.246 -3.55 0.41
0.246 -3.50 0.51
0.246 -3.45 0.61
0.246 -3.40 0.71
0.246 -3.35 0.81
0.246 -3.30 0.91
0.246 -3.25 1.01
0.246 -3.20 1.11
0.246 -3.15 1.21
0.246 -3.10 1.31
0.246 -3.05 1.41
0.246 -3.00 1.51
0.246 -2.95 1.61
0.246 -2.90 1.71
0.246 -2.85 1.81
0.246 -2.80 1.91
0.246 -2.75 2.01
0.246 -2.70 2.11
0.246 -2.65 2.21
0.246 -2.60 2.31
0.246 -2.55 2.41
0.246 -2.50 2.51
0.246 -2.45 2.61
0.246 -2.40 2.71
0.246 -2.35 2.81
0.246 -2.30 2.91
0.246 -2.25 3.01
0.246 -2.20 3.11
0.246 -2.15 3.21
0.246 -2.10 3.31
0.246 -2.05 3.41
0.246 -2.00 3.51
0.246 -1.95 3.61
0.246 -1.90 3.71
0.246 -1.85 3.81
0.246 -1.80 3.91
0.246 -1.75 4.01
0.246 -1.70 4.11
0.246 -1.65 4.21
0.246 -1.60 4.31
0.246 -1.55 4.41
0.246 -1.50 4.51
0.246 -1.45 4.61
0.246 -1.40 4.71
0.246 -1.35 4.81
0.246 -1.30 4.91
0.246 -1.25 5.01
0.246 -1.20 5.11
0.246 -1.15 5.21
0.246 -1.10 5.31
0.246 -1.05 5.41
0.246 -1.00 5.51
0.250 -5.00 -2.49
0.250 -4.95 -2.39
0.250 -4.90 -2.29
0.250 -4.85 -2.19
0.250 -4.80 -2.09
0.250 -4.75 -1.99
0.250 -4.70 -1.89
0.250 -4.65 -1.79
0.250 -4.60 -1.69
0.250 -4.55 -1.59
0.250 -4.50 -1.49
0.250 -4.45 -1.39
0.250 -4.40 -1.29
0.250 -4.35 -1.19
0.250 -4.30 -1.09
0.250 -4.25 -0.99
0.250 -4.20 -0.89
0.250 -4.15 -0.79
0.250 -4.10 -0.69
0.250 -4.05 -0.59
0.250 -4.00 -0.49
0.250 -3.95 -0.39
0.250 -3.90 -0.29
0.250 -3.85 -0.19
0.250 -3.80 -0.09
0.250 -3.75 0.01
0.250 -3.70 0.11
0.250 -3.65 0.21
0.250 -3.60 0.31
0.250 -3.55 0.41
0.250 -3.50 0.51
0.250 -3.45 0.61
0.250 -3.40 0.71
0.250 -3.35 0.81
0.250 -3.30 0.91
0.250 -3.25 1.01
0.250 -3.20 1.11
0.250 -3.15 1.21
0.250 -3.10 1.31
0.250 -3.05 1.41
0.250 -3.00 1.51
0.250 -2.95 1.61
0.250 -2.90 1.71
0.250 -2.85 1.81
0.250 -2.80 1.91
0.250 -2.75 2.01
0.250 -2.70 2.11
0.250 -2.65 2.21
0.250 -2.60 2.31
0.250 -2.55 2.41
0.250 -2.50 2.51
0.250 -2.45 2.61
0.250 -2.40 2.71
0.250 -2.35 2.81
0.250 -2.30 2.91
0.250 -2.25 3.01
0.250 -2.20 3.11
0.250 -2.15 3.21
0.250 -2.10 3.31
0.250 -2.05 3.41
0.250 -2.00 3.51
0.250 -1.95 3.61
0.250 -1.90 3.71
0.250 -1.85 3.81
0.250 -1.80 3.91
0.250 -1.75 4.01
0.250 -1.70 4.11
0.250 -1.65 4.21
0.250 -1.60 4.31
0.250 -1.55 4.41
0.250 -1.50 4.51
0.250 -1.45 4.61
0.250 -1.40 4.71
0.250 -1.35 4.81
0.250 -1.30 4.91
0.250 -1.25 5.01
0.250 -1.20 5.11
0.250 -1.15 5.21
0.250 -1.10 5.31
0.250 -1.05 5.41
0.250 -1.00 5.51
0.255 -5.00 -2.48
0.255 -4.95 -2.38
0.255 -4.90 -2.28
0.255 -4.85 -2.18
0.255 -4.80 -2.08
0.255 -4.75 -1.98
0.255 -4.70 -1.88
0.255 -4.65 -1.78
0.255 -4.60 -1.68
0.255 -4.55 -1.58
0.255 -4.50 -1.48
0.255 -4.45 -1.38
0.255 -4.40 -1.28
0.255 -4.35 -1.18
0.255 -4.30 -1.08
0.255 -4.25 -0.98
0.255 -4.20 -0.88
0.255 -4.15 -0.78
0.255 -4.10 -0.68
0.255 -4.05 -0.58
0.255 -4.00 -0.48
0.255 -3.95 -0.38
0.255 -3.90 -0.28
0.255 -3.85 -0.18
0.255 -3.80 -0.08
0.255 -3.75 0.02
0.255 -3.70 0.12
0.255 -3.65 0.22
0.255 -3.60 0.32
0.255 -3.55 0.42
0.255 -3.50 0.52
0.255 -3.45 0.62
0.255 -3.40 0.72
0.255 -3.35 0.82
0.255 -3.30 0.92
0.255 -3.25 1.02
0.255 -3.20 1.12
0.255 -3.15 1.22
0.255 -3.10 1.32
0.255 -3.05 1.42
0.255 -3.00 1.52
0.255 -2.95 1.62
0.255 -2.90 1.72
0.255 -2.85 1.82
0.255 -2.80 1.92
0.255 -2.75 2.02
0.255 -2.70 2.12
0.255 -2.65 2.22
0.255 -2.60 2.32
0.255 -2.55 2.42
0.255 -2.50 2.52
0.255 -2.45 2.62
0.255 -2.40 2.72
0.255 -2.35 2.82
0.255 -2.30 2.92
0.255 -2.25 3.02
0.255 -2.20 3.12
0.255 -2.15 3.22
0.255 -2.10 3.32
0.255 -2.05 3.42
0.255 -2.00 3.52
0.255 -1.95 3.62
0.255 -1.90 3.72
0.255 -1.85 3.82
0.255 -1.80 3.92
0.255 -1.75 4.02
0.255 -1.70 4.12
0.255 -1.65 4.22
0.255 -1.60 4.32
0.255 -1.55 4.42
0.255 -1.50 4.52
0.255 -1.45 4.62
0.255 -1.40 4.72
0.255 -1.35 4.82
0.255 -1.30 4.92
0.255 -1.25 5.02
0.255 -1.20 5.12
0.255 -1.15 5.22
0.255 -1.10 5.32
0.255 -1.05 5.42
0.255 -1.00 5.52
0.260 -5.00 -2.48
0.260 -4.95 -2.38
0.260 -4.90 -2.28
0.260 -4.85 -2.18
0.260 -4.80 -2.08
0.260 -4.75 -1.98
0.260 -4.70 -1.88
0.260 -4.65 -1.78
0.260 -4.60 -1.68
0.260 -4.55 -1.58
0.260 -4.50 -1.48
0.260 -4.45 -1.38
0.260 -4.40 -1.28
0.260 -4.35 -1.18
0.260 -4.30 -1.08
0.260 -4.25 -0.98
0.260 -4.20 -0.88
0.260 -4.15 -0.78
0.260 -4.10 -0.68
0.260 -4.05 -0.58
0.260 -4.00 -0.48
0.260 -3.95 -0.38
0.260 -3.90 -0.28
0.260 -3.85 -0.18
0.260 -3.80 -0.08
0.260 -3.75 0.02
0.260 -3.70 0.12
0.260 -3.65 0.22
0.260 -3.60 0.32
0.260 -3.55 0.42
0.260 -3.50 0.52
0.260 -3.45 0.62
0.260 -3.40 0.72
0.260 -3.35 0.82
0.260 -3.30 0.92
0.260 -3.25 1.02
0.260 -3.20 1.12
0.260 -3.15 1.22
0.260 -3.10 1.32
0.260 -3.05 1.42
0.260 -3.00 1.52
0.260 -2.95 1.62
0.260 -2.90 1.72
0.260 -2.85 1.82
0.260 -2.80 1.92
0.260 -2.75 2.02
0.260 -2.70 2.12
0.260 -2.65 2.22
0.260 -2.60 2.32
0.260 -2.55 2.42
0.260 -2.50 2.52
0.260 -2.45 2.62
0.260 -2.40 2.72
0.260 -2.35 2.82
0.260 -2.30 2.92
0.260 -2.25 3.02
0.260 -2.20 3.12
0.260 -2.15 3.22
0.260 -2.10 3.32
0.260 -2.05 3.42
0.260 -2.00 3.52
0.260 -1.95 3.62
0.260 -1.90 3.72
0.260 -1.85 3.82
0.260 -1.80 3.92
0.260 -1.75 4.02
0.260 -1.70 4.12
0.260 -1.65 4.22
0.260 -1.60 4.32
0.260 -1.55 4.42
0.260 -1.50 4.52
0.260 -1.45 4.62
0.260 -1.40 4.72
0.260 -1.35 4.82
0.260 -1.30 4.92
0.260 -1.25 5.02
0.260 -1.20 5.12
0.260 -1.15 5.22
0.260 -1.10 5.32
0.260 -1.05 5.42
0.260 -1.00 5.52
0.265 -5.00 -2.47
0.265 -4.95 -2.37
0.265 -4.90 -2.27
0.265 -4.85 -2.17
0.265 -4.80 -2.07
0.265 -4.75 -1.97
0.265 -4.70 -1.87
0.265 -4.65 -1.77
0.265 -4.60 -1.67
0.265 -4.55 -1.57
0.265 -4.50 -1.47
0.265 -4.45 -1.37
0.265 -4.40 -1.27
0.265 -4.35 -1.17
0.265 -4.30 -1.07
0.265 -4.25 -0.97
0.265 -4.20 -0.87
0.265 -4.15 -0.77
0.265 -4.10 -0.67
0.265 -4.05 -0.57
0.265 -4.00 -0.47
0.265 -3.95 -0.37
0.265 -3.90 -0.27
0.265 -3.85 -0.17
0.265 -3.80 -0.07
0.265 -3.75 0.03
0.265 -3.70 0.13
0.265 -3.65 0.23
0.265 -3.60 0.33
0.265 -3.55 0.43
0.265 -3.50 0.53
0.265 -3.45 0.63
0.265 -3.40 0.73
0.265 -3.35 0.83
0.265 -3.30 0.93
0.265 -3.25 1.03
0.265 -3.20 1.13
0.265 -3.15 1.23
0.265 -3.10 1.33
0.265 -3.05 1.43
0.265 -3.00 1.53
0.265 -2.95 1.63
0.265 -2.90 1.73
0.265 -2.85 1.83
0.265 -2.80 1.93
0.265 -2.75 2.03
0.265 -2.70 2.13
0.265 -2.65 2.23
0.265 -2.60 2.33
0.265 -2.55 2.43
0.265 -2.50 2.53
0.265 -2.45 2.63
0.265 -2.40 2.73
0.265 -2.35 2.83
0.265 -2.30 2.93
0.265 -2.25 3.03
0.265 -2.20 3.13
0.265 -2.15 3.23
0.265 -2.10 3.33
0.265 -2.05 3.43
0.265 -2.00 3.53
0.265 -1.95 3.63
0.265 -1.90 3.73
0.265 -1.85 3.83
0.265 -1.80 3.93
0.265 -1.75 4.03
0.265 -1.70 4.13
0.265 -1.65 4.23
0.265 -1.60 4.33
0.265 -1.55 4.43
0.265 -1.50 4.53
0.265 -1.45 4.63
0.265 -1.40 4.73
0.265 -1.35 4.83
0.265 -1.30 4.93
0.265 -1.25 5.03
0.265 -1.20 5.13
0.265 -1.15 5.23
0.265 -1.10 5.33
0.265 -1.05 5.43
0.265 -1.00 5.53
0.270 -5.00 -2.46
0.270 -4.95 -2.36
0.270 -4.90 -2.26
0.270 -4.85 -2.16
0.270 -4.80 -2.06
0.270 -4.75 -1.96
0.270 -4.70 -1.86
0.270 -4.65 -1.76
0.270 -4.60 -1.66
0.270 -4.55 -1.56
0.270 -4.50 -1.46
0.270 -4.45 -1.36
0.270 -4.40 -1.26
0.270 -4.35 -1.16
0.270 -4.30 -1.06
0.270 -4.25 -0.96
0.270 -4.20 -0.86
0.270 -4.15 -0.76
0.270 -4.10 -0.66
0.270 -4.05 -0.56
0.270 -4.00 -0.46
0.270 -3.95 -0.36
0.270 -3.90 -0.26
0.270 -3.85 -0.16
0.270 -3.80 -0.06
0.270 -3.75 0.04
0.270 -3.70 0.14
0.270 -3.65 0.24
0.270 -3.60 0.34
0.270 -3.55 0.44
0.270 -3.50 0.54
0.270 -3.45 0.64
0.270 -3.40 0.74
0.270 -3.35 0.84
0.270 -3.30 0.94
0.270 -3.25 1.04
0.270 -3.20 1.14
0.270 -3.15 1.24
0.270 -3.10 1.34
0.270 -3.05 1.44
0.270 -3.00 1.54
0.270 -2.95 1.64
0.270 -2.90 1.74
0.270 -2.85 1.84
0.270 -2.80 1.94
0.270 -2.75 2.04
0.270 -2.70 2.14
0.270 -2.65 2.24
0.270 -2.60 2.34
0.270 -2.55 2.44
0.270 -2.50 2.54
0.270 -2.45 2.64
0.270 -2.40 2.74
0.270 -2.35 2.84
0.270 -2.30 2.94
0.270 -2.25 3.04
0.270 -2.20 3.14
0.270 -2.15 3.24
0.270 -2.10 3.34
0.270 -2.05 3.44
0.270 -2.00 3.54
0.270 -1.95 3.64
0.270 -1.90 3.74
0.270 -1.85 3.84
0.270 -1.80 3.94
0.270 -1.75 4.04
0.270 -1.70 4.14
0.270 -1.65 4.24
0.270 -1.60 4.34
0.270 -1.55 4.44
0.270 -1.50 4.54
0.270 -1.45 4.64
0.270 -1.40 4.74
0.270 -1.35 4.84
0.270 -1.30 4.94
0.270 -1.25 5.04
0.270 -1.20 5.14
0.270 -1.15 5.24
0.270 -1.10 5.34
0.270 -1.05 5.44
0.270 -1.00 5.54
0.274 -5.00 -2.45
0.274 -4.95 -2.35
0.274 -4.90 -2.25
0.274 -4.85 -2.15
0.274 -4.80 -2.05
0.274 -4.75 -1.95
0.274 -4.70 -1.85
0.274 -4.65 -1.75
0.274 -4.60 -1.65
0.274 -4.55 -1.55
0.274 -4.50 -1.45
0.274 -4.45 -1.35
0.274 -4.40 -1.25
0.274 -4.35 -1.15
0.274 -4.30 -1.05
0.274 -4.25 -0.95
0.274 -4.20 -0.85
0.274 -4.15 -0.75
0.274 -4.10 -0.65
0.274 -4.05 -0.55
0.274 -4.00 -0.45
0.274 -3.95 -0.35
0.274 -3.90 -0.25
0.274 -3.85 -0.15
0.274 -3.80 -0.05
0.274 -3.75 0.05
0.274 -3.70 0.15
0.274 -3.65 0.25
0.274 -3.60 0.35
0.274 -3.55 0.45
0.274 -3.50 0.55
0.274 -3.45 0.65
0.274 -3.40 0.75
0.274 -3.35 0.85
0.274 -3.30 0.95
0.274 -3.25 1.05
0.274 -3.20 1.15
0.274 -3.15 1.25
0.274 -3.10 1.35
0.274 -3.05 1.45
0.274 -3.00 1.55
0.274 -2.95 1.65
0.274 -2.90 1.75
0.274 -2.85 1.85
0.274 -2.80 1.95
0.274 -2.75 2.05
0.274 -2.70 2.15
0.274 -2.65 2.25
0.274 -2.60 2.35
0.274 -2.55 2.45
0.274 -2.50 2.55
0.274 -2.45 2.65
0.274 -2.40 2.75
0.274 -2.35 2.85
0.274 -2.30 2.95
0.274 -2.25 3.05
0.274 -2.20 3.15
0.274 -2.15 3.25
0.274 -2.10 3.35
0.274 -2.05 3.45
0.274 -2.00 3.55
0.274 -1.95 3.65
0.274 -1.90 3.75
0.274 -1.85 3.85
0.274 -1.80 3.95
0.274 -1.75 4.05
0.274 -1.70 4.15
0.274 -1.65 4.25
0.274 -1.60 4.35
0.274 -1.55 4.45
0.274 -1.50 4.55
0.274 -1.45 4.65
0.274 -1.40 4.75
0.274 -1.35 4.85
0.274 -1.30 4.95
0.274 -1.25 5.05
0.274 -1.20 5.15
0.274 -1.15 5.25
0.274 -1.10 5.35
0.274 -1.05 5.45
0.274 -1.00 5.55
0.279 -5.00 -2.45
0.279 -4.95 -2.35
0.279 -4.90 -2.25
0.279 -4.85 -2.15
0.279 -4.80 -2.05
0.279 -4.75 -1.95
0.279 -4.70 -1.85
0.279 -4.65 -1.75
0.279 -4.60 -1.65
0.279 -4.55 -1.55
0.279 -4.50 -1.45
0.279 -4.45 -1.35
0.279 -4.40 -1.25
0.279 -4.35 -1.15
0.279 -4.30 -1.05
0.279 -4.25 -0.95
0.279 -4.20 -0.85
0.279 -4.15 -0.75
0.279 -4.10 -0.65
0.279 -4.05 -0.55
0.279 -4.00 -0.45
0.279 -3.95 -0.35
0.279 -3.90 -0.25
0.279 -3.85 -0.15
0.279 -3.80 -0.05
0.279 -3.75 0.05
0.279 -3.70 0.15
0.279 -3.65 0.25
0.279 -3.60 0.35
0.279 -3.55 0.45
0.279 -3.50 0.55
0.279 -3.45 0.65
0.279 -3.40 0.75
0.279 -3.35 0.85
0.279 -3.30 0.95
0.279 -3.25 1.05
0.279 -3.20 1.15
0.279 -3.15 1.25
0.279 -3.10 1.35
0.279 -3.05 1.45
0.279 -3.00 1.55
0.279 -2.95 1.65
0.279 -2.90 1.75
0.279 -2.85 1.85
0.279 -2.80 1.95
0.279 -2.75 2.05
0.279 -2.70 2.15
0.279 -2.65 2.25
0.279 -2.60 2.35
0.279 -2.55 2.45
0.279 -2.50 2.55
0.279 -2.45 2.65
0.279 -2.40 2.75
0.279 -2.35 2.85
0.279 -2.30 2.95
0.279 -2.25 3.05
0.279 -2.20 3.15
0.279 -2.15 3.25
0.279 -2.10 3.35
0.279 -2.05 3.45
0.279 -2.00 3.55
0.279 -1.95 3.65
0.279 -1.90 3.75
0.279 -1.85 3.85
0.279 -1.80 3.95
0.279 -1.75 4.05
0.279 -1.70 4.15
0.279 -1.65 4.25
0.279 -1.60 4.35
0.279 -1.55 4.45
0.279 -1.50 4.55
0.279 -1.45 4.65
0.279 -1.40 4.75
0.279 -1.35 4.85
0.279 -1.30 4.95
0.279 -1.25 5.05
0.279 -1.20 5.15
0.279 -1.15 5.25
0.279 -1.10 5.35
0.279 -1.05 5.45
0.279 -1.00 5.55
0.283 -5.00 -2.44
0.283 -4.95 -2.34
0.283 -4.90 -2.24
0.283 -4.85 -2.14
0.283 -4.80 -2.04
0.283 -4.75 -1.94
0.283 -4.70 -1.84
0.283 -4.65 -1.74
0.283 -4.60 -1.64
0.283 -4.55 -1.54
0.283 -4.50 -1.44
0.283 -4.45 -1.34
0.283 -4.40 -1.24
0.283 -4.35 -1.14
0.283 -4.30 -1.04
0.283 -4.25 -0.94
0.283 -4.20 -0.84
0.283 -4.15 -0.74
0.283 -4.10 -0.64
0.283 -4.05 -0.54
0.283 -4.00 -0.44
0.283 -3.95 -0.34
0.283 -3.90 -0.24
0.283 -3.85 -0.14
0.283 -3.80 -0.04
0.283 -3.75 0.06
0.283 -3.70 0.16
0.283 -3.65 0.26
0.283 -3.60 0.36
0.283 -3.55 0.46
0.283 -3.50 0.56
0.283 -3.45 0.66
0.283 -3.40 0.76
0.283 -3.35 0.86
0.283 -3.30 0.96
0.283 -3.25 1.06
0.283 -3.20 1.16
0.283 -3.15 1.26
0.283 -3.10 1.36
0.283 -3.05 1.46
0.283 -3.00 1.56
0.283 -2.95 1.66
0.283 -2.90 1.76
0.283 -2.85 1.86
0.283 -2.80 1.96
0.283 -2.75 2.06
0.283 -2.70 2.16
0.283 -2.65 2.26
0.283 -2.60 2.36
0.283 -2.55 2.46
0.283 -2.50 2.56
0.283 -2.45 2.66
0.283 -2.40 2.76
0.283 -2.35 2.86
0.283 -2.30 2.96
0.283 -2.25 3.06
0.283 -2.20 3.16
0.283 -2.15 3.26
0.283 -2.10 3.36
0.283 -2.05 3.46
0.283 -2.00 3.56
0.283 -1.95 3.66
0.283 -1.90 3.76
0.283 -1.85 3.86
0.283 -1.80 3.96
0.283 -1.75 4.06
0.283 -1.70 4.16
0.283 -1.65 4.26
0.283 -1.60 4.36
0.283 -1.55 4.46
0.283 -1.50 4.56
0.283 -1.45 4.66
0.283 -1.40 4.76
0.283 -1.35 4.86
0.283 -1.30 4.96
0.283 -1.25 5.06
0.283 -1.20 5.16
0.283 -1.15 5.26
0.283 -1.10 5.36
0.283 -1.05 5.46
0.283 -1.00 5.56
0.288 -5.00 -2.44
0.288 -4.95 -2.34
0.288 -4.90 -2.24
0.288 -4.85 -2.14
0.288 -4.80 -2.04
0.288 -4.75 -1.94
0.288 -4.70 -1.84
0.288 -4.65 -1.74
0.288 -4.60 -1.64
0.288 -4.55 -1.54
0.288 -4.50 -1.44
0.288 -4.45 -1.34
0.288 -4.40 -1.24
0.288 -4.35 -1.14
0.288 -4.30 -1.04
0.288 -4.25 -0.94
0.288 -4.20 -0.84
0.288 -4.15 -0.74
0.288 -4.10 -0.64
0.288 -4.05 -0.54
0.288 -4.00 -0.44
0.288 -3.95 -0.34
0.288 -3.90 -0.24
0.288 -3.85 -0.14
0.288 -3.80 -0.04
0.288 -3.75 0.06
0.288 -3.70 0.16
0.288 -3.65 0.26
0.288 -3.60 0.36
0.288 -3.55 0.46
0.288 -3.50 0.56
0.288 -3.45 0.66
0.288 -3.40 0.76
0.288 -3.35 0.86
0.288 -3.30 0.96
0.288 -3.25 1.06
0.288 -3.20 1.16
0.288 -3.15 1.26
0.288 -3.10 1.36
0.288 -3.05 1.46
0.288 -3.00 1.56
0.288 -2.95 1.66
0.288 -2.90 1.76
0.288 -2.85 1.86
0.288 -2.80 1.96
0.288 -2.75 2.06
0.288 -2.70 2.16
0.288 -2.65 2.26
0.288 -2.60 2.36
0.288 -2.55 2.46
0.288 -2.50 2.56
0.288 -2.45 2.66
0.288 -2.40 2.76
0.288 -2.35 2.86
0.288 -2.30 2.96
0.288 -2.25 3.06
0.288 -2.20 3.16
0.288 -2.15 3.26
0.288 -2.10 3.36
0.288 -2.05 3.46
0.288 -2.00 3.56
0.288 -1.95 3.66
0.288 -1.90 3.76
0.288 -1.85 3.86
0.288 -1.80 3.96
0.288 -1.75 4.06
0.288 -1.70 4.16
0.288 -1.65 4.26
0.288 -1.60 4.36
0.288 -1.55 4.46
0.288 -1.50 4.56
0.288 -1.45 4.66
0.288 -1.40 4.76
0.288 -1.35 4.86
0.288 -1.30 4.96
0.288 -1.25 5.06
0.288 -1.20 5.16
0.288 -1.15 5.26
0.288 -1.10 5.36
0.288 -1.05 5.46
0.288 -1.00 5.56
0.292 -5.00 -2.43
0.292 -4.95 -2.33
0.292 -4.90 -2.23
0.292 -4.85 -2.13
0.292 -4.80 -2.03
0.292 -4.75 -1.93
0.292 -4.70 -1.83
0.292 -4.65 -1.73
0.292 -4.60 -1.63
0.292 -4.55 -1.53
0.292 -4.50 -1.43
0.292 -4.45 -1.33
0.292 -4.40 -1.23
0.292 -4.35 -1.13
0.292 -4.30 -1.03
0.292 -4.25 -0.93
0.292 -4.20 -0.83
0.292 -4.15 -0.73
0.292 -4.10 -0.63
0.292 -4.05 -0.53
0.292 -4.00 -0.43
0.292 -3.95 -0.33
0.292 -3.90 -0.23
0.292 -3.85 -0.13
0.292 -3.80 -0.03
0.292 -3.75 0.07
0.292 -3.70 0.17
0.292 -3.65 0.27
0.292 -3.60 0.37
0.292 -3.55 0.47
0.292 -3.50 0.57
0.292 -3.45 0.67
0.292 -3.40 0.77
0.292 -3.35 0.87
0.292 -3.30 0.97
0.292 -3.25 1.07
0.292 -3.20 1.17
0.292 -3.15 1.27
0.292 -3.10 1.37
0.292 -3.05 1.47
0.292 -3.00 1.57
0.292 -2.95 1.67
0.292 -2.90 1.77
0.292 -2.85 1.87
0.292 -2.80 1.97
0.292 -2.75 2.07
0.292 -2.70 2.17
0.292 -2.65 2.27
0.292 -2.60 2.37
0.292 -2.55 2.47
0.292 -2.50 2.57
0.292 -2.45 2.67
0.292 -2.40 2.77
0.292 -2.35 2.87
0.292 -2.30 2.97
0.292 -2.25 3.07
0.292 -2.20 3.17
0.292 -2.15 3.27
0.292 -2.10 3.37
0.292 -2.05 3.47
0.292 -2.00 3.57
0.292 -1.95 3.67
0.292 -1.90 3.77
0.292 -1.85 3.87
0.292 -1.80 3.97
0.292 -1.75 4.07
0.292 -1.70 4.17
0.292 -1.65 4.27
0.292 -1.60 4.37
0.292 -1.55 4.47
0.292 -1.50 4.57
0.292 -1.45 4.67
0.292 -1.40 4.77
0.292 -1.35 4.87
0.292 -1.30 4.97
0.292 -1.25 5.07
0.292 -1.20 5.17
0.292 -1.15 5.27
0.292 -1.10 5.37
0.292 -1.05 5.47
0.292 -1.00 5.57
0.297 -5.00 -2.42
0.297 -4.95 -2.32
0.297 -4.90 -2.22
0.297 -4.85 -2.12
0.297 -4.80 -2.02
0.297 -4.75 -1.92
0.297 -4.70 -1.82
0.297 -4.65 -1.72
0.297 -4.60 -1.62
0.297 -4.55 -1.52
0.297 -4.50 -1.42
0.297 -4.45 -1.32
0.297 -4.40 -1.22
0.297 -4.35 -1.12
0.297 -4.30 -1.02
0.297 -4.25 -0.92
0.297 -4.20 -0.82
0.297 -4.15 -0.72
0.297 -4.10 -0.62
0.297 -4.05 -0.52
0.297 -4.00 -0.42
0.297 -3.95 -0.32
0.297 -3.90 -0.22
0.297 -3.85 -0.12
0.297 -3.80 -0.02
0.297 -3.75 0.08
0.297 -3.70 0.18
0.297 -3.65 0.28
0.297 -3.60 0.38
0.297 -3.55 0.48
0.297 -3.50 0.58
0.297 -3.45 0.68
0.297 -3.40 0.78
0.297 -3.35 0.88
0.297 -3.30 0.98
0.297 -3.25 1.08
0.297 -3.20 1.18
0.297 -3.15 1.28
0.297 -3.10 1.38
0.297 -3.05 1.48
0.297 -3.00 1.58
0.297 -2.95 1.68
0.297 -2.90 1.78
0.297 -2.85 1.88
0.297 -2.80 1.98
0.297 -2.75 2.08
0.297 -2.70 2.18
0.297 -2.65 2.28
0.297 -2.60 2.38
0.297 -2.55 2.48
0.297 -2.50 2.58
0.297 -2.45 2.68
0.297 -2.40 2.78
0.297 -2.35 2.88
0.297 -2.30 2.98
0.297 -2.25 3.08
0.297 -2.20 3.18
0.297 -2.15 3.28
0.297 -2.10 3.38
0.297 -2.05 3.48
0.297 -2.00 3.58
0.297 -1.95 3.68
0.297 -1.90 3.78
0.297 -1.85 3.88
0.297 -1.80 3.98
0.297 -1.75 4.08
0.297 -1.70 4.18
0.297 -1.65 4.28
0.297 -1.60 4.38
0.297 -1.55 4.48
0.297 -1.50 4.58
0.297 -1.45 4.68
0.297 -1.40 4.78
0.297 -1.35 4.88
0.297 -1.30 4.98
0.297 -1.25 5.08
0.297 -1.20 5.18
0.297 -1.15 5.28
0.297 -1.10 5.38
0.297 -1.05 5.48
0.297 -1.00 5.58
0.301 -5.00 -2.42
0.301 -4.95 -2.32
0.301 -4.90 -2.22
0.301 -4.85 -2.12
0.301 -4.80 -2.02
0.301 -4.75 -1.92
0.301 -4.70 -1.82
0.301 -4.65 -1.72
0.301 -4.60 -1.62
0.301 -4.55 -1.52
0.301 -4.50 -1.42
0.301 -4.45 -1.32
0.301 -4.40 -1.22
0.301 -4.35 -1.12
0.301 -4.30 -1.02
0.301 -4.25 -0.92
0.301 -4.20 -0.82
0.301 -4.15 -0.72
0.301 -4.10 -0.62
0.301 -4.05 -0.52
0.301 -4.00 -0.42
0.301 -3.95 -0.32
0.301 -3.90 -0.22
0.301 -3.85 -0.12
0.301 -3.80 -0.02
0.301 -3.75 0.08
0.301 -3.70 0.18
0.301 -3.65 0.28
0.301 -3.60 0.38
0.301 -3.55 0.48
0.301 -3.50 0.58
0.301 -3.45 0.68
0.301 -3.40 0.78
0.301 -3.35 0.88
0.301 -3.30 0.98
0.301 -3.25 1.08
0.301 -3.20 1.18
0.301 -3.15 1.28
0.301 -3.10 1.38
0.301 -3.05 1.48
0.301 -3.00 1.58
0.301 -2.95 1.68
0.301 -2.90 1.78
0.301 -2.85 1.88
0.301 -2.80 1.98
0.301 -2.75 2.08
0.301 -2.70 2.18
0.301 -2.65 2.28
0.301 -2.60 2.38
0.301 -2.55 2.48
0.301 -2.50 2.58
0.301 -2.45 2.68
0.301 -2.40 2.78
0.301 -2.35 2.88
0.301 -2.30 2.98
0.301 -2.25 3.08
0.301 -2.20 3.18
0.301 -2.15 3.28
0.301 -2.10 3.38
0.301 -2.05 3.48
0.301 -2.00 3.58
0.301 -1.95 3.68
0.301 -1.90 3.78
0.301 -1.85 3.88
0.301 -1.80 3.98
0.301 -1.75 4.08
0.301 -1.70 4.18
0.301 -1.65 4.28
0.301 -1.60 4.38
0.301 -1.55 4.48
0.301 -1.50 4.58
0.301 -1.45 4.68
0.301 -1.40 4.78
0.301 -1.35 4.88
0.301 -1.30 4.98
0.301 -1.25 5.08
0.301 -1.20 5.18
0.301 -1.15 5.28
0.301 -1.10 5.38
0.301 -1.05 5.48
0.301 -1.00 5.58
0.305 -5.00 -2.41
0.305 -4.95 -2.31
0.305 -4.90 -2.21
0.305 -4.85 -2.11
0.305 -4.80 -2.01
0.305 -4.75 -1.91
0.305 -4.70 -1.81
0.305 -4.65 -1.71
0.305 -4.60 -1.61
0.305 -4.55 -1.51
0.305 -4.50 -1.41
0.305 -4.45 -1.31
0.305 -4.40 -1.21
0.305 -4.35 -1.11
0.305 -4.30 -1.01
0.305 -4.25 -0.91
0.305 -4.20 -0.81
0.305 -4.15 -0.71
0.305 -4.10 -0.61
0.305 -4.05 -0.51
0.305 -4.00 -0.41
0.305 -3.95 -0.31
0.305 -3.90 -0.21
0.305 -3.85 -0.11
0.305 -3.80 -0.01
0.305 -3.75 0.09
0.305 -3.70 0.19
0.305 -3.65 0.29
0.305 -3.60 0.39
0.305 -3.55 0.49
0.305 -3.50 0.59
0.305 -3.45 0.69
0.305 -3.40 0.79
0.305 -3.35 0.89
0.305 -3.30 0.99
0.305 -3.25 1.09
0.305 -3.20 1.19
0.305 -3.15 1.29
0.305 -3.10 1.39
0.305 -3.05 1.49
0.305 -3.00 1.59
0.305 -2.95 1.69
0.305 -2.90 1.79
0.305 -2.85 1.89
0.305 -2.80 1.99
0.305 -2.75 2.09
0.305 -2.70 2.19
0.305 -2.65 2.29
0.305 -2.60 2.39
0.305 -2.55 2.49
0.305 -2.50 2.59
0.305 -2.45 2.69
0.305 -2.40 2.79
0.305 -2.35 2.89
0.305 -2.30 2.99
0.305 -2.25 3.09
0.305 -2.20 3.19
0.305 -2.15 3.29
0.305 -2.10 3.39
0.305 -2.05 3.49
0.305 -2.00 3.59
0.305 -1.95 3.69
0.305 -1.90 3.79
0.305 -1.85 3.89
0.305 -1.80 3.99
0.305 -1.75 4.09
0.305 -1.70 4.19
0.305 -1.65 4.29
0.305 -1.60 4.39
0.305 -1.55 4.49
0.305 -1.50 4.59
0.305 -1.45 4.69
0.305 -1.40 4.79
0.305 -1.35 4.89
0.305 -1.30 4.99
0.305 -1.25 5.09
0.305 -1.20 5.19
0.305 -1.15 5.29
0.305 -1.10 5.39
0.305 -1.05 5.49
0.305 -1.00 5.59
0.310 -5.00 -2.40
0.310 -4.95 -2.30
0.310 -4.90 -2.20
0.310 -4.85 -2.10
0.310 -4.80 -2.00
0.310 -4.75 -1.90
0.310 -4.70 -1.80
0.310 -4.65 -1.70
0.310 -4.60 -1.60
0.310 -4.55 -1.50
0.310 -4.50 -1.40
0.310 -4.45 -1.30
0.310 -4.40 -1.20
0.310 -4.35 -1.10
0.310 -4.30 -1.00
0.310 -4.25 -0.90
0.310 -4.20 -0.80
0.310 -4.15 -0.70
0.310 -4.10 -0.60
0.310 -4.05 -0.50
0.310 -4.00 -0.40
0.310 -3.95 -0.30
0.310 -3.90 -0.20
0.310 -3.85 -0.10
0.310 -3.80 0.00
0.310 -3.75 0.10
0.310 -3.70 0.20
0.310 -3.65 0.30
0.310 -3.60 0.40
0.310 -3.55 0.50
0.310 -3.50 0.60
0.310 -3.45 0.70
0.310 -3.40 0.80
0.310 -3.35 0.90
0.310 -3.30 1.00
0.310 -3.25 1.10
0.310 -3.20 1.20
0.310 -3.15 1.30
0.310 -3.10 1.40
0.310 -3.05 1.50
0.310 -3.00 1.60
0.310 -2.95 1.70
0.310 -2.90 1.80
0.310 -2.85 1.90
0.310 -2.80 2.00
0.310 -2.75 2.10
0.310 -2.70 2.20
0.310 -2.65 2.30
0.310 -2.60 2.40
0.310 -2.55 2.50
0.310 -2.50 2.60
0.310 -2.45 2.70
0.310 -2.40 2.80
0.310 -2.35 2.90
0.310 -2.30 3.00
0.310 -2.25 3.10
0.310 -2.20 3.20
0.310 -2.15 3.30
0.310 -2.10 3.40
0.310 -2.05 3.50
0.310 -2.00 3.60
0.310 -1.95 3.70
0.310 -1.90 3.80
0.310 -1.85 3.90
0.310 -1.80 4.00
0.310 -1.75 4.10
0.310 -1.70 4.20
0.310 -1.65 4.30
0.310 -1.60 4.40
0.310 -1.55 4.50
0.310 -1.50 4.60
0.310 -1.45 4.70
0.310 -1.40 4.80
0.310 -1.35 4.90
0.310 -1.30 5.00
0.310 -1.25 5.10
0.310 -1.20 5.20
0.310 -1.15 5.30
0.310 -1.10 5.40
0.310 -1.05 5.50
0.310 -1.00 5.60
0.314 -5.00 -2.39
0.314 -4.95 -2.29
0.314 -4.90 -2.19
0.314 -4.85 -2.09
0.314 -4.80 -1.99
0.314 -4.75 -1.89
0.314 -4.70 -1.79
0.314 -4.65 -1.69
0.314 -4.60 -1.59
0.314 -4.55 -1.49
0.314 -4.50 -1.39
0.314 -4.45 -1.29
0.314 -4.40 -1.19
0.314 -4.35 -1.09
0.314 -4.30 -0.99
0.314 -4.25 -0.89
0.314 -4.20 -0.79
0.314 -4.15 -0.69
0.314 -4.10 -0.59
0.314 -4.05 -0.49
0.314 -4.00 -0.39
0.314 -3.95 -0.29
0.314 -3.90 -0.19
0.314 -3.85 -0.09
0.314 -3.80 0.01
0.314 -3.75 0.11
0.314 -3.70 0.21
0.314 -3.65 0.31
0.314 -3.60 0.41
0.314 -3.55 0.51
0.314 -3.50 0.61
0.314 -3.45 0.71
0.314 -3.40 0.81
0.314 -3.35 0.91
0.314 -3.30 1.01
0.314 -3.25 1.11
0.314 -3.20 1.21
0.314 -3.15 1.31
0.314 -3.10 1.41
0.314 -3.05 1.51
0.314 -3.00 1.61
0.314 -2.95 1.71
0.314 -2.90 1.81
0.314 -2.85 1.91
0.314 -2.80 2.01
0.314 -2.75 2.11
0.314 -2.70 2.21
0.314 -2.65 2.31
0.314 -2.60 2.41
0.314 -2.55 2.51
0.314 -2.50 2.61
0.314 -2.45 2.71
0.314 -2.40 2.81
0.314 -2.35 2.91
0.314 -2.30 3.01
0.314 -2.25 3.11
0.314 -2.20 3.21
0.314 -2.15 3.31
0.314 -2.10 3.41
0.314 -2.05 3.51
0.314 -2.00 3.61
0.314 -1.95 3.71
0.314 -1.90 3.81
0.314 -1.85 3.91
0.314 -1.80 4.01
0.314 -1.75 4.11
0.314 -1.70 4.21
0.314 -1.65 4.31
0.314 -1.60 4.41
0.314 -1.55 4.51
0.314 -1.50 4.61
0.314 -1.45 4.71
0.314 -1.40 4.81
0.314 -1.35 4.91
0.314 -1.30 5.01
0.314 -1.25 5.11
0.314 -1.20 5.21
0.314 -1.15 5.31
0.314 -1.10 5.41
0.314 -1.05 5.51
0.314 -1.00 5.61
0.318 -5.00 -2.39
0.318 -4.95 -2.29
0.318 -4.90 -2.19
0.318 -4.85 -2.09
0.318 -4.80 -1.99
0.318 -4.75 -1.89
0.318 -4.70 -1.79
0.318 -4.65 -1.69
0.318 -4.60 -1.59
0.318 -4.55 -1.49
0.318 -4.50 -1.39
0.318 -4.45 -1.29
0.318 -4.40 -1.19
0.318 -4.35 -1.09
0.318 -4.30 -0.99
0.318 -4.25 -0.89
0.318 -4.20 -0.79
0.318 -4.15 -0.69
0.318 -4.10 -0.59
0.318 -4.05 -0.49
0.318 -4.00 -0.39
0.318 -3.95 -0.29
0.318 -3.90 -0.19
0.318 -3.85 -0.09
0.318 -3.80 0.01
0.318 -3.75 0.11
0.318 -3.70 0.21
0.318 -3.65 0.31
0.318 -3.60 0.41
0.318 -3.55 0.51
0.318 -3.50 0.61
0.318 -3.45 0.71
0.318 -3.40 0.81
0.318 -3.35 0.91
0.318 -3.30 1.01
0.318 -3.25 1.11
0.318 -3.20 1.21
0.318 -3.15 1.31
0.318 -3.10 1.41
0.318 -3.05 1.51
0.318 -3.00 1.61
0.318 -2.95 1.71
0.318 -2.90 1.81
0.318 -2.85 1.91
0.318 -2.80 2.01
0.318 -2.75 2.11
0.318 -2.70 2.21
0.318 -2.65 2.31
0.318 -2.60 2.41
0.318 -2.55 2.51
0.318 -2.50 2.61
0.318 -2.45 2.71
0.318 -2.40 2.81
0.318 -2.35 2.91
0.318 -2.30 3.01
0.318 -2.25 3.11
0.318 -2.20 3.21
0.318 -2.15 3.31
0.318 -2.10 3.41
0.318 -2.05 3.51
0.318 -2.00 3.61
0.318 -1.95 3.71
0.318 -1.90 3.81
0.318 -1.85 3.91
0.318 -1.80 4.01
0.318 -1.75 4.11
0.318 -1.70 4.21
0.318 -1.65 4.31
0.318 -1.60 4.41
0.318 -1.55 4.51
0.318 -1.50 4.61
0.318 -1.45 4.71
0.318 -1.40 4.81
0.318 -1.35 4.91
0.318 -1.30 5.01
0.318 -1.25 5.11
0.318 -1.20 5.21
0.318 -1.15 5.31
0.318 -1.10 5.41
0.318 -1.05 5.51
0.318 -1.00 5.61
0.322 -5.00 -2.38
0.322 -4.95 -2.28
0.322 -4.90 -2.18
0.322 -4.85 -2.08
0.322 -4.80 -1.98
0.322 -4.75 -1.88
0.322 -4.70 -1.78
0.322 -4.65 -1.68
0.322 -4.60 -1.58
0.322 -4.55 -1.48
0.322 -4.50 -1.38
0.322 -4.45 -1.28
0.322 -4.40 -1.18
0.322 -4.35 -1.08
0.322 -4.30 -0.98
0.322 -4.25 -0.88
0.322 -4.20 -0.78
0.322 -4.15 -0.68
0.322 -4.10 -0.58
0.322 -4.05 -0.48
0.322 -4.00 -0.38
0.322 -3.95 -0.28
0.322 -3.90 -0.18
0.322 -3.85 -0.08
0.322 -3.80 0.02
0.322 -3.75 0.12
0.322 -3.70 0.22
0.322 -3.65 0.32
0.322 -3.60 0.42
0.322 -3.55 0.52
0.322 -3.50 0.62
0.322 -3.45 0.72
0.322 -3.40 0.82
0.322 -3.35 0.92
0.322 -3.30 1.02
0.322 -3.25 1.12
0.322 -3.20 1.22
0.322 -3.15 1.32
0.322 -3.10 1.42
0.322 -3.05 1.52
0.322 -3.00 1.62
0.322 -2.95 1.72
0.322 -2.90 1.82
0.322 -2.85 1.92
0.322 -2.80 2.02
0.322 -2.75 2.12
0.322 -2.70 2.22
0.322 -2.65 2.32
0.322 -2.60 2.42
0.322 -2.55 2.52
0.322 -2.50 2.62
0.322 -2.45 2.72
0.322 -2.40 2.82
0.322 -2.35 2.92
0.322 -2.30 3.02
0.322 -2.25 3.12
0.322 -2.20 3.22
0.322 -2.15 3.32
0.322 -2.10 3.42
0.322 -2.05 3.52
0.322 -2.00 3.62
0.322 -1.95 3.72
0.322 -1.90 3.82
0.322 -1.85 3.92
0.322 -1.80 4.02
0.322 -1.75 4.12
0.322 -1.70 4.22
0.322 -1.65 4.32
0.322 -1.60 4.42
0.322 -1.55 4.52
0.322 -1.50 4.62
0.322 -1.45 4.72
0.322 -1.40 4.82
0.322 -1.35 4.92
0.322 -1.30 5.02
0.322 -1.25 5.12
0.322 -1.20 5.22
0.322 -1.15 5.32
0.322 -1.10 5.42
0.322 -1.05 5.52
0.322 -1.00 5.62
0.326 -5.00 -2.38
0.326 -4.95 -2.28
0.326 -4.90 -2.18
0.326 -4.85 -2.08
0.326 -4.80 -1.98
0.326 -4.75 -1.88
0.326 -4.70 -1.78
0.326 -4.65 -1.68
0.326 -4.60 -1.58
0.326 -4.55 -1.48
0.326 -4.50 -1.38
0.326 -4.45 -1.28
0.326 -4.40 -1.18
0.326 -4.35 -1.08
0.326 -4.30 -0.98
0.326 -4.25 -0.88
0.326 -4.20 -0.78
0.326 -4.15 -0.68
0.326 -4.10 -0.58
0.326 -4.05 -0.48
0.326 -4.00 -0.38
0.326 -3.95 -0.28
0.326 -3.90 -0.18
0.326 -3.85 -0.08
0.326 -3.80 0.02
0.326 -3.75 0.12
0.326 -3.70 0.22
0.326 -3.65 0.32
0.326 -3.60 0.42
0.326 -3.55 0.52
0.326 -3.50 0.62
0.326 -3.45 0.72
0.326 -3.40 0.82
0.326 -3.35 0.92
0.326 -3.30 1.02
0.326 -3.25 1.12
0.326 -3.20 1.22
0.326 -3.15 1.32
0.326 -3.10 1.42
0.326 -3.05 1.52
0.326 -3.00 1.62
0.326 -2.95 1.72
0.326 -2.90 1.82
0.326 -2.85 1.92
0.326 -2.80 2.02
0.326 -2.75 2.12
0.326 -2.70 2.22
0.326 -2.65 2.32
0.326 -2.60 2.42
0.326 -2.55 2.52
0.326 -2.50 2.62
0.326 -2.45 2.72
0.326 -2.40 2.82
0.326 -2.35 2.92
0.326 -2.30 3.02
0.326 -2.25 3.12
0.326 -2.20 3.22
0.326 -2.15 3.32
0.326 -2.10 3.42
0.326 -2.05 3.52
0.326 -2.00 3.62
0.326 -1.95 3.72
0.326 -1.90 3.82
0.326 -1.85 3.92
0.326 -1.80 4.02
0.326 -1.75 4.12
0.326 -1.70 4.22
0.326 -1.65 4.32
0.326 -1.60 4.42
0.326 -1.55 4.52
0.326 -1.50 4.62
0.326 -1.45 4.72
0.326 -1.40 4.82
0.326 -1.35 4.92
0.326 -1.30 5.02
0.326 -1.25 5.12
0.326 -1.20 5.22
0.326 -1.15 5.32
0.326 -1.10 5.42
0.326 -1.05 5.52
0.326 -1.00 5.62
0.330 -5.00 -2.37
0.330 -4.95 -2.27
0.330 -4.90 -2.17
0.330 -4.85 -2.07
0.330 -4.80 -1.97
0.330 -4.75 -1.87
0.330 -4.70 -1.77
0.330 -4.65 -1.67
0.330 -4.60 -1.57
0.330 -4.55 -1.47
0.330 -4.50 -1.37
0.330 -4.45 -1.27
0.330 -4.40 -1.17
0.330 -4.35 -1.07
0.330 -4.30 -0.97
0.330 -4.25 -0.87
0.330 -4.20 -0.77
0.330 -4.15 -0.67
0.330 -4.10 -0.57
0.330 -4.05 -0.47
0.330 -4.00 -0.37
0.330 -3.95 -0.27
0.330 -3.90 -0.17
0.330 -3.85 -0.07
0.330 -3.80 0.03
0.330 -3.75 0.13
0.330 -3.70 0.23
0.330 -3.65 0.33
0.330 -3.60 0.43
0.330 -3.55 0.53
0.330 -3.50 0.63
0.330 -3.45 0.73
0.330 -3.40 0.83
0.330 -3.35 0.93
0.330 -3.30 1.03
0.330 -3.25 1.13
0.330 -3.20 1.23
0.330 -3.15 1.33
0.330 -3.10 1.43
0.330 -3.05 1.53
0.330 -3.00 1.63
0.330 -2.95 1.73
0.330 -2.90 1.83
0.330 -2.85 1.93
0.330 -2.80 2.03
0.330 -2.75 2.13
0.330 -2.70 2.23
0.330 -2.65 2.33
0.330 -2.60 2.43
0.330 -2.55 2.53
0.330 -2.50 2.63
0.330 -2.45 2.73
0.330 -2.40 2.83
0.330 -2.35 2.93
0.330 -2.30 3.03
0.330 -2.25 3.13
0.330 -2.20 3.23
0.330 -2.15 3.33
0.330 -2.10 3.43
0.330 -2.05 3.53
0.330 -2.00 3.63
0.330 -1.95 3.73
0.330 -1.90 3.83
0.330 -1.85 3.93
0.330 -1.80 4.03
0.330 -1.75 4.13
0.330 -1.70 4.23
0.330 -1.65 4.33
0.330 -1.60 4.43
0.330 -1.55 4.53
0.330 -1.50 4.63
0.330 -1.45 4.73
0.330 -1.40 4.83
0.330 -1.35 4.93
0.330 -1.30 5.03
0.330 -1.25 5.13
0.330 -1.20 5.23
0.330 -1.15 5.33
0.330 -1.10 5.43
0.330 -1.05 5.53
0.330 -1.00 5.63
0.334 -5.00 -2.37
0.334 -4.95 -2.27
0.334 -4.90 -2.17
0.334 -4.85 -2.07
0.334 -4.80 -1.97
0.334 -4.75 -1.87
0.334 -4.70 -1.77
0.334 -4.65 -1.67
0.334 -4.60 -1.57
0.334 -4.55 -1.47
0.334 -4.50 -1.37
0.334 -4.45 -1.27
0.334 -4.40 -1.17
0.334 -4.35 -1.07
0.334 -4.30 -0.97
0.334 -4.25 -0.87
0.334 -4.20 -0.77
0.334 -4.15 -0.67
0.334 -4.10 -0.57
0.334 -4.05 -0.47
0.334 -4.00 -0.37
0.334 -3.95 -0.27
0.334 -3.90 -0.17
0.334 -3.85 -0.07
0.334 -3.80 0.03
0.334 -3.75 0.13
0.334 -3.70 0.23
0.334 -3.65 0.33
0.334 -3.60 0.43
0.334 -3.55 0.53
0.334 -3.50 0.63
0.334 -3.45 0.73
0.334 -3.40 0.83
0.334 -3.35 0.93
0.334 -3.30 1.03
0.334 -3.25 1.13
0.334 -3.20 1.23
0.334 -3.15 1.33
0.334 -3.10 1.43
0.334 -3.05 1.53
0.334 -3.00 1.63
0.334 -2.95 1.73
0.334 -2.90 1.83
0.334 -2.85 1.93
0.334 -2.80 2.03
0.334 -2.75 2.13
0.334 -2.70 2.23
0.334 -2.65 2.33
0.334 -2.60 2.43
0.334 -2.55 2.53
0.334 -2.50 2.63
0.334 -2.45 2.73
0.334 -2.40 2.83
0.334 -2.35 2.93
0.334 -2.30 3.03
0.334 -2.25 3.13
0.334 -2.20 3.23
0.334 -2.15 3.33
0.334 -2.10 3.43
0.334 -2.05 3.53
0.334 -2.00 3.63
0.334 -1.95 3.73
0.334 -1.90 3.83
0.334 -1.85 3.93
0.334 -1.80 4.03
0.334 -1.75 4.13
0.334 -1.70 4.23
0.334 -1.65 4.33
0.334 -1.60 4.43
0.334 -1.55 4.53
0.334 -1.50 4.63
0.334 -1.45 4.73
0.334 -1.40 4.83
0.334 -1.35 4.93
0.334 -1.30 5.03
0.334 -1.25 5.13
0.334 -1.20 5.23
0.334 -1.15 5.33
0.334 -1.10 5.43
0.334 -1.05 5.53
0.334 -1.00 5.63
0.338 -5.00 -2.36
0.338 -4.95 -2.26
0.338 -4.90 -2.16
0.338 -4.85 -2.06
0.338 -4.80 -1.96
0.338 -4.75 -1.86
0.338 -4.70 -1.76
0.338 -4.65 -1.66
0.338 -4.60 -1.56
0.338 -4.55 -1.46
0.338 -4.50 -1.36
0.338 -4.45 -1.26
0.338 -4.40 -1.16
0.338 -4.35 -1.06
0.338 -4.30 -0.96
0.338 -4.25 -0.86
0.338 -4.20 -0.76
0.338 -4.15 -0.66
0.338 -4.10 -0.56
0.338 -4.05 -0.46
0.338 -4.00 -0.36
0.338 -3.95 -0.26
0.338 -3.90 -0.16
0.338 -3.85 -0.06
0.338 -3.80 0.04
0.338 -3.75 0.14
0.338 -3.70 0.24
0.338 -3.65 0.34
0.338 -3.60 0.44
0.338 -3.55 0.54
0.338 -3.50 0.64
0.338 -3.45 0.74
0.338 -3.40 0.84
0.338 -3.35 0.94
0.338 -3.30 1.04
0.338 -3.25 1.14
0.338 -3.20 1.24
0.338 -3.15 1.34
0.338 -3.10 1.44
0.338 -3.05 1.54
0.338 -3.00 1.64
0.338 -2.95 1.74
0.338 -2.90 1.84
0.338 -2.85 1.94
0.338 -2.80 2.04
0.338 -2.75 2.14
0.338 -2.70 2.24
0.338 -2.65 2.34
0.338 -2.60 2.44
0.338 -2.55 2.54
0.338 -2.50 2.64
0.338 -2.45 2.74
0.338 -2.40 2.84
0.338 -2.35 2.94
0.338 -2.30 3.04
0.338 -2.25 3.14
0.338 -2.20 3.24
0.338 -2.15 3.34
0.338 -2.10 3.44
0.338 -2.05 3.54
0.338 -2.00 3.64
0.338 -1.95 3.74
0.338 -1.90 3.84
0.338 -1.85 3.94
0.338 -1.80 4.04
0.338 -1.75 4.14
0.338 -1.70 4.24
0.338 -1.65 4.34
0.338 -1.60 4.44
0.338 -1.55 4.54
0.338 -1.50 4.64
0.338 -1.45 4.74
0.338 -1.40 4.84
0.338 -1.35 4.94
0.338 -1.30 5.04
0.338 -1.25 5.14
0.338 -1.20 5.24
0.338 -1.15 5.34
0.338 -1.10 5.44
0.338 -1.05 5.54
0.338 -1.00 5.64
0.342 -5.00 -2.36
0.342 -4.95 -2.26
0.342 -4.90 -2.16
0.342 -4.85 -2.06
0.342 -4.80 -1.96
0.342 -4.75 -1.86
0.342 -4.70 -1.76
0.342 -4.65 -1.66
0.342 -4.60 -1.56
0.342 -4.55 -1.46
0.342 -4.50 -1.36
0.342 -4.45 -1.26
0.342 -4.40 -1.16
0.342 -4.35 -1.06
0.342 -4.30 -0.96
0.342 -4.25 -0.86
0.342 -4.20 -0.76
0.342 -4.15 -0.66
0.342 -4.10 -0.56
0.342 -4.05 -0.46
0.342 -4.00 -0.36
0.342 -3.95 -0.26
0.342 -3.90 -0.16
0.342 -3.85 -0.06
0.342 -3.80 0.04
0.342 -3.75 0.14
0.342 -3.70 0.24
0.342 -3.65 0.34
0.342 -3.60 0.44
0.342 -3.55 0.54
0.342 -3.50 0.64
0.342 -3.45 0.74
0.342 -3.40 0.84
0.342 -3.35 0.94
0.342 -3.30 1.04
0.342 -3.25 1.14
0.342 -3.20 1.24
0.342 -3.15 1.34
0.342 -3.10 1.44
0.342 -3.05 1.54
0.342 -3.00 1.64
0.342 -2.95 1.74
0.342 -2.90 1.84
0.342 -2.85 1.94
0.342 -2.80 2.04
0.342 -2.75 2.14
0.342 -2.70 2.24
0.342 -2.65 2.34
0.342 -2.60 2.44
0.342 -2.55 2.54
0.342 -2.50 2.64
0.342 -2.45 2.74
0.342 -2.40 2.84
0.342 -2.35 2.94
0.342 -2.30 3.04
0.342 -2.25 3.14
0.342 -2.20 3.24
0.342 -2.15 3.34
0.342 -2.10 3.44
0.342 -2.05 3.54
0.342 -2.00 3.64
0.342 -1.95 3.74
0.342 -1.90 3.84
0.342 -1.85 3.94
0.342 -1.80 4.04
0.342 -1.75 4.14
0.342 -1.70 4.24
0.342 -1.65 4.34
0.342 -1.60 4.44
0.342 -1.55 4.54
0.342 -1.50 4.64
0.342 -1.45 4.74
0.342 -1.40 4.84
0.342 -1.35 4.94
0.342 -1.30 5.04
0.342 -1.25 5.14
0.342 -1.20 5.24
0.342 -1.15 5.34
0.342 -1.10 5.44
0.342 -1.05 5.54
0.342 -1.00 5.64
0.346 -5.00 -2.35
0.346 -4.95 -2.25
0.346 -4.90 -2.15
0.346 -4.85 -2.05
0.346 -4.80 -1.95
0.346 -4.75 -1.85
0.346 -4.70 -1.75
0.346 -4.65 -1.65
0.346 -4.60 -1.55
0.346 -4.55 -1.45
0.346 -4.50 -1.35
0.346 -4.45 -1.25
0.346 -4.40 -1.15
0.346 -4.35 -1.05
0.346 -4.30 -0.95
0.346 -4.25 -0.85
0.346 -4.20 -0.75
0.346 -4.15 -0.65
0.346 -4.10 -0.55
0.346 -4.05 -0.45
0.346 -4.00 -0.35
0.346 -3.95 -0.25
0.346 -3.90 -0.15
0.346 -3.85 -0.05
0.346 -3.80 0.05
0.346 -3.75 0.15
0.346 -3.70 0.25
0.346 -3.65 0.35
0.346 -3.60 0.45
0.346 -3.55 0.55
0.346 -3.50 0.65
0.346 -3.45 0.75
0.346 -3.40 0.85
0.346 -3.35 0.95
0.346 -3.30 1.05
0.346 -3.25 1.15
0.346 -3.20 1.25
0.346 -3.15 1.35
0.346 -3.10 1.45
0.346 -3.05 1.55
0.346 -3.00 1.65
0.346 -2.95 1.75
0.346 -2.90 1.85
0.346 -2.85 1.95
0.346 -2.80 2.05
0.346 -2.75 2.15
0.346 -2.70 2.25
0.346 -2.65 2.35
0.346 -2.60 2.45
0.346 -2.55 2.55
0.346 -2.50 2.65
0.346 -2.45 2.75
0.346 -2.40 2.85
0.346 -2.35 2.95
0.346 -2.30 3.05
0.346 -2.25 3.15
0.346 -2.20 3.25
0.346 -2.15 3.35
0.346 -2.10 3.45
0.346 -2.05 3.55
0.346 -2.00 3.65
0.346 -1.95 3.75
0.346 -1.90 3.85
0.346 -1.85 3.95
0.346 -1.80 4.05
0.346 -1.75 4.15
0.346 -1.70 4.25
0.346 -1.65 4.35
0.346 -1.60 4.45
0.346 -1.55 4.55
0.346 -1.50 4.65
0.346 -1.45 4.75
0.346 -1.40 4.85
0.346 -1.35 4.95
0.346 -1.30 5.05
0.346 -1.25 5.15
0.346 -1.20 5.25
0.346 -1.15 5.35
0.346 -1.10 5.45
0.346 -1.05 5.55
0.346 -1.00 5.65
0.350 -5.00 -2.35
0.350 -4.95 -2.25
0.350 -4.90 -2.15
0.350 -4.85 -2.05
0.350 -4.80 -1.95
0.350 -4.75 -1.85
0.350 -4.70 -1.75
0.350 -4.65 -1.65
0.350 -4.60 -1.55
0.350 -4.55 -1.45
0.350 -4.50 -1.35
0.350 -4.45 -1.25
0.350 -4.40 -1.15
0.350 -4.35 -1.05
0.350 -4.30 -0.95
0.350 -4.25 -0.85
0.350 -4.20 -0.75
0.350 -4.15 -0.65
0.350 -4.10 -0.55
0.350 -4.05 -0.45
0.350 -4.00 -0.35
0.350 -3.95 -0.25
0.350 -3.90 -0.15
0.350 -3.85 -0.05
0.350 -3.80 0.05
0.350 -3.75 0.15
0.350 -3.70 0.25
0.350 -3.65 0.35
0.350 -3.60 0.45
0.350 -3.55 0.55
0.350 -3.50 0.65
0.350 -3.45 0.75
0.350 -3.40 0.85
0.350 -3.35 0.95
0.350 -3.30 1.05
0.350 -3.25 1.15
0.350 -3.20 1.25
0.350 -3.15 1.35
0.350 -3.10 1.45
0.350 -3.05 1.55
0.350 -3.00 1.65
0.350 -2.95 1.75
0.350 -2.90 1.85
0.350 -2.85 1.95
0.350 -2.80 2.05
0.350 -2.75 2.15
0.350 -2.70 2.25
0.350 -2.65 2.35
0.350 -2.60 2.45
0.350 -2.55 2.55
0.350 -2.50 2.65
0.350 -2.45 2.75
0.350 -2.40 2.85
0.350 -2.35 2.95
0.350 -2.30 3.05
0.350 -2.25 3.15
0.350 -2.20 3.25
0.350 -2.15 3.35
0.350 -2.10 3.45
0.350 -2.05 3.55
0.350 -2.00 3.65
0.350 -1.95 3.75
0.350 -1.90 3.85
0.350 -1.85 3.95
0.350 -1.80 4.05
0.350 -1.75 4.15
0.350 -1.70 4.25
0.350 -1.65 4.35
0.350 -1.60 4.45
0.350 -1.55 4.55
0.350 -1.50 4.65
0.350 -1.45 4.75
0.350 -1.40 4.85
0.350 -1.35 4.95
0.350 -1.30 5.05
0.350 -1.25 5.15
0.350 -1.20 5.25
0.350 -1.15 5.35
0.350 -1.10 5.45
0.350 -1.05 5.55
0.350 -1.00 5.65
0.354 -5.00 -2.34
0.354 -4.95 -2.24
0.354 -4.90 -2.14
0.354 -4.85 -2.04
0.354 -4.80 -1.94
0.354 -4.75 -1.84
0.354 -4.70 -1.74
0.354 -4.65 -1.64
0.354 -4.60 -1.54
0.354 -4.55 -1.44
0.354 -4.50 -1.34
0.354 -4.45 -1.24
0.354 -4.40 -1.14
0.354 -4.35 -1.04
0.354 -4.30 -0.94
0.354 -4.25 -0.84
0.354 -4.20 -0.74
0.354 -4.15 -0.64
0.354 -4.10 -0.54
0.354 -4.05 -0.44
0.354 -4.00 -0.34
0.354 -3.95 -0.24
0.354 -3.90 -0.14
0.354 -3.85 -0.04
0.354 -3.80 0.06
0.354 -3.75 0.16
0.354 -3.70 0.26
0.354 -3.65 0.36
0.354 -3.60 0.46
0.354 -3.55 0.56
0.354 -3.50 0.66
0.354 -3.45 0.76
0.354 -3.40 0.86
0.354 -3.35 0.96
0.354 -3.30 1.06
0.354 -3.25 1.16
0.354 -3.20 1.26
0.354 -3.15 1.36
0.354 -3.10 1.46
0.354 -3.05 1.56
0.354 -3.00 1.66
0.354 -2.95 1.76
0.354 -2.90 1.86
0.354 -2.85 1.96
0.354 -2.80 2.06
0.354 -2.75 2.16
0.354 -2.70 2.26
0.354 -2.65 2.36
0.354 -2.60 2.46
0.354 -2.55 2.56
0.354 -2.50 2.66
0.354 -2.45 2.76
0.354 -2.40 2.86
0.354 -2.35 2.96
0.354 -2.30 3.06
0.354 -2.25 3.16
0.354 -2.20 3.26
0.354 -2.15 3.36
0.354 -2.10 3.46
0.354 -2.05 3.56
0.354 -2.00 3.66
0.354 -1.95 3.76
0.354 -1.90 3.86
0.354 -1.85 3.96
0.354 -1.80 4.06
0.354 -1.75 4.16
0.354 -1.70 4.26
0.354 -1.65 4.36
0.354 -1.60 4.46
0.354 -1.55 4.56
0.354 -1.50 4.66
0.354 -1.45 4.76
0.354 -1.40 4.86
0.354 -1.35 4.96
0.354 -1.30 5.06
0.354 -1.25 5.16
0.354 -1.20 5.26
0.354 -1.15 5.36
0.354 -1.10 5.46
0.354 -1.05 5.56
0.354 -1.00 5.66
0.358 -5.00 -2.34
0.358 -4.95 -2.24
0.358 -4.90 -2.14
0.358 -4.85 -2.04
0.358 -4.80 -1.94
0.358 -4.75 -1.84
0.358 -4.70 -1.74
0.358 -4.65 -1.64
0.358 -4.60 -1.54
0.358 -4.55 -1.44
0.358 -4.50 -1.34
0.358 -4.45 -1.24
0.358 -4.40 -1.14
0.358 -4.35 -1.04
0.358 -4.30 -0.94
0.358 -4.25 -0.84
0.358 -4.20 -0.74
0.358 -4.15 -0.64
0.358 -4.10 -0.54
0.358 -4.05 -0.44
0.358 -4.00 -0.34
0.358 -3.95 -0.24
0.358 -3.90 -0.14
0.358 -3.85 -0.04
0.358 -3.80 0.06
0.358 -3.75 0.16
0.358 -3.70 0.26
0.358 -3.65 0.36
0.358 -3.60 0.46
0.358 -3.55 0.56
0.358 -3.50 0.66
0.358 -3.45 0.76
0.358 -3.40 0.86
0.358 -3.35 0.96
0.358 -3.30 1.06
0.358 -3.25 1.16
0.358 -3.20 1.26
0.358 -3.15 1.36
0.358 -3.10 1.46
0.358 -3.05 1.56
0.358 -3.00 1.66
0.358 -2.95 1.76
0.358 -2.90 1.86
0.358 -2.85 1.96
0.358 -2.80 2.06
0.358 -2.75 2.16
0.358 -2.70 2.26
0.358 -2.65 2.36
0.358 -2.60 2.46
0.358 -2.55 2.56
0.358 -2.50 2.66
0.358 -2.45 2.76
0.358 -2.40 2.86
0.358 -2.35 2.96
0.358 -2.30 3.06
0.358 -2.25 3.16
0.358 -2.20 3.26
0.358 -2.15 3.36
0.358 -2.10 3.46
0.358 -2.05 3.56
0.358 -2.00 3.66
0.358 -1.95 3.76
0.358 -1.90 3.86
0.358 -1.85 3.96
0.358 -1.80 4.06
0.358 -1.75 4.16
0.358 -1.70 4.26
0.358 -1.65 4.36
0.358 -1.60 4.46
0.358 -1.55 4.56
0.358 -1.50 4.66
0.358 -1.45 4.76
0.358 -1.40 4.86
0.358 -1.35 4.96
0.358 -1.30 5.06
0.358 -1.25 5.16
0.358 -1.20 5.26
0.358 -1.15 5.36
0.358 -1.10 5.46
0.358 -1.05 5.56
0.358 -1.00 5.66
0.362 -5.00 -2.34
0.362 -4.95 -2.24
0.362 -4.90 -2.14
0.362 -4.85 -2.04
0.362 -4.80 -1.94
0.362 -4.75 -1.84
0.362 -4.70 -1.74
0.362 -4.65 -1.64
0.362 -4.60 -1.54
0.362 -4.55 -1.44
0.362 -4.50 -1.34
0.362 -4.45 -1.24
0.362 -4.40 -1.14
0.362 -4.35 -1.04
0.362 -4.30 -0.94
0.362 -4.25 -0.84
0.362 -4.20 -0.74
0.362 -4.15 -0.64
0.362 -4.10 -0.54
0.362 -4.05 -0.44
0.362 -4.00 -0.34
0.362 -3.95 -0.24
0.362 -3.90 -0.14
0.362 -3.85 -0.04
0.362 -3.80 0.06
0.362 -3.75 0.16
0.362 -3.70 0.26
0.362 -3.65 0.36
0.362 -3.60 0.46
0.362 -3.55 0.56
0.362 -3.50 0.66
0.362 -3.45 0.76
0.362 -3.40 0.86
0.362 -3.35 0.96
0.362 -3.30 1.06
0.362 -3.25 1.16
0.362 -3.20 1.26
0.362 -3.15 1.36
0.362 -3.10 1.46
0.362 -3.05 1.56
0.362 -3.00 1.66
0.362 -2.95 1.76
0.362 -2.90 1.86
0.362 -2.85 1.96
0.362 -2.80 2.06
0.362 -2.75 2.16
0.362 -2.70 2.26
0.362 -2.65 2.36
0.362 -2.60 2.46
0.362 -2.55 2.56
0.362 -2.50 2.66
0.362 -2.45 2.76
0.362 -2.40 2.86
0.362 -2.35 2.96
0.362 -2.30 3.06
0.362 -2.25 3.16
0.362 -2.20 3.26
0.362 -2.15 3.36
0.362 -2.10 3.46
0.362 -2.05 3.56
0.362 -2.00 3.66
0.362 -1.95 3.76
0.362 -1.90 3.86
0.362 -1.85 3.96
0.362 -1.80 4.06
0.362 -1.75 4.16
0.362 -1.70 4.26
0.362 -1.65 4.36
0.362 -1.60 4.46
0.362 -1.55 4.56
0.362 -1.50 4.66
0.362 -1.45 4.76
0.362 -1.40 4.86
0.362 -1.35 4.96
0.362 -1.30 5.06
0.362 -1.25 5.16
0.362 -1.20 5.26
0.362 -1.15 5.36
0.362 -1.10 5.46
0.362 -1.05 5.56
0.362 -1.00 5.66
0.365 -5.00 -2.33
0.365 -4.95 -2.23
0.365 -4.90 -2.13
0.365 -4.85 -2.03
0.365 -4.80 -1.93
0.365 -4.75 -1.83
0.365 -4.70 -1.73
0.365 -4.65 -1.63
0.365 -4.60 -1.53
0.365 -4.55 -1.43
0.365 -4.50 -1.33
0.365 -4.45 -1.23
0.365 -4.40 -1.13
0.365 -4.35 -1.03
0.365 -4.30 -0.93
0.365 -4.25 -0.83
0.365 -4.20 -0.73
0.365 -4.15 -0.63
0.365 -4.10 -0.53
0.365 -4.05 -0.43
0.365 -4.00 -0.33
0.365 -3.95 -0.23
0.365 -3.90 -0.13
0.365 -3.85 -0.03
0.365 -3.80 0.07
0.365 -3.75 0.17
0.365 -3.70 0.27
0.365 -3.65 0.37
0.365 -3.60 0.47
0.365 -3.55 0.57
0.365 -3.50 0.67
0.365 -3.45 0.77
0.365 -3.40 0.87
0.365 -3.35 0.97
0.365 -3.30 1.07
0.365 -3.25 1.17
0.365 -3.20 1.27
0.365 -3.15 1.37
0.365 -3.10 1.47
0.365 -3.05 1.57
0.365 -3.00 1.67
0.365 -2.95 1.77
0.365 -2.90 1.87
0.365 -2.85 1.97
0.365 -2.80 2.07
0.365 -2.75 2.17
0.365 -2.70 2.27
0.365 -2.65 2.37
0.365 -2.60 2.47
0.365 -2.55 2.57
0.365 -2.50 2.67
0.365 -2.45 2.77
0.365 -2.40 2.87
0.365 -2.35 2.97
0.365 -2.30 3.07
0.365 -2.25 3.17
0.365 -2.20 3.27
0.365 -2.15 3.37
0.365 -2.10 3.47
0.365 -2.05 3.57
0.365 -2.00 3.67
0.365 -1.95 3.77
0.365 -1.90 3.87
0.365 -1.85 3.97
0.365 -1.80 4.07
0.365 -1.75 4.17
0.365 -1.70 4.27
0.365 -1.65 4.37
0.365 -1.60 4.47
0.365 -1.55 4.57
0.365 -1.50 4.67
0.365 -1.45 4.77
0.365 -1.40 4.87
0.365 -1.35 4.97
0.365 -1.30 5.07
0.365 -1.25 5.17
0.365 -1.20 5.27
0.365 -1.15 5.37
0.365 -1.10 5.47
0.365 -1.05 5.57
0.365 -1.00 5.67
0.369 -5.00 -2.33
0.369 -4.95 -2.23
0.369 -4.90 -2.13
0.369 -4.85 -2.03
0.369 -4.80 -1.93
0.369 -4.75 -1.83
0.369 -4.70 -1.73
0.369 -4.65 -1.63
0.369 -4.60 -1.53
0.369 -4.55 -1.43
0.369 -4.50 -1.33
0.369 -4.45 -1.23
0.369 -4.40 -1.13
0.369 -4.35 -1.03
0.369 -4.30 -0.93
0.369 -4.25 -0.83
0.369 -4.20 -0.73
0.369 -4.15 -0.63
0.369 -4.10 -0.53
0.369 -4.05 -0.43
0.369 -4.00 -0.33
0.369 -3.95 -0.23
0.369 -3.90 -0.13
0.369 -3.85 -0.03
0.369 -3.80 0.07
0.369 -3.75 0.17
0.369 -3.70 0.27
0.369 -3.65 0.37
0.369 -3.60 0.47
0.369 -3.55 0.57
0.369 -3.50 0.67
0.369 -3.45 0.77
0.369 -3.40 0.87
0.369 -3.35 0.97
0.369 -3.30 1.07
0.369 -3.25 1.17
0.369 -3.20 1.27
0.369 -3.15 1.37
0.369 -3.10 1.47
0.369 -3.05 1.57
0.369 -3.00 1.67
0.369 -2.95 1.77
0.369 -2.90 1.87
0.369 -2.85 1.97
0.369 -2.80 2.07
0.369 -2.75 2.17
0.369 -2.70 2.27
0.369 -2.65 2.37
0.369 -2.60 2.47
0.369 -2.55 2.57
0.369 -2.50 2.67
0.369 -2.45 2.77
0.369 -2.40 2.87
0.369 -2.35 2.97
0.369 -2.30 3.07
0.369 -2.25 3.17
0.369 -2.20 3.27
0.369 -2.15 3.37
0.369 -2.10 3.47
0.369 -2.05 3.57
0.369 -2.00 3.67
0.369 -1.95 3.77
0.369 -1.90 3.87
0.369 -1.85 3.97
0.369 -1.80 4.07
0.369 -1.75 4.17
0.369 -1.70 4.27
0.369 -1.65 4.37
0.369 -1.60 4.47
0.369 -1.55 4.57
0.369 -1.50 4.67
0.369 -1.45 4.77
0.369 -1.40 4.87
0.369 -1.35 4.97
0.369 -1.30 5.07
0.369 -1.25 5.17
0.369 -1.20 5.27
0.369 -1.15 5.37
0.369 -1.10 5.47
0.369 -1.05 5.57
0.369 -1.00 5.67
0.373 -5.00 -2.33
0.373 -4.95 -2.23
0.373 -4.90 -2.13
0.373 -4.85 -2.03
0.373 -4.80 -1.93
0.373 -4.75 -1.83
0.373 -4.70 -1.73
0.373 -4.65 -1.63
0.373 -4.60 -1.53
0.373 -4.55 -1.43
0.373 -4.50 -1.33
0.373 -4.45 -1.23
0.373 -4.40 -1.13
0.373 -4.35 -1.03
0.373 -4.30 -0.93
0.373 -4.25 -0.83
0.373 -4.20 -0.73
0.373 -4.15 -0.63
0.373 -4.10 -0.53
0.373 -4.05 -0.43
0.373 -4.00 -0.33
0.373 -3.95 -0.23
0.373 -3.90 -0.13
0.373 -3.85 -0.03
0.373 -3.80 0.07
0.373 -3.75 0.17
0.373 -3.70 0.27
0.373 -3.65 0.37
0.373 -3.60 0.47
0.373 -3.55 0.57
0.373 -3.50 0.67
0.373 -3.45 0.77
0.373 -3.40 0.87
0.373 -3.35 0.97
0.373 -3.30 1.07
0.373 -3.25 1.17
0.373 -3.20 1.27
0.373 -3.15 1.37
0.373 -3.10 1.47
0.373 -3.05 1.57
0.373 -3.00 1.67
0.373 -2.95 1.77
0.373 -2.90 1.87
0.373 -2.85 1.97
0.373 -2.80 2.07
0.373 -2.75 2.17
0.373 -2.70 2.27
0.373 -2.65 2.37
0.373 -2.60 2.47
0.373 -2.55 2.57
0.373 -2.50 2.67
0.373 -2.45 2.77
0.373 -2.40 2.87
0.373 -2.35 2.97
0.373 -2.30 3.07
0.373 -2.25 3.17
0.373 -2.20 3.27
0.373 -2.15 3.37
0.373 -2.10 3.47
0.373 -2.05 3.57
0.373 -2.00 3.67
0.373 -1.95 3.77
0.373 -1.90 3.87
0.373 -1.85 3.97
0.373 -1.80 4.07
0.373 -1.75 4.17
0.373 -1.70 4.27
0.373 -1.65 4.37
0.373 -1.60 4.47
0.373 -1.55 4.57
0.373 -1.50 4.67
0.373 -1.45 4.77
0.373 -1.40 4.87
0.373 -1.35 4.97
0.373 -1.30 5.07
0.373 -1.25 5.17
0.373 -1.20 5.27
0.373 -1.15 5.37
0.373 -1.10 5.47
0.373 -1.05 5.57
0.373 -1.00 5.67
0.377 -5.00 -2.33
0.377 -4.95 -2.23
0.377 -4.90 -2.13
0.377 -4.85 -2.03
0.377 -4.80 -1.93
0.377 -4.75 -1.83
0.377 -4.70 -1.73
0.377 -4.65 -1.63
0.377 -4.60 -1.53
0.377 -4.55 -1.43
0.377 -4.50 -1.33
0.377 -4.45 -1.23
0.377 -4.40 -1.13
0.377 -4.35 -1.03
0.377 -4.30 -0.93
0.377 -4.25 -0.83
0.377 -4.20 -0.73
0.377 -4.15 -0.63
0.377 -4.10 -0.53
0.377 -4.05 -0.43
0.377 -4.00 -0.33
0.377 -3.95 -0.23
0.377 -3.90 -0.13
0.377 -3.85 -0.03
0.377 -3.80 0.07
0.377 -3.75 0.17
0.377 -3.70 0.27
0.377 -3.65 0.37
0.377 -3.60 0.47
0.377 -3.55 0.57
0.377 -3.50 0.67
0.377 -3.45 0.77
0.377 -3.40 0.87
0.377 -3.35 0.97
0.377 -3.30 1.07
0.377 -3.25 1.17
0.377 -3.20 1.27
0.377 -3.15 1.37
0.377 -3.10 1.47
0.377 -3.05 1.57
0.377 -3.00 1.67
0.377 -2.95 1.77
0.377 -2.90 1.87
0.377 -2.85 1.97
0.377 -2.80 2.07
0.377 -2.75 2.17
0.377 -2.70 2.27
0.377 -2.65 2.37
0.377 -2.60 2.47
0.377 -2.55 2.57
0.377 -2.50 2.67
0.377 -2.45 2.77
0.377 -2.40 2.87
0.377 -2.35 2.97
0.377 -2.30 3.07
0.377 -2.25 3.17
0.377 -2.20 3.27
0.377 -2.15 3.37
0.377 -2.10 3.47
0.377 -2.05 3.57
0.377 -2.00 3.67
0.377 -1.95 3.77
0.377 -1.90 3.87
0.377 -1.85 3.97
0.377 -1.80 4.07
0.377 -1.75 4.17
0.377 -1.70 4.27
0.377 -1.65 4.37
0.377 -1.60 4.47
0.377 -1.55 4.57
0.377 -1.50 4.67
0.377 -1.45 4.77
0.377 -1.40 4.87
0.377 -1.35 4.97
0.377 -1.30 5.07
0.377 -1.25 5.17
0.377 -1.20 5.27
0.377 -1.15 5.37
0.377 -1.10 5.47
0.377 -1.05 5.57
0.377 -1.00 5.67
0.380 -5.00 -2.33
0.380 -4.95 -2.23
0.380 -4.90 -2.13
0.380 -4.85 -2.03
0.380 -4.80 -1.93
0.380 -4.75 -1.83
0.380 -4.70 -1.73
0.380 -4.65 -1.63
0.380 -4.60 -1.53
0.380 -4.55 -1.43
0.380 -4.50 -1.33
0.380 -4.45 -1.23
0.380 -4.40 -1.13
0.380 -4.35 -1.03
0.380 -4.30 -0.93
0.380 -4.25 -0.83
0.380 -4.20 -0.73
0.380 -4.15 -0.63
0.380 -4.10 -0.53
0.380 -4.05 -0.43
0.380 -4.00 -0.33
0.380 -3.95 -0.23
0.380 -3.90 -0.13
0.380 -3.85 -0.03
0.380 -3.80 0.07
0.380 -3.75 0.17
0.380 -3.70 0.27
0.380 -3.65 0.37
0.380 -3.60 0.47
0.380 -3.55 0.57
0.380 -3.50 0.67
0.380 -3.45 0.77
0.380 -3.40 0.87
0.380 -3.35 0.97
0.380 -3.30 1.07
0.380 -3.25 1.17
0.380 -3.20 1.27
0.380 -3.15 1.37
0.380 -3.10 1.47
0.380 -3.05 1.57
0.380 -3.00 1.67
0.380 -2.95 1.77
0.380 -2.90 1.87
0.380 -2.85 1.97
0.380 -2.80 2.07
0.380 -2.75 2.17
0.380 -2.70 2.27
0.380 -2.65 2.37
0.380 -2.60 2.47
0.380 -2.55 2.57
0.380 -2.50 2.67
0.380 -2.45 2.77
0.380 -2.40 2.87
0.380 -2.35 2.97
0.380 -2.30 3.07
0.380 -2.25 3.17
0.380 -2.20 3.27
0.380 -2.15 3.37
0.380 -2.10 3.47
0.380 -2.05 3.57
0.380 -2.00 3.67
0.380 -1.95 3.77
0.380 -1.90 3.87
0.380 -1.85 3.97
0.380 -1.80 4.07
0.380 -1.75 4.17
0.380 -1.70 4.27
0.380 -1.65 4.37
0.380 -1.60 4.47
0.380 -1.55 4.57
0.380 -1.50 4.67
0.380 -1.45 4.77
0.380 -1.40 4.87
0.380 -1.35 4.97
0.380 -1.30 5.07
0.380 -1.25 5.17
0.380 -1.20 5.27
0.380 -1.15 5.37
0.380 -1.10 5.47
0.380 -1.05 5.57
0.380 -1.00 5.67
0.384 -5.00 -2.33
0.384 -4.95 -2.23
0.384 -4.90 -2.13
0.384 -4.85 -2.03
0.384 -4.80 -1.93
0.384 -4.75 -1.83
0.384 -4.70 -1.73
0.384 -4.65 -1.63
0.384 -4.60 -1.53
0.384 -4.55 -1.43
0.384 -4.50 -1.33
0.384 -4.45 -1.23
0.384 -4.40 -1.13
0.384 -4.35 -1.03
0.384 -4.30 -0.93
0.384 -4.25 -0.83
0.384 -4.20 -0.73
0.384 -4.15 -0.63
0.384 -4.10 -0.53
0.384 -4.05 -0.43
0.384 -4.00 -0.33
0.384 -3.95 -0.23
0.384 -3.90 -0.13
0.384 -3.85 -0.03
0.384 -3.80 0.07
0.384 -3.75 0.17
0.384 -3.70 0.27
0.384 -3.65 0.37
0.384 -3.60 0.47
0.384 -3.55 0.57
0.384 -3.50 0.67
0.384 -3.45 0.77
0.384 -3.40 0.87
0.384 -3.35 0.97
0.384 -3.30 1.07
0.384 -3.25 1.17
0.384 -3.20 1.27
0.384 -3.15 1.37
0.384 -3.10 1.47
0.384 -3.05 1.57
0.384 -3.00 1.67
0.384 -2.95 1.77
0.384 -2.90 1.87
0.384 -2.85 1.97
0.384 -2.80 2.07
0.384 -2.75 2.17
0.384 -2.70 2.27
0.384 -2.65 2.37
0.384 -2.60 2.47
0.384 -2.55 2.57
0.384 -2.50 2.67
0.384 -2.45 2.77
0.384 -2.40 2.87
0.384 -2.35 2.97
0.384 -2.30 3.07
0.384 -2.25 3.17
0.384 -2.20 3.27
0.384 -2.15 3.37
0.384 -2.10 3.47
0.384 -2.05 3.57
0.384 -2.00 3.67
0.384 -1.95 3.77
0.384 -1.90 3.87
0.384 -1.85 3.97
0.384 -1.80 4.07
0.384 -1.75 4.17
0.384 -1.70 4.27
0.384 -1.65 4.37
0.384 -1.60 4.47
0.384 -1.55 4.57
0.384 -1.50 4.67
0.384 -1.45 4.77
0.384 -1.40 4.87
0.384 -1.35 4.97
0.384 -1.30 5.07
0.384 -1.25 5.17
0.384 -1.20 5.27
0.384 -1.15 5.37
0.384 -1.10 5.47
0.384 -1.05 5.57
0.384 -1.00 5.67
0.387 -5.00 -2.33
0.387 -4.95 -2.23
0.387 -4.90 -2.13
0.387 -4.85 -2.03
0.387 -4.80 -1.93
0.387 -4.75 -1.83
0.387 -4.70 -1.73
0.387 -4.65 -1.63
0.387 -4.60 -1.53
0.387 -4.55 -1.43
0.387 -4.50 -1.33
0.387 -4.45 -1.23
0.387 -4.40 -1.13
0.387 -4.35 -1.03
0.387 -4.30 -0.93
0.387 -4.25 -0.83
0.387 -4.20 -0.73
0.387 -4.15 -0.63
0.387 -4.10 -0.53
0.387 -4.05 -0.43
0.387 -4.00 -0.33
0.387 -3.95 -0.23
0.387 -3.90 -0.13
0.387 -3.85 -0.03
0.387 -3.80 0.07
0.387 -3.75 0.17
0.387 -3.70 0.27
0.387 -3.65 0.37
0.387 -3.60 0.47
0.387 -3.55 0.57
0.387 -3.50 0.67
0.387 -3.45 0.77
0.387 -3.40 0.87
0.387 -3.35 0.97
0.387 -3.30 1.07
0.387 -3.25 1.17
0.387 -3.20 1.27
0.387 -3.15 1.37
0.387 -3.10 1.47
0.387 -3.05 1.57
0.387 -3.00 1.67
0.387 -2.95 1.77
0.387 -2.90 1.87
0.387 -2.85 1.97
0.387 -2.80 2.07
0.387 -2.75 2.17
0.387 -2.70 2.27
0.387 -2.65 2.37
0.387 -2.60 2.47
0.387 -2.55 2.57
0.387 -2.50 2.67
0.387 -2.45 2.77
0.387 -2.40 2.87
0.387 -2.35 2.97
0.387 -2.30 3.07
0.387 -2.25 3.17
0.387 -2.20 3.27
0.387 -2.15 3.37
0.387 -2.10 3.47
0.387 -2.05 3.57
0.387 -2.00 3.67
0.387 -1.95 3.77
0.387 -1.90 3.87
0.387 -1.85 3.97
0.387 -1.80 4.07
0.387 -1.75 4.17
0.387 -1.70 4.27
0.387 -1.65 4.37
0.387 -1.60 4.47
0.387 -1.55 4.57
0.387 -1.50 4.67
0.387 -1.45 4.77
0.387 -1.40 4.87
0.387 -1.35 4.97
0.387 -1.30 5.07
0.387 -1.25 5.17
0.387 -1.20 5.27
0.387 -1.15 5.37
0.387 -1.10 5.47
0.387 -1.05 5.57
0.387 -1.00 5.67
0.391 -5.00 -2.33
0.391 -4.95 -2.23
0.391 -4.90 -2.13
0.391 -4.85 -2.03
0.391 -4.80 -1.93
0.391 -4.75 -1.83
0.391 -4.70 -1.73
0.391 -4.65 -1.63
0.391 -4.60 -1.53
0.391 -4.55 -1.43
0.391 -4.50 -1.33
0.391 -4.45 -1.23
0.391 -4.40 -1.13
0.391 -4.35 -1.03
0.391 -4.30 -0.93
0.391 -4.25 -0.83
0.391 -4.20 -0.73
0.391 -4.15 -0.63
0.391 -4.10 -0.53
0.391 -4.05 -0.43
0.391 -4.00 -0.33
0.391 -3.95 -0.23
0.391 -3.90 -0.13
0.391 -3.85 -0.03
0.391 -3.80 0.07
0.391 -3.75 0.17
0.391 -3.70 0.27
0.391 -3.65 0.37
0.391 -3.60 0.47
0.391 -3.55 0.57
0.391 -3.50 0.67
0.391 -3.45 0.77
0.391 -3.40 0.87
0.391 -3.35 0.97
0.391 -3.30 1.07
0.391 -3.25 1.17
0.391 -3.20 1.27
0.391 -3.15 1.37
0.391 -3.10 1.47
0.391 -3.05 1.57
0.391 -3.00 1.67
0.391 -2.95 1.77
0.391 -2.90 1.87
0.391 -2.85 1.97
0.391 -2.80 2.07
0.391 -2.75 2.17
0.391 -2.70 2.27
0.391 -2.65 2.37
0.391 -2.60 2.47
0.391 -2.55 2.57
0.391 -2.50 2.67
0.391 -2.45 2.77
0.391 -2.40 2.87
0.391 -2.35 2.97
0.391 -2.30 3.07
0.391 -2.25 3.17
0.391 -2.20 3.27
0.391 -2.15 3.37
0.391 -2.10 3.47
0.391 -2.05 3.57
0.391 -2.00 3.67
0.391 -1.95 3.77
0.391 -1.90 3.87
0.391 -1.85 3.97
0.391 -1.80 4.07
0.391 -1.75 4.17
0.391 -1.70 4.27
0.391 -1.65 4.37
0.391 -1.60 4.47
0.391 -1.55 4.57
0.391 -1.50 4.67
0.391 -1.45 4.77
0.391 -1.40 4.87
0.391 -1.35 4.97
0.391 -1.30 5.07
0.391 -1.25 5.17
0.391 -1.20 5.27
0.391 -1.15 5.37
0.391 -1.10 5.47
0.391 -1.05 5.57
0.391 -1.00 5.67
0.394 -5.00 -2.33
0.394 -4.95 -2.23
0.394 -4.90 -2.13
0.394 -4.85 -2.03
0.394 -4.80 -1.93
0.394 -4.75 -1.83
0.394 -4.70 -1.73
0.394 -4.65 -1.63
0.394 -4.60 -1.53
0.394 -4.55 -1.43
0.394 -4.50 -1.33
0.394 -4.45 -1.23
0.394 -4.40 -1.13
0.394 -4.35 -1.03
0.394 -4.30 -0.93
0.394 -4.25 -0.83
0.394 -4.20 -0.73
0.394 -4.15 -0.63
0.394 -4.10 -0.53
0.394 -4.05 -0.43
0.394 -4.00 -0.33
0.394 -3.95 -0.23
0.394 -3.90 -0.13
0.394 -3.85 -0.03
0.394 -3.80 0.07
0.394 -3.75 0.17
0.394 -3.70 0.27
0.394 -3.65 0.37
0.394 -3.60 0.47
0.394 -3.55 0.57
0.394 -3.50 0.67
0.394 -3.45 0.77
0.394 -3.40 0.87
0.394 -3.35 0.97
0.394 -3.30 1.07
0.394 -3.25 1.17
0.394 -3.20 1.27
0.394 -3.15 1.37
0.394 -3.10 1.47
0.394 -3.05 1.57
0.394 -3.00 1.67
0.394 -2.95 1.77
0.394 -2.90 1.87
0.394 -2.85 1.97
0.394 -2.80 2.07
0.394 -2.75 2.17
0.394 -2.70 2.27
0.394 -2.65 2.37
0.394 -2.60 2.47
0.394 -2.55 2.57
0.394 -2.50 2.67
0.394 -2.45 2.77
0.394 -2.40 2.87
0.394 -2.35 2.97
0.394 -2.30 3.07
0.394 -2.25 3.17
0.394 -2.20 3.27
0.394 -2.15 3.37
0.394 -2.10 3.47
0.394 -2.05 3.57
0.394 -2.00 3.67
0.394 -1.95 3.77
0.394 -1.90 3.87
0.394 -1.85 3.97
0.394 -1.80 4.07
0.394 -1.75 4.17
0.394 -1.70 4.27
0.394 -1.65 4.37
0.394 -1.60 4.47
0.394 -1.55 4.57
0.394 -1.50 4.67
0.394 -1.45 4.77
0.394 -1.40 4.87
0.394 -1.35 4.97
0.394 -1.30 5.07
0.394 -1.25 5.17
0.394 -1.20 5.27
0.394 -1.15 5.37
0.394 -1.10 5.47
0.394 -1.05 5.57
0.394 -1.00 5.67
0.398 -5.00 -2.33
0.398 -4.95 -2.23
0.398 -4.90 -2.13
0.398 -4.85 -2.03
0.398 -4.80 -1.93
0.398 -4.75 -1.83
0.398 -4.70 -1.73
0.398 -4.65 -1.63
0.398 -4.60 -1.53
0.398 -4.55 -1.43
0.398 -4.50 -1.33
0.398 -4.45 -1.23
0.398 -4.40 -1.13
0.398 -4.35 -1.03
0.398 -4.30 -0.93
0.398 -4.25 -0.83
0.398 -4.20 -0.73
0.398 -4.15 -0.63
0.398 -4.10 -0.53
0.398 -4.05 -0.43
0.398 -4.00 -0.33
0.398 -3.95 -0.23
0.398 -3.90 -0.13
0.398 -3.85 -0.03
0.398 -3.80 0.07
0.398 -3.75 0.17
0.398 -3.70 0.27
0.398 -3.65 0.37
0.398 -3.60 0.47
0.398 -3.55 0.57
0.398 -3.50 0.67
0.398 -3.45 0.77
0.398 -3.40 0.87
0.398 -3.35 0.97
0.398 -3.30 1.07
0.398 -3.25 1.17
0.398 -3.20 1.27
0.398 -3.15 1.37
0.398 -3.10 1.47
0.398 -3.05 1.57
0.398 -3.00 1.67
0.398 -2.95 1.77
0.398 -2.90 1.87
0.398 -2.85 1.97
0.398 -2.80 2.07
0.398 -2.75 2.17
0.398 -2.70 2.27
0.398 -2.65 2.37
0.398 -2.60 2.47
0.398 -2.55 2.57
0.398 -2.50 2.67
0.398 -2.45 2.77
0.398 -2.40 2.87
0.398 -2.35 2.97
0.398 -2.30 3.07
0.398 -2.25 3.17
0.398 -2.20 3.27
0.398 -2.15 3.37
0.398 -2.10 3.47
0.398 -2.05 3.57
0.398 -2.00 3.67
0.398 -1.95 3.77
0.398 -1.90 3.87
0.398 -1.85 3.97
0.398 -1.80 4.07
0.398 -1.75 4.17
0.398 -1.70 4.27
0.398 -1.65 4.37
0.398 -1.60 4.47
0.398 -1.55 4.57
0.398 -1.50 4.67
0.398 -1.45 4.77
0.398 -1.40 4.87
0.398 -1.35 4.97
0.398 -1.30 5.07
0.398 -1.25 5.17
0.398 -1.20 5.27
0.398 -1.15 5.37
0.398 -1.10 5.47
0.398 -1.05 5.57
0.398 -1.00 5.67
0.401 -5.00 -2.34
0.401 -4.95 -2.24
0.401 -4.90 -2.14
0.401 -4.85 -2.04
0.401 -4.80 -1.94
0.401 -4.75 -1.84
0.401 -4.70 -1.74
0.401 -4.65 -1.64
0.401 -4.60 -1.54
0.401 -4.55 -1.44
0.401 -4.50 -1.34
0.401 -4.45 -1.24
0.401 -4.40 -1.14
0.401 -4.35 -1.04
0.401 -4.30 -0.94
0.401 -4.25 -0.84
0.401 -4.20 -0.74
0.401 -4.15 -0.64
0.401 -4.10 -0.54
0.401 -4.05 -0.44
0.401 -4.00 -0.34
0.401 -3.95 -0.24
0.401 -3.90 -0.14
0.401 -3.85 -0.04
0.401 -3.80 0.06
0.401 -3.75 0.16
0.401 -3.70 0.26
0.401 -3.65 0.36
0.401 -3.60 0.46
0.401 -3.55 0.56
0.401 -3.50 0.66
0.401 -3.45 0.76
0.401 -3.40 0.86
0.401 -3.35 0.96
0.401 -3.30 1.06
0.401 -3.25 1.16
0.401 -3.20 1.26
0.401 -3.15 1.36
0.401 -3.10 1.46
0.401 -3.05 1.56
0.401 -3.00 1.66
0.401 -2.95 1.76
0.401 -2.90 1.86
0.401 -2.85 1.96
0.401 -2.80 2.06
0.401 -2.75 2.16
0.401 -2.70 2.26
0.401 -2.65 2.36
0.401 -2.60 2.46
0.401 -2.55 2.56
0.401 -2.50 2.66
0.401 -2.45 2.76
0.401 -2.40 2.86
0.401 -2.35 2.96
0.401 -2.30 3.06
0.401 -2.25 3.16
0.401 -2.20 3.26
0.401 -2.15 3.36
0.401 -2.10 3.46
0.401 -2.05 3.56
0.401 -2.00 3.66
0.401 -1.95 3.76
0.401 -1.90 3.86
0.401 -1.85 3.96
0.401 -1.80 4.06
0.401 -1.75 4.16
0.401 -1.70 4.26
0.401 -1.65 4.36
0.401 -1.60 4.46
0.401 -1.55 4.56
0.401 -1.50 4.66
0.401 -1.45 4.76
0.401 -1.40 4.86
0.401 -1.35 4.96
0.401 -1.30 5.06
0.401 -1.25 5.16
0.401 -1.20 5.26
0.401 -1.15 5.36
0.401 -1.10 5.46
0.401 -1.05 5.56
0.401 -1.00 5.66
0.405 -5.00 -2.34
0.405 -4.95 -2.24
0.405 -4.90 -2.14
0.405 -4.85 -2.04
0.405 -4.80 -1.94
0.405 -4.75 -1.84
0.405 -4.70 -1.74
0.405 -4.65 -1.64
0.405 -4.60 -1.54
0.405 -4.55 -1.44
0.405 -4.50 -1.34
0.405 -4.45 -1.24
0.405 -4.40 -1.14
0.405 -4.35 -1.04
0.405 -4.30 -0.94
0.405 -4.25 -0.84
0.405 -4.20 -0.74
0.405 -4.15 -0.64
0.405 -4.10 -0.54
0.405 -4.05 -0.44
0.405 -4.00 -0.34
0.405 -3.95 -0.24
0.405 -3.90 -0.14
0.405 -3.85 -0.04
0.405 -3.80 0.06
0.405 -3.75 0.16
0.405 -3.70 0.26
0.405 -3.65 0.36
0.405 -3.60 0.46
0.405 -3.55 0.56
0.405 -3.50 0.66
0.405 -3.45 0.76
0.405 -3.40 0.86
0.405 -3.35 0.96
0.405 -3.30 1.06
0.405 -3.25 1.16
0.405 -3.20 1.26
0.405 -3.15 1.36
0.405 -3.10 1.46
0.405 -3.05 1.56
0.405 -3.00 1.66
0.405 -2.95 1.76
0.405 -2.90 1.86
0.405 -2.85 1.96
0.405 -2.80 2.06
0.405 -2.75 2.16
0.405 -2.70 2.26
0.405 -2.65 2.36
0.405 -2.60 2.46
0.405 -2.55 2.56
0.405 -2.50 2.66
0.405 -2.45 2.76
0.405 -2.40 2.86
0.405 -2.35 2.96
0.405 -2.30 3.06
0.405 -2.25 3.16
0.405 -2.20 3.26
0.405 -2.15 3.36
0.405 -2.10 3.46
0.405 -2.05 3.56
0.405 -2.00 3.66
0.405 -1.95 3.76
0.405 -1.90 3.86
0.405 -1.85 3.96
0.405 -1.80 4.06
0.405 -1.75 4.16
0.405 -1.70 4.26
0.405 -1.65 4.36
0.405 -1.60 4.46
0.405 -1.55 4.56
0.405 -1.50 4.66
0.405 -1.45 4.76
0.405 -1.40 4.86
0.405 -1.35 4.96
0.405 -1.30 5.06
0.405 -1.25 5.16
0.405 -1.20 5.26
0.405 -1.15 5.36
0.405 -1.10 5.46
0.405 -1.05 5.56
0.405 -1.00 5.66
0.408 -5.00 -2.35
0.408 -4.95 -2.25
0.408 -4.90 -2.15
0.408 -4.85 -2.05
0.408 -4.80 -1.95
0.408 -4.75 -1.85
0.408 -4.70 -1.75
0.408 -4.65 -1.65
0.408 -4.60 -1.55
0.408 -4.55 -1.45
0.408 -4.50 -1.35
0.408 -4.45 -1.25
0.408 -4.40 -1.15
0.408 -4.35 -1.05
0.408 -4.30 -0.95
0.408 -4.25 -0.85
0.408 -4.20 -0.75
0.408 -4.15 -0.65
0.408 -4.10 -0.55
0.408 -4.05 -0.45
0.408 -4.00 -0.35
0.408 -3.95 -0.25
0.408 -3.90 -0.15
0.408 -3.85 -0.05
0.408 -3.80 0.05
0.408 -3.75 0.15
0.408 -3.70 0.25
0.408 -3.65 0.35
0.408 -3.60 0.45
0.408 -3.55 0.55
0.408 -3.50 0.65
0.408 -3.45 0.75
0.408 -3.40 0.85
0.408 -3.35 0.95
0.408 -3.30 1.05
0.408 -3.25 1.15
0.408 -3.20 1.25
0.408 -3.15 1.35
0.408 -3.10 1.45
0.408 -3.05 1.55
0.408 -3.00 1.65
0.408 -2.95 1.75
0.408 -2.90 1.85
0.408 -2.85 1.95
0.408 -2.80 2.05
0.408 -2.75 2.15
0.408 -2.70 2.25
0.408 -2.65 2.35
0.408 -2.60 2.45
0.408 -2.55 2.55
0.408 -2.50 2.65
0.408 -2.45 2.75
0.408 -2.40 2.85
0.408 -2.35 2.95
0.408 -2.30 3.05
0.408 -2.25 3.15
0.408 -2.20 3.25
0.408 -2.15 3.35
0.408 -2.10 3.45
0.408 -2.05 3.55
0.408 -2.00 3.65
0.408 -1.95 3.75
0.408 -1.90 3.85
0.408 -1.85 3.95
0.408 -1.80 4.05
0.408 -1.75 4.15
0.408 -1.70 4.25
0.408 -1.65 4.35
0.408 -1.60 4.45
0.408 -1.55 4.55
0.408 -1.50 4.65
0.408 -1.45 4.75
0.408 -1.40 4.85
0.408 -1.35 4.95
0.408 -1.30 5.05
0.408 -1.25 5.15
0.408 -1.20 5.25
0.408 -1.15 5.35
0.408 -1.10 5.45
0.408 -1.05 5.55
0.408 -1.00 5.65
0.412 -5.00 -2.35
0.412 -4.95 -2.25
0.412 -4.90 -2.15
0.412 -4.85 -2.05
0.412 -4.80 -1.95
0.412 -4.75 -1.85
0.412 -4.70 -1.75
0.412 -4.65 -1.65
0.412 -4.60 -1.55
0.412 -4.55 -1.45
0.412 -4.50 -1.35
0.412 -4.45 -1.25
0.412 -4.40 -1.15
0.412 -4.35 -1.05
0.412 -4.30 -0.95
0.412 -4.25 -0.85
0.412 -4.20 -0.75
0.412 -4.15 -0.65
0.412 -4.10 -0.55
0.412 -4.05 -0.45
0.412 -4.00 -0.35
0.412 -3.95 -0.25
0.412 -3.90 -0.15
0.412 -3.85 -0.05
0.412 -3.80 0.05
0.412 -3.75 0.15
0.412 -3.70 0.25
0.412 -3.65 0.35
0.412 -3.60 0.45
0.412 -3.55 0.55
0.412 -3.50 0.65
0.412 -3.45 0.75
0.412 -3.40 0.85
0.412 -3.35 0.95
0.412 -3.30 1.05
0.412 -3.25 1.15
0.412 -3.20 1.25
0.412 -3.15 1.35
0.412 -3.10 1.45
0.412 -3.05 1.55
0.412 -3.00 1.65
0.412 -2.95 1.75
0.412 -2.90 1.85
0.412 -2.85 1.95
0.412 -2.80 2.05
0.412 -2.75 2.15
0.412 -2.70 2.25
0.412 -2.65 2.35
0.412 -2.60 2.45
0.412 -2.55 2.55
0.412 -2.50 2.65
0.412 -2.45 2.75
0.412 -2.40 2.85
0.412 -2.35 2.95
0.412 -2.30 3.05
0.412 -2.25 3.15
0.412 -2.20 3.25
0.412 -2.15 3.35
0.412 -2.10 3.45
0.412 -2.05 3.55
0.412 -2.00 3.65
0.412 -1.95 3.75
0.412 -1.90 3.85
0.412 -1.85 3.95
0.412 -1.80 4.05
0.412 -1.75 4.15
0.412 -1.70 4.25
0.412 -1.65 4.35
0.412 -1.60 4.45
0.412 -1.55 4.55
0.412 -1.50 4.65
0.412 -1.45 4.75
0.412 -1.40 4.85
0.412 -1.35 4.95
0.412 -1.30 5.05
0.412 -1.25 5.15
0.412 -1.20 5.25
0.412 -1.15 5.35
0.412 -1.10 5.45
0.412 -1.05 5.55
0.412 -1.00 5.65
0.415 -5.00 -2.36
0.415 -4.95 -2.26
0.415 -4.90 -2.16
0.415 -4.85 -2.06
0.415 -4.80 -1.96
0.415 -4.75 -1.86
0.415 -4.70 -1.76
0.415 -4.65 -1.66
0.415 -4.60 -1.56
0.415 -4.55 -1.46
0.415 -4.50 -1.36
0.415 -4.45 -1.26
0.415 -4.40 -1.16
0.415 -4.35 -1.06
0.415 -4.30 -0.96
0.415 -4.25 -0.86
0.415 -4.20 -0.76
0.415 -4.15 -0.66
0.415 -4.10 -0.56
0.415 -4.05 -0.46
0.415 -4.00 -0.36
0.415 -3.95 -0.26
0.415 -3.90 -0.16
0.415 -3.85 -0.06
0.415 -3.80 0.04
0.415 -3.75 0.14
0.415 -3.70 0.24
0.415 -3.65 0.34
0.415 -3.60 0.44
0.415 -3.55 0.54
0.415 -3.50 0.64
0.415 -3.45 0.74
0.415 -3.40 0.84
0.415 -3.35 0.94
0.415 -3.30 1.04
0.415 -3.25 1.14
0.415 -3.20 1.24
0.415 -3.15 1.34
0.415 -3.10 1.44
0.415 -3.05 1.54
0.415 -3.00 1.64
0.415 -2.95 1.74
0.415 -2.90 1.84
0.415 -2.85 1.94
0.415 -2.80 2.04
0.415 -2.75 2.14
0.415 -2.70 2.24
0.415 -2.65 2.34
0.415 -2.60 2.44
0.415 -2.55 2.54
0.415 -2.50 2.64
0.415 -2.45 2.74
0.415 -2.40 2.84
0.415 -2.35 2.94
0.415 -2.30 3.04
0.415 -2.25 3.14
0.415 -2.20 3.24
0.415 -2.15 3.34
0.415 -2.10 3.44
0.415 -2.05 3.54
0.415 -2.00 3.64
0.415 -1.95 3.74
0.415 -1.90 3.84
0.415 -1.85 3.94
0.415 -1.80 4.04
0.415 -1.75 4.14
0.415 -1.70 4.24
0.415 -1.65 4.34
0.415 -1.60 4.44
0.415 -1.55 4.54
0.415 -1.50 4.64
0.415 -1.45 4.74
0.415 -1.40 4.84
0.415 -1.35 4.94
0.415 -1.30 5.04
0.415 -1.25 5.14
0.415 -1.20 5.24
0.415 -1.15 5.34
0.415 -1.10 5.44
0.415 -1.05 5.54
0.415 -1.00 5.64
0.418 -5.00 -2.36
0.418 -4.95 -2.26
0.418 -4.90 -2.16
0.418 -4.85 -2.06
0.418 -4.80 -1.96
0.418 -4.75 -1.86
0.418 -4.70 -1.76
0.418 -4.65 -1.66
0.418 -4.60 -1.56
0.418 -4.55 -1.46
0.418 -4.50 -1.36
0.418 -4.45 -1.26
0.418 -4.40 -1.16
0.418 -4.35 -1.06
0.418 -4.30 -0.96
0.418 -4.25 -0.86
0.418 -4.20 -0.76
0.418 -4.15 -0.66
0.418 -4.10 -0.56
0.418 -4.05 -0.46
0.418 -4.00 -0.36
0.418 -3.95 -0.26
0.418 -3.90 -0.16
0.418 -3.85 -0.06
0.418 -3.80 0.04
0.418 -3.75 0.14
0.418 -3.70 0.24
0.418 -3.65 0.34
0.418 -3.60 0.44
0.418 -3.55 0.54
0.418 -3.50 0.64
0.418 -3.45 0.74
0.418 -3.40 0.84
0.418 -3.35 0.94
0.418 -3.30 1.04
0.418 -3.25 1.14
0.418 -3.20 1.24
0.418 -3.15 1.34
0.418 -3.10 1.44
0.418 -3.05 1.54
0.418 -3.00 1.64
0.418 -2.95 1.74
0.418 -2.90 1.84
0.418 -2.85 1.94
0.418 -2.80 2.04
0.418 -2.75 2.14
0.418 -2.70 2.24
0.418 -2.65 2.34
0.418 -2.60 2.44
0.418 -2.55 2.54
0.418 -2.50 2.64
0.418 -2.45 2.74
0.418 -2.40 2.84
0.418 -2.35 2.94
0.418 -2.30 3.04
0.418 -2.25 3.14
0.418 -2.20 3.24
0.418 -2.15 3.34
0.418 -2.10 3.44
0.418 -2.05 3.54
0.418 -2.00 3.64
0.418 -1.95 3.74
0.418 -1.90 3.84
0.418 -1.85 3.94
0.418 -1.80 4.04
0.418 -1.75 4.14
0.418 -1.70 4.24
0.418 -1.65 4.34
0.418 -1.60 4.44
0.418 -1.55 4.54
0.418 -1.50 4.64
0.418 -1.45 4.74
0.418 -1.40 4.84
0.418 -1.35 4.94
0.418 -1.30 5.04
0.418 -1.25 5.14
0.418 -1.20 5.24
0.418 -1.15 5.34
0.418 -1.10 5.44
0.418 -1.05 5.54
0.418 -1.00 5.64
0.422 -5.00 -2.37
0.422 -4.95 -2.27
0.422 -4.90 -2.17
0.422 -4.85 -2.07
0.422 -4.80 -1.97
0.422 -4.75 -1.87
0.422 -4.70 -1.77
0.422 -4.65 -1.67
0.422 -4.60 -1.57
0.422 -4.55 -1.47
0.422 -4.50 -1.37
0.422 -4.45 -1.27
0.422 -4.40 -1.17
0.422 -4.35 -1.07
0.422 -4.30 -0.97
0.422 -4.25 -0.87
0.422 -4.20 -0.77
0.422 -4.15 -0.67
0.422 -4.10 -0.57
0.422 -4.05 -0.47
0.422 -4.00 -0.37
0.422 -3.95 -0.27
0.422 -3.90 -0.17
0.422 -3.85 -0.07
0.422 -3.80 0.03
0.422 -3.75 0.13
0.422 -3.70 0.23
0.422 -3.65 0.33
0.422 -3.60 0.43
0.422 -3.55 0.53
0.422 -3.50 0.63
0.422 -3.45 0.73
0.422 -3.40 0.83
0.422 -3.35 0.93
0.422 -3.30 1.03
0.422 -3.25 1.13
0.422 -3.20 1.23
0.422 -3.15 1.33
0.422 -3.10 1.43
0.422 -3.05 1.53
0.422 -3.00 1.63
0.422 -2.95 1.73
0.422 -2.90 1.83
0.422 -2.85 1.93
0.422 -2.80 2.03
0.422 -2.75 2.13
0.422 -2.70 2.23
0.422 -2.65 2.33
0.422 -2.60 2.43
0.422 -2.55 2.53
0.422 -2.50 2.63
0.422 -2.45 2.73
0.422 -2.40 2.83
0.422 -2.35 2.93
0.422 -2.30 3.03
0.422 -2.25 3.13
0.422 -2.20 3.23
0.422 -2.15 3.33
0.422 -2.10 3.43
0.422 -2.05 3.53
0.422 -2.00 3.63
0.422 -1.95 3.73
0.422 -1.90 3.83
0.422 -1.85 3.93
0.422 -1.80 4.03
0.422 -1.75 4.13
0.422 -1.70 4.23
0.422 -1.65 4.33
0.422 -1.60 4.43
0.422 -1.55 4.53
0.422 -1.50 4.63
0.422 -1.45 4.73
0.422 -1.40 4.83
0.422 -1.35 4.93
0.422 -1.30 5.03
0.422 -1.25 5.13
0.422 -1.20 5.23
0.422 -1.15 5.33
0.422 -1.10 5.43
0.422 -1.05 5.53
0.422 -1.00 5.63
0.425 -5.00 -2.37
0.425 -4.95 -2.27
0.425 -4.90 -2.17
0.425 -4.85 -2.07
0.425 -4.80 -1.97
0.425 -4.75 -1.87
0.425 -4.70 -1.77
0.425 -4.65 -1.67
0.425 -4.60 -1.57
0.425 -4.55 -1.47
0.425 -4.50 -1.37
0.425 -4.45 -1.27
0.425 -4.40 -1.17
0.425 -4.35 -1.07
0.425 -4.30 -0.97
0.425 -4.25 -0.87
0.425 -4.20 -0.77
0.425 -4.15 -0.67
0.425 -4.10 -0.57
0.425 -4.05 -0.47
0.425 -4.00 -0.37
0.425 -3.95 -0.27
0.425 -3.90 -0.17
0.425 -3.85 -0.07
0.425 -3.80 0.03
0.425 -3.75 0.13
0.425 -3.70 0.23
0.425 -3.65 0.33
0.425 -3.60 0.43
0.425 -3.55 0.53
0.425 -3.50 0.63
0.425 -3.45 0.73
0.425 -3.40 0.83
0.425 -3.35 0.93
0.425 -3.30 1.03
0.425 -3.25 1.13
0.425 -3.20 1.23
0.425 -3.15 1.33
0.425 -3.10 1.43
0.425 -3.05 1.53
0.425 -3.00 1.63
0.425 -2.95 1.73
0.425 -2.90 1.83
0.425 -2.85 1.93
0.425 -2.80 2.03
0.425 -2.75 2.13
0.425 -2.70 2.23
0.425 -2.65 2.33
0.425 -2.60 2.43
0.425 -2.55 2.53
0.425 -2.50 2.63
0.425 -2.45 2.73
0.425 -2.40 2.83
0.425 -2.35 2.93
0.425 -2.30 3.03
0.425 -2.25 3.13
0.425 -2.20 3.23
0.425 -2.15 3.33
0.425 -2.10 3.43
0.425 -2.05 3.53
0.425 -2.00 3.63
0.425 -1.95 3.73
0.425 -1.90 3.83
0.425 -1.85 3.93
0.425 -1.80 4.03
0.425 -1.75 4.13
0.425 -1.70 4.23
0.425 -1.65 4.33
0.425 -1.60 4.43
0.425 -1.55 4.53
0.425 -1.50 4.63
0.425 -1.45 4.73
0.425 -1.40 4.83
0.425 -1.35 4.93
0.425 -1.30 5.03
0.425 -1.25 5.13
0.425 -1.20 5.23
0.425 -1.15 5.33
0.425 -1.10 5.43
0.425 -1.05 5.53
0.425 -1.00 5.63
0.428 -5.00 -2.38
0.428 -4.95 -2.28
0.428 -4.90 -2.18
0.428 -4.85 -2.08
0.428 -4.80 -1.98
0.428 -4.75 -1.88
0.428 -4.70 -1.78
0.428 -4.65 -1.68
0.428 -4.60 -1.58
0.428 -4.55 -1.48
0.428 -4.50 -1.38
0.428 -4.45 -1.28
0.428 -4.40 -1.18
0.428 -4.35 -1.08
0.428 -4.30 -0.98
0.428 -4.25 -0.88
0.428 -4.20 -0.78
0.428 -4.15 -0.68
0.428 -4.10 -0.58
0.428 -4.05 -0.48
0.428 -4.00 -0.38
0.428 -3.95 -0.28
0.428 -3.90 -0.18
0.428 -3.85 -0.08
0.428 -3.80 0.02
0.428 -3.75 0.12
0.428 -3.70 0.22
0.428 -3.65 0.32
0.428 -3.60 0.42
0.428 -3.55 0.52
0.428 -3.50 0.62
0.428 -3.45 0.72
0.428 -3.40 0.82
0.428 -3.35 0.92
0.428 -3.30 1.02
0.428 -3.25 1.12
0.428 -3.20 1.22
0.428 -3.15 1.32
0.428 -3.10 1.42
0.428 -3.05 1.52
0.428 -3.00 1.62
0.428 -2.95 1.72
0.428 -2.90 1.82
0.428 -2.85 1.92
0.428 -2.80 2.02
0.428 -2.75 2.12
0.428 -2.70 2.22
0.428 -2.65 2.32
0.428 -2.60 2.42
0.428 -2.55 2.52
0.428 -2.50 2.62
0.428 -2.45 2.72
0.428 -2.40 2.82
0.428 -2.35 2.92
0.428 -2.30 3.02
0.428 -2.25 3.12
0.428 -2.20 3.22
0.428 -2.15 3.32
0.428 -2.10 3.42
0.428 -2.05 3.52
0.428 -2.00 3.62
0.428 -1.95 3.72
0.428 -1.90 3.82
0.428 -1.85 3.92
0.428 -1.80 4.02
0.428 -1.75 4.12
0.428 -1.70 4.22
0.428 -1.65 4.32
0.428 -1.60 4.42
0.428 -1.55 4.52
0.428 -1.50 4.62
0.428 -1.45 4.72
0.428 -1.40 4.82
0.428 -1.35 4.92
0.428 -1.30 5.02
0.428 -1.25 5.12
0.428 -1.20 5.22
0.428 -1.15 5.32
0.428 -1.10 5.42
0.428 -1.05 5.52
0.428 -1.00 5.62
0.431 -5.00 -2.38
0.431 -4.95 -2.28
0.431 -4.90 -2.18
0.431 -4.85 -2.08
0.431 -4.80 -1.98
0.431 -4.75 -1.88
0.431 -4.70 -1.78
0.431 -4.65 -1.68
0.431 -4.60 -1.58
0.431 -4.55 -1.48
0.431 -4.50 -1.38
0.431 -4.45 -1.28
0.431 -4.40 -1.18
0.431 -4.35 -1.08
0.431 -4.30 -0.98
0.431 -4.25 -0.88
0.431 -4.20 -0.78
0.431 -4.15 -0.68
0.431 -4.10 -0.58
0.431 -4.05 -0.48
0.431 -4.00 -0.38
0.431 -3.95 -0.28
0.431 -3.90 -0.18
0.431 -3.85 -0.08
0.431 -3.80 0.02
0.431 -3.75 0.12
0.431 -3.70 0.22
0.431 -3.65 0.32
0.431 -3.60 0.42
0.431 -3.55 0.52
0.431 -3.50 0.62
0.431 -3.45 0.72
0.431 -3.40 0.82
0.431 -3.35 0.92
0.431 -3.30 1.02
0.431 -3.25 1.12
0.431 -3.20 1.22
0.431 -3.15 1.32
0.431 -3.10 1.42
0.431 -3.05 1.52
0.431 -3.00 1.62
0.431 -2.95 1.72
0.431 -2.90 1.82
0.431 -2.85 1.92
0.431 -2.80 2.02
0.431 -2.75 2.12
0.431 -2.70 2.22
0.431 -2.65 2.32
0.431 -2.60 2.42
0.431 -2.55 2.52
0.431 -2.50 2.62
0.431 -2.45 2.72
0.431 -2.40 2.82
0.431 -2.35 2.92
0.431 -2.30 3.02
0.431 -2.25 3.12
0.431 -2.20 3.22
0.431 -2.15 3.32
0.431 -2.10 3.42
0.431 -2.05 3.52
0.431 -2.00 3.62
0.431 -1.95 3.72
0.431 -1.90 3.82
0.431 -1.85 3.92
0.431 -1.80 4.02
0.431 -1.75 4.12
0.431 -1.70 4.22
0.431 -1.65 4.32
0.431 -1.60 4.42
0.431 -1.55 4.52
0.431 -1.50 4.62
0.431 -1.45 4.72
0.431 -1.40 4.82
0.431 -1.35 4.92
0.431 -1.30 5.02
0.431 -1.25 5.12
0.431 -1.20 5.22
0.431 -1.15 5.32
0.431 -1.10 5.42
0.431 -1.05 5.52
0.431 -1.00 5.62
0.435 -5.00 -2.39
0.435 -4.95 -2.29
0.435 -4.90 -2.19
0.435 -4.85 -2.09
0.435 -4.80 -1.99
0.435 -4.75 -1.89
0.435 -4.70 -1.79
0.435 -4.65 -1.69
0.435 -4.60 -1.59
0.435 -4.55 -1.49
0.435 -4.50 -1.39
0.435 -4.45 -1.29
0.435 -4.40 -1.19
0.435 -4.35 -1.09
0.435 -4.30 -0.99
0.435 -4.25 -0.89
0.435 -4.20 -0.79
0.435 -4.15 -0.69
0.435 -4.10 -0.59
0.435 -4.05 -0.49
0.435 -4.00 -0.39
0.435 -3.95 -0.29
0.435 -3.90 -0.19
0.435 -3.85 -0.09
0.435 -3.80 0.01
0.435 -3.75 0.11
0.435 -3.70 0.21
0.435 -3.65 0.31
0.435 -3.60 0.41
0.435 -3.55 0.51
0.435 -3.50 0.61
0.435 -3.45 0.71
0.435 -3.40 0.81
0.435 -3.35 0.91
0.435 -3.30 1.01
0.435 -3.25 1.11
0.435 -3.20 1.21
0.435 -3.15 1.31
0.435 -3.10 1.41
0.435 -3.05 1.51
0.435 -3.00 1.61
0.435 -2.95 1.71
0.435 -2.90 1.81
0.435 -2.85 1.91
0.435 -2.80 2.01
0.435 -2.75 2.11
0.435 -2.70 2.21
0.435 -2.65 2.31
0.435 -2.60 2.41
0.435 -2.55 2.51
0.435 -2.50 2.61
0.435 -2.45 2.71
0.435 -2.40 2.81
0.435 -2.35 2.91
0.435 -2.30 3.01
0.435 -2.25 3.11
0.435 -2.20 3.21
0.435 -2.15 3.31
0.435 -2.10 3.41
0.435 -2.05 3.51
0.435 -2.00 3.61
0.435 -1.95 3.71
0.435 -1.90 3.81
0.435 -1.85 3.91
0.435 -1.80 4.01
0.435 -1.75 4.11
0.435 -1.70 4.21
0.435 -1.65 4.31
0.435 -1.60 4.41
0.435 -1.55 4.51
0.435 -1.50 4.61
0.435 -1.45 4.71
0.435 -1.40 4.81
0.435 -1.35 4.91
0.435 -1.30 5.01
0.435 -1.25 5.11
0.435 -1.20 5.21
0.435 -1.15 5.31
0.435 -1.10 5.41
0.435 -1.05 5.51
0.435 -1.00 5.61
0.438 -5.00 -2.39
0.438 -4.95 -2.29
0.438 -4.90 -2.19
0.438 -4.85 -2.09
0.438 -4.80 -1.99
0.438 -4.75 -1.89
0.438 -4.70 -1.79
0.438 -4.65 -1.69
0.438 -4.60 -1.59
0.438 -4.55 -1.49
0.438 -4.50 -1.39
0.438 -4.45 -1.29
0.438 -4.40 -1.19
0.438 -4.35 -1.09
0.438 -4.30 -0.99
0.438 -4.25 -0.89
0.438 -4.20 -0.79
0.438 -4.15 -0.69
0.438 -4.10 -0.59
0.438 -4.05 -0.49
0.438 -4.00 -0.39
0.438 -3.95 -0.29
0.438 -3.90 -0.19
0.438 -3.85 -0.09
0.438 -3.80 0.01
0.438 -3.75 0.11
0.438 -3.70 0.21
0.438 -3.65 0.31
0.438 -3.60 0.41
0.438 -3.55 0.51
0.438 -3.50 0.61
0.438 -3.45 0.71
0.438 -3.40 0.81
0.438 -3.35 0.91
0.438 -3.30 1.01
0.438 -3.25 1.11
0.438 -3.20 1.21
0.438 -3.15 1.31
0.438 -3.10 1.41
0.438 -3.05 1.51
0.438 -3.00 1.61
0.438 -2.95 1.71
0.438 -2.90 1.81
0.438 -2.85 1.91
0.438 -2.80 2.01
0.438 -2.75 2.11
0.438 -2.70 2.21
0.438 -2.65 2.31
0.438 -2.60 2.41
0.438 -2.55 2.51
0.438 -2.50 2.61
0.438 -2.45 2.71
0.438 -2.40 2.81
0.438 -2.35 2.91
0.438 -2.30 3.01
0.438 -2.25 3.11
0.438 -2.20 3.21
0.438 -2.15 3.31
0.438 -2.10 3.41
0.438 -2.05 3.51
0.438 -2.00 3.61
0.438 -1.95 3.71
0.438 -1.90 3.81
0.438 -1.85 3.91
0.438 -1.80 4.01
0.438 -1.75 4.11
0.438 -1.70 4.21
0.438 -1.65 4.31
0.438 -1.60 4.41
0.438 -1.55 4.51
0.438 -1.50 4.61
0.438 -1.45 4.71
0.438 -1.40 4.81
0.438 -1.35 4.91
0.438 -1.30 5.01
0.438 -1.25 5.11
0.438 -1.20 5.21
0.438 -1.15 5.31
0.438 -1.10 5.41
0.438 -1.05 5.51
0.438 -1.00 5.61
0.441 -5.00 -2.40
0.441 -4.95 -2.30
0.441 -4.90 -2.20
0.441 -4.85 -2.10
0.441 -4.80 -2.00
0.441 -4.75 -1.90
0.441 -4.70 -1.80
0.441 -4.65 -1.70
0.441 -4.60 -1.60
0.441 -4.55 -1.50
0.441 -4.50 -1.40
0.441 -4.45 -1.30
0.441 -4.40 -1.20
0.441 -4.35 -1.10
0.441 -4.30 -1.00
0.441 -4.25 -0.90
0.441 -4.20 -0.80
0.441 -4.15 -0.70
0.441 -4.10 -0.60
0.441 -4.05 -0.50
0.441 -4.00 -0.40
0.441 -3.95 -0.30
0.441 -3.90 -0.20
0.441 -3.85 -0.10
0.441 -3.80 0.00
0.441 -3.75 0.10
0.441 -3.70 0.20
0.441 -3.65 0.30
0.441 -3.60 0.40
0.441 -3.55 0.50
0.441 -3.50 0.60
0.441 -3.45 0.70
0.441 -3.40 0.80
0.441 -3.35 0.90
0.441 -3.30 1.00
0.441 -3.25 1.10
0.441 -3.20 1.20
0.441 -3.15 1.30
0.441 -3.10 1.40
0.441 -3.05 1.50
0.441 -3.00 1.60
0.441 -2.95 1.70
0.441 -2.90 1.80
0.441 -2.85 1.90
0.441 -2.80 2.00
0.441 -2.75 2.10
0.441 -2.70 2.20
0.441 -2.65 2.30
0.441 -2.60 2.40
0.441 -2.55 2.50
0.441 -2.50 2.60
0.441 -2.45 2.70
0.441 -2.40 2.80
0.441 -2.35 2.90
0.441 -2.30 3.00
0.441 -2.25 3.10
0.441 -2.20 3.20
0.441 -2.15 3.30
0.441 -2.10 3.40
0.441 -2.05 3.50
0.441 -2.00 3.60
0.441 -1.95 3.70
0.441 -1.90 3.80
0.441 -1.85 3.90
0.441 -1.80 4.00
0.441 -1.75 4.10
0.441 -1.70 4.20
0.441 -1.65 4.30
0.441 -1.60 4.40
0.441 -1.55 4.50
0.441 -1.50 4.60
0.441 -1.45 4.70
0.441 -1.40 4.80
0.441 -1.35 4.90
0.441 -1.30 5.00
0.441 -1.25 5.10
0.441 -1.20 5.20
0.441 -1.15 5.30
0.441 -1.10 5.40
0.441 -1.05 5.50
0.441 -1.00 5.60
0.444 -5.00 -2.40
0.444 -4.95 -2.30
0.444 -4.90 -2.20
0.444 -4.85 -2.10
0.444 -4.80 -2.00
0.444 -4.75 -1.90
0.444 -4.70 -1.80
0.444 -4.65 -1.70
0.444 -4.60 -1.60
0.444 -4.55 -1.50
0.444 -4.50 -1.40
0.444 -4.45 -1.30
0.444 -4.40 -1.20
0.444 -4.35 -1.10
0.444 -4.30 -1.00
0.444 -4.25 -0.90
0.444 -4.20 -0.80
0.444 -4.15 -0.70
0.444 -4.10 -0.60
0.444 -4.05 -0.50
0.444 -4.00 -0.40
0.444 -3.95 -0.30
0.444 -3.90 -0.20
0.444 -3.85 -0.10
0.444 -3.80 0.00
0.444 -3.75 0.10
0.444 -3.70 0.20
0.444 -3.65 0.30
0.444 -3.60 0.40
0.444 -3.55 0.50
0.444 -3.50 0.60
0.444 -3.45 0.70
0.444 -3.40 0.80
0.444 -3.35 0.90
0.444 -3.30 1.00
0.444 -3.25 1.10
0.444 -3.20 1.20
0.444 -3.15 1.30
0.444 -3.10 1.40
0.444 -3.05 1.50
0.444 -3.00 1.60
0.444 -2.95 1.70
0.444 -2.90 1.80
0.444 -2.85 1.90
0.444 -2.80 2.00
0.444 -2.75 2.10
0.444 -2.70 2.20
0.444 -2.65 2.30
0.444 -2.60 2.40
0.444 -2.55 2.50
0.444 -2.50 2.60
0.444 -2.45 2.70
0.444 -2.40 2.80
0.444 -2.35 2.90
0.444 -2.30 3.00
0.444 -2.25 3.10
0.444 -2.20 3.20
0.444 -2.15 3.30
0.444 -2.10 3.40
0.444 -2.05 3.50
0.444 -2.00 3.60
0.444 -1.95 3.70
0.444 -1.90 3.80
0.444 -1.85 3.90
0.444 -1.80 4.00
0.444 -1.75 4.10
0.444 -1.70 4.20
0.444 -1.65 4.30
0.444 -1.60 4.40
0.444 -1.55 4.50
0.444 -1.50 4.60
0.444 -1.45 4.70
0.444 -1.40 4.80
0.444 -1.35 4.90
0.444 -1.30 5.00
0.444 -1.25 5.10
0.444 -1.20 5.20
0.444 -1.15 5.30
0.444 -1.10 5.40
0.444 -1.05 5.50
0.444 -1.00 5.60
0.447 -5.00 -2.41
0.447 -4.95 -2.31
0.447 -4.90 -2.21
0.447 -4.85 -2.11
0.447 -4.80 -2.01
0.447 -4.75 -1.91
0.447 -4.70 -1.81
0.447 -4.65 -1.71
0.447 -4.60 -1.61
0.447 -4.55 -1.51
0.447 -4.50 -1.41
0.447 -4.45 -1.31
0.447 -4.40 -1.21
0.447 -4.35 -1.11
0.447 -4.30 -1.01
0.447 -4.25 -0.91
0.447 -4.20 -0.81
0.447 -4.15 -0.71
0.447 -4.10 -0.61
0.447 -4.05 -0.51
0.447 -4.00 -0.41
0.447 -3.95 -0.31
0.447 -3.90 -0.21
0.447 -3.85 -0.11
0.447 -3.80 -0.01
0.447 -3.75 0.09
0.447 -3.70 0.19
0.447 -3.65 0.29
0.447 -3.60 0.39
0.447 -3.55 0.49
0.447 -3.50 0.59
0.447 -3.45 0.69
0.447 -3.40 0.79
0.447 -3.35 0.89
0.447 -3.30 0.99
0.447 -3.25 1.09
0.447 -3.20 1.19
0.447 -3.15 1.29
0.447 -3.10 1.39
0.447 -3.05 1.49
0.447 -3.00 1.59
0.447 -2.95 1.69
0.447 -2.90 1.79
0.447 -2.85 1.89
0.447 -2.80 1.99
0.447 -2.75 2.09
0.447 -2.70 2.19
0.447 -2.65 2.29
0.447 -2.60 2.39
0.447 -2.55 2.49
0.447 -2.50 2.59
0.447 -2.45 2.69
0.447 -2.40 2.79
0.447 -2.35 2.89
0.447 -2.30 2.99
0.447 -2.25 3.09
0.447 -2.20 3.19
0.447 -2.15 3.29
0.447 -2.10 3.39
0.447 -2.05 3.49
0.447 -2.00 3.59
0.447 -1.95 3.69
0.447 -1.90 3.79
0.447 -1.85 3.89
0.447 -1.80 3.99
0.447 -1.75 4.09
0.447 -1.70 4.19
0.447 -1.65 4.29
0.447 -1.60 4.39
0.447 -1.55 4.49
0.447 -1.50 4.59
0.447 -1.45 4.69
0.447 -1.40 4.79
0.447 -1.35 4.89
0.447 -1.30 4.99
0.447 -1.25 5.09
0.447 -1.20 5.19
0.447 -1.15 5.29
0.447 -1.10 5.39
0.447 -1.05 5.49
0.447 -1.00 5.59
0.450 -5.00 -2.41
0.450 -4.95 -2.31
0.450 -4.90 -2.21
0.450 -4.85 -2.11
0.450 -4.80 -2.01
0.450 -4.75 -1.91
0.450 -4.70 -1.81
0.450 -4.65 -1.71
0.450 -4.60 -1.61
0.450 -4.55 -1.51
0.450 -4.50 -1.41
0.450 -4.45 -1.31
0.450 -4.40 -1.21
0.450 -4.35 -1.11
0.450 -4.30 -1.01
0.450 -4.25 -0.91
0.450 -4.20 -0.81
0.450 -4.15 -0.71
0.450 -4.10 -0.61
0.450 -4.05 -0.51
0.450 -4.00 -0.41
0.450 -3.95 -0.31
0.450 -3.90 -0.21
0.450 -3.85 -0.11
0.450 -3.80 -0.01
0.450 -3.75 0.09
0.450 -3.70 0.19
0.450 -3.65 0.29
0.450 -3.60 0.39
0.450 -3.55 0.49
0.450 -3.50 0.59
0.450 -3.45 0.69
0.450 -3.40 0.79
0.450 -3.35 0.89
0.450 -3.30 0.99
0.450 -3.25 1.09
0.450 -3.20 1.19
0.450 -3.15 1.29
0.450 -3.10 1.39
0.450 -3.05 1.49
0.450 -3.00 1.59
0.450 -2.95 1.69
0.450 -2.90 1.79
0.450 -2.85 1.89
0.450 -2.80 1.99
0.450 -2.75 2.09
0.450 -2.70 2.19
0.450 -2.65 2.29
0.450 -2.60 2.39
0.450 -2.55 2.49
0.450 -2.50 2.59
0.450 -2.45 2.69
0.450 -2.40 2.79
0.450 -2.35 2.89
0.450 -2.30 2.99
0.450 -2.25 3.09
0.450 -2.20 3.19
0.450 -2.15 3.29
0.450 -2.10 3.39
0.450 -2.05 3.49
0.450 -2.00 3.59
0.450 -1.95 3.69
0.450 -1.90 3.79
0.450 -1.85 3.89
0.450 -1.80 3.99
0.450 -1.75 4.09
0.450 -1.70 4.19
0.450 -1.65 4.29
0.450 -1.60 4.39
0.450 -1.55 4.49
0.450 -1.50 4.59
0.450 -1.45 4.69
0.450 -1.40 4.79
0.450 -1.35 4.89
0.450 -1.30 4.99
0.450 -1.25 5.09
0.450 -1.20 5.19
0.450 -1.15 5.29
0.450 -1.10 5.39
0.450 -1.05 5.49
0.450 -1.00 5.59
0.453 -5.00 -2.41
0.453 -4.95 -2.31
0.453 -4.90 -2.21
0.453 -4.85 -2.11
0.453 -4.80 -2.01
0.453 -4.75 -1.91
0.453 -4.70 -1.81
0.453 -4.65 -1.71
0.453 -4.60 -1.61
0.453 -4.55 -1.51
0.453 -4.50 -1.41
0.453 -4.45 -1.31
0.453 -4.40 -1.21
0.453 -4.35 -1.11
0.453 -4.30 -1.01
0.453 -4.25 -0.91
0.453 -4.20 -0.81
0.453 -4.15 -0.71
0.453 -4.10 -0.61
0.453 -4.05 -0.51
0.453 -4.00 -0.41
0.453 -3.95 -0.31
0.453 -3.90 -0.21
0.453 -3.85 -0.11
0.453 -3.80 -0.01
0.453 -3.75 0.09
0.453 -3.70 0.19
0.453 -3.65 0.29
0.453 -3.60 0.39
0.453 -3.55 0.49
0.453 -3.50 0.59
0.453 -3.45 0.69
0.453 -3.40 0.79
0.453 -3.35 0.89
0.453 -3.30 0.99
0.453 -3.25 1.09
0.453 -3.20 1.19
0.453 -3.15 1.29
0.453 -3.10 1.39
0.453 -3.05 1.49
0.453 -3.00 1.59
0.453 -2.95 1.69
0.453 -2.90 1.79
0.453 -2.85 1.89
0.453 -2.80 1.99
0.453 -2.75 2.09
0.453 -2.70 2.19
0.453 -2.65 2.29
0.453 -2.60 2.39
0.453 -2.55 2.49
0.453 -2.50 2.59
0.453 -2.45 2.69
0.453 -2.40 2.79
0.453 -2.35 2.89
0.453 -2.30 2.99
0.453 -2.25 3.09
0.453 -2.20 3.19
0.453 -2.15 3.29
0.453 -2.10 3.39
0.453 -2.05 3.49
0.453 -2.00 3.59
0.453 -1.95 3.69
0.453 -1.90 3.79
0.453 -1.85 3.89
0.453 -1.80 3.99
0.453 -1.75 4.09
0.453 -1.70 4.19
0.453 -1.65 4.29
0.453 -1.60 4.39
0.453 -1.55 4.49
0.453 -1.50 4.59
0.453 -1.45 4.69
0.453 -1.40 4.79
0.453 -1.35 4.89
0.453 -1.30 4.99
0.453 -1.25 5.09
0.453 -1.20 5.19
0.453 -1.15 5.29
0.453 -1.10 5.39
0.453 -1.05 5.49
0.453 -1.00 5.59
0.456 -5.00 -2.42
0.456 -4.95 -2.32
0.456 -4.90 -2.22
0.456 -4.85 -2.12
0.456 -4.80 -2.02
0.456 -4.75 -1.92
0.456 -4.70 -1.82
0.456 -4.65 -1.72
0.456 -4.60 -1.62
0.456 -4.55 -1.52
0.456 -4.50 -1.42
0.456 -4.45 -1.32
0.456 -4.40 -1.22
0.456 -4.35 -1.12
0.456 -4.30 -1.02
0.456 -4.25 -0.92
0.456 -4.20 -0.82
0.456 -4.15 -0.72
0.456 -4.10 -0.62
0.456 -4.05 -0.52
0.456 -4.00 -0.42
0.456 -3.95 -0.32
0.456 -3.90 -0.22
0.456 -3.85 -0.12
0.456 -3.80 -0.02
0.456 -3.75 0.08
0.456 -3.70 0.18
0.456 -3.65 0.28
0.456 -3.60 0.38
0.456 -3.55 0.48
0.456 -3.50 0.58
0.456 -3.45 0.68
0.456 -3.40 0.78
0.456 -3.35 0.88
0.456 -3.30 0.98
0.456 -3.25 1.08
0.456 -3.20 1.18
0.456 -3.15 1.28
0.456 -3.10 1.38
0.456 -3.05 1.48
0.456 -3.00 1.58
0.456 -2.95 1.68
0.456 -2.90 1.78
0.456 -2.85 1.88
0.456 -2.80 1.98
0.456 -2.75 2.08
0.456 -2.70 2.18
0.456 -2.65 2.28
0.456 -2.60 2.38
0.456 -2.55 2.48
0.456 -2.50 2.58
0.456 -2.45 2.68
0.456 -2.40 2.78
0.456 -2.35 2.88
0.456 -2.30 2.98
0.456 -2.25 3.08
0.456 -2.20 3.18
0.456 -2.15 3.28
0.456 -2.10 3.38
0.456 -2.05 3.48
0.456 -2.00 3.58
0.456 -1.95 3.68
0.456 -1.90 3.78
0.456 -1.85 3.88
0.456 -1.80 3.98
0.456 -1.75 4.08
0.456 -1.70 4.18
0.456 -1.65 4.28
0.456 -1.60 4.38
0.456 -1.55 4.48
0.456 -1.50 4.58
0.456 -1.45 4.68
0.456 -1.40 4.78
0.456 -1.35 4.88
0.456 -1.30 4.98
0.456 -1.25 5.08
0.456 -1.20 5.18
0.456 -1.15 5.28
0.456 -1.10 5.38
0.456 -1.05 5.48
0.456 -1.00 5.58
0.459 -5.00 -2.42
0.459 -4.95 -2.32
0.459 -4.90 -2.22
0.459 -4.85 -2.12
0.459 -4.80 -2.02
0.459 -4.75 -1.92
0.459 -4.70 -1.82
0.459 -4.65 -1.72
0.459 -4.60 -1.62
0.459 -4.55 -1.52
0.459 -4.50 -1.42
0.459 -4.45 -1.32
0.459 -4.40 -1.22
0.459 -4.35 -1.12
0.459 -4.30 -1.02
0.459 -4.25 -0.92
0.459 -4.20 -0.82
0.459 -4.15 -0.72
0.459 -4.10 -0.62
0.459 -4.05 -0.52
0.459 -4.00 -0.42
0.459 -3.95 -0.32
0.459 -3.90 -0.22
0.459 -3.85 -0.12
0.459 -3.80 -0.02
0.459 -3.75 0.08
0.459 -3.70 0.18
0.459 -3.65 0.28
0.459 -3.60 0.38
0.459 -3.55 0.48
0.459 -3.50 0.58
0.459 -3.45 0.68
0.459 -3.40 0.78
0.459 -3.35 0.88
0.459 -3.30 0.98
0.459 -3.25 1.08
0.459 -3.20 1.18
0.459 -3.15 1.28
0.459 -3.10 1.38
0.459 -3.05 1.48
0.459 -3.00 1.58
0.459 -2.95 1.68
0.459 -2.90 1.78
0.459 -2.85 1.88
0.459 -2.80 1.98
0.459 -2.75 2.08
0.459 -2.70 2.18
0.459 -2.65 2.28
0.459 -2.60 2.38
0.459 -2.55 2.48
0.459 -2.50 2.58
0.459 -2.45 2.68
0.459 -2.40 2.78
0.459 -2.35 2.88
0.459 -2.30 2.98
0.459 -2.25 3.08
0.459 -2.20 3.18
0.459 -2.15 3.28
0.459 -2.10 3.38
0.459 -2.05 3.48
0.459 -2.00 3.58
0.459 -1.95 3.68
0.459 -1.90 3.78
0.459 -1.85 3.88
0.459 -1.80 3.98
0.459 -1.75 4.08
0.459 -1.70 4.18
0.459 -1.65 4.28
0.459 -1.60 4.38
0.459 -1.55 4.48
0.459 -1.50 4.58
0.459 -1.45 4.68
0.459 -1.40 4.78
0.459 -1.35 4.88
0.459 -1.30 4.98
0.459 -1.25 5.08
0.459 -1.20 5.18
0.459 -1.15 5.28
0.459 -1.10 5.38
0.459 -1.05 5.48
0.459 -1.00 5.58
0.462 -5.00 -2.43
0.462 -4.95 -2.33
0.462 -4.90 -2.23
0.462 -4.85 -2.13
0.462 -4.80 -2.03
0.462 -4.75 -1.93
0.462 -4.70 -1.83
0.462 -4.65 -1.73
0.462 -4.60 -1.63
0.462 -4.55 -1.53
0.462 -4.50 -1.43
0.462 -4.45 -1.33
0.462 -4.40 -1.23
0.462 -4.35 -1.13
0.462 -4.30 -1.03
0.462 -4.25 -0.93
0.462 -4.20 -0.83
0.462 -4.15 -0.73
0.462 -4.10 -0.63
0.462 -4.05 -0.53
0.462 -4.00 -0.43
0.462 -3.95 -0.33
0.462 -3.90 -0.23
0.462 -3.85 -0.13
0.462 -3.80 -0.03
0.462 -3.75 0.07
0.462 -3.70 0.17
0.462 -3.65 0.27
0.462 -3.60 0.37
0.462 -3.55 0.47
0.462 -3.50 0.57
0.462 -3.45 0.67
0.462 -3.40 0.77
0.462 -3.35 0.87
0.462 -3.30 0.97
0.462 -3.25 1.07
0.462 -3.20 1.17
0.462 -3.15 1.27
0.462 -3.10 1.37
0.462 -3.05 1.47
0.462 -3.00 1.57
0.462 -2.95 1.67
0.462 -2.90 1.77
0.462 -2.85 1.87
0.462 -2.80 1.97
0.462 -2.75 2.07
0.462 -2.70 2.17
0.462 -2.65 2.27
0.462 -2.60 2.37
0.462 -2.55 2.47
0.462 -2.50 2.57
0.462 -2.45 2.67
0.462 -2.40 2.77
0.462 -2.35 2.87
0.462 -2.30 2.97
0.462 -2.25 3.07
0.462 -2.20 3.17
0.462 -2.15 3.27
0.462 -2.10 3.37
0.462 -2.05 3.47
0.462 -2.00 3.57
0.462 -1.95 3.67
0.462 -1.90 3.77
0.462 -1.85 3.87
0.462 -1.80 3.97
0.462 -1.75 4.07
0.462 -1.70 4.17
0.462 -1.65 4.27
0.462 -1.60 4.37
0.462 -1.55 4.47
0.462 -1.50 4.57
0.462 -1.45 4.67
0.462 -1.40 4.77
0.462 -1.35 4.87
0.462 -1.30 4.97
0.462 -1.25 5.07
0.462 -1.20 5.17
0.462 -1.15 5.27
0.462 -1.10 5.37
0.462 -1.05 5.47
0.462 -1.00 5.57
0.465 -5.00 -2.43
0.465 -4.95 -2.33
0.465 -4.90 -2.23
0.465 -4.85 -2.13
0.465 -4.80 -2.03
0.465 -4.75 -1.93
0.465 -4.70 -1.83
0.465 -4.65 -1.73
0.465 -4.60 -1.63
0.465 -4.55 -1.53
0.465 -4.50 -1.43
0.465 -4.45 -1.33
0.465 -4.40 -1.23
0.465 -4.35 -1.13
0.465 -4.30 -1.03
0.465 -4.25 -0.93
0.465 -4.20 -0.83
0.465 -4.15 -0.73
0.465 -4.10 -0.63
0.465 -4.05 -0.53
0.465 -4.00 -0.43
0.465 -3.95 -0.33
0.465 -3.90 -0.23
0.465 -3.85 -0.13
0.465 -3.80 -0.03
0.465 -3.75 0.07
0.465 -3.70 0.17
0.465 -3.65 0.27
0.465 -3.60 0.37
0.465 -3.55 0.47
0.465 -3.50 0.57
0.465 -3.45 0.67
0.465 -3.40 0.77
0.465 -3.35 0.87
0.465 -3.30 0.97
0.465 -3.25 1.07
0.465 -3.20 1.17
0.465 -3.15 1.27
0.465 -3.10 1.37
0.465 -3.05 1.47
0.465 -3.00 1.57
0.465 -2.95 1.67
0.465 -2.90 1.77
0.465 -2.85 1.87
0.465 -2.80 1.97
0.465 -2.75 2.07
0.465 -2.70 2.17
0.465 -2.65 2.27
0.465 -2.60 2.37
0.465 -2.55 2.47
0.465 -2.50 2.57
0.465 -2.45 2.67
0.465 -2.40 2.77
0.465 -2.35 2.87
0.465 -2.30 2.97
0.465 -2.25 3.07
0.465 -2.20 3.17
0.465 -2.15 3.27
0.465 -2.10 3.37
0.465 -2.05 3.47
0.465 -2.00 3.57
0.465 -1.95 3.67
0.465 -1.90 3.77
0.465 -1.85 3.87
0.465 -1.80 3.97
0.465 -1.75 4.07
0.465 -1.70 4.17
0.465 -1.65 4.27
0.465 -1.60 4.37
0.465 -1.55 4.47
0.465 -1.50 4.57
0.465 -1.45 4.67
0.465 -1.40 4.77
0.465 -1.35 4.87
0.465 -1.30 4.97
0.465 -1.25 5.07
0.465 -1.20 5.17
0.465 -1.15 5.27
0.465 -1.10 5.37
0.465 -1.05 5.47
0.465 -1.00 5.57
0.468 -5.00 -2.44
0.468 -4.95 -2.34
0.468 -4.90 -2.24
0.468 -4.85 -2.14
0.468 -4.80 -2.04
0.468 -4.75 -1.94
0.468 -4.70 -1.84
0.468 -4.65 -1.74
0.468 -4.60 -1.64
0.468 -4.55 -1.54
0.468 -4.50 -1.44
0.468 -4.45 -1.34
0.468 -4.40 -1.24
0.468 -4.35 -1.14
0.468 -4.30 -1.04
0.468 -4.25 -0.94
0.468 -4.20 -0.84
0.468 -4.15 -0.74
0.468 -4.10 -0.64
0.468 -4.05 -0.54
0.468 -4.00 -0.44
0.468 -3.95 -0.34
0.468 -3.90 -0.24
0.468 -3.85 -0.14
0.468 -3.80 -0.04
0.468 -3.75 0.06
0.468 -3.70 0.16
0.468 -3.65 0.26
0.468 -3.60 0.36
0.468 -3.55 0.46
0.468 -3.50 0.56
0.468 -3.45 0.66
0.468 -3.40 0.76
0.468 -3.35 0.86
0.468 -3.30 0.96
0.468 -3.25 1.06
0.468 -3.20 1.16
0.468 -3.15 1.26
0.468 -3.10 1.36
0.468 -3.05 1.46
0.468 -3.00 1.56
0.468 -2.95 1.66
0.468 -2.90 1.76
0.468 -2.85 1.86
0.468 -2.80 1.96
0.468 -2.75 2.06
0.468 -2.70 2.16
0.468 -2.65 2.26
0.468 -2.60 2.36
0.468 -2.55 2.46
0.468 -2.50 2.56
0.468 -2.45 2.66
0.468 -2.40 2.76
0.468 -2.35 2.86
0.468 -2.30 2.96
0.468 -2.25 3.06
0.468 -2.20 3.16
0.468 -2.15 3.26
0.468 -2.10 3.36
0.468 -2.05 3.46
0.468 -2.00 3.56
0.468 -1.95 3.66
0.468 -1.90 3.76
0.468 -1.85 3.86
0.468 -1.80 3.96
0.468 -1.75 4.06
0.468 -1.70 4.16
0.468 -1.65 4.26
0.468 -1.60 4.36
0.468 -1.55 4.46
0.468 -1.50 4.56
0.468 -1.45 4.66
0.468 -1.40 4.76
0.468 -1.35 4.86
0.468 -1.30 4.96
0.468 -1.25 5.06
0.468 -1.20 5.16
0.468 -1.15 5.26
0.468 -1.10 5.36
0.468 -1.05 5.46
0.468 -1.00 5.56
0.471 -5.00 -2.44
0.471 -4.95 -2.34
0.471 -4.90 -2.24
0.471 -4.85 -2.14
0.471 -4.80 -2.04
0.471 -4.75 -1.94
0.471 -4.70 -1.84
0.471 -4.65 -1.74
0.471 -4.60 -1.64
0.471 -4.55 -1.54
0.471 -4.50 -1.44
0.471 -4.45 -1.34
0.471 -4.40 -1.24
0.471 -4.35 -1.14
0.471 -4.30 -1.04
0.471 -4.25 -0.94
0.471 -4.20 -0.84
0.471 -4.15 -0.74
0.471 -4.10 -0.64
0.471 -4.05 -0.54
0.471 -4.00 -0.44
0.471 -3.95 -0.34
0.471 -3.90 -0.24
0.471 -3.85 -0.14
0.471 -3.80 -0.04
0.471 -3.75 0.06
0.471 -3.70 0.16
0.471 -3.65 0.26
0.471 -3.60 0.36
0.471 -3.55 0.46
0.471 -3.50 0.56
0.471 -3.45 0.66
0.471 -3.40 0.76
0.471 -3.35 0.86
0.471 -3.30 0.96
0.471 -3.25 1.06
0.471 -3.20 1.16
0.471 -3.15 1.26
0.471 -3.10 1.36
0.471 -3.05 1.46
0.471 -3.00 1.56
0.471 -2.95 1.66
0.471 -2.90 1.76
0.471 -2.85 1.86
0.471 -2.80 1.96
0.471 -2.75 2.06
0.471 -2.70 2.16
0.471 -2.65 2.26
0.471 -2.60 2.36
0.471 -2.55 2.46
0.471 -2.50 2.56
0.471 -2.45 2.66
0.471 -2.40 2.76
0.471 -2.35 2.86
0.471 -2.30 2.96
0.471 -2.25 3.06
0.471 -2.20 3.16
0.471 -2.15 3.26
0.471 -2.10 3.36
0.471 -2.05 3.46
0.471 -2.00 3.56
0.471 -1.95 3.66
0.471 -1.90 3.76
0.471 -1.85 3.86
0.471 -1.80 3.96
0.471 -1.75 4.06
0.471 -1.70 4.16
0.471 -1.65 4.26
0.471 -1.60 4.36
0.471 -1.55 4.46
0.471 -1.50 4.56
0.471 -1.45 4.66
0.471 -1.40 4.76
0.471 -1.35 4.86
0.471 -1.30 4.96
0.471 -1.25 5.06
0.471 -1.20 5.16
0.471 -1.15 5.26
0.471 -1.10 5.36
0.471 -1.05 5.46
0.471 -1.00 5.56
0.474 -5.00 -2.45
0.474 -4.95 -2.35
0.474 -4.90 -2.25
0.474 -4.85 -2.15
0.474 -4.80 -2.05
0.474 -4.75 -1.95
0.474 -4.70 -1.85
0.474 -4.65 -1.75
0.474 -4.60 -1.65
0.474 -4.55 -1.55
0.474 -4.50 -1.45
0.474 -4.45 -1.35
0.474 -4.40 -1.25
0.474 -4.35 -1.15
0.474 -4.30 -1.05
0.474 -4.25 -0.95
0.474 -4.20 -0.85
0.474 -4.15 -0.75
0.474 -4.10 -0.65
0.474 -4.05 -0.55
0.474 -4.00 -0.45
0.474 -3.95 -0.35
0.474 -3.90 -0.25
0.474 -3.85 -0.15
0.474 -3.80 -0.05
0.474 -3.75 0.05
0.474 -3.70 0.15
0.474 -3.65 0.25
0.474 -3.60 0.35
0.474 -3.55 0.45
0.474 -3.50 0.55
0.474 -3.45 0.65
0.474 -3.40 0.75
0.474 -3.35 0.85
0.474 -3.30 0.95
0.474 -3.25 1.05
0.474 -3.20 1.15
0.474 -3.15 1.25
0.474 -3.10 1.35
0.474 -3.05 1.45
0.474 -3.00 1.55
0.474 -2.95 1.65
0.474 -2.90 1.75
0.474 -2.85 1.85
0.474 -2.80 1.95
0.474 -2.75 2.05
0.474 -2.70 2.15
0.474 -2.65 2.25
0.474 -2.60 2.35
0.474 -2.55 2.45
0.474 -2.50 2.55
0.474 -2.45 2.65
0.474 -2.40 2.75
0.474 -2.35 2.85
0.474 -2.30 2.95
0.474 -2.25 3.05
0.474 -2.20 3.15
0.474 -2.15 3.25
0.474 -2.10 3.35
0.474 -2.05 3.45
0.474 -2.00 3.55
0.474 -1.95 3.65
0.474 -1.90 3.75
0.474 -1.85 3.85
0.474 -1.80 3.95
0.474 -1.75 4.05
0.474 -1.70 4.15
0.474 -1.65 4.25
0.474 -1.60 4.35
0.474 -1.55 4.45
0.474 -1.50 4.55
0.474 -1.45 4.65
0.474 -1.40 4.75
0.474 -1.35 4.85
0.474 -1.30 4.95
0.474 -1.25 5.05
0.474 -1.20 5.15
0.474 -1.15 5.25
0.474 -1.10 5.35
0.474 -1.05 5.45
0.474 -1.00 5.55
0.477 -5.00 -2.45
0.477 -4.95 -2.35
0.477 -4.90 -2.25
0.477 -4.85 -2.15
0.477 -4.80 -2.05
0.477 -4.75 -1.95
0.477 -4.70 -1.85
0.477 -4.65 -1.75
0.477 -4.60 -1.65
0.477 -4.55 -1.55
0.477 -4.50 -1.45
0.477 -4.45 -1.35
0.477 -4.40 -1.25
0.477 -4.35 -1.15
0.477 -4.30 -1.05
0.477 -4.25 -0.95
0.477 -4.20 -0.85
0.477 -4.15 -0.75
0.477 -4.10 -0.65
0.477 -4.05 -0.55
0.477 -4.00 -0.45
0.477 -3.95 -0.35
0.477 -3.90 -0.25
0.477 -3.85 -0.15
0.477 -3.80 -0.05
0.477 -3.75 0.05
0.477 -3.70 0.15
0.477 -3.65 0.25
0.477 -3.60 0.35
0.477 -3.55 0.45
0.477 -3.50 0.55
0.477 -3.45 0.65
0.477 -3.40 0.75
0.477 -3.35 0.85
0.477 -3.30 0.95
0.477 -3.25 1.05
0.477 -3.20 1.15
0.477 -3.15 1.25
0.477 -3.10 1.35
0.477 -3.05 1.45
0.477 -3.00 1.55
0.477 -2.95 1.65
0.477 -2.90 1.75
0.477 -2.85 1.85
0.477 -2.80 1.95
0.477 -2.75 2.05
0.477 -2.70 2.15
0.477 -2.65 2.25
0.477 -2.60 2.35
0.477 -2.55 2.45
0.477 -2.50 2.55
0.477 -2.45 2.65
0.477 -2.40 2.75
0.477 -2.35 2.85
0.477 -2.30 2.95
0.477 -2.25 3.05
0.477 -2.20 3.15
0.477 -2.15 3.25
0.477 -2.10 3.35
0.477 -2.05 3.45
0.477 -2.00 3.55
0.477 -1.95 3.65
0.477 -1.90 3.75
0.477 -1.85 3.85
0.477 -1.80 3.95
0.477 -1.75 4.05
0.477 -1.70 4.15
0.477 -1.65 4.25
0.477 -1.60 4.35
0.477 -1.55 4.45
0.477 -1.50 4.55
0.477 -1.45 4.65
0.477 -1.40 4.75
0.477 -1.35 4.85
0.477 -1.30 4.95
0.477 -1.25 5.05
0.477 -1.20 5.15
0.477 -1.15 5.25
0.477 -1.10 5.35
0.477 -1.05 5.45
0.477 -1.00 5.55
0.480 -5.00 -2.46
0.480 -4.95 -2.36
0.480 -4.90 -2.26
0.480 -4.85 -2.16
0.480 -4.80 -2.06
0.480 -4.75 -1.96
0.480 -4.70 -1.86
0.480 -4.65 -1.76
0.480 -4.60 -1.66
0.480 -4.55 -1.56
0.480 -4.50 -1.46
0.480 -4.45 -1.36
0.480 -4.40 -1.26
0.480 -4.35 -1.16
0.480 -4.30 -1.06
0.480 -4.25 -0.96
0.480 -4.20 -0.86
0.480 -4.15 -0.76
0.480 -4.10 -0.66
0.480 -4.05 -0.56
0.480 -4.00 -0.46
0.480 -3.95 -0.36
0.480 -3.90 -0.26
0.480 -3.85 -0.16
0.480 -3.80 -0.06
0.480 -3.75 0.04
0.480 -3.70 0.14
0.480 -3.65 0.24
0.480 -3.60 0.34
0.480 -3.55 0.44
0.480 -3.50 0.54
0.480 -3.45 0.64
0.480 -3.40 0.74
0.480 -3.35 0.84
0.480 -3.30 0.94
0.480 -3.25 1.04
0.480 -3.20 1.14
0.480 -3.15 1.24
0.480 -3.10 1.34
0.480 -3.05 1.44
0.480 -3.00 1.54
0.480 -2.95 1.64
0.480 -2.90 1.74
0.480 -2.85 1.84
0.480 -2.80 1.94
0.480 -2.75 2.04
0.480 -2.70 2.14
0.480 -2.65 2.24
0.480 -2.60 2.34
0.480 -2.55 2.44
0.480 -2.50 2.54
0.480 -2.45 2.64
0.480 -2.40 2.74
0.480 -2.35 2.84
0.480 -2.30 2.94
0.480 -2.25 3.04
0.480 -2.20 3.14
0.480 -2.15 3.24
0.480 -2.10 3.34
0.480 -2.05 3.44
0.480 -2.00 3.54
0.480 -1.95 3.64
0.480 -1.90 3.74
0.480 -1.85 3.84
0.480 -1.80 3.94
0.480 -1.75 4.04
0.480 -1.70 4.14
0.480 -1.65 4.24
0.480 -1.60 4.34
0.480 -1.55 4.44
0.480 -1.50 4.54
0.480 -1.45 4.64
0.480 -1.40 4.74
0.480 -1.35 4.84
0.480 -1.30 4.94
0.480 -1.25 5.04
0.480 -1.20 5.14
0.480 -1.15 5.24
0.480 -1.10 5.34
0.480 -1.05 5.44
0.480 -1.00 5.54
0.483 -5.00 -2.47
0.483 -4.95 -2.37
0.483 -4.90 -2.27
0.483 -4.85 -2.17
0.483 -4.80 -2.07
0.483 -4.75 -1.97
0.483 -4.70 -1.87
0.483 -4.65 -1.77
0.483 -4.60 -1.67
0.483 -4.55 -1.57
0.483 -4.50 -1.47
0.483 -4.45 -1.37
0.483 -4.40 -1.27
0.483 -4.35 -1.17
0.483 -4.30 -1.07
0.483 -4.25 -0.97
0.483 -4.20 -0.87
0.483 -4.15 -0.77
0.483 -4.10 -0.67
0.483 -4.05 -0.57
0.483 -4.00 -0.47
0.483 -3.95 -0.37
0.483 -3.90 -0.27
0.483 -3.85 -0.17
0.483 -3.80 -0.07
0.483 -3.75 0.03
0.483 -3.70 0.13
0.483 -3.65 0.23
0.483 -3.60 0.33
0.483 -3.55 0.43
0.483 -3.50 0.53
0.483 -3.45 0.63
0.483 -3.40 0.73
0.483 -3.35 0.83
0.483 -3.30 0.93
0.483 -3.25 1.03
0.483 -3.20 1.13
0.483 -3.15 1.23
0.483 -3.10 1.33
0.483 -3.05 1.43
0.483 -3.00 1.53
0.483 -2.95 1.63
0.483 -2.90 1.73
0.483 -2.85 1.83
0.483 -2.80 1.93
0.483 -2.75 2.03
0.483 -2.70 2.13
0.483 -2.65 2.23
0.483 -2.60 2.33
0.483 -2.55 2.43
0.483 -2.50 2.53
0.483 -2.45 2.63
0.483 -2.40 2.73
0.483 -2.35 2.83
0.483 -2.30 2.93
0.483 -2.25 3.03
0.483 -2.20 3.13
0.483 -2.15 3.23
0.483 -2.10 3.33
0.483 -2.05 3.43
0.483 -2.00 3.53
0.483 -1.95 3.63
0.483 -1.90 3.73
0.483 -1.85 3.83
0.483 -1.80 3.93
0.483 -1.75 4.03
0.483 -1.70 4.13
0.483 -1.65 4.23
0.483 -1.60 4.33
0.483 -1.55 4.43
0.483 -1.50 4.53
0.483 -1.45 4.63
0.483 -1.40 4.73
0.483 -1.35 4.83
0.483 -1.30 4.93
0.483 -1.25 5.03
0.483 -1.20 5.13
0.483 -1.15 5.23
0.483 -1.10 5.33
0.483 -1.05 5.43
0.483 -1.00 5.53
0.486 -5.00 -2.47
0.486 -4.95 -2.37
0.486 -4.90 -2.27
0.486 -4.85 -2.17
0.486 -4.80 -2.07
0.486 -4.75 -1.97
0.486 -4.70 -1.87
0.486 -4.65 -1.77
0.486 -4.60 -1.67
0.486 -4.55 -1.57
0.486 -4.50 -1.47
0.486 -4.45 -1.37
0.486 -4.40 -1.27
0.486 -4.35 -1.17
0.486 -4.30 -1.07
0.486 -4.25 -0.97
0.486 -4.20 -0.87
0.486 -4.15 -0.77
0.486 -4.10 -0.67
0.486 -4.05 -0.57
0.486 -4.00 -0.47
0.486 -3.95 -0.37
0.486 -3.90 -0.27
0.486 -3.85 -0.17
0.486 -3.80 -0.07
0.486 -3.75 0.03
0.486 -3.70 0.13
0.486 -3.65 0.23
0.486 -3.60 0.33
0.486 -3.55 0.43
0.486 -3.50 0.53
0.486 -3.45 0.63
0.486 -3.40 0.73
0.486 -3.35 0.83
0.486 -3.30 0.93
0.486 -3.25 1.03
0.486 -3.20 1.13
0.486 -3.15 1.23
0.486 -3.10 1.33
0.486 -3.05 1.43
0.486 -3.00 1.53
0.486 -2.95 1.63
0.486 -2.90 1.73
0.486 -2.85 1.83
0.486 -2.80 1.93
0.486 -2.75 2.03
0.486 -2.70 2.13
0.486 -2.65 2.23
0.486 -2.60 2.33
0.486 -2.55 2.43
0.486 -2.50 2.53
0.486 -2.45 2.63
0.486 -2.40 2.73
0.486 -2.35 2.83
0.486 -2.30 2.93
0.486 -2.25 3.03
0.486 -2.20 3.13
0.486 -2.15 3.23
0.486 -2.10 3.33
0.486 -2.05 3.43
0.486 -2.00 3.53
0.486 -1.95 3.63
0.486 -1.90 3.73
0.486 -1.85 3.83
0.486 -1.80 3.93
0.486 -1.75 4.03
0.486 -1.70 4.13
0.486 -1.65 4.23
0.486 -1.60 4.33
0.486 -1.55 4.43
0.486 -1.50 4.53
0.486 -1.45 4.63
0.486 -1.40 4.73
0.486 -1.35 4.83
0.486 -1.30 4.93
0.486 -1.25 5.03
0.486 -1.20 5.13
0.486 -1.15 5.23
0.486 -1.10 5.33
0.486 -1.05 5.43
0.486 -1.00 5.53
0.489 -5.00 -2.48
0.489 -4.95 -2.38
0.489 -4.90 -2.28
0.489 -4.85 -2.18
0.489 -4.80 -2.08
0.489 -4.75 -1.98
0.489 -4.70 -1.88
0.489 -4.65 -1.78
0.489 -4.60 -1.68
0.489 -4.55 -1.58
0.489 -4.50 -1.48
0.489 -4.45 -1.38
0.489 -4.40 -1.28
0.489 -4.35 -1.18
0.489 -4.30 -1.08
0.489 -4.25 -0.98
0.489 -4.20 -0.88
0.489 -4.15 -0.78
0.489 -4.10 -0.68
0.489 -4.05 -0.58
0.489 -4.00 -0.48
0.489 -3.95 -0.38
0.489 -3.90 -0.28
0.489 -3.85 -0.18
0.489 -3.80 -0.08
0.489 -3.75 0.02
0.489 -3.70 0.12
0.489 -3.65 0.22
0.489 -3.60 0.32
0.489 -3.55 0.42
0.489 -3.50 0.52
0.489 -3.45 0.62
0.489 -3.40 0.72
0.489 -3.35 0.82
0.489 -3.30 0.92
0.489 -3.25 1.02
0.489 -3.20 1.12
0.489 -3.15 1.22
0.489 -3.10 1.32
0.489 -3.05 1.42
0.489 -3.00 1.52
0.489 -2.95 1.62
0.489 -2.90 1.72
0.489 -2.85 1.82
0.489 -2.80 1.92
0.489 -2.75 2.02
0.489 -2.70 2.12
0.489 -2.65 2.22
0.489 -2.60 2.32
0.489 -2.55 2.42
0.489 -2.50 2.52
0.489 -2.45 2.62
0.489 -2.40 2.72
0.489 -2.35 2.82
0.489 -2.30 2.92
0.489 -2.25 3.02
0.489 -2.20 3.12
0.489 -2.15 3.22
0.489 -2.10 3.32
0.489 -2.05 3.42
0.489 -2.00 3.52
0.489 -1.95 3.62
0.489 -1.90 3.72
0.489 -1.85 3.82
0.489 -1.80 3.92
0.489 -1.75 4.02
0.489 -1.70 4.12
0.489 -1.65 4.22
0.489 -1.60 4.32
0.489 -1.55 4.42
0.489 -1.50 4.52
0.489 -1.45 4.62
0.489 -1.40 4.72
0.489 -1.35 4.82
0.489 -1.30 4.92
0.489 -1.25 5.02
0.489 -1.20 5.12
0.489 -1.15 5.22
0.489 -1.10 5.32
0.489 -1.05 5.42
0.489 -1.00 5.52
0.491 -5.00 -2.49
0.491 -4.95 -2.39
0.491 -4.90 -2.29
0.491 -4.85 -2.19
0.491 -4.80 -2.09
0.491 -4.75 -1.99
0.491 -4.70 -1.89
0.491 -4.65 -1.79
0.491 -4.60 -1.69
0.491 -4.55 -1.59
0.491 -4.50 -1.49
0.491 -4.45 -1.39
0.491 -4.40 -1.29
0.491 -4.35 -1.19
0.491 -4.30 -1.09
0.491 -4.25 -0.99
0.491 -4.20 -0.89
0.491 -4.15 -0.79
0.491 -4.10 -0.69
0.491 -4.05 -0.59
0.491 -4.00 -0.49
0.491 -3.95 -0.39
0.491 -3.90 -0.29
0.491 -3.85 -0.19
0.491 -3.80 -0.09
0.491 -3.75 0.01
0.491 -3.70 0.11
0.491 -3.65 0.21
0.491 -3.60 0.31
0.491 -3.55 0.41
0.491 -3.50 0.51
0.491 -3.45 0.61
0.491 -3.40 0.71
0.491 -3.35 0.81
0.491 -3.30 0.91
0.491 -3.25 1.01
0.491 -3.20 1.11
0.491 -3.15 1.21
0.491 -3.10 1.31
0.491 -3.05 1.41
0.491 -3.00 1.51
0.491 -2.95 1.61
0.491 -2.90 1.71
0.491 -2.85 1.81
0.491 -2.80 1.91
0.491 -2.75 2.01
0.491 -2.70 2.11
0.491 -2.65 2.21
0.491 -2.60 2.31
0.491 -2.55 2.41
0.491 -2.50 2.51
0.491 -2.45 2.61
0.491 -2.40 2.71
0.491 -2.35 2.81
0.491 -2.30 2.91
0.491 -2.25 3.01
0.491 -2.20 3.11
0.491 -2.15 3.21
0.491 -2.10 3.31
0.491 -2.05 3.41
0.491 -2.00 3.51
0.491 -1.95 3.61
0.491 -1.90 3.71
0.491 -1.85 3.81
0.491 -1.80 3.91
0.491 -1.75 4.01
0.491 -1.70 4.11
0.491 -1.65 4.21
0.491 -1.60 4.31
0.491 -1.55 4.41
0.491 -1.50 4.51
0.491 -1.45 4.61
0.491 -1.40 4.71
0.491 -1.35 4.81
0.491 -1.30 4.91
0.491 -1.25 5.01
0.491 -1.20 5.11
0.491 -1.15 5.21
0.491 -1.10 5.31
0.491 -1.05 5.41
0.491 -1.00 5.51
0.494 -5.00 -2.50
0.494 -4.95 -2.40
0.494 -4.90 -2.30
0.494 -4.85 -2.20
0.494 -4.80 -2.10
0.494 -4.75 -2.00
0.494 -4.70 -1.90
0.494 -4.65 -1.80
0.494 -4.60 -1.70
0.494 -4.55 -1.60
0.494 -4.50 -1.50
0.494 -4.45 -1.40
0.494 -4.40 -1.30
0.494 -4.35 -1.20
0.494 -4.30 -1.10
0.494 -4.25 -1.00
0.494 -4.20 -0.90
0.494 -4.15 -0.80
0.494 -4.10 -0.70
0.494 -4.05 -0.60
0.494 -4.00 -0.50
0.494 -3.95 -0.40
0.494 -3.90 -0.30
0.494 -3.85 -0.20
0.494 -3.80 -0.10
0.494 -3.75 0.00
0.494 -3.70 0.10
0.494 -3.65 0.20
0.494 -3.60 0.30
0.494 -3.55 0.40
0.494 -3.50 0.50
0.494 -3.45 0.60
0.494 -3.40 0.70
0.494 -3.35 0.80
0.494 -3.30 0.90
0.494 -3.25 1.00
0.494 -3.20 1.10
0.494 -3.15 1.20
0.494 -3.10 1.30
0.494 -3.05 1.40
0.494 -3.00 1.50
0.494 -2.95 1.60
0.494 -2.90 1.70
0.494 -2.85 1.80
0.494 -2.80 1.90
0.494 -2.75 2.00
0.494 -2.70 2.10
0.494 -2.65 2.20
0.494 -2.60 2.30
0.494 -2.55 2.40
0.494 -2.50 2.50
0.494 -2.45 2.60
0.494 -2.40 2.70
0.494 -2.35 2.80
0.494 -2.30 2.90
0.494 -2.25 3.00
0.494 -2.20 3.10
0.494 -2.15 3.20
0.494 -2.10 3.30
0.494 -2.05 3.40
0.494 -2.00 3.50
0.494 -1.95 3.60
0.494 -1.90 3.70
0.494 -1.85 3.80
0.494 -1.80 3.90
0.494 -1.75 4.00
0.494 -1.70 4.10
0.494 -1.65 4.20
0.494 -1.60 4.30
0.494 -1.55 4.40
0.494 -1.50 4.50
0.494 -1.45 4.60
0.494 -1.40 4.70
0.494 -1.35 4.80
0.494 -1.30 4.90
0.494 -1.25 5.00
0.494 -1.20 5.10
0.494 -1.15 5.20
0.494 -1.10 5.30
0.494 -1.05 5.40
0.494 -1.00 5.50
0.497 -5.00 -2.50
0.497 -4.95 -2.40
0.497 -4.90 -2.30
0.497 -4.85 -2.20
0.497 -4.80 -2.10
0.497 -4.75 -2.00
0.497 -4.70 -1.90
0.497 -4.65 -1.80
0.497 -4.60 -1.70
0.497 -4.55 -1.60
0.497 -4.50 -1.50
0.497 -4.45 -1.40
0.497 -4.40 -1.30
0.497 -4.35 -1.20
0.497 -4.30 -1.10
0.497 -4.25 -1.00
0.497 -4.20 -0.90
0.497 -4.15 -0.80
0.497 -4.10 -0.70
0.497 -4.05 -0.60
0.497 -4.00 -0.50
0.497 -3.95 -0.40
0.497 -3.90 -0.30
0.497 -3.85 -0.20
0.497 -3.80 -0.10
0.497 -3.75 0.00
0.497 -3.70 0.10
0.497 -3.65 0.20
0.497 -3.60 0.30
0.497 -3.55 0.40
0.497 -3.50 0.50
0.497 -3.45 0.60
0.497 -3.40 0.70
0.497 -3.35 0.80
0.497 -3.30 0.90
0.497 -3.25 1.00
0.497 -3.20 1.10
0.497 -3.15 1.20
0.497 -3.10 1.30
0.497 -3.05 1.40
0.497 -3.00 1.50
0.497 -2.95 1.60
0.497 -2.90 1.70
0.497 -2.85 1.80
0.497 -2.80 1.90
0.497 -2.75 2.00
0.497 -2.70 2.10
0.497 -2.65 2.20
0.497 -2.60 2.30
0.497 -2.55 2.40
0.497 -2.50 2.50
0.497 -2.45 2.60
0.497 -2.40 2.70
0.497 -2.35 2.80
0.497 -2.30 2.90
0.497 -2.25 3.00
0.497 -2.20 3.10
0.497 -2.15 3.20
0.497 -2.10 3.30
0.497 -2.05 3.40
0.497 -2.00 3.50
0.497 -1.95 3.60
0.497 -1.90 3.70
0.497 -1.85 3.80
0.497 -1.80 3.90
0.497 -1.75 4.00
0.497 -1.70 4.10
0.497 -1.65 4.20
0.497 -1.60 4.30
0.497 -1.55 4.40
0.497 -1.50 4.50
0.497 -1.45 4.60
0.497 -1.40 4.70
0.497 -1.35 4.80
0.497 -1.30 4.90
0.497 -1.25 5.00
0.497 -1.20 5.10
0.497 -1.15 5.20
0.497 -1.10 5.30
0.497 -1.05 5.40
0.497 -1.00 5.50
0.500 -5.00 -2.51
0.500 -4.95 -2.41
0.500 -4.90 -2.31
0.500 -4.85 -2.21
0.500 -4.80 -2.11
0.500 -4.75 -2.01
0.500 -4.70 -1.91
0.500 -4.65 -1.81
0.500 -4.60 -1.71
0.500 -4.55 -1.61
0.500 -4.50 -1.51
0.500 -4.45 -1.41
0.500 -4.40 -1.31
0.500 -4.35 -1.21
0.500 -4.30 -1.11
0.500 -4.25 -1.01
0.500 -4.20 -0.91
0.500 -4.15 -0.81
0.500 -4.10 -0.71
0.500 -4.05 -0.61
0.500 -4.00 -0.51
0.500 -3.95 -0.41
0.500 -3.90 -0.31
0.500 -3.85 -0.21
0.500 -3.80 -0.11
0.500 -3.75 -0.01
0.500 -3.70 0.09
0.500 -3.65 0.19
0.500 -3.60 0.29
0.500 -3.55 0.39
0.500 -3.50 0.49
0.500 -3.45 0.59
0.500 -3.40 0.69
0.500 -3.35 0.79
0.500 -3.30 0.89
0.500 -3.25 0.99
0.500 -3.20 1.09
0.500 -3.15 1.19
0.500 -3.10 1.29
0.500 -3.05 1.39
0.500 -3.00 1.49
0.500 -2.95 1.59
0.500 -2.90 1.69
0.500 -2.85 1.79
0.500 -2.80 1.89
0.500 -2.75 1.99
0.500 -2.70 2.09
0.500 -2.65 2.19
0.500 -2.60 2.29
0.500 -2.55 2.39
0.500 -2.50 2.49
0.500 -2.45 2.59
0.500 -2.40 2.69
0.500 -2.35 2.79
0.500 -2.30 2.89
0.500 -2.25 2.99
0.500 -2.20 3.09
0.500 -2.15 3.19
0.500 -2.10 3.29
0.500 -2.05 3.39
0.500 -2.00 3.49
0.500 -1.95 3.59
0.500 -1.90 3.69
0.500 -1.85 3.79
0.500 -1.80 3.89
0.500 -1.75 3.99
0.500 -1.70 4.09
0.500 -1.65 4.19
0.500 -1.60 4.29
0.500 -1.55 4.39
0.500 -1.50 4.49
0.500 -1.45 4.59
0.500 -1.40 4.69
0.500 -1.35 4.79
0.500 -1.30 4.89
0.500 -1.25 4.99
0.500 -1.20 5.09
0.500 -1.15 5.19
0.500 -1.10 5.29
0.500 -1.05 5.39
0.500 -1.00 5.49
0.502 -5.00 -2.52
0.502 -4.95 -2.42
0.502 -4.90 -2.32
0.502 -4.85 -2.22
0.502 -4.80 -2.12
0.502 -4.75 -2.02
0.502 -4.70 -1.92
0.502 -4.65 -1.82
0.502 -4.60 -1.72
0.502 -4.55 -1.62
0.502 -4.50 -1.52
0.502 -4.45 -1.42
0.502 -4.40 -1.32
0.502 -4.35 -1.22
0.502 -4.30 -1.12
0.502 -4.25 -1.02
0.502 -4.20 -0.92
0.502 -4.15 -0.82
0.502 -4.10 -0.72
0.502 -4.05 -0.62
0.502 -4.00 -0.52
0.502 -3.95 -0.42
0.502 -3.90 -0.32
0.502 -3.85 -0.22
0.502 -3.80 -0.12
0.502 -3.75 -0.02
0.502 -3.70 0.08
0.502 -3.65 0.18
0.502 -3.60 0.28
0.502 -3.55 0.38
0.502 -3.50 0.48
0.502 -3.45 0.58
0.502 -3.40 0.68
0.502 -3.35 0.78
0.502 -3.30 0.88
0.502 -3.25 0.98
0.502 -3.20 1.08
0.502 -3.15 1.18
0.502 -3.10 1.28
0.502 -3.05 1.38
0.502 -3.00 1.48
0.502 -2.95 1.58
0.502 -2.90 1.68
0.502 -2.85 1.78
0.502 -2.80 1.88
0.502 -2.75 1.98
0.502 -2.70 2.08
0.502 -2.65 2.18
0.502 -2.60 2.28
0.502 -2.55 2.38
0.502 -2.50 2.48
0.502 -2.45 2.58
0.502 -2.40 2.68
0.502 -2.35 2.78
0.502 -2.30 2.88
0.502 -2.25 2.98
0.502 -2.20 3.08
0.502 -2.15 3.18
0.502 -2.10 3.28
0.502 -2.05 3.38
0.502 -2.00 3.48
0.502 -1.95 3.58
0.502 -1.90 3.68
0.502 -1.85 3.78
0.502 -1.80 3.88
0.502 -1.75 3.98
0.502 -1.70 4.08
0.502 -1.65 4.18
0.502 -1.60 4.28
0.502 -1.55 4.38
0.502 -1.50 4.48
0.502 -1.45 4.58
0.502 -1.40 4.68
0.502 -1.35 4.78
0.502 -1.30 4.88
0.502 -1.25 4.98
0.502 -1.20 5.08
0.502 -1.15 5.18
0.502 -1.10 5.28
0.502 -1.05 5.38
0.502 -1.00 5.48
0.505 -5.00 -2.52
0.505 -4.95 -2.42
0.505 -4.90 -2.32
0.505 -4.85 -2.22
0.505 -4.80 -2.12
0.505 -4.75 -2.02
0.505 -4.70 -1.92
0.505 -4.65 -1.82
0.505 -4.60 -1.72
0.505 -4.55 -1.62
0.505 -4.50 -1.52
0.505 -4.45 -1.42
0.505 -4.40 -1.32
0.505 -4.35 -1.22
0.505 -4.30 -1.12
0.505 -4.25 -1.02
0.505 -4.20 -0.92
0.505 -4.15 -0.82
0.505 -4.10 -0.72
0.505 -4.05 -0.62
0.505 -4.00 -0.52
0.505 -3.95 -0.42
0.505 -3.90 -0.32
0.505 -3.85 -0.22
0.505 -3.80 -0.12
0.505 -3.75 -0.02
0.505 -3.70 0.08
0.505 -3.65 0.18
0.505 -3.60 0.28
0.505 -3.55 0.38
0.505 -3.50 0.48
0.505 -3.45 0.58
0.505 -3.40 0.68
0.505 -3.35 0.78
0.505 -3.30 0.88
0.505 -3.25 0.98
0.505 -3.20 1.08
0.505 -3.15 1.18
0.505 -3.10 1.28
0.505 -3.05 1.38
0.505 -3.00 1.48
0.505 -2.95 1.58
0.505 -2.90 1.68
0.505 -2.85 1.78
0.505 -2.80 1.88
0.505 -2.75 1.98
0.505 -2.70 2.08
0.505 -2.65 2.18
0.505 -2.60 2.28
0.505 -2.55 2.38
0.505 -2.50 2.48
0.505 -2.45 2.58
0.505 -2.40 2.68
0.505 -2.35 2.78
0.505 -2.30 2.88
0.505 -2.25 2.98
0.505 -2.20 3.08
0.505 -2.15 3.18
0.505 -2.10 3.28
0.505 -2.05 3.38
0.505 -2.00 3.48
0.505 -1.95 3.58
0.505 -1.90 3.68
0.505 -1.85 3.78
0.505 -1.80 3.88
0.505 -1.75 3.98
0.505 -1.70 4.08
0.505 -1.65 4.18
0.505 -1.60 4.28
0.505 -1.55 4.38
0.505 -1.50 4.48
0.505 -1.45 4.58
0.505 -1.40 4.68
0.505 -1.35 4.78
0.505 -1.30 4.88
0.505 -1.25 4.98
0.505 -1.20 5.08
0.505 -1.15 5.18
0.505 -1.10 5.28
0.505 -1.05 5.38
0.505 -1.00 5.48
0.508 -5.00 -2.52
0.508 -4.95 -2.42
0.508 -4.90 -2.32
0.508 -4.85 -2.22
0.508 -4.80 -2.12
0.508 -4.75 -2.02
0.508 -4.70 -1.92
0.508 -4.65 -1.82
0.508 -4.60 -1.72
0.508 -4.55 -1.62
0.508 -4.50 -1.52
0.508 -4.45 -1.42
0.508 -4.40 -1.32
0.508 -4.35 -1.22
0.508 -4.30 -1.12
0.508 -4.25 -1.02
0.508 -4.20 -0.92
0.508 -4.15 -0.82
0.508 -4.10 -0.72
0.508 -4.05 -0.62
0.508 -4.00 -0.52
0.508 -3.95 -0.42
0.508 -3.90 -0.32
0.508 -3.85 -0.22
0.508 -3.80 -0.12
0.508 -3.75 -0.02
0.508 -3.70 0.08
0.508 -3.65 0.18
0.508 -3.60 0.28
0.508 -3.55 0.38
0.508 -3.50 0.48
0.508 -3.45 0.58
0.508 -3.40 0.68
0.508 -3.35 0.78
0.508 -3.30 0.88
0.508 -3.25 0.98
0.508 -3.20 1.08
0.508 -3.15 1.18
0.508 -3.10 1.28
0.508 -3.05 1.38
0.508 -3.00 1.48
0.508 -2.95 1.58
0.508 -2.90 1.68
0.508 -2.85 1.78
0.508 -2.80 1.88
0.508 -2.75 1.98
0.508 -2.70 2.08
0.508 -2.65 2.18
0.508 -2.60 2.28
0.508 -2.55 2.38
0.508 -2.50 2.48
0.508 -2.45 2.58
0.508 -2.40 2.68
0.508 -2.35 2.78
0.508 -2.30 2.88
0.508 -2.25 2.98
0.508 -2.20 3.08
0.508 -2.15 3.18
0.508 -2.10 3.28
0.508 -2.05 3.38
0.508 -2.00 3.48
0.508 -1.95 3.58
0.508 -1.90 3.68
0.508 -1.85 3.78
0.508 -1.80 3.88
0.508 -1.75 3.98
0.508 -1.70 4.08
0.508 -1.65 4.18
0.508 -1.60 4.28
0.508 -1.55 4.38
0.508 -1.50 4.48
0.508 -1.45 4.58
0.508 -1.40 4.68
0.508 -1.35 4.78
0.508 -1.30 4.88
0.508 -1.25 4.98
0.508 -1.20 5.08
0.508 -1.15 5.18
0.508 -1.10 5.28
0.508 -1.05 5.38
0.508 -1.00 5.48
0.511 -5.00 -2.53
0.511 -4.95 -2.43
0.511 -4.90 -2.33
0.511 -4.85 -2.23
0.511 -4.80 -2.13
0.511 -4.75 -2.03
0.511 -4.70 -1.93
0.511 -4.65 -1.83
0.511 -4.60 -1.73
0.511 -4.55 -1.63
0.511 -4.50 -1.53
0.511 -4.45 -1.43
0.511 -4.40 -1.33
0.511 -4.35 -1.23
0.511 -4.30 -1.13
0.511 -4.25 -1.03
0.511 -4.20 -0.93
0.511 -4.15 -0.83
0.511 -4.10 -0.73
0.511 -4.05 -0.63
0.511 -4.00 -0.53
0.511 -3.95 -0.43
0.511 -3.90 -0.33
0.511 -3.85 -0.23
0.511 -3.80 -0.13
0.511 -3.75 -0.03
0.511 -3.70 0.07
0.511 -3.65 0.17
0.511 -3.60 0.27
0.511 -3.55 0.37
0.511 -3.50 0.47
0.511 -3.45 0.57
0.511 -3.40 0.67
0.511 -3.35 0.77
0.511 -3.30 0.87
0.511 -3.25 0.97
0.511 -3.20 1.07
0.511 -3.15 1.17
0.511 -3.10 1.27
0.511 -3.05 1.37
0.511 -3.00 1.47
0.511 -2.95 1.57
0.511 -2.90 1.67
0.511 -2.85 1.77
0.511 -2.80 1.87
0.511 -2.75 1.97
0.511 -2.70 2.07
0.511 -2.65 2.17
0.511 -2.60 2.27
0.511 -2.55 2.37
0.511 -2.50 2.47
0.511 -2.45 2.57
0.511 -2.40 2.67
0.511 -2.35 2.77
0.511 -2.30 2.87
0.511 -2.25 2.97
0.511 -2.20 3.07
0.511 -2.15 3.17
0.511 -2.10 3.27
0.511 -2.05 3.37
0.511 -2.00 3.47
0.511 -1.95 3.57
0.511 -1.90 3.67
0.511 -1.85 3.77
0.511 -1.80 3.87
0.511 -1.75 3.97
0.511 -1.70 4.07
0.511 -1.65 4.17
0.511 -1.60 4.27
0.511 -1.55 4.37
0.511 -1.50 4.47
0.511 -1.45 4.57
0.511 -1.40 4.67
0.511 -1.35 4.77
0.511 -1.30 4.87
0.511 -1.25 4.97
0.511 -1.20 5.07
0.511 -1.15 5.17
0.511 -1.10 5.27
0.511 -1.05 5.37
0.511 -1.00 5.47
0.513 -5.00 -2.53
0.513 -4.95 -2.43
0.513 -4.90 -2.33
0.513 -4.85 -2.23
0.513 -4.80 -2.13
0.513 -4.75 -2.03
0.513 -4.70 -1.93
0.513 -4.65 -1.83
0.513 -4.60 -1.73
0.513 -4.55 -1.63
0.513 -4.50 -1.53
0.513 -4.45 -1.43
0.513 -4.40 -1.33
0.513 -4.35 -1.23
0.513 -4.30 -1.13
0.513 -4.25 -1.03
0.513 -4.20 -0.93
0.513 -4.15 -0.83
0.513 -4.10 -0.73
0.513 -4.05 -0.63
0.513 -4.00 -0.53
0.513 -3.95 -0.43
0.513 -3.90 -0.33
0.513 -3.85 -0.23
0.513 -3.80 -0.13
0.513 -3.75 -0.03
0.513 -3.70 0.07
0.513 -3.65 0.17
0.513 -3.60 0.27
0.513 -3.55 0.37
0.513 -3.50 0.47
0.513 -3.45 0.57
0.513 -3.40 0.67
0.513 -3.35 0.77
0.513 -3.30 0.87
0.513 -3.25 0.97
0.513 -3.20 1.07
0.513 -3.15 1.17
0.513 -3.10 1.27
0.513 -3.05 1.37
0.513 -3.00 1.47
0.513 -2.95 1.57
0.513 -2.90 1.67
0.513 -2.85 1.77
0.513 -2.80 1.87
0.513 -2.75 1.97
0.513 -2.70 2.07
0.513 -2.65 2.17
0.513 -2.60 2.27
0.513 -2.55 2.37
0.513 -2.50 2.47
0.513 -2.45 2.57
0.513 -2.40 2.67
0.513 -2.35 2.77
0.513 -2.30 2.87
0.513 -2.25 2.97
0.513 -2.20 3.07
0.513 -2.15 3.17
0.513 -2.10 3.27
0.513 -2.05 3.37
0.513 -2.00 3.47
0.513 -1.95 3.57
0.513 -1.90 3.67
0.513 -1.85 3.77
0.513 -1.80 3.87
0.513 -1.75 3.97
0.513 -1.70 4.07
0.513 -1.65 4.17
0.513 -1.60 4.27
0.513 -1.55 4.37
0.513 -1.50 4.47
0.513 -1.45 4.57
0.513 -1.40 4.67
0.513 -1.35 4.77
0.513 -1.30 4.87
0.513 -1.25 4.97
0.513 -1.20 5.07
0.513 -1.15 5.17
0.513 -1.10 5.27
0.513 -1.05 5.37
0.513 -1.00 5.47
0.516 -5.00 -2.53
0.516 -4.95 -2.43
0.516 -4.90 -2.33
0.516 -4.85 -2.23
0.516 -4.80 -2.13
0.516 -4.75 -2.03
0.516 -4.70 -1.93
0.516 -4.65 -1.83
0.516 -4.60 -1.73
0.516 -4.55 -1.63
0.516 -4.50 -1.53
0.516 -4.45 -1.43
0.516 -4.40 -1.33
0.516 -4.35 -1.23
0.516 -4.30 -1.13
0.516 -4.25 -1.03
0.516 -4.20 -0.93
0.516 -4.15 -0.83
0.516 -4.10 -0.73
0.516 -4.05 -0.63
0.516 -4.00 -0.53
0.516 -3.95 -0.43
0.516 -3.90 -0.33
0.516 -3.85 -0.23
0.516 -3.80 -0.13
0.516 -3.75 -0.03
0.516 -3.70 0.07
0.516 -3.65 0.17
0.516 -3.60 0.27
0.516 -3.55 0.37
0.516 -3.50 0.47
0.516 -3.45 0.57
0.516 -3.40 0.67
0.516 -3.35 0.77
0.516 -3.30 0.87
0.516 -3.25 0.97
0.516 -3.20 1.07
0.516 -3.15 1.17
0.516 -3.10 1.27
0.516 -3.05 1.37
0.516 -3.00 1.47
0.516 -2.95 1.57
0.516 -2.90 1.67
0.516 -2.85 1.77
0.516 -2.80 1.87
0.516 -2.75 1.97
0.516 -2.70 2.07
0.516 -2.65 2.17
0.516 -2.60 2.27
0.516 -2.55 2.37
0.516 -2.50 2.47
0.516 -2.45 2.57
0.516 -2.40 2.67
0.516 -2.35 2.77
0.516 -2.30 2.87
0.516 -2.25 2.97
0.516 -2.20 3.07
0.516 -2.15 3.17
0.516 -2.10 3.27
0.516 -2.05 3.37
0.516 -2.00 3.47
0.516 -1.95 3.57
0.516 -1.90 3.67
0.516 -1.85 3.77
0.516 -1.80 3.87
0.516 -1.75 3.97
0.516 -1.70 4.07
0.516 -1.65 4.17
0.516 -1.60 4.27
0.516 -1.55 4.37
0.516 -1.50 4.47
0.516 -1.45 4.57
0.516 -1.40 4.67
0.516 -1.35 4.77
0.516 -1.30 4.87
0.516 -1.25 4.97
0.516 -1.20 5.07
0.516 -1.15 5.17
0.516 -1.10 5.27
0.516 -1.05 5.37
0.516 -1.00 5.47
0.519 -5.00 -2.53
0.519 -4.95 -2.43
0.519 -4.90 -2.33
0.519 -4.85 -2.23
0.519 -4.80 -2.13
0.519 -4.75 -2.03
0.519 -4.70 -1.93
0.519 -4.65 -1.83
0.519 -4.60 -1.73
0.519 -4.55 -1.63
0.519 -4.50 -1.53
0.519 -4.45 -1.43
0.519 -4.40 -1.33
0.519 -4.35 -1.23
0.519 -4.30 -1.13
0.519 -4.25 -1.03
0.519 -4.20 -0.93
0.519 -4.15 -0.83
0.519 -4.10 -0.73
0.519 -4.05 -0.63
0.519 -4.00 -0.53
0.519 -3.95 -0.43
0.519 -3.90 -0.33
0.519 -3.85 -0.23
0.519 -3.80 -0.13
0.519 -3.75 -0.03
0.519 -3.70 0.07
0.519 -3.65 0.17
0.519 -3.60 0.27
0.519 -3.55 0.37
0.519 -3.50 0.47
0.519 -3.45 0.57
0.519 -3.40 0.67
0.519 -3.35 0.77
0.519 -3.30 0.87
0.519 -3.25 0.97
0.519 -3.20 1.07
0.519 -3.15 1.17
0.519 -3.10 1.27
0.519 -3.05 1.37
0.519 -3.00 1.47
0.519 -2.95 1.57
0.519 -2.90 1.67
0.519 -2.85 1.77
0.519 -2.80 1.87
0.519 -2.75 1.97
0.519 -2.70 2.07
0.519 -2.65 2.17
0.519 -2.60 2.27
0.519 -2.55 2.37
0.519 -2.50 2.47
0.519 -2.45 2.57
0.519 -2.40 2.67
0.519 -2.35 2.77
0.519 -2.30 2.87
0.519 -2.25 2.97
0.519 -2.20 3.07
0.519 -2.15 3.17
0.519 -2.10 3.27
0.519 -2.05 3.37
0.519 -2.00 3.47
0.519 -1.95 3.57
0.519 -1.90 3.67
0.519 -1.85 3.77
0.519 -1.80 3.87
0.519 -1.75 3.97
0.519 -1.70 4.07
0.519 -1.65 4.17
0.519 -1.60 4.27
0.519 -1.55 4.37
0.519 -1.50 4.47
0.519 -1.45 4.57
0.519 -1.40 4.67
0.519 -1.35 4.77
0.519 -1.30 4.87
0.519 -1.25 4.97
0.519 -1.20 5.07
0.519 -1.15 5.17
0.519 -1.10 5.27
0.519 -1.05 5.37
0.519 -1.00 5.47
0.521 -5.00 -2.53
0.521 -4.95 -2.43
0.521 -4.90 -2.33
0.521 -4.85 -2.23
0.521 -4.80 -2.13
0.521 -4.75 -2.03
0.521 -4.70 -1.93
0.521 -4.65 -1.83
0.521 -4.60 -1.73
0.521 -4.55 -1.63
0.521 -4.50 -1.53
0.521 -4.45 -1.43
0.521 -4.40 -1.33
0.521 -4.35 -1.23
0.521 -4.30 -1.13
0.521 -4.25 -1.03
0.521 -4.20 -0.93
0.521 -4.15 -0.83
0.521 -4.10 -0.73
0.521 -4.05 -0.63
0.521 -4.00 -0.53
0.521 -3.95 -0.43
0.521 -3.90 -0.33
0.521 -3.85 -0.23
0.521 -3.80 -0.13
0.521 -3.75 -0.03
0.521 -3.70 0.07
0.521 -3.65 0.17
0.521 -3.60 0.27
0.521 -3.55 0.37
0.521 -3.50 0.47
0.521 -3.45 0.57
0.521 -3.40 0.67
0.521 -3.35 0.77
0.521 -3.30 0.87
0.521 -3.25 0.97
0.521 -3.20 1.07
0.521 -3.15 1.17
0.521 -3.10 1.27
0.521 -3.05 1.37
0.521 -3.00 1.47
0.521 -2.95 1.57
0.521 -2.90 1.67
0.521 -2.85 1.77
0.521 -2.80 1.87
0.521 -2.75 1.97
0.521 -2.70 2.07
0.521 -2.65 2.17
0.521 -2.60 2.27
0.521 -2.55 2.37
0.521 -2.50 2.47
0.521 -2.45 2.57
0.521 -2.40 2.67
0.521 -2.35 2.77
0.521 -2.30 2.87
0.521 -2.25 2.97
0.521 -2.20 3.07
0.521 -2.15 3.17
0.521 -2.10 3.27
0.521 -2.05 3.37
0.521 -2.00 3.47
0.521 -1.95 3.57
0.521 -1.90 3.67
0.521 -1.85 3.77
0.521 -1.80 3.87
0.521 -1.75 3.97
0.521 -1.70 4.07
0.521 -1.65 4.17
0.521 -1.60 4.27
0.521 -1.55 4.37
0.521 -1.50 4.47
0.521 -1.45 4.57
0.521 -1.40 4.67
0.521 -1.35 4.77
0.521 -1.30 4.87
0.521 -1.25 4.97
0.521 -1.20 5.07
0.521 -1.15 5.17
0.521 -1.10 5.27
0.521 -1.05 5.37
0.521 -1.00 5.47
0.524 -5.00 -2.53
0.524 -4.95 -2.43
0.524 -4.90 -2.33
0.524 -4.85 -2.23
0.524 -4.80 -2.13
0.524 -4.75 -2.03
0.524 -4.70 -1.93
0.524 -4.65 -1.83
0.524 -4.60 -1.73
0.524 -4.55 -1.63
0.524 -4.50 -1.53
0.524 -4.45 -1.43
0.524 -4.40 -1.33
0.524 -4.35 -1.23
0.524 -4.30 -1.13
0.524 -4.25 -1.03
0.524 -4.20 -0.93
0.524 -4.15 -0.83
0.524 -4.10 -0.73
0.524 -4.05 -0.63
0.524 -4.00 -0.53
0.524 -3.95 -0.43
0.524 -3.90 -0.33
0.524 -3.85 -0.23
0.524 -3.80 -0.13
0.524 -3.75 -0.03
0.524 -3.70 0.07
0.524 -3.65 0.17
0.524 -3.60 0.27
0.524 -3.55 0.37
0.524 -3.50 0.47
0.524 -3.45 0.57
0.524 -3.40 0.67
0.524 -3.35 0.77
0.524 -3.30 0.87
0.524 -3.25 0.97
0.524 -3.20 1.07
0.524 -3.15 1.17
0.524 -3.10 1.27
0.524 -3.05 1.37
0.524 -3.00 1.47
0.524 -2.95 1.57
0.524 -2.90 1.67
0.524 -2.85 1.77
0.524 -2.80 1.87
0.524 -2.75 1.97
0.524 -2.70 2.07
0.524 -2.65 2.17
0.524 -2.60 2.27
0.524 -2.55 2.37
0.524 -2.50 2.47
0.524 -2.45 2.57
0.524 -2.40 2.67
0.524 -2.35 2.77
0.524 -2.30 2.87
0.524 -2.25 2.97
0.524 -2.20 3.07
0.524 -2.15 3.17
0.524 -2.10 3.27
0.524 -2.05 3.37
0.524 -2.00 3.47
0.524 -1.95 3.57
0.524 -1.90 3.67
0.524 -1.85 3.77
0.524 -1.80 3.87
0.524 -1.75 3.97
0.524 -1.70 4.07
0.524 -1.65 4.17
0.524 -1.60 4.27
0.524 -1.55 4.37
0.524 -1.50 4.47
0.524 -1.45 4.57
0.524 -1.40 4.67
0.524 -1.35 4.77
0.524 -1.30 4.87
0.524 -1.25 4.97
0.524 -1.20 5.07
0.524 -1.15 5.17
0.524 -1.10 5.27
0.524 -1.05 5.37
0.524 -1.00 5.47
0.526 -5.00 -2.52
0.526 -4.95 -2.42
0.526 -4.90 -2.32
0.526 -4.85 -2.22
0.526 -4.80 -2.12
0.526 -4.75 -2.02
0.526 -4.70 -1.92
0.526 -4.65 -1.82
0.526 -4.60 -1.72
0.526 -4.55 -1.62
0.526 -4.50 -1.52
0.526 -4.45 -1.42
0.526 -4.40 -1.32
0.526 -4.35 -1.22
0.526 -4.30 -1.12
0.526 -4.25 -1.02
0.526 -4.20 -0.92
0.526 -4.15 -0.82
0.526 -4.10 -0.72
0.526 -4.05 -0.62
0.526 -4.00 -0.52
0.526 -3.95 -0.42
0.526 -3.90 -0.32
0.526 -3.85 -0.22
0.526 -3.80 -0.12
0.526 -3.75 -0.02
0.526 -3.70 0.08
0.526 -3.65 0.18
0.526 -3.60 0.28
0.526 -3.55 0.38
0.526 -3.50 0.48
0.526 -3.45 0.58
0.526 -3.40 0.68
0.526 -3.35 0.78
0.526 -3.30 0.88
0.526 -3.25 0.98
0.526 -3.20 1.08
0.526 -3.15 1.18
0.526 -3.10 1.28
0.526 -3.05 1.38
0.526 -3.00 1.48
0.526 -2.95 1.58
0.526 -2.90 1.68
0.526 -2.85 1.78
0.526 -2.80 1.88
0.526 -2.75 1.98
0.526 -2.70 2.08
0.526 -2.65 2.18
0.526 -2.60 2.28
0.526 -2.55 2.38
0.526 -2.50 2.48
0.526 -2.45 2.58
0.526 -2.40 2.68
0.526 -2.35 2.78
0.526 -2.30 2.88
0.526 -2.25 2.98
0.526 -2.20 3.08
0.526 -2.15 3.18
0.526 -2.10 3.28
0.526 -2.05 3.38
0.526 -2.00 3.48
0.526 -1.95 3.58
0.526 -1.90 3.68
0.526 -1.85 3.78
0.526 -1.80 3.88
0.526 -1.75 3.98
0.526 -1.70 4.08
0.526 -1.65 4.18
0.526 -1.60 4.28
0.526 -1.55 4.38
0.526 -1.50 4.48
0.526 -1.45 4.58
0.526 -1.40 4.68
0.526 -1.35 4.78
0.526 -1.30 4.88
0.526 -1.25 4.98
0.526 -1.20 5.08
0.526 -1.15 5.18
0.526 -1.10 5.28
0.526 -1.05 5.38
0.526 -1.00 5.48
0.529 -5.00 -2.52
0.529 -4.95 -2.42
0.529 -4.90 -2.32
0.529 -4.85 -2.22
0.529 -4.80 -2.12
0.529 -4.75 -2.02
0.529 -4.70 -1.92
0.529 -4.65 -1.82
0.529 -4.60 -1.72
0.529 -4.55 -1.62
0.529 -4.50 -1.52
0.529 -4.45 -1.42
0.529 -4.40 -1.32
0.529 -4.35 -1.22
0.529 -4.30 -1.12
0.529 -4.25 -1.02
0.529 -4.20 -0.92
0.529 -4.15 -0.82
0.529 -4.10 -0.72
0.529 -4.05 -0.62
0.529 -4.00 -0.52
0.529 -3.95 -0.42
0.529 -3.90 -0.32
0.529 -3.85 -0.22
0.529 -3.80 -0.12
0.529 -3.75 -0.02
0.529 -3.70 0.08
0.529 -3.65 0.18
0.529 -3.60 0.28
0.529 -3.55 0.38
0.529 -3.50 0.48
0.529 -3.45 0.58
0.529 -3.40 0.68
0.529 -3.35 0.78
0.529 -3.30 0.88
0.529 -3.25 0.98
0.529 -3.20 1.08
0.529 -3.15 1.18
0.529 -3.10 1.28
0.529 -3.05 1.38
0.529 -3.00 1.48
0.529 -2.95 1.58
0.529 -2.90 1.68
0.529 -2.85 1.78
0.529 -2.80 1.88
0.529 -2.75 1.98
0.529 -2.70 2.08
0.529 -2.65 2.18
0.529 -2.60 2.28
0.529 -2.55 2.38
0.529 -2.50 2.48
0.529 -2.45 2.58
0.529 -2.40 2.68
0.529 -2.35 2.78
0.529 -2.30 2.88
0.529 -2.25 2.98
0.529 -2.20 3.08
0.529 -2.15 3.18
0.529 -2.10 3.28
0.529 -2.05 3.38
0.529 -2.00 3.48
0.529 -1.95 3.58
0.529 -1.90 3.68
0.529 -1.85 3.78
0.529 -1.80 3.88
0.529 -1.75 3.98
0.529 -1.70 4.08
0.529 -1.65 4.18
0.529 -1.60 4.28
0.529 -1.55 4.38
0.529 -1.50 4.48
0.529 -1.45 4.58
0.529 -1.40 4.68
0.529 -1.35 4.78
0.529 -1.30 4.88
0.529 -1.25 4.98
0.529 -1.20 5.08
0.529 -1.15 5.18
0.529 -1.10 5.28
0.529 -1.05 5.38
0.529 -1.00 5.48
0.531 -5.00 -2.52
0.531 -4.95 -2.42
0.531 -4.90 -2.32
0.531 -4.85 -2.22
0.531 -4.80 -2.12
0.531 -4.75 -2.02
0.531 -4.70 -1.92
0.531 -4.65 -1.82
0.531 -4.60 -1.72
0.531 -4.55 -1.62
0.531 -4.50 -1.52
0.531 -4.45 -1.42
0.531 -4.40 -1.32
0.531 -4.35 -1.22
0.531 -4.30 -1.12
0.531 -4.25 -1.02
0.531 -4.20 -0.92
0.531 -4.15 -0.82
0.531 -4.10 -0.72
0.531 -4.05 -0.62
0.531 -4.00 -0.52
0.531 -3.95 -0.42
0.531 -3.90 -0.32
0.531 -3.85 -0.22
0.531 -3.80 -0.12
0.531 -3.75 -0.02
0.531 -3.70 0.08
0.531 -3.65 0.18
0.531 -3.60 0.28
0.531 -3.55 0.38
0.531 -3.50 0.48
0.531 -3.45 0.58
0.531 -3.40 0.68
0.531 -3.35 0.78
0.531 -3.30 0.88
0.531 -3.25 0.98
0.531 -3.20 1.08
0.531 -3.15 1.18
0.531 -3.10 1.28
0.531 -3.05 1.38
0.531 -3.00 1.48
0.531 -2.95 1.58
0.531 -2.90 1.68
0.531 -2.85 1.78
0.531 -2.80 1.88
0.531 -2.75 1.98
0.531 -2.70 2.08
0.531 -2.65 2.18
0.531 -2.60 2.28
0.531 -2.55 2.38
0.531 -2.50 2.48
0.531 -2.45 2.58
0.531 -2.40 2.68
0.531 -2.35 2.78
0.531 -2.30 2.88
0.531 -2.25 2.98
0.531 -2.20 3.08
0.531 -2.15 3.18
0.531 -2.10 3.28
0.531 -2.05 3.38
0.531 -2.00 3.48
0.531 -1.95 3.58
0.531 -1.90 3.68
0.531 -1.85 3.78
0.531 -1.80 3.88
0.531 -1.75 3.98
0.531 -1.70 4.08
0.531 -1.65 4.18
0.531 -1.60 4.28
0.531 -1.55 4.38
0.531 -1.50 4.48
0.531 -1.45 4.58
0.531 -1.40 4.68
0.531 -1.35 4.78
0.531 -1.30 4.88
0.531 -1.25 4.98
0.531 -1.20 5.08
0.531 -1.15 5.18
0.531 -1.10 5.28
0.531 -1.05 5.38
0.531 -1.00 5.48
0.534 -5.00 -2.51
0.534 -4.95 -2.41
0.534 -4.90 -2.31
0.534 -4.85 -2.21
0.534 -4.80 -2.11
0.534 -4.75 -2.01
0.534 -4.70 -1.91
0.534 -4.65 -1.81
0.534 -4.60 -1.71
0.534 -4.55 -1.61
0.534 -4.50 -1.51
0.534 -4.45 -1.41
0.534 -4.40 -1.31
0.534 -4.35 -1.21
0.534 -4.30 -1.11
0.534 -4.25 -1.01
0.534 -4.20 -0.91
0.534 -4.15 -0.81
0.534 -4.10 -0.71
0.534 -4.05 -0.61
0.534 -4.00 -0.51
0.534 -3.95 -0.41
0.534 -3.90 -0.31
0.534 -3.85 -0.21
0.534 -3.80 -0.11
0.534 -3.75 -0.01
0.534 -3.70 0.09
0.534 -3.65 0.19
0.534 -3.60 0.29
0.534 -3.55 0.39
0.534 -3.50 0.49
0.534 -3.45 0.59
0.534 -3.40 0.69
0.534 -3.35 0.79
0.534 -3.30 0.89
0.534 -3.25 0.99
0.534 -3.20 1.09
0.534 -3.15 1.19
0.534 -3.10 1.29
0.534 -3.05 1.39
0.534 -3.00 1.49
0.534 -2.95 1.59
0.534 -2.90 1.69
0.534 -2.85 1.79
0.534 -2.80 1.89
0.534 -2.75 1.99
0.534 -2.70 2.09
0.534 -2.65 2.19
0.534 -2.60 2.29
0.534 -2.55 2.39
0.534 -2.50 2.49
0.534 -2.45 2.59
0.534 -2.40 2.69
0.534 -2.35 2.79
0.534 -2.30 2.89
0.534 -2.25 2.99
0.534 -2.20 3.09
0.534 -2.15 3.19
0.534 -2.10 3.29
0.534 -2.05 3.39
0.534 -2.00 3.49
0.534 -1.95 3.59
0.534 -1.90 3.69
0.534 -1.85 3.79
0.534 -1.80 3.89
0.534 -1.75 3.99
0.534 -1.70 4.09
0.534 -1.65 4.19
0.534 -1.60 4.29
0.534 -1.55 4.39
0.534 -1.50 4.49
0.534 -1.45 4.59
0.534 -1.40 4.69
0.534 -1.35 4.79
0.534 -1.30 4.89
0.534 -1.25 4.99
0.534 -1.20 5.09
0.534 -1.15 5.19
0.534 -1.10 5.29
0.534 -1.05 5.39
0.534 -1.00 5.49
0.537 -5.00 -2.50
0.537 -4.95 -2.40
0.537 -4.90 -2.30
0.537 -4.85 -2.20
0.537 -4.80 -2.10
0.537 -4.75 -2.00
0.537 -4.70 -1.90
0.537 -4.65 -1.80
0.537 -4.60 -1.70
0.537 -4.55 -1.60
0.537 -4.50 -1.50
0.537 -4.45 -1.40
0.537 -4.40 -1.30
0.537 -4.35 -1.20
0.537 -4.30 -1.10
0.537 -4.25 -1.00
0.537 -4.20 -0.90
0.537 -4.15 -0.80
0.537 -4.10 -0.70
0.537 -4.05 -0.60
0.537 -4.00 -0.50
0.537 -3.95 -0.40
0.537 -3.90 -0.30
0.537 -3.85 -0.20
0.537 -3.80 -0.10
0.537 -3.75 0.00
0.537 -3.70 0.10
0.537 -3.65 0.20
0.537 -3.60 0.30
0.537 -3.55 0.40
0.537 -3.50 0.50
0.537 -3.45 0.60
0.537 -3.40 0.70
0.537 -3.35 0.80
0.537 -3.30 0.90
0.537 -3.25 1.00
0.537 -3.20 1.10
0.537 -3.15 1.20
0.537 -3.10 1.30
0.537 -3.05 1.40
0.537 -3.00 1.50
0.537 -2.95 1.60
0.537 -2.90 1.70
0.537 -2.85 1.80
0.537 -2.80 1.90
0.537 -2.75 2.00
0.537 -2.70 2.10
0.537 -2.65 2.20
0.537 -2.60 2.30
0.537 -2.55 2.40
0.537 -2.50 2.50
0.537 -2.45 2.60
0.537 -2.40 2.70
0.537 -2.35 2.80
0.537 -2.30 2.90
0.537 -2.25 3.00
0.537 -2.20 3.10
0.537 -2.15 3.20
0.537 -2.10 3.30
0.537 -2.05 3.40
0.537 -2.00 3.50
0.537 -1.95 3.60
0.537 -1.90 3.70
0.537 -1.85 3.80
0.537 -1.80 3.90
0.537 -1.75 4.00
0.537 -1.70 4.10
0.537 -1.65 4.20
0.537 -1.60 4.30
0.537 -1.55 4.40
0.537 -1.50 4.50
0.537 -1.45 4.60
0.537 -1.40 4.70
0.537 -1.35 4.80
0.537 -1.30 4.90
0.537 -1.25 5.00
0.537 -1.20 5.10
0.537 -1.15 5.20
0.537 -1.10 5.30
0.537 -1.05 5.40
0.537 -1.00 5.50
0.539 -5.00 -2.50
0.539 -4.95 -2.40
0.539 -4.90 -2.30
0.539 -4.85 -2.20
0.539 -4.80 -2.10
0.539 -4.75 -2.00
0.539 -4.70 -1.90
0.539 -4.65 -1.80
0.539 -4.60 -1.70
0.539 -4.55 -1.60
0.539 -4.50 -1.50
0.539 -4.45 -1.40
0.539 -4.40 -1.30
0.539 -4.35 -1.20
0.539 -4.30 -1.10
0.539 -4.25 -1.00
0.539 -4.20 -0.90
0.539 -4.15 -0.80
0.539 -4.10 -0.70
0.539 -4.05 -0.60
0.539 -4.00 -0.50
0.539 -3.95 -0.40
0.539 -3.90 -0.30
0.539 -3.85 -0.20
0.539 -3.80 -0.10
0.539 -3.75 0.00
0.539 -3.70 0.10
0.539 -3.65 0.20
0.539 -3.60 0.30
0.539 -3.55 0.40
0.539 -3.50 0.50
0.539 -3.45 0.60
0.539 -3.40 0.70
0.539 -3.35 0.80
0.539 -3.30 0.90
0.539 -3.25 1.00
0.539 -3.20 1.10
0.539 -3.15 1.20
0.539 -3.10 1.30
0.539 -3.05 1.40
0.539 -3.00 1.50
0.539 -2.95 1.60
0.539 -2.90 1.70
0.539 -2.85 1.80
0.539 -2.80 1.90
0.539 -2.75 2.00
0.539 -2.70 2.10
0.539 -2.65 2.20
0.539 -2.60 2.30
0.539 -2.55 2.40
0.539 -2.50 2.50
0.539 -2.45 2.60
0.539 -2.40 2.70
0.539 -2.35 2.80
0.539 -2.30 2.90
0.539 -2.25 3.00
0.539 -2.20 3.10
0.539 -2.15 3.20
0.539 -2.10 3.30
0.539 -2.05 3.40
0.539 -2.00 3.50
0.539 -1.95 3.60
0.539 -1.90 3.70
0.539 -1.85 3.80
0.539 -1.80 3.90
0.539 -1.75 4.00
0.539 -1.70 4.10
0.539 -1.65 4.20
0.539 -1.60 4.30
0.539 -1.55 4.40
0.539 -1.50 4.50
0.539 -1.45 4.60
0.539 -1.40 4.70
0.539 -1.35 4.80
0.539 -1.30 4.90
0.539 -1.25 5.00
0.539 -1.20 5.10
0.539 -1.15 5.20
0.539 -1.10 5.30
0.539 -1.05 5.40
0.539 -1.00 5.50
0.542 -5.00 -2.49
0.542 -4.95 -2.39
0.542 -4.90 -2.29
0.542 -4.85 -2.19
0.542 -4.80 -2.09
0.542 -4.75 -1.99
0.542 -4.70 -1.89
0.542 -4.65 -1.79
0.542 -4.60 -1.69
0.542 -4.55 -1.59
0.542 -4.50 -1.49
0.542 -4.45 -1.39
0.542 -4.40 -1.29
0.542 -4.35 -1.19
0.542 -4.30 -1.09
0.542 -4.25 -0.99
0.542 -4.20 -0.89
0.542 -4.15 -0.79
0.542 -4.10 -0.69
0.542 -4.05 -0.59
0.542 -4.00 -0.49
0.542 -3.95 -0.39
0.542 -3.90 -0.29
0.542 -3.85 -0.19
0.542 -3.80 -0.09
0.542 -3.75 0.01
0.542 -3.70 0.11
0.542 -3.65 0.21
0.542 -3.60 0.31
0.542 -3.55 0.41
0.542 -3.50 0.51
0.542 -3.45 0.61
0.542 -3.40 0.71
0.542 -3.35 0.81
0.542 -3.30 0.91
0.542 -3.25 1.01
0.542 -3.20 1.11
0.542 -3.15 1.21
0.542 -3.10 1.31
0.542 -3.05 1.41
0.542 -3.00 1.51
0.542 -2.95 1.61
0.542 -2.90 1.71
0.542 -2.85 1.81
0.542 -2.80 1.91
0.542 -2.75 2.01
0.542 -2.70 2.11
0.542 -2.65 2.21
0.542 -2.60 2.31
0.542 -2.55 2.41
0.542 -2.50 2.51
0.542 -2.45 2.61
0.542 -2.40 2.71
0.542 -2.35 2.81
0.542 -2.30 2.91
0.542 -2.25 3.01
0.542 -2.20 3.11
0.542 -2.15 3.21
0.542 -2.10 3.31
0.542 -2.05 3.41
0.542 -2.00 3.51
0.542 -1.95 3.61
0.542 -1.90 3.71
0.542 -1.85 3.81
0.542 -1.80 3.91
0.542 -1.75 4.01
0.542 -1.70 4.11
0.542 -1.65 4.21
0.542 -1.60 4.31
0.542 -1.55 4.41
0.542 -1.50 4.51
0.542 -1.45 4.61
0.542 -1.40 4.71
0.542 -1.35 4.81
0.542 -1.30 4.91
0.542 -1.25 5.01
0.542 -1.20 5.11
0.542 -1.15 5.21
0.542 -1.10 5.31
0.542 -1.05 5.41
0.542 -1.00 5.51
0.544 -5.00 -2.49
0.544 -4.95 -2.39
0.544 -4.90 -2.29
0.544 -4.85 -2.19
0.544 -4.80 -2.09
0.544 -4.75 -1.99
0.544 -4.70 -1.89
0.544 -4.65 -1.79
0.544 -4.60 -1.69
0.544 -4.55 -1.59
0.544 -4.50 -1.49
0.544 -4.45 -1.39
0.544 -4.40 -1.29
0.544 -4.35 -1.19
0.544 -4.30 -1.09
0.544 -4.25 -0.99
0.544 -4.20 -0.89
0.544 -4.15 -0.79
0.544 -4.10 -0.69
0.544 -4.05 -0.59
0.544 -4.00 -0.49
0.544 -3.95 -0.39
0.544 -3.90 -0.29
0.544 -3.85 -0.19
0.544 -3.80 -0.09
0.544 -3.75 0.01
0.544 -3.70 0.11
0.544 -3.65 0.21
0.544 -3.60 0.31
0.544 -3.55 0.41
0.544 -3.50 0.51
0.544 -3.45 0.61
0.544 -3.40 0.71
0.544 -3.35 0.81
0.544 -3.30 0.91
0.544 -3.25 1.01
0.544 -3.20 1.11
0.544 -3.15 1.21
0.544 -3.10 1.31
0.544 -3.05 1.41
0.544 -3.00 1.51
0.544 -2.95 1.61
0.544 -2.90 1.71
0.544 -2.85 1.81
0.544 -2.80 1.91
0.544 -2.75 2.01
0.544 -2.70 2.11
0.544 -2.65 2.21
0.544 -2.60 2.31
0.544 -2.55 2.41
0.544 -2.50 2.51
0.544 -2.45 2.61
0.544 -2.40 2.71
0.544 -2.35 2.81
0.544 -2.30 2.91
0.544 -2.25 3.01
0.544 -2.20 3.11
0.544 -2.15 3.21
0.544 -2.10 3.31
0.544 -2.05 3.41
0.544 -2.00 3.51
0.544 -1.95 3.61
0.544 -1.90 3.71
0.544 -1.85 3.81
0.544 -1.80 3.91
0.544 -1.75 4.01
0.544 -1.70 4.11
0.544 -1.65 4.21
0.544 -1.60 4.31
0.544 -1.55 4.41
0.544 -1.50 4.51
0.544 -1.45 4.61
0.544 -1.40 4.71
0.544 -1.35 4.81
0.544 -1.30 4.91
0.544 -1.25 5.01
0.544 -1.20 5.11
0.544 -1.15 5.21
0.544 -1.10 5.31
0.544 -1.05 5.41
0.544 -1.00 5.51
0.547 -5.00 -2.48
0.547 -4.95 -2.38
0.547 -4.90 -2.28
0.547 -4.85 -2.18
0.547 -4.80 -2.08
0.547 -4.75 -1.98
0.547 -4.70 -1.88
0.547 -4.65 -1.78
0.547 -4.60 -1.68
0.547 -4.55 -1.58
0.547 -4.50 -1.48
0.547 -4.45 -1.38
0.547 -4.40 -1.28
0.547 -4.35 -1.18
0.547 -4.30 -1.08
0.547 -4.25 -0.98
0.547 -4.20 -0.88
0.547 -4.15 -0.78
0.547 -4.10 -0.68
0.547 -4.05 -0.58
0.547 -4.00 -0.48
0.547 -3.95 -0.38
0.547 -3.90 -0.28
0.547 -3.85 -0.18
0.547 -3.80 -0.08
0.547 -3.75 0.02
0.547 -3.70 0.12
0.547 -3.65 0.22
0.547 -3.60 0.32
0.547 -3.55 0.42
0.547 -3.50 0.52
0.547 -3.45 0.62
0.547 -3.40 0.72
0.547 -3.35 0.82
0.547 -3.30 0.92
0.547 -3.25 1.02
0.547 -3.20 1.12
0.547 -3.15 1.22
0.547 -3.10 1.32
0.547 -3.05 1.42
0.547 -3.00 1.52
0.547 -2.95 1.62
0.547 -2.90 1.72
0.547 -2.85 1.82
0.547 -2.80 1.92
0.547 -2.75 2.02
0.547 -2.70 2.12
0.547 -2.65 2.22
0.547 -2.60 2.32
0.547 -2.55 2.42
0.547 -2.50 2.52
0.547 -2.45 2.62
0.547 -2.40 2.72
0.547 -2.35 2.82
0.547 -2.30 2.92
0.547 -2.25 3.02
0.547 -2.20 3.12
0.547 -2.15 3.22
0.547 -2.10 3.32
0.547 -2.05 3.42
0.547 -2.00 3.52
0.547 -1.95 3.62
0.547 -1.90 3.72
0.547 -1.85 3.82
0.547 -1.80 3.92
0.547 -1.75 4.02
0.547 -1.70 4.12
0.547 -1.65 4.22
0.547 -1.60 4.32
0.547 -1.55 4.42
0.547 -1.50 4.52
0.547 -1.45 4.62
0.547 -1.40 4.72
0.547 -1.35 4.82
0.547 -1.30 4.92
0.547 -1.25 5.02
0.547 -1.20 5.12
0.547 -1.15 5.22
0.547 -1.10 5.32
0.547 -1.05 5.42
0.547 -1.00 5.52
0.549 -5.00 -2.47
0.549 -4.95 -2.37
0.549 -4.90 -2.27
0.549 -4.85 -2.17
0.549 -4.80 -2.07
0.549 -4.75 -1.97
0.549 -4.70 -1.87
0.549 -4.65 -1.77
0.549 -4.60 -1.67
0.549 -4.55 -1.57
0.549 -4.50 -1.47
0.549 -4.45 -1.37
0.549 -4.40 -1.27
0.549 -4.35 -1.17
0.549 -4.30 -1.07
0.549 -4.25 -0.97
0.549 -4.20 -0.87
0.549 -4.15 -0.77
0.549 -4.10 -0.67
0.549 -4.05 -0.57
0.549 -4.00 -0.47
0.549 -3.95 -0.37
0.549 -3.90 -0.27
0.549 -3.85 -0.17
0.549 -3.80 -0.07
0.549 -3.75 0.03
0.549 -3.70 0.13
0.549 -3.65 0.23
0.549 -3.60 0.33
0.549 -3.55 0.43
0.549 -3.50 0.53
0.549 -3.45 0.63
0.549 -3.40 0.73
0.549 -3.35 0.83
0.549 -3.30 0.93
0.549 -3.25 1.03
0.549 -3.20 1.13
0.549 -3.15 1.23
0.549 -3.10 1.33
0.549 -3.05 1.43
0.549 -3.00 1.53
0.549 -2.95 1.63
0.549 -2.90 1.73
0.549 -2.85 1.83
0.549 -2.80 1.93
0.549 -2.75 2.03
0.549 -2.70 2.13
0.549 -2.65 2.23
0.549 -2.60 2.33
0.549 -2.55 2.43
0.549 -2.50 2.53
0.549 -2.45 2.63
0.549 -2.40 2.73
0.549 -2.35 2.83
0.549 -2.30 2.93
0.549 -2.25 3.03
0.549 -2.20 3.13
0.549 -2.15 3.23
0.549 -2.10 3.33
0.549 -2.05 3.43
0.549 -2.00 3.53
0.549 -1.95 3.63
0.549 -1.90 3.73
0.549 -1.85 3.83
0.549 -1.80 3.93
0.549 -1.75 4.03
0.549 -1.70 4.13
0.549 -1.65 4.23
0.549 -1.60 4.33
0.549 -1.55 4.43
0.549 -1.50 4.53
0.549 -1.45 4.63
0.549 -1.40 4.73
0.549 -1.35 4.83
0.549 -1.30 4.93
0.549 -1.25 5.03
0.549 -1.20 5.13
0.549 -1.15 5.23
0.549 -1.10 5.33
0.549 -1.05 5.43
0.549 -1.00 5.53
0.551 -5.00 -2.45
0.551 -4.95 -2.35
0.551 -4.90 -2.25
0.551 -4.85 -2.15
0.551 -4.80 -2.05
0.551 -4.75 -1.95
0.551 -4.70 -1.85
0.551 -4.65 -1.75
0.551 -4.60 -1.65
0.551 -4.55 -1.55
0.551 -4.50 -1.45
0.551 -4.45 -1.35
0.551 -4.40 -1.25
0.551 -4.35 -1.15
0.551 -4.30 -1.05
0.551 -4.25 -0.95
0.551 -4.20 -0.85
0.551 -4.15 -0.75
0.551 -4.10 -0.65
0.551 -4.05 -0.55
0.551 -4.00 -0.45
0.551 -3.95 -0.35
0.551 -3.90 -0.25
0.551 -3.85 -0.15
0.551 -3.80 -0.05
0.551 -3.75 0.05
0.551 -3.70 0.15
0.551 -3.65 0.25
0.551 -3.60 0.35
0.551 -3.55 0.45
0.551 -3.50 0.55
0.551 -3.45 0.65
0.551 -3.40 0.75
0.551 -3.35 0.85
0.551 -3.30 0.95
0.551 -3.25 1.05
0.551 -3.20 1.15
0.551 -3.15 1.25
0.551 -3.10 1.35
0.551 -3.05 1.45
0.551 -3.00 1.55
0.551 -2.95 1.65
0.551 -2.90 1.75
0.551 -2.85 1.85
0.551 -2.80 1.95
0.551 -2.75 2.05
0.551 -2.70 2.15
0.551 -2.65 2.25
0.551 -2.60 2.35
0.551 -2.55 2.45
0.551 -2.50 2.55
0.551 -2.45 2.65
0.551 -2.40 2.75
0.551 -2.35 2.85
0.551 -2.30 2.95
0.551 -2.25 3.05
0.551 -2.20 3.15
0.551 -2.15 3.25
0.551 -2.10 3.35
0.551 -2.05 3.45
0.551 -2.00 3.55
0.551 -1.95 3.65
0.551 -1.90 3.75
0.551 -1.85 3.85
0.551 -1.80 3.95
0.551 -1.75 4.05
0.551 -1.70 4.15
0.551 -1.65 4.25
0.551 -1.60 4.35
0.551 -1.55 4.45
0.551 -1.50 4.55
0.551 -1.45 4.65
0.551 -1.40 4.75
0.551 -1.35 4.85
0.551 -1.30 4.95
0.551 -1.25 5.05
0.551 -1.20 5.15
0.551 -1.15 5.25
0.551 -1.10 5.35
0.551 -1.05 5.45
0.551 -1.00 5.55
0.554 -5.00 -2.44
0.554 -4.95 -2.34
0.554 -4.90 -2.24
0.554 -4.85 -2.14
0.554 -4.80 -2.04
0.554 -4.75 -1.94
0.554 -4.70 -1.84
0.554 -4.65 -1.74
0.554 -4.60 -1.64
0.554 -4.55 -1.54
0.554 -4.50 -1.44
0.554 -4.45 -1.34
0.554 -4.40 -1.24
0.554 -4.35 -1.14
0.554 -4.30 -1.04
0.554 -4.25 -0.94
0.554 -4.20 -0.84
0.554 -4.15 -0.74
0.554 -4.10 -0.64
0.554 -4.05 -0.54
0.554 -4.00 -0.44
0.554 -3.95 -0.34
0.554 -3.90 -0.24
0.554 -3.85 -0.14
0.554 -3.80 -0.04
0.554 -3.75 0.06
0.554 -3.70 0.16
0.554 -3.65 0.26
0.554 -3.60 0.36
0.554 -3.55 0.46
0.554 -3.50 0.56
0.554 -3.45 0.66
0.554 -3.40 0.76
0.554 -3.35 0.86
0.554 -3.30 0.96
0.554 -3.25 1.06
0.554 -3.20 1.16
0.554 -3.15 1.26
0.554 -3.10 1.36
0.554 -3.05 1.46
0.554 -3.00 1.56
0.554 -2.95 1.66
0.554 -2.90 1.76
0.554 -2.85 1.86
0.554 -2.80 1.96
0.554 -2.75 2.06
0.554 -2.70 2.16
0.554 -2.65 2.26
0.554 -2.60 2.36
0.554 -2.55 2.46
0.554 -2.50 2.56
0.554 -2.45 2.66
0.554 -2.40 2.76
0.554 -2.35 2.86
0.554 -2.30 2.96
0.554 -2.25 3.06
0.554 -2.20 3.16
0.554 -2.15 3.26
0.554 -2.10 3.36
0.554 -2.05 3.46
0.554 -2.00 3.56
0.554 -1.95 3.66
0.554 -1.90 3.76
0.554 -1.85 3.86
0.554 -1.80 3.96
0.554 -1.75 4.06
0.554 -1.70 4.16
0.554 -1.65 4.26
0.554 -1.60 4.36
0.554 -1.55 4.46
0.554 -1.50 4.56
0.554 -1.45 4.66
0.554 -1.40 4.76
0.554 -1.35 4.86
0.554 -1.30 4.96
0.554 -1.25 5.06
0.554 -1.20 5.16
0.554 -1.15 5.26
0.554 -1.10 5.36
0.554 -1.05 5.46
0.554 -1.00 5.56
0.556 -5.00 -2.42
0.556 -4.95 -2.32
0.556 -4.90 -2.22
0.556 -4.85 -2.12
0.556 -4.80 -2.02
0.556 -4.75 -1.92
0.556 -4.70 -1.82
0.556 -4.65 -1.72
0.556 -4.60 -1.62
0.556 -4.55 -1.52
0.556 -4.50 -1.42
0.556 -4.45 -1.32
0.556 -4.40 -1.22
0.556 -4.35 -1.12
0.556 -4.30 -1.02
0.556 -4.25 -0.92
0.556 -4.20 -0.82
0.556 -4.15 -0.72
0.556 -4.10 -0.62
0.556 -4.05 -0.52
0.556 -4.00 -0.42
0.556 -3.95 -0.32
0.556 -3.90 -0.22
0.556 -3.85 -0.12
0.556 -3.80 -0.02
0.556 -3.75 0.08
0.556 -3.70 0.18
0.556 -3.65 0.28
0.556 -3.60 0.38
0.556 -3.55 0.48
0.556 -3.50 0.58
0.556 -3.45 0.68
0.556 -3.40 0.78
0.556 -3.35 0.88
0.556 -3.30 0.98
0.556 -3.25 1.08
0.556 -3.20 1.18
0.556 -3.15 1.28
0.556 -3.10 1.38
0.556 -3.05 1.48
0.556 -3.00 1.58
0.556 -2.95 1.68
0.556 -2.90 1.78
0.556 -2.85 1.88
0.556 -2.80 1.98
0.556 -2.75 2.08
0.556 -2.70 2.18
0.556 -2.65 2.28
0.556 -2.60 2.38
0.556 -2.55 2.48
0.556 -2.50 2.58
0.556 -2.45 2.68
0.556 -2.40 2.78
0.556 -2.35 2.88
0.556 -2.30 2.98
0.556 -2.25 3.08
0.556 -2.20 3.18
0.556 -2.15 3.28
0.556 -2.10 3.38
0.556 -2.05 3.48
0.556 -2.00 3.58
0.556 -1.95 3.68
0.556 -1.90 3.78
0.556 -1.85 3.88
0.556 -1.80 3.98
0.556 -1.75 4.08
0.556 -1.70 4.18
0.556 -1.65 4.28
0.556 -1.60 4.38
0.556 -1.55 4.48
0.556 -1.50 4.58
0.556 -1.45 4.68
0.556 -1.40 4.78
0.556 -1.35 4.88
0.556 -1.30 4.98
0.556 -1.25 5.08
0.556 -1.20 5.18
0.556 -1.15 5.28
0.556 -1.10 5.38
0.556 -1.05 5.48
0.556 -1.00 5.58
0.559 -5.00 -2.41
0.559 -4.95 -2.31
0.559 -4.90 -2.21
0.559 -4.85 -2.11
0.559 -4.80 -2.01
0.559 -4.75 -1.91
0.559 -4.70 -1.81
0.559 -4.65 -1.71
0.559 -4.60 -1.61
0.559 -4.55 -1.51
0.559 -4.50 -1.41
0.559 -4.45 -1.31
0.559 -4.40 -1.21
0.559 -4.35 -1.11
0.559 -4.30 -1.01
0.559 -4.25 -0.91
0.559 -4.20 -0.81
0.559 -4.15 -0.71
0.559 -4.10 -0.61
0.559 -4.05 -0.51
0.559 -4.00 -0.41
0.559 -3.95 -0.31
0.559 -3.90 -0.21
0.559 -3.85 -0.11
0.559 -3.80 -0.01
0.559 -3.75 0.09
0.559 -3.70 0.19
0.559 -3.65 0.29
0.559 -3.60 0.39
0.559 -3.55 0.49
0.559 -3.50 0.59
0.559 -3.45 0.69
0.559 -3.40 0.79
0.559 -3.35 0.89
0.559 -3.30 0.99
0.559 -3.25 1.09
0.559 -3.20 1.19
0.559 -3.15 1.29
0.559 -3.10 1.39
0.559 -3.05 1.49
0.559 -3.00 1.59
0.559 -2.95 1.69
0.559 -2.90 1.79
0.559 -2.85 1.89
0.559 -2.80 1.99
0.559 -2.75 2.09
0.559 -2.70 2.19
0.559 -2.65 2.29
0.559 -2.60 2.39
0.559 -2.55 2.49
0.559 -2.50 2.59
0.559 -2.45 2.69
0.559 -2.40 2.79
0.559 -2.35 2.89
0.559 -2.30 2.99
0.559 -2.25 3.09
0.559 -2.20 3.19
0.559 -2.15 3.29
0.559 -2.10 3.39
0.559 -2.05 3.49
0.559 -2.00 3.59
0.559 -1.95 3.69
0.559 -1.90 3.79
0.559 -1.85 3.89
0.559 -1.80 3.99
0.559 -1.75 4.09
0.559 -1.70 4.19
0.559 -1.65 4.29
0.559 -1.60 4.39
0.559 -1.55 4.49
0.559 -1.50 4.59
0.559 -1.45 4.69
0.559 -1.40 4.79
0.559 -1.35 4.89
0.559 -1.30 4.99
0.559 -1.25 5.09
0.559 -1.20 5.19
0.559 -1.15 5.29
0.559 -1.10 5.39
0.559 -1.05 5.49
0.559 -1.00 5.59
0.561 -5.00 -2.41
0.561 -4.95 -2.31
0.561 -4.90 -2.21
0.561 -4.85 -2.11
0.561 -4.80 -2.01
0.561 -4.75 -1.91
0.561 -4.70 -1.81
0.561 -4.65 -1.71
0.561 -4.60 -1.61
0.561 -4.55 -1.51
0.561 -4.50 -1.41
0.561 -4.45 -1.31
0.561 -4.40 -1.21
0.561 -4.35 -1.11
0.561 -4.30 -1.01
0.561 -4.25 -0.91
0.561 -4.20 -0.81
0.561 -4.15 -0.71
0.561 -4.10 -0.61
0.561 -4.05 -0.51
0.561 -4.00 -0.41
0.561 -3.95 -0.31
0.561 -3.90 -0.21
0.561 -3.85 -0.11
0.561 -3.80 -0.01
0.561 -3.75 0.09
0.561 -3.70 0.19
0.561 -3.65 0.29
0.561 -3.60 0.39
0.561 -3.55 0.49
0.561 -3.50 0.59
0.561 -3.45 0.69
0.561 -3.40 0.79
0.561 -3.35 0.89
0.561 -3.30 0.99
0.561 -3.25 1.09
0.561 -3.20 1.19
0.561 -3.15 1.29
0.561 -3.10 1.39
0.561 -3.05 1.49
0.561 -3.00 1.59
0.561 -2.95 1.69
0.561 -2.90 1.79
0.561 -2.85 1.89
0.561 -2.80 1.99
0.561 -2.75 2.09
0.561 -2.70 2.19
0.561 -2.65 2.29
0.561 -2.60 2.39
0.561 -2.55 2.49
0.561 -2.50 2.59
0.561 -2.45 2.69
0.561 -2.40 2.79
0.561 -2.35 2.89
0.561 -2.30 2.99
0.561 -2.25 3.09
0.561 -2.20 3.19
0.561 -2.15 3.29
0.561 -2.10 3.39
0.561 -2.05 3.49
0.561 -2.00 3.59
0.561 -1.95 3.69
0.561 -1.90 3.79
0.561 -1.85 3.89
0.561 -1.80 3.99
0.561 -1.75 4.09
0.561 -1.70 4.19
0.561 -1.65 4.29
0.561 -1.60 4.39
0.561 -1.55 4.49
0.561 -1.50 4.59
0.561 -1.45 4.69
0.561 -1.40 4.79
0.561 -1.35 4.89
0.561 -1.30 4.99
0.561 -1.25 5.09
0.561 -1.20 5.19
0.561 -1.15 5.29
0.561 -1.10 5.39
0.561 -1.05 5.49
0.561 -1.00 5.59
0.563 -5.00 -2.39
0.563 -4.95 -2.29
0.563 -4.90 -2.19
0.563 -4.85 -2.09
0.563 -4.80 -1.99
0.563 -4.75 -1.89
0.563 -4.70 -1.79
0.563 -4.65 -1.69
0.563 -4.60 -1.59
0.563 -4.55 -1.49
0.563 -4.50 -1.39
0.563 -4.45 -1.29
0.563 -4.40 -1.19
0.563 -4.35 -1.09
0.563 -4.30 -0.99
0.563 -4.25 -0.89
0.563 -4.20 -0.79
0.563 -4.15 -0.69
0.563 -4.10 -0.59
0.563 -4.05 -0.49
0.563 -4.00 -0.39
0.563 -3.95 -0.29
0.563 -3.90 -0.19
0.563 -3.85 -0.09
0.563 -3.80 0.01
0.563 -3.75 0.11
0.563 -3.70 0.21
0.563 -3.65 0.31
0.563 -3.60 0.41
0.563 -3.55 0.51
0.563 -3.50 0.61
0.563 -3.45 0.71
0.563 -3.40 0.81
0.563 -3.35 0.91
0.563 -3.30 1.01
0.563 -3.25 1.11
0.563 -3.20 1.21
0.563 -3.15 1.31
0.563 -3.10 1.41
0.563 -3.05 1.51
0.563 -3.00 1.61
0.563 -2.95 1.71
0.563 -2.90 1.81
0.563 -2.85 1.91
0.563 -2.80 2.01
0.563 -2.75 2.11
0.563 -2.70 2.21
0.563 -2.65 2.31
0.563 -2.60 2.41
0.563 -2.55 2.51
0.563 -2.50 2.61
0.563 -2.45 2.71
0.563 -2.40 2.81
0.563 -2.35 2.91
0.563 -2.30 3.01
0.563 -2.25 3.11
0.563 -2.20 3.21
0.563 -2.15 3.31
0.563 -2.10 3.41
0.563 -2.05 3.51
0.563 -2.00 3.61
0.563 -1.95 3.71
0.563 -1.90 3.81
0.563 -1.85 3.91
0.563 -1.80 4.01
0.563 -1.75 4.11
0.563 -1.70 4.21
0.563 -1.65 4.31
0.563 -1.60 4.41
0.563 -1.55 4.51
0.563 -1.50 4.61
0.563 -1.45 4.71
0.563 -1.40 4.81
0.563 -1.35 4.91
0.563 -1.30 5.01
0.563 -1.25 5.11
0.563 -1.20 5.21
0.563 -1.15 5.31
0.563 -1.10 5.41
0.563 -1.05 5.51
0.563 -1.00 5.61
0.566 -5.00 -2.38
0.566 -4.95 -2.28
0.566 -4.90 -2.18
0.566 -4.85 -2.08
0.566 -4.80 -1.98
0.566 -4.75 -1.88
0.566 -4.70 -1.78
0.566 -4.65 -1.68
0.566 -4.60 -1.58
0.566 -4.55 -1.48
0.566 -4.50 -1.38
0.566 -4.45 -1.28
0.566 -4.40 -1.18
0.566 -4.35 -1.08
0.566 -4.30 -0.98
0.566 -4.25 -0.88
0.566 -4.20 -0.78
0.566 -4.15 -0.68
0.566 -4.10 -0.58
0.566 -4.05 -0.48
0.566 -4.00 -0.38
0.566 -3.95 -0.28
0.566 -3.90 -0.18
0.566 -3.85 -0.08
0.566 -3.80 0.02
0.566 -3.75 0.12
0.566 -3.70 0.22
0.566 -3.65 0.32
0.566 -3.60 0.42
0.566 -3.55 0.52
0.566 -3.50 0.62
0.566 -3.45 0.72
0.566 -3.40 0.82
0.566 -3.35 0.92
0.566 -3.30 1.02
0.566 -3.25 1.12
0.566 -3.20 1.22
0.566 -3.15 1.32
0.566 -3.10 1.42
0.566 -3.05 1.52
0.566 -3.00 1.62
0.566 -2.95 1.72
0.566 -2.90 1.82
0.566 -2.85 1.92
0.566 -2.80 2.02
0.566 -2.75 2.12
0.566 -2.70 2.22
0.566 -2.65 2.32
0.566 -2.60 2.42
0.566 -2.55 2.52
0.566 -2.50 2.62
0.566 -2.45 2.72
0.566 -2.40 2.82
0.566 -2.35 2.92
0.566 -2.30 3.02
0.566 -2.25 3.12
0.566 -2.20 3.22
0.566 -2.15 3.32
0.566 -2.10 3.42
0.566 -2.05 3.52
0.566 -2.00 3.62
0.566 -1.95 3.72
0.566 -1.90 3.82
0.566 -1.85 3.92
0.566 -1.80 4.02
0.566 -1.75 4.12
0.566 -1.70 4.22
0.566 -1.65 4.32
0.566 -1.60 4.42
0.566 -1.55 4.52
0.566 -1.50 4.62
0.566 -1.45 4.72
0.566 -1.40 4.82
0.566 -1.35 4.92
0.566 -1.30 5.02
0.566 -1.25 5.12
0.566 -1.20 5.22
0.566 -1.15 5.32
0.566 -1.10 5.42
0.566 -1.05 5.52
0.566 -1.00 5.62
0.568 -5.00 -2.37
0.568 -4.95 -2.27
0.568 -4.90 -2.17
0.568 -4.85 -2.07
0.568 -4.80 -1.97
0.568 -4.75 -1.87
0.568 -4.70 -1.77
0.568 -4.65 -1.67
0.568 -4.60 -1.57
0.568 -4.55 -1.47
0.568 -4.50 -1.37
0.568 -4.45 -1.27
0.568 -4.40 -1.17
0.568 -4.35 -1.07
0.568 -4.30 -0.97
0.568 -4.25 -0.87
0.568 -4.20 -0.77
0.568 -4.15 -0.67
0.568 -4.10 -0.57
0.568 -4.05 -0.47
0.568 -4.00 -0.37
0.568 -3.95 -0.27
0.568 -3.90 -0.17
0.568 -3.85 -0.07
0.568 -3.80 0.03
0.568 -3.75 0.13
0.568 -3.70 0.23
0.568 -3.65 0.33
0.568 -3.60 0.43
0.568 -3.55 0.53
0.568 -3.50 0.63
0.568 -3.45 0.73
0.568 -3.40 0.83
0.568 -3.35 0.93
0.568 -3.30 1.03
0.568 -3.25 1.13
0.568 -3.20 1.23
0.568 -3.15 1.33
0.568 -3.10 1.43
0.568 -3.05 1.53
0.568 -3.00 1.63
0.568 -2.95 1.73
0.568 -2.90 1.83
0.568 -2.85 1.93
0.568 -2.80 2.03
0.568 -2.75 2.13
0.568 -2.70 2.23
0.568 -2.65 2.33
0.568 -2.60 2.43
0.568 -2.55 2.53
0.568 -2.50 2.63
0.568 -2.45 2.73
0.568 -2.40 2.83
0.568 -2.35 2.93
0.568 -2.30 3.03
0.568 -2.25 3.13
0.568 -2.20 3.23
0.568 -2.15 3.33
0.568 -2.10 3.43
0.568 -2.05 3.53
0.568 -2.00 3.63
0.568 -1.95 3.73
0.568 -1.90 3.83
0.568 -1.85 3.93
0.568 -1.80 4.03
0.568 -1.75 4.13
0.568 -1.70 4.23
0.568 -1.65 4.33
0.568 -1.60 4.43
0.568 -1.55 4.53
0.568 -1.50 4.63
0.568 -1.45 4.73
0.568 -1.40 4.83
0.568 -1.35 4.93
0.568 -1.30 5.03
0.568 -1.25 5.13
0.568 -1.20 5.23
0.568 -1.15 5.33
0.568 -1.10 5.43
0.568 -1.05 5.53
0.568 -1.00 5.63
0.571 -5.00 -2.35
0.571 -4.95 -2.25
0.571 -4.90 -2.15
0.571 -4.85 -2.05
0.571 -4.80 -1.95
0.571 -4.75 -1.85
0.571 -4.70 -1.75
0.571 -4.65 -1.65
0.571 -4.60 -1.55
0.571 -4.55 -1.45
0.571 -4.50 -1.35
0.571 -4.45 -1.25
0.571 -4.40 -1.15
0.571 -4.35 -1.05
0.571 -4.30 -0.95
0.571 -4.25 -0.85
0.571 -4.20 -0.75
0.571 -4.15 -0.65
0.571 -4.10 -0.55
0.571 -4.05 -0.45
0.571 -4.00 -0.35
0.571 -3.95 -0.25
0.571 -3.90 -0.15
0.571 -3.85 -0.05
0.571 -3.80 0.05
0.571 -3.75 0.15
0.571 -3.70 0.25
0.571 -3.65 0.35
0.571 -3.60 0.45
0.571 -3.55 0.55
0.571 -3.50 0.65
0.571 -3.45 0.75
0.571 -3.40 0.85
0.571 -3.35 0.95
0.571 -3.30 1.05
0.571 -3.25 1.15
0.571 -3.20 1.25
0.571 -3.15 1.35
0.571 -3.10 1.45
0.571 -3.05 1.55
0.571 -3.00 1.65
0.571 -2.95 1.75
0.571 -2.90 1.85
0.571 -2.85 1.95
0.571 -2.80 2.05
0.571 -2.75 2.15
0.571 -2.70 2.25
0.571 -2.65 2.35
0.571 -2.60 2.45
0.571 -2.55 2.55
0.571 -2.50 2.65
0.571 -2.45 2.75
0.571 -2.40 2.85
0.571 -2.35 2.95
0.571 -2.30 3.05
0.571 -2.25 3.15
0.571 -2.20 3.25
0.571 -2.15 3.35
0.571 -2.10 3.45
0.571 -2.05 3.55
0.571 -2.00 3.65
0.571 -1.95 3.75
0.571 -1.90 3.85
0.571 -1.85 3.95
0.571 -1.80 4.05
0.571 -1.75 4.15
0.571 -1.70 4.25
0.571 -1.65 4.35
0.571 -1.60 4.45
0.571 -1.55 4.55
0.571 -1.50 4.65
0.571 -1.45 4.75
0.571 -1.40 4.85
0.571 -1.35 4.95
0.571 -1.30 5.05
0.571 -1.25 5.15
0.571 -1.20 5.25
0.571 -1.15 5.35
0.571 -1.10 5.45
0.571 -1.05 5.55
0.571 -1.00 5.65
0.573 -5.00 -2.33
0.573 -4.95 -2.23
0.573 -4.90 -2.13
0.573 -4.85 -2.03
0.573 -4.80 -1.93
0.573 -4.75 -1.83
0.573 -4.70 -1.73
0.573 -4.65 -1.63
0.573 -4.60 -1.53
0.573 -4.55 -1.43
0.573 -4.50 -1.33
0.573 -4.45 -1.23
0.573 -4.40 -1.13
0.573 -4.35 -1.03
0.573 -4.30 -0.93
0.573 -4.25 -0.83
0.573 -4.20 -0.73
0.573 -4.15 -0.63
0.573 -4.10 -0.53
0.573 -4.05 -0.43
0.573 -4.00 -0.33
0.573 -3.95 -0.23
0.573 -3.90 -0.13
0.573 -3.85 -0.03
0.573 -3.80 0.07
0.573 -3.75 0.17
0.573 -3.70 0.27
0.573 -3.65 0.37
0.573 -3.60 0.47
0.573 -3.55 0.57
0.573 -3.50 0.67
0.573 -3.45 0.77
0.573 -3.40 0.87
0.573 -3.35 0.97
0.573 -3.30 1.07
0.573 -3.25 1.17
0.573 -3.20 1.27
0.573 -3.15 1.37
0.573 -3.10 1.47
0.573 -3.05 1.57
0.573 -3.00 1.67
0.573 -2.95 1.77
0.573 -2.90 1.87
0.573 -2.85 1.97
0.573 -2.80 2.07
0.573 -2.75 2.17
0.573 -2.70 2.27
0.573 -2.65 2.37
0.573 -2.60 2.47
0.573 -2.55 2.57
0.573 -2.50 2.67
0.573 -2.45 2.77
0.573 -2.40 2.87
0.573 -2.35 2.97
0.573 -2.30 3.07
0.573 -2.25 3.17
0.573 -2.20 3.27
0.573 -2.15 3.37
0.573 -2.10 3.47
0.573 -2.05 3.57
0.573 -2.00 3.67
0.573 -1.95 3.77
0.573 -1.90 3.87
0.573 -1.85 3.97
0.573 -1.80 4.07
0.573 -1.75 4.17
0.573 -1.70 4.27
0.573 -1.65 4.37
0.573 -1.60 4.47
0.573 -1.55 4.57
0.573 -1.50 4.67
0.573 -1.45 4.77
0.573 -1.40 4.87
0.573 -1.35 4.97
0.573 -1.30 5.07
0.573 -1.25 5.17
0.573 -1.20 5.27
0.573 -1.15 5.37
0.573 -1.10 5.47
0.573 -1.05 5.57
0.573 -1.00 5.67
0.575 -5.00 -2.32
0.575 -4.95 -2.22
0.575 -4.90 -2.12
0.575 -4.85 -2.02
0.575 -4.80 -1.92
0.575 -4.75 -1.82
0.575 -4.70 -1.72
0.575 -4.65 -1.62
0.575 -4.60 -1.52
0.575 -4.55 -1.42
0.575 -4.50 -1.32
0.575 -4.45 -1.22
0.575 -4.40 -1.12
0.575 -4.35 -1.02
0.575 -4.30 -0.92
0.575 -4.25 -0.82
0.575 -4.20 -0.72
0.575 -4.15 -0.62
0.575 -4.10 -0.52
0.575 -4.05 -0.42
0.575 -4.00 -0.32
0.575 -3.95 -0.22
0.575 -3.90 -0.12
0.575 -3.85 -0.02
0.575 -3.80 0.08
0.575 -3.75 0.18
0.575 -3.70 0.28
0.575 -3.65 0.38
0.575 -3.60 0.48
0.575 -3.55 0.58
0.575 -3.50 0.68
0.575 -3.45 0.78
0.575 -3.40 0.88
0.575 -3.35 0.98
0.575 -3.30 1.08
0.575 -3.25 1.18
0.575 -3.20 1.28
0.575 -3.15 1.38
0.575 -3.10 1.48
0.575 -3.05 1.58
0.575 -3.00 1.68
0.575 -2.95 1.78
0.575 -2.90 1.88
0.575 -2.85 1.98
0.575 -2.80 2.08
0.575 -2.75 2.18
0.575 -2.70 2.28
0.575 -2.65 2.38
0.575 -2.60 2.48
0.575 -2.55 2.58
0.575 -2.50 2.68
0.575 -2.45 2.78
0.575 -2.40 2.88
0.575 -2.35 2.98
0.575 -2.30 3.08
0.575 -2.25 3.18
0.575 -2.20 3.28
0.575 -2.15 3.38
0.575 -2.10 3.48
0.575 -2.05 3.58
0.575 -2.00 3.68
0.575 -1.95 3.78
0.575 -1.90 3.88
0.575 -1.85 3.98
0.575 -1.80 4.08
0.575 -1.75 4.18
0.575 -1.70 4.28
0.575 -1.65 4.38
0.575 -1.60 4.48
0.575 -1.55 4.58
0.575 -1.50 4.68
0.575 -1.45 4.78
0.575 -1.40 4.88
0.575 -1.35 4.98
0.575 -1.30 5.08
0.575 -1.25 5.18
0.575 -1.20 5.28
0.575 -1.15 5.38
0.575 -1.10 5.48
0.575 -1.05 5.58
0.575 -1.00 5.68
0.577 -5.00 -2.31
0.577 -4.95 -2.21
0.577 -4.90 -2.11
0.577 -4.85 -2.01
0.577 -4.80 -1.91
0.577 -4.75 -1.81
0.577 -4.70 -1.71
0.577 -4.65 -1.61
0.577 -4.60 -1.51
0.577 -4.55 -1.41
0.577 -4.50 -1.31
0.577 -4.45 -1.21
0.577 -4.40 -1.11
0.577 -4.35 -1.01
0.577 -4.30 -0.91
0.577 -4.25 -0.81
0.577 -4.20 -0.71
0.577 -4.15 -0.61
0.577 -4.10 -0.51
0.577 -4.05 -0.41
0.577 -4.00 -0.31
0.577 -3.95 -0.21
0.577 -3.90 -0.11
0.577 -3.85 -0.01
0.577 -3.80 0.09
0.577 -3.75 0.19
0.577 -3.70 0.29
0.577 -3.65 0.39
0.577 -3.60 0.49
0.577 -3.55 0.59
0.577 -3.50 0.69
0.577 -3.45 0.79
0.577 -3.40 0.89
0.577 -3.35 0.99
0.577 -3.30 1.09
0.577 -3.25 1.19
0.577 -3.20 1.29
0.577 -3.15 1.39
0.577 -3.10 1.49
0.577 -3.05 1.59
0.577 -3.00 1.69
0.577 -2.95 1.79
0.577 -2.90 1.89
0.577 -2.85 1.99
0.577 -2.80 2.09
0.577 -2.75 2.19
0.577 -2.70 2.29
0.577 -2.65 2.39
0.577 -2.60 2.49
0.577 -2.55 2.59
0.577 -2.50 2.69
0.577 -2.45 2.79
0.577 -2.40 2.89
0.577 -2.35 2.99
0.577 -2.30 3.09
0.577 -2.25 3.19
0.577 -2.20 3.29
0.577 -2.15 3.39
0.577 -2.10 3.49
0.577 -2.05 3.59
0.577 -2.00 3.69
0.577 -1.95 3.79
0.577 -1.90 3.89
0.577 -1.85 3.99
0.577 -1.80 4.09
0.577 -1.75 4.19
0.577 -1.70 4.29
0.577 -1.65 4.39
0.577 -1.60 4.49
0.577 -1.55 4.59
0.577 -1.50 4.69
0.577 -1.45 4.79
0.577 -1.40 4.89
0.577 -1.35 4.99
0.577 -1.30 5.09
0.577 -1.25 5.19
0.577 -1.20 5.29
0.577 -1.15 5.39
0.577 -1.10 5.49
0.577 -1.05 5.59
0.577 -1.00 5.69
0.580 -5.00 -2.30
0.580 -4.95 -2.20
0.580 -4.90 -2.10
0.580 -4.85 -2.00
0.580 -4.80 -1.90
0.580 -4.75 -1.80
0.580 -4.70 -1.70
0.580 -4.65 -1.60
0.580 -4.60 -1.50
0.580 -4.55 -1.40
0.580 -4.50 -1.30
0.580 -4.45 -1.20
0.580 -4.40 -1.10
0.580 -4.35 -1.00
0.580 -4.30 -0.90
0.580 -4.25 -0.80
0.580 -4.20 -0.70
0.580 -4.15 -0.60
0.580 -4.10 -0.50
0.580 -4.05 -0.40
0.580 -4.00 -0.30
0.580 -3.95 -0.20
0.580 -3.90 -0.10
0.580 -3.85 0.00
0.580 -3.80 0.10
0.580 -3.75 0.20
0.580 -3.70 0.30
0.580 -3.65 0.40
0.580 -3.60 0.50
0.580 -3.55 0.60
0.580 -3.50 0.70
0.580 -3.45 0.80
0.580 -3.40 0.90
0.580 -3.35 1.00
0.580 -3.30 1.10
0.580 -3.25 1.20
0.580 -3.20 1.30
0.580 -3.15 1.40
0.580 -3.10 1.50
0.580 -3.05 1.60
0.580 -3.00 1.70
0.580 -2.95 1.80
0.580 -2.90 1.90
0.580 -2.85 2.00
0.580 -2.80 2.10
0.580 -2.75 2.20
0.580 -2.70 2.30
0.580 -2.65 2.40
0.580 -2.60 2.50
0.580 -2.55 2.60
0.580 -2.50 2.70
0.580 -2.45 2.80
0.580 -2.40 2.90
0.580 -2.35 3.00
0.580 -2.30 3.10
0.580 -2.25 3.20
0.580 -2.20 3.30
0.580 -2.15 3.40
0.580 -2.10 3.50
0.580 -2.05 3.60
0.580 -2.00 3.70
0.580 -1.95 3.80
0.580 -1.90 3.90
0.580 -1.85 4.00
0.580 -1.80 4.10
0.580 -1.75 4.20
0.580 -1.70 4.30
0.580 -1.65 4.40
0.580 -1.60 4.50
0.580 -1.55 4.60
0.580 -1.50 4.70
0.580 -1.45 4.80
0.580 -1.40 4.90
0.580 -1.35 5.00
0.580 -1.30 5.10
0.580 -1.25 5.20
0.580 -1.20 5.30
0.580 -1.15 5.40
0.580 -1.10 5.50
0.580 -1.05 5.60
0.580 -1.00 5.70
0.582 -5.00 -2.29
0.582 -4.95 -2.19
0.582 -4.90 -2.09
0.582 -4.85 -1.99
0.582 -4.80 -1.89
0.582 -4.75 -1.79
0.582 -4.70 -1.69
0.582 -4.65 -1.59
0.582 -4.60 -1.49
0.582 -4.55 -1.39
0.582 -4.50 -1.29
0.582 -4.45 -1.19
0.582 -4.40 -1.09
0.582 -4.35 -0.99
0.582 -4.30 -0.89
0.582 -4.25 -0.79
0.582 -4.20 -0.69
0.582 -4.15 -0.59
0.582 -4.10 -0.49
0.582 -4.05 -0.39
0.582 -4.00 -0.29
0.582 -3.95 -0.19
0.582 -3.90 -0.09
0.582 -3.85 0.01
0.582 -3.80 0.11
0.582 -3.75 0.21
0.582 -3.70 0.31
0.582 -3.65 0.41
0.582 -3.60 0.51
0.582 -3.55 0.61
0.582 -3.50 0.71
0.582 -3.45 0.81
0.582 -3.40 0.91
0.582 -3.35 1.01
0.582 -3.30 1.11
0.582 -3.25 1.21
0.582 -3.20 1.31
0.582 -3.15 1.41
0.582 -3.10 1.51
0.582 -3.05 1.61
0.582 -3.00 1.71
0.582 -2.95 1.81
0.582 -2.90 1.91
0.582 -2.85 2.01
0.582 -2.80 2.11
0.582 -2.75 2.21
0.582 -2.70 2.31
0.582 -2.65 2.41
0.582 -2.60 2.51
0.582 -2.55 2.61
0.582 -2.50 2.71
0.582 -2.45 2.81
0.582 -2.40 2.91
0.582 -2.35 3.01
0.582 -2.30 3.11
0.582 -2.25 3.21
0.582 -2.20 3.31
0.582 -2.15 3.41
0.582 -2.10 3.51
0.582 -2.05 3.61
0.582 -2.00 3.71
0.582 -1.95 3.81
0.582 -1.90 3.91
0.582 -1.85 4.01
0.582 -1.80 4.11
0.582 -1.75 4.21
0.582 -1.70 4.31
0.582 -1.65 4.41
0.582 -1.60 4.51
0.582 -1.55 4.61
0.582 -1.50 4.71
0.582 -1.45 4.81
0.582 -1.40 4.91
0.582 -1.35 5.01
0.582 -1.30 5.11
0.582 -1.25 5.21
0.582 -1.20 5.31
0.582 -1.15 5.41
0.582 -1.10 5.51
0.582 -1.05 5.61
0.582 -1.00 5.71
0.584 -5.00 -2.28
0.584 -4.95 -2.18
0.584 -4.90 -2.08
0.584 -4.85 -1.98
0.584 -4.80 -1.88
0.584 -4.75 -1.78
0.584 -4.70 -1.68
0.584 -4.65 -1.58
0.584 -4.60 -1.48
0.584 -4.55 -1.38
0.584 -4.50 -1.28
0.584 -4.45 -1.18
0.584 -4.40 -1.08
0.584 -4.35 -0.98
0.584 -4.30 -0.88
0.584 -4.25 -0.78
0.584 -4.20 -0.68
0.584 -4.15 -0.58
0.584 -4.10 -0.48
0.584 -4.05 -0.38
0.584 -4.00 -0.28
0.584 -3.95 -0.18
0.584 -3.90 -0.08
0.584 -3.85 0.02
0.584 -3.80 0.12
0.584 -3.75 0.22
0.584 -3.70 0.32
0.584 -3.65 0.42
0.584 -3.60 0.52
0.584 -3.55 0.62
0.584 -3.50 0.72
0.584 -3.45 0.82
0.584 -3.40 0.92
0.584 -3.35 1.02
0.584 -3.30 1.12
0.584 -3.25 1.22
0.584 -3.20 1.32
0.584 -3.15 1.42
0.584 -3.10 1.52
0.584 -3.05 1.62
0.584 -3.00 1.72
0.584 -2.95 1.82
0.584 -2.90 1.92
0.584 -2.85 2.02
0.584 -2.80 2.12
0.584 -2.75 2.22
0.584 -2.70 2.32
0.584 -2.65 2.42
0.584 -2.60 2.52
0.584 -2.55 2.62
0.584 -2.50 2.72
0.584 -2.45 2.82
0.584 -2.40 2.92
0.584 -2.35 3.02
0.584 -2.30 3.12
0.584 -2.25 3.22
0.584 -2.20 3.32
0.584 -2.15 3.42
0.584 -2.10 3.52
0.584 -2.05 3.62
0.584 -2.00 3.72
0.584 -1.95 3.82
0.584 -1.90 3.92
0.584 -1.85 4.02
0.584 -1.80 4.12
0.584 -1.75 4.22
0.584 -1.70 4.32
0.584 -1.65 4.42
0.584 -1.60 4.52
0.584 -1.55 4.62
0.584 -1.50 4.72
0.584 -1.45 4.82
0.584 -1.40 4.92
0.584 -1.35 5.02
0.584 -1.30 5.12
0.584 -1.25 5.22
0.584 -1.20 5.32
0.584 -1.15 5.42
0.584 -1.10 5.52
0.584 -1.05 5.62
0.584 -1.00 5.72
0.587 -5.00 -2.27
0.587 -4.95 -2.17
0.587 -4.90 -2.07
0.587 -4.85 -1.97
0.587 -4.80 -1.87
0.587 -4.75 -1.77
0.587 -4.70 -1.67
0.587 -4.65 -1.57
0.587 -4.60 -1.47
0.587 -4.55 -1.37
0.587 -4.50 -1.27
0.587 -4.45 -1.17
0.587 -4.40 -1.07
0.587 -4.35 -0.97
0.587 -4.30 -0.87
0.587 -4.25 -0.77
0.587 -4.20 -0.67
0.587 -4.15 -0.57
0.587 -4.10 -0.47
0.587 -4.05 -0.37
0.587 -4.00 -0.27
0.587 -3.95 -0.17
0.587 -3.90 -0.07
0.587 -3.85 0.03
0.587 -3.80 0.13
0.587 -3.75 0.23
0.587 -3.70 0.33
0.587 -3.65 0.43
0.587 -3.60 0.53
0.587 -3.55 0.63
0.587 -3.50 0.73
0.587 -3.45 0.83
0.587 -3.40 0.93
0.587 -3.35 1.03
0.587 -3.30 1.13
0.587 -3.25 1.23
0.587 -3.20 1.33
0.587 -3.15 1.43
0.587 -3.10 1.53
0.587 -3.05 1.63
0.587 -3.00 1.73
0.587 -2.95 1.83
0.587 -2.90 1.93
0.587 -2.85 2.03
0.587 -2.80 2.13
0.587 -2.75 2.23
0.587 -2.70 2.33
0.587 -2.65 2.43
0.587 -2.60 2.53
0.587 -2.55 2.63
0.587 -2.50 2.73
0.587 -2.45 2.83
0.587 -2.40 2.93
0.587 -2.35 3.03
0.587 -2.30 3.13
0.587 -2.25 3.23
0.587 -2.20 3.33
0.587 -2.15 3.43
0.587 -2.10 3.53
0.587 -2.05 3.63
0.587 -2.00 3.73
0.587 -1.95 3.83
0.587 -1.90 3.93
0.587 -1.85 4.03
0.587 -1.80 4.13
0.587 -1.75 4.23
0.587 -1.70 4.33
0.587 -1.65 4.43
0.587 -1.60 4.53
0.587 -1.55 4.63
0.587 -1.50 4.73
0.587 -1.45 4.83
0.587 -1.40 4.93
0.587 -1.35 5.03
0.587 -1.30 5.13
0.587 -1.25 5.23
0.587 -1.20 5.33
0.587 -1.15 5.43
0.587 -1.10 5.53
0.587 -1.05 5.63
0.587 -1.00 5.73
0.589 -5.00 -2.26
0.589 -4.95 -2.16
0.589 -4.90 -2.06
0.589 -4.85 -1.96
0.589 -4.80 -1.86
0.589 -4.75 -1.76
0.589 -4.70 -1.66
0.589 -4.65 -1.56
0.589 -4.60 -1.46
0.589 -4.55 -1.36
0.589 -4.50 -1.26
0.589 -4.45 -1.16
0.589 -4.40 -1.06
0.589 -4.35 -0.96
0.589 -4.30 -0.86
0.589 -4.25 -0.76
0.589 -4.20 -0.66
0.589 -4.15 -0.56
0.589 -4.10 -0.46
0.589 -4.05 -0.36
0.589 -4.00 -0.26
0.589 -3.95 -0.16
0.589 -3.90 -0.06
0.589 -3.85 0.04
0.589 -3.80 0.14
0.589 -3.75 0.24
0.589 -3.70 0.34
0.589 -3.65 0.44
0.589 -3.60 0.54
0.589 -3.55 0.64
0.589 -3.50 0.74
0.589 -3.45 0.84
0.589 -3.40 0.94
0.589 -3.35 1.04
0.589 -3.30 1.14
0.589 -3.25 1.24
0.589 -3.20 1.34
0.589 -3.15 1.44
0.589 -3.10 1.54
0.589 -3.05 1.64
0.589 -3.00 1.74
0.589 -2.95 1.84
0.589 -2.90 1.94
0.589 -2.85 2.04
0.589 -2.80 2.14
0.589 -2.75 2.24
0.589 -2.70 2.34
0.589 -2.65 2.44
0.589 -2.60 2.54
0.589 -2.55 2.64
0.589 -2.50 2.74
0.589 -2.45 2.84
0.589 -2.40 2.94
0.589 -2.35 3.04
0.589 -2.30 3.14
0.589 -2.25 3.24
0.589 -2.20 3.34
0.589 -2.15 3.44
0.589 -2.10 3.54
0.589 -2.05 3.64
0.589 -2.00 3.74
0.589 -1.95 3.84
0.589 -1.90 3.94
0.589 -1.85 4.04
0.589 -1.80 4.14
0.589 -1.75 4.24
0.589 -1.70 4.34
0.589 -1.65 4.44
0.589 -1.60 4.54
0.589 -1.55 4.64
0.589 -1.50 4.74
0.589 -1.45 4.84
0.589 -1.40 4.94
0.589 -1.35 5.04
0.589 -1.30 5.14
0.589 -1.25 5.24
0.589 -1.20 5.34
0.589 -1.15 5.44
0.589 -1.10 5.54
0.589 -1.05 5.64
0.589 -1.00 5.74
0.591 -5.00 -2.25
0.591 -4.95 -2.15
0.591 -4.90 -2.05
0.591 -4.85 -1.95
0.591 -4.80 -1.85
0.591 -4.75 -1.75
0.591 -4.70 -1.65
0.591 -4.65 -1.55
0.591 -4.60 -1.45
0.591 -4.55 -1.35
0.591 -4.50 -1.25
0.591 -4.45 -1.15
0.591 -4.40 -1.05
0.591 -4.35 -0.95
0.591 -4.30 -0.85
0.591 -4.25 -0.75
0.591 -4.20 -0.65
0.591 -4.15 -0.55
0.591 -4.10 -0.45
0.591 -4.05 -0.35
0.591 -4.00 -0.25
0.591 -3.95 -0.15
0.591 -3.90 -0.05
0.591 -3.85 0.05
0.591 -3.80 0.15
0.591 -3.75 0.25
0.591 -3.70 0.35
0.591 -3.65 0.45
0.591 -3.60 0.55
0.591 -3.55 0.65
0.591 -3.50 0.75
0.591 -3.45 0.85
0.591 -3.40 0.95
0.591 -3.35 1.05
0.591 -3.30 1.15
0.591 -3.25 1.25
0.591 -3.20 1.35
0.591 -3.15 1.45
0.591 -3.10 1.55
0.591 -3.05 1.65
0.591 -3.00 1.75
0.591 -2.95 1.85
0.591 -2.90 1.95
0.591 -2.85 2.05
0.591 -2.80 2.15
0.591 -2.75 2.25
0.591 -2.70 2.35
0.591 -2.65 2.45
0.591 -2.60 2.55
0.591 -2.55 2.65
0.591 -2.50 2.75
0.591 -2.45 2.85
0.591 -2.40 2.95
0.591 -2.35 3.05
0.591 -2.30 3.15
0.591 -2.25 3.25
0.591 -2.20 3.35
0.591 -2.15 3.45
0.591 -2.10 3.55
0.591 -2.05 3.65
0.591 -2.00 3.75
0.591 -1.95 3.85
0.591 -1.90 3.95
0.591 -1.85 4.05
0.591 -1.80 4.15
0.591 -1.75 4.25
0.591 -1.70 4.35
0.591 -1.65 4.45
0.591 -1.60 4.55
0.591 -1.55 4.65
0.591 -1.50 4.75
0.591 -1.45 4.85
0.591 -1.40 4.95
0.591 -1.35 5.05
0.591 -1.30 5.15
0.591 -1.25 5.25
0.591 -1.20 5.35
0.591 -1.15 5.45
0.591 -1.10 5.55
0.591 -1.05 5.65
0.591 -1.00 5.75
0.593 -5.00 -2.24
0.593 -4.95 -2.14
0.593 -4.90 -2.04
0.593 -4.85 -1.94
0.593 -4.80 -1.84
0.593 -4.75 -1.74
0.593 -4.70 -1.64
0.593 -4.65 -1.54
0.593 -4.60 -1.44
0.593 -4.55 -1.34
0.593 -4.50 -1.24
0.593 -4.45 -1.14
0.593 -4.40 -1.04
0.593 -4.35 -0.94
0.593 -4.30 -0.84
0.593 -4.25 -0.74
0.593 -4.20 -0.64
0.593 -4.15 -0.54
0.593 -4.10 -0.44
0.593 -4.05 -0.34
0.593 -4.00 -0.24
0.593 -3.95 -0.14
0.593 -3.90 -0.04
0.593 -3.85 0.06
0.593 -3.80 0.16
0.593 -3.75 0.26
0.593 -3.70 0.36
0.593 -3.65 0.46
0.593 -3.60 0.56
0.593 -3.55 0.66
0.593 -3.50 0.76
0.593 -3.45 0.86
0.593 -3.40 0.96
0.593 -3.35 1.06
0.593 -3.30 1.16
0.593 -3.25 1.26
0.593 -3.20 1.36
0.593 -3.15 1.46
0.593 -3.10 1.56
0.593 -3.05 1.66
0.593 -3.00 1.76
0.593 -2.95 1.86
0.593 -2.90 1.96
0.593 -2.85 2.06
0.593 -2.80 2.16
0.593 -2.75 2.26
0.593 -2.70 2.36
0.593 -2.65 2.46
0.593 -2.60 2.56
0.593 -2.55 2.66
0.593 -2.50 2.76
0.593 -2.45 2.86
0.593 -2.40 2.96
0.593 -2.35 3.06
0.593 -2.30 3.16
0.593 -2.25 3.26
0.593 -2.20 3.36
0.593 -2.15 3.46
0.593 -2.10 3.56
0.593 -2.05 3.66
0.593 -2.00 3.76
0.593 -1.95 3.86
0.593 -1.90 3.96
0.593 -1.85 4.06
0.593 -1.80 4.16
0.593 -1.75 4.26
0.593 -1.70 4.36
0.593 -1.65 4.46
0.593 -1.60 4.56
0.593 -1.55 4.66
0.593 -1.50 4.76
0.593 -1.45 4.86
0.593 -1.40 4.96
0.593 -1.35 5.06
0.593 -1.30 5.16
0.593 -1.25 5.26
0.593 -1.20 5.36
0.593 -1.15 5.46
0.593 -1.10 5.56
0.593 -1.05 5.66
0.593 -1.00 5.76
0.595 -5.00 -2.23
0.595 -4.95 -2.13
0.595 -4.90 -2.03
0.595 -4.85 -1.93
0.595 -4.80 -1.83
0.595 -4.75 -1.73
0.595 -4.70 -1.63
0.595 -4.65 -1.53
0.595 -4.60 -1.43
0.595 -4.55 -1.33
0.595 -4.50 -1.23
0.595 -4.45 -1.13
0.595 -4.40 -1.03
0.595 -4.35 -0.93
0.595 -4.30 -0.83
0.595 -4.25 -0.73
0.595 -4.20 -0.63
0.595 -4.15 -0.53
0.595 -4.10 -0.43
0.595 -4.05 -0.33
0.595 -4.00 -0.23
0.595 -3.95 -0.13
0.595 -3.90 -0.03
0.595 -3.85 0.07
0.595 -3.80 0.17
0.595 -3.75 0.27
0.595 -3.70 0.37
0.595 -3.65 0.47
0.595 -3.60 0.57
0.595 -3.55 0.67
0.595 -3.50 0.77
0.595 -3.45 0.87
0.595 -3.40 0.97
0.595 -3.35 1.07
0.595 -3.30 1.17
0.595 -3.25 1.27
0.595 -3.20 1.37
0.595 -3.15 1.47
0.595 -3.10 1.57
0.595 -3.05 1.67
0.595 -3.00 1.77
0.595 -2.95 1.87
0.595 -2.90 1.97
0.595 -2.85 2.07
0.595 -2.80 2.17
0.595 -2.75 2.27
0.595 -2.70 2.37
0.595 -2.65 2.47
0.595 -2.60 2.57
0.595 -2.55 2.67
0.595 -2.50 2.77
0.595 -2.45 2.87
0.595 -2.40 2.97
0.595 -2.35 3.07
0.595 -2.30 3.17
0.595 -2.25 3.27
0.595 -2.20 3.37
0.595 -2.15 3.47
0.595 -2.10 3.57
0.595 -2.05 3.67
0.595 -2.00 3.77
0.595 -1.95 3.87
0.595 -1.90 3.97
0.595 -1.85 4.07
0.595 -1.80 4.17
0.595 -1.75 4.27
0.595 -1.70 4.37
0.595 -1.65 4.47
0.595 -1.60 4.57
0.595 -1.55 4.67
0.595 -1.50 4.77
0.595 -1.45 4.87
0.595 -1.40 4.97
0.595 -1.35 5.07
0.595 -1.30 5.17
0.595 -1.25 5.27
0.595 -1.20 5.37
0.595 -1.15 5.47
0.595 -1.10 5.57
0.595 -1.05 5.67
0.595 -1.00 5.77
0.598 -5.00 -2.22
0.598 -4.95 -2.12
0.598 -4.90 -2.02
0.598 -4.85 -1.92
0.598 -4.80 -1.82
0.598 -4.75 -1.72
0.598 -4.70 -1.62
0.598 -4.65 -1.52
0.598 -4.60 -1.42
0.598 -4.55 -1.32
0.598 -4.50 -1.22
0.598 -4.45 -1.12
0.598 -4.40 -1.02
0.598 -4.35 -0.92
0.598 -4.30 -0.82
0.598 -4.25 -0.72
0.598 -4.20 -0.62
0.598 -4.15 -0.52
0.598 -4.10 -0.42
0.598 -4.05 -0.32
0.598 -4.00 -0.22
0.598 -3.95 -0.12
0.598 -3.90 -0.02
0.598 -3.85 0.08
0.598 -3.80 0.18
0.598 -3.75 0.28
0.598 -3.70 0.38
0.598 -3.65 0.48
0.598 -3.60 0.58
0.598 -3.55 0.68
0.598 -3.50 0.78
0.598 -3.45 0.88
0.598 -3.40 0.98
0.598 -3.35 1.08
0.598 -3.30 1.18
0.598 -3.25 1.28
0.598 -3.20 1.38
0.598 -3.15 1.48
0.598 -3.10 1.58
0.598 -3.05 1.68
0.598 -3.00 1.78
0.598 -2.95 1.88
0.598 -2.90 1.98
0.598 -2.85 2.08
0.598 -2.80 2.18
0.598 -2.75 2.28
0.598 -2.70 2.38
0.598 -2.65 2.48
0.598 -2.60 2.58
0.598 -2.55 2.68
0.598 -2.50 2.78
0.598 -2.45 2.88
0.598 -2.40 2.98
0.598 -2.35 3.08
0.598 -2.30 3.18
0.598 -2.25 3.28
0.598 -2.20 3.38
0.598 -2.15 3.48
0.598 -2.10 3.58
0.598 -2.05 3.68
0.598 -2.00 3.78
0.598 -1.95 3.88
0.598 -1.90 3.98
0.598 -1.85 4.08
0.598 -1.80 4.18
0.598 -1.75 4.28
0.598 -1.70 4.38
0.598 -1.65 4.48
0.598 -1.60 4.58
0.598 -1.55 4.68
0.598 -1.50 4.78
0.598 -1.45 4.88
0.598 -1.40 4.98
0.598 -1.35 5.08
0.598 -1.30 5.18
0.598 -1.25 5.28
0.598 -1.20 5.38
0.598 -1.15 5.48
0.598 -1.10 5.58
0.598 -1.05 5.68
0.598 -1.00 5.78
0.600 -5.00 -2.21
0.600 -4.95 -2.11
0.600 -4.90 -2.01
0.600 -4.85 -1.91
0.600 -4.80 -1.81
0.600 -4.75 -1.71
0.600 -4.70 -1.61
0.600 -4.65 -1.51
0.600 -4.60 -1.41
0.600 -4.55 -1.31
0.600 -4.50 -1.21
0.600 -4.45 -1.11
0.600 -4.40 -1.01
0.600 -4.35 -0.91
0.600 -4.30 -0.81
0.600 -4.25 -0.71
0.600 -4.20 -0.61
0.600 -4.15 -0.51
0.600 -4.10 -0.41
0.600 -4.05 -0.31
0.600 -4.00 -0.21
0.600 -3.95 -0.11
0.600 -3.90 -0.01
0.600 -3.85 0.09
0.600 -3.80 0.19
0.600 -3.75 0.29
0.600 -3.70 0.39
0.600 -3.65 0.49
0.600 -3.60 0.59
0.600 -3.55 0.69
0.600 -3.50 0.79
0.600 -3.45 0.89
0.600 -3.40 0.99
0.600 -3.35 1.09
0.600 -3.30 1.19
0.600 -3.25 1.29
0.600 -3.20 1.39
0.600 -3.15 1.49
0.600 -3.10 1.59
0.600 -3.05 1.69
0.600 -3.00 1.79
0.600 -2.95 1.89
0.600 -2.90 1.99
0.600 -2.85 2.09
0.600 -2.80 2.19
0.600 -2.75 2.29
0.600 -2.70 2.39
0.600 -2.65 2.49
0.600 -2.60 2.59
0.600 -2.55 2.69
0.600 -2.50 2.79
0.600 -2.45 2.89
0.600 -2.40 2.99
0.600 -2.35 3.09
0.600 -2.30 3.19
0.600 -2.25 3.29
0.600 -2.20 3.39
0.600 -2.15 3.49
0.600 -2.10 3.59
0.600 -2.05 3.69
0.600 -2.00 3.79
0.600 -1.95 3.89
0.600 -1.90 3.99
0.600 -1.85 4.09
0.600 -1.80 4.19
0.600 -1.75 4.29
0.600 -1.70 4.39
0.600 -1.65 4.49
0.600 -1.60 4.59
0.600 -1.55 4.69
0.600 -1.50 4.79
0.600 -1.45 4.89
0.600 -1.40 4.99
0.600 -1.35 5.09
0.600 -1.30 5.19
0.600 -1.25 5.29
0.600 -1.20 5.39
0.600 -1.15 5.49
0.600 -1.10 5.59
0.600 -1.05 5.69
0.600 -1.00 5.79
0.602 -5.00 -2.19
0.602 -4.95 -2.09
0.602 -4.90 -1.99
0.602 -4.85 -1.89
0.602 -4.80 -1.79
0.602 -4.75 -1.69
0.602 -4.70 -1.59
0.602 -4.65 -1.49
0.602 -4.60 -1.39
0.602 -4.55 -1.29
0.602 -4.50 -1.19
0.602 -4.45 -1.09
0.602 -4.40 -0.99
0.602 -4.35 -0.89
0.602 -4.30 -0.79
0.602 -4.25 -0.69
0.602 -4.20 -0.59
0.602 -4.15 -0.49
0.602 -4.10 -0.39
0.602 -4.05 -0.29
0.602 -4.00 -0.19
0.602 -3.95 -0.09
0.602 -3.90 0.01
0.602 -3.85 0.11
0.602 -3.80 0.21
0.602 -3.75 0.31
0.602 -3.70 0.41
0.602 -3.65 0.51
0.602 -3.60 0.61
0.602 -3.55 0.71
0.602 -3.50 0.81
0.602 -3.45 0.91
0.602 -3.40 1.01
0.602 -3.35 1.11
0.602 -3.30 1.21
0.602 -3.25 1.31
0.602 -3.20 1.41
0.602 -3.15 1.51
0.602 -3.10 1.61
0.602 -3.05 1.71
0.602 -3.00 1.81
0.602 -2.95 1.91
0.602 -2.90 2.01
0.602 -2.85 2.11
0.602 -2.80 2.21
0.602 -2.75 2.31
0.602 -2.70 2.41
0.602 -2.65 2.51
0.602 -2.60 2.61
0.602 -2.55 2.71
0.602 -2.50 2.81
0.602 -2.45 2.91
0.602 -2.40 3.01
0.602 -2.35 3.11
0.602 -2.30 3.21
0.602 -2.25 3.31
0.602 -2.20 3.41
0.602 -2.15 3.51
0.602 -2.10 3.61
0.602 -2.05 3.71
0.602 -2.00 3.81
0.602 -1.95 3.91
0.602 -1.90 4.01
0.602 -1.85 4.11
0.602 -1.80 4.21
0.602 -1.75 4.31
0.602 -1.70 4.41
0.602 -1.65 4.51
0.602 -1.60 4.61
0.602 -1.55 4.71
0.602 -1.50 4.81
0.602 -1.45 4.91
0.602 -1.40 5.01
0.602 -1.35 5.11
0.602 -1.30 5.21
0.602 -1.25 5.31
0.602 -1.20 5.41
0.602 -1.15 5.51
0.602 -1.10 5.61
0.602 -1.05 5.71
0.602 -1.00 5.81
0.604 -5.00 -2.19
0.604 -4.95 -2.09
0.604 -4.90 -1.99
0.604 -4.85 -1.89
0.604 -4.80 -1.79
0.604 -4.75 -1.69
0.604 -4.70 -1.59
0.604 -4.65 -1.49
0.604 -4.60 -1.39
0.604 -4.55 -1.29
0.604 -4.50 -1.19
0.604 -4.45 -1.09
0.604 -4.40 -0.99
0.604 -4.35 -0.89
0.604 -4.30 -0.79
0.604 -4.25 -0.69
0.604 -4.20 -0.59
0.604 -4.15 -0.49
0.604 -4.10 -0.39
0.604 -4.05 -0.29
0.604 -4.00 -0.19
0.604 -3.95 -0.09
0.604 -3.90 0.01
0.604 -3.85 0.11
0.604 -3.80 0.21
0.604 -3.75 0.31
0.604 -3.70 0.41
0.604 -3.65 0.51
0.604 -3.60 0.61
0.604 -3.55 0.71
0.604 -3.50 0.81
0.604 -3.45 0.91
0.604 -3.40 1.01
0.604 -3.35 1.11
0.604 -3.30 1.21
0.604 -3.25 1.31
0.604 -3.20 1.41
0.604 -3.15 1.51
0.604 -3.10 1.61
0.604 -3.05 1.71
0.604 -3.00 1.81
0.604 -2.95 1.91
0.604 -2.90 2.01
0.604 -2.85 2.11
0.604 -2.80 2.21
0.604 -2.75 2.31
0.604 -2.70 2.41
0.604 -2.65 2.51
0.604 -2.60 2.61
0.604 -2.55 2.71
0.604 -2.50 2.81
0.604 -2.45 2.91
0.604 -2.40 3.01
0.604 -2.35 3.11
0.604 -2.30 3.21
0.604 -2.25 3.31
0.604 -2.20 3.41
0.604 -2.15 3.51
0.604 -2.10 3.61
0.604 -2.05 3.71
0.604 -2.00 3.81
0.604 -1.95 3.91
0.604 -1.90 4.01
0.604 -1.85 4.11
0.604 -1.80 4.21
0.604 -1.75 4.31
0.604 -1.70 4.41
0.604 -1.65 4.51
0.604 -1.60 4.61
0.604 -1.55 4.71
0.604 -1.50 4.81
0.604 -1.45 4.91
0.604 -1.40 5.01
0.604 -1.35 5.11
0.604 -1.30 5.21
0.604 -1.25 5.31
0.604 -1.20 5.41
0.604 -1.15 5.51
0.604 -1.10 5.61
0.604 -1.05 5.71
0.604 -1.00 5.81
0.606 -5.00 -2.18
0.606 -4.95 -2.08
0.606 -4.90 -1.98
0.606 -4.85 -1.88
0.606 -4.80 -1.78
0.606 -4.75 -1.68
0.606 -4.70 -1.58
0.606 -4.65 -1.48
0.606 -4.60 -1.38
0.606 -4.55 -1.28
0.606 -4.50 -1.18
0.606 -4.45 -1.08
0.606 -4.40 -0.98
0.606 -4.35 -0.88
0.606 -4.30 -0.78
0.606 -4.25 -0.68
0.606 -4.20 -0.58
0.606 -4.15 -0.48
0.606 -4.10 -0.38
0.606 -4.05 -0.28
0.606 -4.00 -0.18
0.606 -3.95 -0.08
0.606 -3.90 0.02
0.606 -3.85 0.12
0.606 -3.80 0.22
0.606 -3.75 0.32
0.606 -3.70 0.42
0.606 -3.65 0.52
0.606 -3.60 0.62
0.606 -3.55 0.72
0.606 -3.50 0.82
0.606 -3.45 0.92
0.606 -3.40 1.02
0.606 -3.35 1.12
0.606 -3.30 1.22
0.606 -3.25 1.32
0.606 -3.20 1.42
0.606 -3.15 1.52
0.606 -3.10 1.62
0.606 -3.05 1.72
0.606 -3.00 1.82
0.606 -2.95 1.92
0.606 -2.90 2.02
0.606 -2.85 2.12
0.606 -2.80 2.22
0.606 -2.75 2.32
0.606 -2.70 2.42
0.606 -2.65 2.52
0.606 -2.60 2.62
0.606 -2.55 2.72
0.606 -2.50 2.82
0.606 -2.45 2.92
0.606 -2.40 3.02
0.606 -2.35 3.12
0.606 -2.30 3.22
0.606 -2.25 3.32
0.606 -2.20 3.42
0.606 -2.15 3.52
0.606 -2.10 3.62
0.606 -2.05 3.72
0.606 -2.00 3.82
0.606 -1.95 3.92
0.606 -1.90 4.02
0.606 -1.85 4.12
0.606 -1.80 4.22
0.606 -1.75 4.32
0.606 -1.70 4.42
0.606 -1.65 4.52
0.606 -1.60 4.62
0.606 -1.55 4.72
0.606 -1.50 4.82
0.606 -1.45 4.92
0.606 -1.40 5.02
0.606 -1.35 5.12
0.606 -1.30 5.22
0.606 -1.25 5.32
0.606 -1.20 5.42
0.606 -1.15 5.52
0.606 -1.10 5.62
0.606 -1.05 5.72
0.606 -1.00 5.82
0.609 -5.00 -2.17
0.609 -4.95 -2.07
0.609 -4.90 -1.97
0.609 -4.85 -1.87
0.609 -4.80 -1.77
0.609 -4.75 -1.67
0.609 -4.70 -1.57
0.609 -4.65 -1.47
0.609 -4.60 -1.37
0.609 -4.55 -1.27
0.609 -4.50 -1.17
0.609 -4.45 -1.07
0.609 -4.40 -0.97
0.609 -4.35 -0.87
0.609 -4.30 -0.77
0.609 -4.25 -0.67
0.609 -4.20 -0.57
0.609 -4.15 -0.47
0.609 -4.10 -0.37
0.609 -4.05 -0.27
0.609 -4.00 -0.17
0.609 -3.95 -0.07
0.609 -3.90 0.03
0.609 -3.85 0.13
0.609 -3.80 0.23
0.609 -3.75 0.33
0.609 -3.70 0.43
0.609 -3.65 0.53
0.609 -3.60 0.63
0.609 -3.55 0.73
0.609 -3.50 0.83
0.609 -3.45 0.93
0.609 -3.40 1.03
0.609 -3.35 1.13
0.609 -3.30 1.23
0.609 -3.25 1.33
0.609 -3.20 1.43
0.609 -3.15 1.53
0.609 -3.10 1.63
0.609 -3.05 1.73
0.609 -3.00 1.83
0.609 -2.95 1.93
0.609 -2.90 2.03
0.609 -2.85 2.13
0.609 -2.80 2.23
0.609 -2.75 2.33
0.609 -2.70 2.43
0.609 -2.65 2.53
0.609 -2.60 2.63
0.609 -2.55 2.73
0.609 -2.50 2.83
0.609 -2.45 2.93
0.609 -2.40 3.03
0.609 -2.35 3.13
0.609 -2.30 3.23
0.609 -2.25 3.33
0.609 -2.20 3.43
0.609 -2.15 3.53
0.609 -2.10 3.63
0.609 -2.05 3.73
0.609 -2.00 3.83
0.609 -1.95 3.93
0.609 -1.90 4.03
0.609 -1.85 4.13
0.609 -1.80 4.23
0.609 -1.75 4.33
0.609 -1.70 4.43
0.609 -1.65 4.53
0.609 -1.60 4.63
0.609 -1.55 4.73
0.609 -1.50 4.83
0.609 -1.45 4.93
0.609 -1.40 5.03
0.609 -1.35 5.13
0.609 -1.30 5.23
0.609 -1.25 5.33
0.609 -1.20 5.43
0.609 -1.15 5.53
0.609 -1.10 5.63
0.609 -1.05 5.73
0.609 -1.00 5.83
0.611 -5.00 -2.17
0.611 -4.95 -2.07
0.611 -4.90 -1.97
0.611 -4.85 -1.87
0.611 -4.80 -1.77
0.611 -4.75 -1.67
0.611 -4.70 -1.57
0.611 -4.65 -1.47
0.611 -4.60 -1.37
0.611 -4.55 -1.27
0.611 -4.50 -1.17
0.611 -4.45 -1.07
0.611 -4.40 -0.97
0.611 -4.35 -0.87
0.611 -4.30 -0.77
0.611 -4.25 -0.67
0.611 -4.20 -0.57
0.611 -4.15 -0.47
0.611 -4.10 -0.37
0.611 -4.05 -0.27
0.611 -4.00 -0.17
0.611 -3.95 -0.07
0.611 -3.90 0.03
0.611 -3.85 0.13
0.611 -3.80 0.23
0.611 -3.75 0.33
0.611 -3.70 0.43
0.611 -3.65 0.53
0.611 -3.60 0.63
0.611 -3.55 0.73
0.611 -3.50 0.83
0.611 -3.45 0.93
0.611 -3.40 1.03
0.611 -3.35 1.13
0.611 -3.30 1.23
0.611 -3.25 1.33
0.611 -3.20 1.43
0.611 -3.15 1.53
0.611 -3.10 1.63
0.611 -3.05 1.73
0.611 -3.00 1.83
0.611 -2.95 1.93
0.611 -2.90 2.03
0.611 -2.85 2.13
0.611 -2.80 2.23
0.611 -2.75 2.33
0.611 -2.70 2.43
0.611 -2.65 2.53
0.611 -2.60 2.63
0.611 -2.55 2.73
0.611 -2.50 2.83
0.611 -2.45 2.93
0.611 -2.40 3.03
0.611 -2.35 3.13
0.611 -2.30 3.23
0.611 -2.25 3.33
0.611 -2.20 3.43
0.611 -2.15 3.53
0.611 -2.10 3.63
0.611 -2.05 3.73
0.611 -2.00 3.83
0.611 -1.95 3.93
0.611 -1.90 4.03
0.611 -1.85 4.13
0.611 -1.80 4.23
0.611 -1.75 4.33
0.611 -1.70 4.43
0.611 -1.65 4.53
0.611 -1.60 4.63
0.611 -1.55 4.73
0.611 -1.50 4.83
0.611 -1.45 4.93
0.611 -1.40 5.03
0.611 -1.35 5.13
0.611 -1.30 5.23
0.611 -1.25 5.33
0.611 -1.20 5.43
0.611 -1.15 5.53
0.611 -1.10 5.63
0.611 -1.05 5.73
0.611 -1.00 5.83
0.613 -5.00 -2.18
0.613 -4.95 -2.08
0.613 -4.90 -1.98
0.613 -4.85 -1.88
0.613 -4.80 -1.78
0.613 -4.75 -1.68
0.613 -4.70 -1.58
0.613 -4.65 -1.48
0.613 -4.60 -1.38
0.613 -4.55 -1.28
0.613 -4.50 -1.18
0.613 -4.45 -1.08
0.613 -4.40 -0.98
0.613 -4.35 -0.88
0.613 -4.30 -0.78
0.613 -4.25 -0.68
0.613 -4.20 -0.58
0.613 -4.15 -0.48
0.613 -4.10 -0.38
0.613 -4.05 -0.28
0.613 -4.00 -0.18
0.613 -3.95 -0.08
0.613 -3.90 0.02
0.613 -3.85 0.12
0.613 -3.80 0.22
0.613 -3.75 0.32
0.613 -3.70 0.42
0.613 -3.65 0.52
0.613 -3.60 0.62
0.613 -3.55 0.72
0.613 -3.50 0.82
0.613 -3.45 0.92
0.613 -3.40 1.02
0.613 -3.35 1.12
0.613 -3.30 1.22
0.613 -3.25 1.32
0.613 -3.20 1.42
0.613 -3.15 1.52
0.613 -3.10 1.62
0.613 -3.05 1.72
0.613 -3.00 1.82
0.613 -2.95 1.92
0.613 -2.90 2.02
0.613 -2.85 2.12
0.613 -2.80 2.22
0.613 -2.75 2.32
0.613 -2.70 2.42
0.613 -2.65 2.52
0.613 -2.60 2.62
0.613 -2.55 2.72
0.613 -2.50 2.82
0.613 -2.45 2.92
0.613 -2.40 3.02
0.613 -2.35 3.12
0.613 -2.30 3.22
0.613 -2.25 3.32
0.613 -2.20 3.42
0.613 -2.15 3.52
0.613 -2.10 3.62
0.613 -2.05 3.72
0.613 -2.00 3.82
0.613 -1.95 3.92
0.613 -1.90 4.02
0.613 -1.85 4.12
0.613 -1.80 4.22
0.613 -1.75 4.32
0.613 -1.70 4.42
0.613 -1.65 4.52
0.613 -1.60 4.62
0.613 -1.55 4.72
0.613 -1.50 4.82
0.613 -1.45 4.92
0.613 -1.40 5.02
0.613 -1.35 5.12
0.613 -1.30 5.22
0.613 -1.25 5.32
0.613 -1.20 5.42
0.613 -1.15 5.52
0.613 -1.10 5.62
0.613 -1.05 5.72
0.613 -1.00 5.82
0.615 -5.00 -2.18
0.615 -4.95 -2.08
0.615 -4.90 -1.98
0.615 -4.85 -1.88
0.615 -4.80 -1.78
0.615 -4.75 -1.68
0.615 -4.70 -1.58
0.615 -4.65 -1.48
0.615 -4.60 -1.38
0.615 -4.55 -1.28
0.615 -4.50 -1.18
0.615 -4.45 -1.08
0.615 -4.40 -0.98
0.615 -4.35 -0.88
0.615 -4.30 -0.78
0.615 -4.25 -0.68
0.615 -4.20 -0.58
0.615 -4.15 -0.48
0.615 -4.10 -0.38
0.615 -4.05 -0.28
0.615 -4.00 -0.18
0.615 -3.95 -0.08
0.615 -3.90 0.02
0.615 -3.85 0.12
0.615 -3.80 0.22
0.615 -3.75 0.32
0.615 -3.70 0.42
0.615 -3.65 0.52
0.615 -3.60 0.62
0.615 -3.55 0.72
0.615 -3.50 0.82
0.615 -3.45 0.92
0.615 -3.40 1.02
0.615 -3.35 1.12
0.615 -3.30 1.22
0.615 -3.25 1.32
0.615 -3.20 1.42
0.615 -3.15 1.52
0.615 -3.10 1.62
0.615 -3.05 1.72
0.615 -3.00 1.82
0.615 -2.95 1.92
0.615 -2.90 2.02
0.615 -2.85 2.12
0.615 -2.80 2.22
0.615 -2.75 2.32
0.615 -2.70 2.42
0.615 -2.65 2.52
0.615 -2.60 2.62
0.615 -2.55 2.72
0.615 -2.50 2.82
0.615 -2.45 2.92
0.615 -2.40 3.02
0.615 -2.35 3.12
0.615 -2.30 3.22
0.615 -2.25 3.32
0.615 -2.20 3.42
0.615 -2.15 3.52
0.615 -2.10 3.62
0.615 -2.05 3.72
0.615 -2.00 3.82
0.615 -1.95 3.92
0.615 -1.90 4.02
0.615 -1.85 4.12
0.615 -1.80 4.22
0.615 -1.75 4.32
0.615 -1.70 4.42
0.615 -1.65 4.52
0.615 -1.60 4.62
0.615 -1.55 4.72
0.615 -1.50 4.82
0.615 -1.45 4.92
0.615 -1.40 5.02
0.615 -1.35 5.12
0.615 -1.30 5.22
0.615 -1.25 5.32
0.615 -1.20 5.42
0.615 -1.15 5.52
0.615 -1.10 5.62
0.615 -1.05 5.72
0.615 -1.00 5.82
0.617 -5.00 -2.18
0.617 -4.95 -2.08
0.617 -4.90 -1.98
0.617 -4.85 -1.88
0.617 -4.80 -1.78
0.617 -4.75 -1.68
0.617 -4.70 -1.58
0.617 -4.65 -1.48
0.617 -4.60 -1.38
0.617 -4.55 -1.28
0.617 -4.50 -1.18
0.617 -4.45 -1.08
0.617 -4.40 -0.98
0.617 -4.35 -0.88
0.617 -4.30 -0.78
0.617 -4.25 -0.68
0.617 -4.20 -0.58
0.617 -4.15 -0.48
0.617 -4.10 -0.38
0.617 -4.05 -0.28
0.617 -4.00 -0.18
0.617 -3.95 -0.08
0.617 -3.90 0.02
0.617 -3.85 0.12
0.617 -3.80 0.22
0.617 -3.75 0.32
0.617 -3.70 0.42
0.617 -3.65 0.52
0.617 -3.60 0.62
0.617 -3.55 0.72
0.617 -3.50 0.82
0.617 -3.45 0.92
0.617 -3.40 1.02
0.617 -3.35 1.12
0.617 -3.30 1.22
0.617 -3.25 1.32
0.617 -3.20 1.42
0.617 -3.15 1.52
0.617 -3.10 1.62
0.617 -3.05 1.72
0.617 -3.00 1.82
0.617 -2.95 1.92
0.617 -2.90 2.02
0.617 -2.85 2.12
0.617 -2.80 2.22
0.617 -2.75 2.32
0.617 -2.70 2.42
0.617 -2.65 2.52
0.617 -2.60 2.62
0.617 -2.55 2.72
0.617 -2.50 2.82
0.617 -2.45 2.92
0.617 -2.40 3.02
0.617 -2.35 3.12
0.617 -2.30 3.22
0.617 -2.25 3.32
0.617 -2.20 3.42
0.617 -2.15 3.52
0.617 -2.10 3.62
0.617 -2.05 3.72
0.617 -2.00 3.82
0.617 -1.95 3.92
0.617 -1.90 4.02
0.617 -1.85 4.12
0.617 -1.80 4.22
0.617 -1.75 4.32
0.617 -1.70 4.42
0.617 -1.65 4.52
0.617 -1.60 4.62
0.617 -1.55 4.72
0.617 -1.50 4.82
0.617 -1.45 4.92
0.617 -1.40 5.02
0.617 -1.35 5.12
0.617 -1.30 5.22
0.617 -1.25 5.32
0.617 -1.20 5.42
0.617 -1.15 5.52
0.617 -1.10 5.62
0.617 -1.05 5.72
0.617 -1.00 5.82
0.619 -5.00 -2.18
0.619 -4.95 -2.08
0.619 -4.90 -1.98
0.619 -4.85 -1.88
0.619 -4.80 -1.78
0.619 -4.75 -1.68
0.619 -4.70 -1.58
0.619 -4.65 -1.48
0.619 -4.60 -1.38
0.619 -4.55 -1.28
0.619 -4.50 -1.18
0.619 -4.45 -1.08
0.619 -4.40 -0.98
0.619 -4.35 -0.88
0.619 -4.30 -0.78
0.619 -4.25 -0.68
0.619 -4.20 -0.58
0.619 -4.15 -0.48
0.619 -4.10 -0.38
0.619 -4.05 -0.28
0.619 -4.00 -0.18
0.619 -3.95 -0.08
0.619 -3.90 0.02
0.619 -3.85 0.12
0.619 -3.80 0.22
0.619 -3.75 0.32
0.619 -3.70 0.42
0.619 -3.65 0.52
0.619 -3.60 0.62
0.619 -3.55 0.72
0.619 -3.50 0.82
0.619 -3.45 0.92
0.619 -3.40 1.02
0.619 -3.35 1.12
0.619 -3.30 1.22
0.619 -3.25 1.32
0.619 -3.20 1.42
0.619 -3.15 1.52
0.619 -3.10 1.62
0.619 -3.05 1.72
0.619 -3.00 1.82
0.619 -2.95 1.92
0.619 -2.90 2.02
0.619 -2.85 2.12
0.619 -2.80 2.22
0.619 -2.75 2.32
0.619 -2.70 2.42
0.619 -2.65 2.52
0.619 -2.60 2.62
0.619 -2.55 2.72
0.619 -2.50 2.82
0.619 -2.45 2.92
0.619 -2.40 3.02
0.619 -2.35 3.12
0.619 -2.30 3.22
0.619 -2.25 3.32
0.619 -2.20 3.42
0.619 -2.15 3.52
0.619 -2.10 3.62
0.619 -2.05 3.72
0.619 -2.00 3.82
0.619 -1.95 3.92
0.619 -1.90 4.02
0.619 -1.85 4.12
0.619 -1.80 4.22
0.619 -1.75 4.32
0.619 -1.70 4.42
0.619 -1.65 4.52
0.619 -1.60 4.62
0.619 -1.55 4.72
0.619 -1.50 4.82
0.619 -1.45 4.92
0.619 -1.40 5.02
0.619 -1.35 5.12
0.619 -1.30 5.22
0.619 -1.25 5.32
0.619 -1.20 5.42
0.619 -1.15 5.52
0.619 -1.10 5.62
0.619 -1.05 5.72
0.619 -1.00 5.82
0.621 -5.00 -2.18
0.621 -4.95 -2.08
0.621 -4.90 -1.98
0.621 -4.85 -1.88
0.621 -4.80 -1.78
0.621 -4.75 -1.68
0.621 -4.70 -1.58
0.621 -4.65 -1.48
0.621 -4.60 -1.38
0.621 -4.55 -1.28
0.621 -4.50 -1.18
0.621 -4.45 -1.08
0.621 -4.40 -0.98
0.621 -4.35 -0.88
0.621 -4.30 -0.78
0.621 -4.25 -0.68
0.621 -4.20 -0.58
0.621 -4.15 -0.48
0.621 -4.10 -0.38
0.621 -4.05 -0.28
0.621 -4.00 -0.18
0.621 -3.95 -0.08
0.621 -3.90 0.02
0.621 -3.85 0.12
0.621 -3.80 0.22
0.621 -3.75 0.32
0.621 -3.70 0.42
0.621 -3.65 0.52
0.621 -3.60 0.62
0.621 -3.55 0.72
0.621 -3.50 0.82
0.621 -3.45 0.92
0.621 -3.40 1.02
0.621 -3.35 1.12
0.621 -3.30 1.22
0.621 -3.25 1.32
0.621 -3.20 1.42
0.621 -3.15 1.52
0.621 -3.10 1.62
0.621 -3.05 1.72
0.621 -3.00 1.82
0.621 -2.95 1.92
0.621 -2.90 2.02
0.621 -2.85 2.12
0.621 -2.80 2.22
0.621 -2.75 2.32
0.621 -2.70 2.42
0.621 -2.65 2.52
0.621 -2.60 2.62
0.621 -2.55 2.72
0.621 -2.50 2.82
0.621 -2.45 2.92
0.621 -2.40 3.02
0.621 -2.35 3.12
0.621 -2.30 3.22
0.621 -2.25 3.32
0.621 -2.20 3.42
0.621 -2.15 3.52
0.621 -2.10 3.62
0.621 -2.05 3.72
0.621 -2.00 3.82
0.621 -1.95 3.92
0.621 -1.90 4.02
0.621 -1.85 4.12
0.621 -1.80 4.22
0.621 -1.75 4.32
0.621 -1.70 4.42
0.621 -1.65 4.52
0.621 -1.60 4.62
0.621 -1.55 4.72
0.621 -1.50 4.82
0.621 -1.45 4.92
0.621 -1.40 5.02
0.621 -1.35 5.12
0.621 -1.30 5.22
0.621 -1.25 5.32
0.621 -1.20 5.42
0.621 -1.15 5.52
0.621 -1.10 5.62
0.621 -1.05 5.72
0.621 -1.00 5.82
0.623 -5.00 -2.19
0.623 -4.95 -2.09
0.623 -4.90 -1.99
0.623 -4.85 -1.89
0.623 -4.80 -1.79
0.623 -4.75 -1.69
0.623 -4.70 -1.59
0.623 -4.65 -1.49
0.623 -4.60 -1.39
0.623 -4.55 -1.29
0.623 -4.50 -1.19
0.623 -4.45 -1.09
0.623 -4.40 -0.99
0.623 -4.35 -0.89
0.623 -4.30 -0.79
0.623 -4.25 -0.69
0.623 -4.20 -0.59
0.623 -4.15 -0.49
0.623 -4.10 -0.39
0.623 -4.05 -0.29
0.623 -4.00 -0.19
0.623 -3.95 -0.09
0.623 -3.90 0.01
0.623 -3.85 0.11
0.623 -3.80 0.21
0.623 -3.75 0.31
0.623 -3.70 0.41
0.623 -3.65 0.51
0.623 -3.60 0.61
0.623 -3.55 0.71
0.623 -3.50 0.81
0.623 -3.45 0.91
0.623 -3.40 1.01
0.623 -3.35 1.11
0.623 -3.30 1.21
0.623 -3.25 1.31
0.623 -3.20 1.41
0.623 -3.15 1.51
0.623 -3.10 1.61
0.623 -3.05 1.71
0.623 -3.00 1.81
0.623 -2.95 1.91
0.623 -2.90 2.01
0.623 -2.85 2.11
0.623 -2.80 2.21
0.623 -2.75 2.31
0.623 -2.70 2.41
0.623 -2.65 2.51
0.623 -2.60 2.61
0.623 -2.55 2.71
0.623 -2.50 2.81
0.623 -2.45 2.91
0.623 -2.40 3.01
0.623 -2.35 3.11
0.623 -2.30 3.21
0.623 -2.25 3.31
0.623 -2.20 3.41
0.623 -2.15 3.51
0.623 -2.10 3.61
0.623 -2.05 3.71
0.623 -2.00 3.81
0.623 -1.95 3.91
0.623 -1.90 4.01
0.623 -1.85 4.11
0.623 -1.80 4.21
0.623 -1.75 4.31
0.623 -1.70 4.41
0.623 -1.65 4.51
0.623 -1.60 4.61
0.623 -1.55 4.71
0.623 -1.50 4.81
0.623 -1.45 4.91
0.623 -1.40 5.01
0.623 -1.35 5.11
0.623 -1.30 5.21
0.623 -1.25 5.31
0.623 -1.20 5.41
0.623 -1.15 5.51
0.623 -1.10 5.61
0.623 -1.05 5.71
0.623 -1.00 5.81
0.625 -5.00 -2.19
0.625 -4.95 -2.09
0.625 -4.90 -1.99
0.625 -4.85 -1.89
0.625 -4.80 -1.79
0.625 -4.75 -1.69
0.625 -4.70 -1.59
0.625 -4.65 -1.49
0.625 -4.60 -1.39
0.625 -4.55 -1.29
0.625 -4.50 -1.19
0.625 -4.45 -1.09
0.625 -4.40 -0.99
0.625 -4.35 -0.89
0.625 -4.30 -0.79
0.625 -4.25 -0.69
0.625 -4.20 -0.59
0.625 -4.15 -0.49
0.625 -4.10 -0.39
0.625 -4.05 -0.29
0.625 -4.00 -0.19
0.625 -3.95 -0.09
0.625 -3.90 0.01
0.625 -3.85 0.11
0.625 -3.80 0.21
0.625 -3.75 0.31
0.625 -3.70 0.41
0.625 -3.65 0.51
0.625 -3.60 0.61
0.625 -3.55 0.71
0.625 -3.50 0.81
0.625 -3.45 0.91
0.625 -3.40 1.01
0.625 -3.35 1.11
0.625 -3.30 1.21
0.625 -3.25 1.31
0.625 -3.20 1.41
0.625 -3.15 1.51
0.625 -3.10 1.61
0.625 -3.05 1.71
0.625 -3.00 1.81
0.625 -2.95 1.91
0.625 -2.90 2.01
0.625 -2.85 2.11
0.625 -2.80 2.21
0.625 -2.75 2.31
0.625 -2.70 2.41
0.625 -2.65 2.51
0.625 -2.60 2.61
0.625 -2.55 2.71
0.625 -2.50 2.81
0.625 -2.45 2.91
0.625 -2.40 3.01
0.625 -2.35 3.11
0.625 -2.30 3.21
0.625 -2.25 3.31
0.625 -2.20 3.41
0.625 -2.15 3.51
0.625 -2.10 3.61
0.625 -2.05 3.71
0.625 -2.00 3.81
0.625 -1.95 3.91
0.625 -1.90 4.01
0.625 -1.85 4.11
0.625 -1.80 4.21
0.625 -1.75 4.31
0.625 -1.70 4.41
0.625 -1.65 4.51
0.625 -1.60 4.61
0.625 -1.55 4.71
0.625 -1.50 4.81
0.625 -1.45 4.91
0.625 -1.40 5.01
0.625 -1.35 5.11
0.625 -1.30 5.21
0.625 -1.25 5.31
0.625 -1.20 5.41
0.625 -1.15 5.51
0.625 -1.10 5.61
0.625 -1.05 5.71
0.625 -1.00 5.81
0.627 -5.00 -2.20
0.627 -4.95 -2.10
0.627 -4.90 -2.00
0.627 -4.85 -1.90
0.627 -4.80 -1.80
0.627 -4.75 -1.70
0.627 -4.70 -1.60
0.627 -4.65 -1.50
0.627 -4.60 -1.40
0.627 -4.55 -1.30
0.627 -4.50 -1.20
0.627 -4.45 -1.10
0.627 -4.40 -1.00
0.627 -4.35 -0.90
0.627 -4.30 -0.80
0.627 -4.25 -0.70
0.627 -4.20 -0.60
0.627 -4.15 -0.50
0.627 -4.10 -0.40
0.627 -4.05 -0.30
0.627 -4.00 -0.20
0.627 -3.95 -0.10
0.627 -3.90 0.00
0.627 -3.85 0.10
0.627 -3.80 0.20
0.627 -3.75 0.30
0.627 -3.70 0.40
0.627 -3.65 0.50
0.627 -3.60 0.60
0.627 -3.55 0.70
0.627 -3.50 0.80
0.627 -3.45 0.90
0.627 -3.40 1.00
0.627 -3.35 1.10
0.627 -3.30 1.20
0.627 -3.25 1.30
0.627 -3.20 1.40
0.627 -3.15 1.50
0.627 -3.10 1.60
0.627 -3.05 1.70
0.627 -3.00 1.80
0.627 -2.95 1.90
0.627 -2.90 2.00
0.627 -2.85 2.10
0.627 -2.80 2.20
0.627 -2.75 2.30
0.627 -2.70 2.40
0.627 -2.65 2.50
0.627 -2.60 2.60
0.627 -2.55 2.70
0.627 -2.50 2.80
0.627 -2.45 2.90
0.627 -2.40 3.00
0.627 -2.35 3.10
0.627 -2.30 3.20
0.627 -2.25 3.30
0.627 -2.20 3.40
0.627 -2.15 3.50
0.627 -2.10 3.60
0.627 -2.05 3.70
0.627 -2.00 3.80
0.627 -1.95 3.90
0.627 -1.90 4.00
0.627 -1.85 4.10
0.627 -1.80 4.20
0.627 -1.75 4.30
0.627 -1.70 4.40
0.627 -1.65 4.50
0.627 -1.60 4.60
0.627 -1.55 4.70
0.627 -1.50 4.80
0.627 -1.45 4.90
0.627 -1.40 5.00
0.627 -1.35 5.10
0.627 -1.30 5.20
0.627 -1.25 5.30
0.627 -1.20 5.40
0.627 -1.15 5.50
0.627 -1.10 5.60
0.627 -1.05 5.70
0.627 -1.00 5.80
0.629 -5.00 -2.20
0.629 -4.95 -2.10
0.629 -4.90 -2.00
0.629 -4.85 -1.90
0.629 -4.80 -1.80
0.629 -4.75 -1.70
0.629 -4.70 -1.60
0.629 -4.65 -1.50
0.629 -4.60 -1.40
0.629 -4.55 -1.30
0.629 -4.50 -1.20
0.629 -4.45 -1.10
0.629 -4.40 -1.00
0.629 -4.35 -0.90
0.629 -4.30 -0.80
0.629 -4.25 -0.70
0.629 -4.20 -0.60
0.629 -4.15 -0.50
0.629 -4.10 -0.40
0.629 -4.05 -0.30
0.629 -4.00 -0.20
0.629 -3.95 -0.10
0.629 -3.90 0.00
0.629 -3.85 0.10
0.629 -3.80 0.20
0.629 -3.75 0.30
0.629 -3.70 0.40
0.629 -3.65 0.50
0.629 -3.60 0.60
0.629 -3.55 0.70
0.629 -3.50 0.80
0.629 -3.45 0.90
0.629 -3.40 1.00
0.629 -3.35 1.10
0.629 -3.30 1.20
0.629 -3.25 1.30
0.629 -3.20 1.40
0.629 -3.15 1.50
0.629 -3.10 1.60
0.629 -3.05 1.70
0.629 -3.00 1.80
0.629 -2.95 1.90
0.629 -2.90 2.00
0.629 -2.85 2.10
0.629 -2.80 2.20
0.629 -2.75 2.30
0.629 -2.70 2.40
0.629 -2.65 2.50
0.629 -2.60 2.60
0.629 -2.55 2.70
0.629 -2.50 2.80
0.629 -2.45 2.90
0.629 -2.40 3.00
0.629 -2.35 3.10
0.629 -2.30 3.20
0.629 -2.25 3.30
0.629 -2.20 3.40
0.629 -2.15 3.50
0.629 -2.10 3.60
0.629 -2.05 3.70
0.629 -2.00 3.80
0.629 -1.95 3.90
0.629 -1.90 4.00
0.629 -1.85 4.10
0.629 -1.80 4.20
0.629 -1.75 4.30
0.629 -1.70 4.40
0.629 -1.65 4.50
0.629 -1.60 4.60
0.629 -1.55 4.70
0.629 -1.50 4.80
0.629 -1.45 4.90
0.629 -1.40 5.00
0.629 -1.35 5.10
0.629 -1.30 5.20
0.629 -1.25 5.30
0.629 -1.20 5.40
0.629 -1.15 5.50
0.629 -1.10 5.60
0.629 -1.05 5.70
0.629 -1.00 5.80
0.631 -5.00 -2.21
0.631 -4.95 -2.11
0.631 -4.90 -2.01
0.631 -4.85 -1.91
0.631 -4.80 -1.81
0.631 -4.75 -1.71
0.631 -4.70 -1.61
0.631 -4.65 -1.51
0.631 -4.60 -1.41
0.631 -4.55 -1.31
0.631 -4.50 -1.21
0.631 -4.45 -1.11
0.631 -4.40 -1.01
0.631 -4.35 -0.91
0.631 -4.30 -0.81
0.631 -4.25 -0.71
0.631 -4.20 -0.61
0.631 -4.15 -0.51
0.631 -4.10 -0.41
0.631 -4.05 -0.31
0.631 -4.00 -0.21
0.631 -3.95 -0.11
0.631 -3.90 -0.01
0.631 -3.85 0.09
0.631 -3.80 0.19
0.631 -3.75 0.29
0.631 -3.70 0.39
0.631 -3.65 0.49
0.631 -3.60 0.59
0.631 -3.55 0.69
0.631 -3.50 0.79
0.631 -3.45 0.89
0.631 -3.40 0.99
0.631 -3.35 1.09
0.631 -3.30 1.19
0.631 -3.25 1.29
0.631 -3.20 1.39
0.631 -3.15 1.49
0.631 -3.10 1.59
0.631 -3.05 1.69
0.631 -3.00 1.79
0.631 -2.95 1.89
0.631 -2.90 1.99
0.631 -2.85 2.09
0.631 -2.80 2.19
0.631 -2.75 2.29
0.631 -2.70 2.39
0.631 -2.65 2.49
0.631 -2.60 2.59
0.631 -2.55 2.69
0.631 -2.50 2.79
0.631 -2.45 2.89
0.631 -2.40 2.99
0.631 -2.35 3.09
0.631 -2.30 3.19
0.631 -2.25 3.29
0.631 -2.20 3.39
0.631 -2.15 3.49
0.631 -2.10 3.59
0.631 -2.05 3.69
0.631 -2.00 3.79
0.631 -1.95 3.89
0.631 -1.90 3.99
0.631 -1.85 4.09
0.631 -1.80 4.19
0.631 -1.75 4.29
0.631 -1.70 4.39
0.631 -1.65 4.49
0.631 -1.60 4.59
0.631 -1.55 4.69
0.631 -1.50 4.79
0.631 -1.45 4.89
0.631 -1.40 4.99
0.631 -1.35 5.09
0.631 -1.30 5.19
0.631 -1.25 5.29
0.631 -1.20 5.39
0.631 -1.15 5.49
0.631 -1.10 5.59
0.631 -1.05 5.69
0.631 -1.00 5.79
0.633 -5.00 -2.21
0.633 -4.95 -2.11
0.633 -4.90 -2.01
0.633 -4.85 -1.91
0.633 -4.80 -1.81
0.633 -4.75 -1.71
0.633 -4.70 -1.61
0.633 -4.65 -1.51
0.633 -4.60 -1.41
0.633 -4.55 -1.31
0.633 -4.50 -1.21
0.633 -4.45 -1.11
0.633 -4.40 -1.01
0.633 -4.35 -0.91
0.633 -4.30 -0.81
0.633 -4.25 -0.71
0.633 -4.20 -0.61
0.633 -4.15 -0.51
0.633 -4.10 -0.41
0.633 -4.05 -0.31
0.633 -4.00 -0.21
0.633 -3.95 -0.11
0.633 -3.90 -0.01
0.633 -3.85 0.09
0.633 -3.80 0.19
0.633 -3.75 0.29
0.633 -3.70 0.39
0.633 -3.65 0.49
0.633 -3.60 0.59
0.633 -3.55 0.69
0.633 -3.50 0.79
0.633 -3.45 0.89
0.633 -3.40 0.99
0.633 -3.35 1.09
0.633 -3.30 1.19
0.633 -3.25 1.29
0.633 -3.20 1.39
0.633 -3.15 1.49
0.633 -3.10 1.59
0.633 -3.05 1.69
0.633 -3.00 1.79
0.633 -2.95 1.89
0.633 -2.90 1.99
0.633 -2.85 2.09
0.633 -2.80 2.19
0.633 -2.75 2.29
0.633 -2.70 2.39
0.633 -2.65 2.49
0.633 -2.60 2.59
0.633 -2.55 2.69
0.633 -2.50 2.79
0.633 -2.45 2.89
0.633 -2.40 2.99
0.633 -2.35 3.09
0.633 -2.30 3.19
0.633 -2.25 3.29
0.633 -2.20 3.39
0.633 -2.15 3.49
0.633 -2.10 3.59
0.633 -2.05 3.69
0.633 -2.00 3.79
0.633 -1.95 3.89
0.633 -1.90 3.99
0.633 -1.85 4.09
0.633 -1.80 4.19
0.633 -1.75 4.29
0.633 -1.70 4.39
0.633 -1.65 4.49
0.633 -1.60 4.59
0.633 -1.55 4.69
0.633 -1.50 4.79
0.633 -1.45 4.89
0.633 -1.40 4.99
0.633 -1.35 5.09
0.633 -1.30 5.19
0.633 -1.25 5.29
0.633 -1.20 5.39
0.633 -1.15 5.49
0.633 -1.10 5.59
0.633 -1.05 5.69
0.633 -1.00 5.79
0.635 -5.00 -2.23
0.635 -4.95 -2.13
0.635 -4.90 -2.03
0.635 -4.85 -1.93
0.635 -4.80 -1.83
0.635 -4.75 -1.73
0.635 -4.70 -1.63
0.635 -4.65 -1.53
0.635 -4.60 -1.43
0.635 -4.55 -1.33
0.635 -4.50 -1.23
0.635 -4.45 -1.13
0.635 -4.40 -1.03
0.635 -4.35 -0.93
0.635 -4.30 -0.83
0.635 -4.25 -0.73
0.635 -4.20 -0.63
0.635 -4.15 -0.53
0.635 -4.10 -0.43
0.635 -4.05 -0.33
0.635 -4.00 -0.23
0.635 -3.95 -0.13
0.635 -3.90 -0.03
0.635 -3.85 0.07
0.635 -3.80 0.17
0.635 -3.75 0.27
0.635 -3.70 0.37
0.635 -3.65 0.47
0.635 -3.60 0.57
0.635 -3.55 0.67
0.635 -3.50 0.77
0.635 -3.45 0.87
0.635 -3.40 0.97
0.635 -3.35 1.07
0.635 -3.30 1.17
0.635 -3.25 1.27
0.635 -3.20 1.37
0.635 -3.15 1.47
0.635 -3.10 1.57
0.635 -3.05 1.67
0.635 -3.00 1.77
0.635 -2.95 1.87
0.635 -2.90 1.97
0.635 -2.85 2.07
0.635 -2.80 2.17
0.635 -2.75 2.27
0.635 -2.70 2.37
0.635 -2.65 2.47
0.635 -2.60 2.57
0.635 -2.55 2.67
0.635 -2.50 2.77
0.635 -2.45 2.87
0.635 -2.40 2.97
0.635 -2.35 3.07
0.635 -2.30 3.17
0.635 -2.25 3.27
0.635 -2.20 3.37
0.635 -2.15 3.47
0.635 -2.10 3.57
0.635 -2.05 3.67
0.635 -2.00 3.77
0.635 -1.95 3.87
0.635 -1.90 3.97
0.635 -1.85 4.07
0.635 -1.80 4.17
0.635 -1.75 4.27
0.635 -1.70 4.37
0.635 -1.65 4.47
0.635 -1.60 4.57
0.635 -1.55 4.67
0.635 -1.50 4.77
0.635 -1.45 4.87
0.635 -1.40 4.97
0.635 -1.35 5.07
0.635 -1.30 5.17
0.635 -1.25 5.27
0.635 -1.20 5.37
0.635 -1.15 5.47
0.635 -1.10 5.57
0.635 -1.05 5.67
0.635 -1.00 5.77
0.637 -5.00 -2.24
0.637 -4.95 -2.14
0.637 -4.90 -2.04
0.637 -4.85 -1.94
0.637 -4.80 -1.84
0.637 -4.75 -1.74
0.637 -4.70 -1.64
0.637 -4.65 -1.54
0.637 -4.60 -1.44
0.637 -4.55 -1.34
0.637 -4.50 -1.24
0.637 -4.45 -1.14
0.637 -4.40 -1.04
0.637 -4.35 -0.94
0.637 -4.30 -0.84
0.637 -4.25 -0.74
0.637 -4.20 -0.64
0.637 -4.15 -0.54
0.637 -4.10 -0.44
0.637 -4.05 -0.34
0.637 -4.00 -0.24
0.637 -3.95 -0.14
0.637 -3.90 -0.04
0.637 -3.85 0.06
0.637 -3.80 0.16
0.637 -3.75 0.26
0.637 -3.70 0.36
0.637 -3.65 0.46
0.637 -3.60 0.56
0.637 -3.55 0.66
0.637 -3.50 0.76
0.637 -3.45 0.86
0.637 -3.40 0.96
0.637 -3.35 1.06
0.637 -3.30 1.16
0.637 -3.25 1.26
0.637 -3.20 1.36
0.637 -3.15 1.46
0.637 -3.10 1.56
0.637 -3.05 1.66
0.637 -3.00 1.76
0.637 -2.95 1.86
0.637 -2.90 1.96
0.637 -2.85 2.06
0.637 -2.80 2.16
0.637 -2.75 2.26
0.637 -2.70 2.36
0.637 -2.65 2.46
0.637 -2.60 2.56
0.637 -2.55 2.66
0.637 -2.50 2.76
0.637 -2.45 2.86
0.637 -2.40 2.96
0.637 -2.35 3.06
0.637 -2.30 3.16
0.637 -2.25 3.26
0.637 -2.20 3.36
0.637 -2.15 3.46
0.637 -2.10 3.56
0.637 -2.05 3.66
0.637 -2.00 3.76
0.637 -1.95 3.86
0.637 -1.90 3.96
0.637 -1.85 4.06
0.637 -1.80 4.16
0.637 -1.75 4.26
0.637 -1.70 4.36
0.637 -1.65 4.46
0.637 -1.60 4.56
0.637 -1.55 4.66
0.637 -1.50 4.76
0.637 -1.45 4.86
0.637 -1.40 4.96
0.637 -1.35 5.06
0.637 -1.30 5.16
0.637 -1.25 5.26
0.637 -1.20 5.36
0.637 -1.15 5.46
0.637 -1.10 5.56
0.637 -1.05 5.66
0.637 -1.00 5.76
0.639 -5.00 -2.24
0.639 -4.95 -2.14
0.639 -4.90 -2.04
0.639 -4.85 -1.94
0.639 -4.80 -1.84
0.639 -4.75 -1.74
0.639 -4.70 -1.64
0.639 -4.65 -1.54
0.639 -4.60 -1.44
0.639 -4.55 -1.34
0.639 -4.50 -1.24
0.639 -4.45 -1.14
0.639 -4.40 -1.04
0.639 -4.35 -0.94
0.639 -4.30 -0.84
0.639 -4.25 -0.74
0.639 -4.20 -0.64
0.639 -4.15 -0.54
0.639 -4.10 -0.44
0.639 -4.05 -0.34
0.639 -4.00 -0.24
0.639 -3.95 -0.14
0.639 -3.90 -0.04
0.639 -3.85 0.06
0.639 -3.80 0.16
0.639 -3.75 0.26
0.639 -3.70 0.36
0.639 -3.65 0.46
0.639 -3.60 0.56
0.639 -3.55 0.66
0.639 -3.50 0.76
0.639 -3.45 0.86
0.639 -3.40 0.96
0.639 -3.35 1.06
0.639 -3.30 1.16
0.639 -3.25 1.26
0.639 -3.20 1.36
0.639 -3.15 1.46
0.639 -3.10 1.56
0.639 -3.05 1.66
0.639 -3.00 1.76
0.639 -2.95 1.86
0.639 -2.90 1.96
0.639 -2.85 2.06
0.639 -2.80 2.16
0.639 -2.75 2.26
0.639 -2.70 2.36
0.639 -2.65 2.46
0.639 -2.60 2.56
0.639 -2.55 2.66
0.639 -2.50 2.76
0.639 -2.45 2.86
0.639 -2.40 2.96
0.639 -2.35 3.06
0.639 -2.30 3.16
0.639 -2.25 3.26
0.639 -2.20 3.36
0.639 -2.15 3.46
0.639 -2.10 3.56
0.639 -2.05 3.66
0.639 -2.00 3.76
0.639 -1.95 3.86
0.639 -1.90 3.96
0.639 -1.85 4.06
0.639 -1.80 4.16
0.639 -1.75 4.26
0.639 -1.70 4.36
0.639 -1.65 4.46
0.639 -1.60 4.56
0.639 -1.55 4.66
0.639 -1.50 4.76
0.639 -1.45 4.86
0.639 -1.40 4.96
0.639 -1.35 5.06
0.639 -1.30 5.16
0.639 -1.25 5.26
0.639 -1.20 5.36
0.639 -1.15 5.46
0.639 -1.10 5.56
0.639 -1.05 5.66
0.639 -1.00 5.76
0.641 -5.00 -2.25
0.641 -4.95 -2.15
0.641 -4.90 -2.05
0.641 -4.85 -1.95
0.641 -4.80 -1.85
0.641 -4.75 -1.75
0.641 -4.70 -1.65
0.641 -4.65 -1.55
0.641 -4.60 -1.45
0.641 -4.55 -1.35
0.641 -4.50 -1.25
0.641 -4.45 -1.15
0.641 -4.40 -1.05
0.641 -4.35 -0.95
0.641 -4.30 -0.85
0.641 -4.25 -0.75
0.641 -4.20 -0.65
0.641 -4.15 -0.55
0.641 -4.10 -0.45
0.641 -4.05 -0.35
0.641 -4.00 -0.25
0.641 -3.95 -0.15
0.641 -3.90 -0.05
0.641 -3.85 0.05
0.641 -3.80 0.15
0.641 -3.75 0.25
0.641 -3.70 0.35
0.641 -3.65 0.45
0.641 -3.60 0.55
0.641 -3.55 0.65
0.641 -3.50 0.75
0.641 -3.45 0.85
0.641 -3.40 0.95
0.641 -3.35 1.05
0.641 -3.30 1.15
0.641 -3.25 1.25
0.641 -3.20 1.35
0.641 -3.15 1.45
0.641 -3.10 1.55
0.641 -3.05 1.65
0.641 -3.00 1.75
0.641 -2.95 1.85
0.641 -2.90 1.95
0.641 -2.85 2.05
0.641 -2.80 2.15
0.641 -2.75 2.25
0.641 -2.70 2.35
0.641 -2.65 2.45
0.641 -2.60 2.55
0.641 -2.55 2.65
0.641 -2.50 2.75
0.641 -2.45 2.85
0.641 -2.40 2.95
0.641 -2.35 3.05
0.641 -2.30 3.15
0.641 -2.25 3.25
0.641 -2.20 3.35
0.641 -2.15 3.45
0.641 -2.10 3.55
0.641 -2.05 3.65
0.641 -2.00 3.75
0.641 -1.95 3.85
0.641 -1.90 3.95
0.641 -1.85 4.05
0.641 -1.80 4.15
0.641 -1.75 4.25
0.641 -1.70 4.35
0.641 -1.65 4.45
0.641 -1.60 4.55
0.641 -1.55 4.65
0.641 -1.50 4.75
0.641 -1.45 4.85
0.641 -1.40 4.95
0.641 -1.35 5.05
0.641 -1.30 5.15
0.641 -1.25 5.25
0.641 -1.20 5.35
0.641 -1.15 5.45
0.641 -1.10 5.55
0.641 -1.05 5.65
0.641 -1.00 5.75
0.643 -5.00 -2.26
0.643 -4.95 -2.16
0.643 -4.90 -2.06
0.643 -4.85 -1.96
0.643 -4.80 -1.86
0.643 -4.75 -1.76
0.643 -4.70 -1.66
0.643 -4.65 -1.56
0.643 -4.60 -1.46
0.643 -4.55 -1.36
0.643 -4.50 -1.26
0.643 -4.45 -1.16
0.643 -4.40 -1.06
0.643 -4.35 -0.96
0.643 -4.30 -0.86
0.643 -4.25 -0.76
0.643 -4.20 -0.66
0.643 -4.15 -0.56
0.643 -4.10 -0.46
0.643 -4.05 -0.36
0.643 -4.00 -0.26
0.643 -3.95 -0.16
0.643 -3.90 -0.06
0.643 -3.85 0.04
0.643 -3.80 0.14
0.643 -3.75 0.24
0.643 -3.70 0.34
0.643 -3.65 0.44
0.643 -3.60 0.54
0.643 -3.55 0.64
0.643 -3.50 0.74
0.643 -3.45 0.84
0.643 -3.40 0.94
0.643 -3.35 1.04
0.643 -3.30 1.14
0.643 -3.25 1.24
0.643 -3.20 1.34
0.643 -3.15 1.44
0.643 -3.10 1.54
0.643 -3.05 1.64
0.643 -3.00 1.74
0.643 -2.95 1.84
0.643 -2.90 1.94
0.643 -2.85 2.04
0.643 -2.80 2.14
0.643 -2.75 2.24
0.643 -2.70 2.34
0.643 -2.65 2.44
0.643 -2.60 2.54
0.643 -2.55 2.64
0.643 -2.50 2.74
0.643 -2.45 2.84
0.643 -2.40 2.94
0.643 -2.35 3.04
0.643 -2.30 3.14
0.643 -2.25 3.24
0.643 -2.20 3.34
0.643 -2.15 3.44
0.643 -2.10 3.54
0.643 -2.05 3.64
0.643 -2.00 3.74
0.643 -1.95 3.84
0.643 -1.90 3.94
0.643 -1.85 4.04
0.643 -1.80 4.14
0.643 -1.75 4.24
0.643 -1.70 4.34
0.643 -1.65 4.44
0.643 -1.60 4.54
0.643 -1.55 4.64
0.643 -1.50 4.74
0.643 -1.45 4.84
0.643 -1.40 4.94
0.643 -1.35 5.04
0.643 -1.30 5.14
0.643 -1.25 5.24
0.643 -1.20 5.34
0.643 -1.15 5.44
0.643 -1.10 5.54
0.643 -1.05 5.64
0.643 -1.00 5.74
0.645 -5.00 -2.26
0.645 -4.95 -2.16
0.645 -4.90 -2.06
0.645 -4.85 -1.96
0.645 -4.80 -1.86
0.645 -4.75 -1.76
0.645 -4.70 -1.66
0.645 -4.65 -1.56
0.645 -4.60 -1.46
0.645 -4.55 -1.36
0.645 -4.50 -1.26
0.645 -4.45 -1.16
0.645 -4.40 -1.06
0.645 -4.35 -0.96
0.645 -4.30 -0.86
0.645 -4.25 -0.76
0.645 -4.20 -0.66
0.645 -4.15 -0.56
0.645 -4.10 -0.46
0.645 -4.05 -0.36
0.645 -4.00 -0.26
0.645 -3.95 -0.16
0.645 -3.90 -0.06
0.645 -3.85 0.04
0.645 -3.80 0.14
0.645 -3.75 0.24
0.645 -3.70 0.34
0.645 -3.65 0.44
0.645 -3.60 0.54
0.645 -3.55 0.64
0.645 -3.50 0.74
0.645 -3.45 0.84
0.645 -3.40 0.94
0.645 -3.35 1.04
0.645 -3.30 1.14
0.645 -3.25 1.24
0.645 -3.20 1.34
0.645 -3.15 1.44
0.645 -3.10 1.54
0.645 -3.05 1.64
0.645 -3.00 1.74
0.645 -2.95 1.84
0.645 -2.90 1.94
0.645 -2.85 2.04
0.645 -2.80 2.14
0.645 -2.75 2.24
0.645 -2.70 2.34
0.645 -2.65 2.44
0.645 -2.60 2.54
0.645 -2.55 2.64
0.645 -2.50 2.74
0.645 -2.45 2.84
0.645 -2.40 2.94
0.645 -2.35 3.04
0.645 -2.30 3.14
0.645 -2.25 3.24
0.645 -2.20 3.34
0.645 -2.15 3.44
0.645 -2.10 3.54
0.645 -2.05 3.64
0.645 -2.00 3.74
0.645 -1.95 3.84
0.645 -1.90 3.94
0.645 -1.85 4.04
0.645 -1.80 4.14
0.645 -1.75 4.24
0.645 -1.70 4.34
0.645 -1.65 4.44
0.645 -1.60 4.54
0.645 -1.55 4.64
0.645 -1.50 4.74
0.645 -1.45 4.84
0.645 -1.40 4.94
0.645 -1.35 5.04
0.645 -1.30 5.14
0.645 -1.25 5.24
0.645 -1.20 5.34
0.645 -1.15 5.44
0.645 -1.10 5.54
0.645 -1.05 5.64
0.645 -1.00 5.74
0.647 -5.00 -2.25
0.647 -4.95 -2.15
0.647 -4.90 -2.05
0.647 -4.85 -1.95
0.647 -4.80 -1.85
0.647 -4.75 -1.75
0.647 -4.70 -1.65
0.647 -4.65 -1.55
0.647 -4.60 -1.45
0.647 -4.55 -1.35
0.647 -4.50 -1.25
0.647 -4.45 -1.15
0.647 -4.40 -1.05
0.647 -4.35 -0.95
0.647 -4.30 -0.85
0.647 -4.25 -0.75
0.647 -4.20 -0.65
0.647 -4.15 -0.55
0.647 -4.10 -0.45
0.647 -4.05 -0.35
0.647 -4.00 -0.25
0.647 -3.95 -0.15
0.647 -3.90 -0.05
0.647 -3.85 0.05
0.647 -3.80 0.15
0.647 -3.75 0.25
0.647 -3.70 0.35
0.647 -3.65 0.45
0.647 -3.60 0.55
0.647 -3.55 0.65
0.647 -3.50 0.75
0.647 -3.45 0.85
0.647 -3.40 0.95
0.647 -3.35 1.05
0.647 -3.30 1.15
0.647 -3.25 1.25
0.647 -3.20 1.35
0.647 -3.15 1.45
0.647 -3.10 1.55
0.647 -3.05 1.65
0.647 -3.00 1.75
0.647 -2.95 1.85
0.647 -2.90 1.95
0.647 -2.85 2.05
0.647 -2.80 2.15
0.647 -2.75 2.25
0.647 -2.70 2.35
0.647 -2.65 2.45
0.647 -2.60 2.55
0.647 -2.55 2.65
0.647 -2.50 2.75
0.647 -2.45 2.85
0.647 -2.40 2.95
0.647 -2.35 3.05
0.647 -2.30 3.15
0.647 -2.25 3.25
0.647 -2.20 3.35
0.647 -2.15 3.45
0.647 -2.10 3.55
0.647 -2.05 3.65
0.647 -2.00 3.75
0.647 -1.95 3.85
0.647 -1.90 3.95
0.647 -1.85 4.05
0.647 -1.80 4.15
0.647 -1.75 4.25
0.647 -1.70 4.35
0.647 -1.65 4.45
0.647 -1.60 4.55
0.647 -1.55 4.65
0.647 -1.50 4.75
0.647 -1.45 4.85
0.647 -1.40 4.95
0.647 -1.35 5.05
0.647 -1.30 5.15
0.647 -1.25 5.25
0.647 -1.20 5.35
0.647 -1.15 5.45
0.647 -1.10 5.55
0.647 -1.05 5.65
0.647 -1.00 5.75
0.649 -5.00 -2.25
0.649 -4.95 -2.15
0.649 -4.90 -2.05
0.649 -4.85 -1.95
0.649 -4.80 -1.85
0.649 -4.75 -1.75
0.649 -4.70 -1.65
0.649 -4.65 -1.55
0.649 -4.60 -1.45
0.649 -4.55 -1.35
0.649 -4.50 -1.25
0.649 -4.45 -1.15
0.649 -4.40 -1.05
0.649 -4.35 -0.95
0.649 -4.30 -0.85
0.649 -4.25 -0.75
0.649 -4.20 -0.65
0.649 -4.15 -0.55
0.649 -4.10 -0.45
0.649 -4.05 -0.35
0.649 -4.00 -0.25
0.649 -3.95 -0.15
0.649 -3.90 -0.05
0.649 -3.85 0.05
0.649 -3.80 0.15
0.649 -3.75 0.25
0.649 -3.70 0.35
0.649 -3.65 0.45
0.649 -3.60 0.55
0.649 -3.55 0.65
0.649 -3.50 0.75
0.649 -3.45 0.85
0.649 -3.40 0.95
0.649 -3.35 1.05
0.649 -3.30 1.15
0.649 -3.25 1.25
0.649 -3.20 1.35
0.649 -3.15 1.45
0.649 -3.10 1.55
0.649 -3.05 1.65
0.649 -3.00 1.75
0.649 -2.95 1.85
0.649 -2.90 1.95
0.649 -2.85 2.05
0.649 -2.80 2.15
0.649 -2.75 2.25
0.649 -2.70 2.35
0.649 -2.65 2.45
0.649 -2.60 2.55
0.649 -2.55 2.65
0.649 -2.50 2.75
0.649 -2.45 2.85
0.649 -2.40 2.95
0.649 -2.35 3.05
0.649 -2.30 3.15
0.649 -2.25 3.25
0.649 -2.20 3.35
0.649 -2.15 3.45
0.649 -2.10 3.55
0.649 -2.05 3.65
0.649 -2.00 3.75
0.649 -1.95 3.85
0.649 -1.90 3.95
0.649 -1.85 4.05
0.649 -1.80 4.15
0.649 -1.75 4.25
0.649 -1.70 4.35
0.649 -1.65 4.45
0.649 -1.60 4.55
0.649 -1.55 4.65
0.649 -1.50 4.75
0.649 -1.45 4.85
0.649 -1.40 4.95
0.649 -1.35 5.05
0.649 -1.30 5.15
0.649 -1.25 5.25
0.649 -1.20 5.35
0.649 -1.15 5.45
0.649 -1.10 5.55
0.649 -1.05 5.65
0.649 -1.00 5.75
0.651 -5.00 -2.24
0.651 -4.95 -2.14
0.651 -4.90 -2.04
0.651 -4.85 -1.94
0.651 -4.80 -1.84
0.651 -4.75 -1.74
0.651 -4.70 -1.64
0.651 -4.65 -1.54
0.651 -4.60 -1.44
0.651 -4.55 -1.34
0.651 -4.50 -1.24
0.651 -4.45 -1.14
0.651 -4.40 -1.04
0.651 -4.35 -0.94
0.651 -4.30 -0.84
0.651 -4.25 -0.74
0.651 -4.20 -0.64
0.651 -4.15 -0.54
0.651 -4.10 -0.44
0.651 -4.05 -0.34
0.651 -4.00 -0.24
0.651 -3.95 -0.14
0.651 -3.90 -0.04
0.651 -3.85 0.06
0.651 -3.80 0.16
0.651 -3.75 0.26
0.651 -3.70 0.36
0.651 -3.65 0.46
0.651 -3.60 0.56
0.651 -3.55 0.66
0.651 -3.50 0.76
0.651 -3.45 0.86
0.651 -3.40 0.96
0.651 -3.35 1.06
0.651 -3.30 1.16
0.651 -3.25 1.26
0.651 -3.20 1.36
0.651 -3.15 1.46
0.651 -3.10 1.56
0.651 -3.05 1.66
0.651 -3.00 1.76
0.651 -2.95 1.86
0.651 -2.90 1.96
0.651 -2.85 2.06
0.651 -2.80 2.16
0.651 -2.75 2.26
0.651 -2.70 2.36
0.651 -2.65 2.46
0.651 -2.60 2.56
0.651 -2.55 2.66
0.651 -2.50 2.76
0.651 -2.45 2.86
0.651 -2.40 2.96
0.651 -2.35 3.06
0.651 -2.30 3.16
0.651 -2.25 3.26
0.651 -2.20 3.36
0.651 -2.15 3.46
0.651 -2.10 3.56
0.651 -2.05 3.66
0.651 -2.00 3.76
0.651 -1.95 3.86
0.651 -1.90 3.96
0.651 -1.85 4.06
0.651 -1.80 4.16
0.651 -1.75 4.26
0.651 -1.70 4.36
0.651 -1.65 4.46
0.651 -1.60 4.56
0.651 -1.55 4.66
0.651 -1.50 4.76
0.651 -1.45 4.86
0.651 -1.40 4.96
0.651 -1.35 5.06
0.651 -1.30 5.16
0.651 -1.25 5.26
0.651 -1.20 5.36
0.651 -1.15 5.46
0.651 -1.10 5.56
0.651 -1.05 5.66
0.651 -1.00 5.76
0.653 -5.00 -2.24
0.653 -4.95 -2.14
0.653 -4.90 -2.04
0.653 -4.85 -1.94
0.653 -4.80 -1.84
0.653 -4.75 -1.74
0.653 -4.70 -1.64
0.653 -4.65 -1.54
0.653 -4.60 -1.44
0.653 -4.55 -1.34
0.653 -4.50 -1.24
0.653 -4.45 -1.14
0.653 -4.40 -1.04
0.653 -4.35 -0.94
0.653 -4.30 -0.84
0.653 -4.25 -0.74
0.653 -4.20 -0.64
0.653 -4.15 -0.54
0.653 -4.10 -0.44
0.653 -4.05 -0.34
0.653 -4.00 -0.24
0.653 -3.95 -0.14
0.653 -3.90 -0.04
0.653 -3.85 0.06
0.653 -3.80 0.16
0.653 -3.75 0.26
0.653 -3.70 0.36
0.653 -3.65 0.46
0.653 -3.60 0.56
0.653 -3.55 0.66
0.653 -3.50 0.76
0.653 -3.45 0.86
0.653 -3.40 0.96
0.653 -3.35 1.06
0.653 -3.30 1.16
0.653 -3.25 1.26
0.653 -3.20 1.36
0.653 -3.15 1.46
0.653 -3.10 1.56
0.653 -3.05 1.66
0.653 -3.00 1.76
0.653 -2.95 1.86
0.653 -2.90 1.96
0.653 -2.85 2.06
0.653 -2.80 2.16
0.653 -2.75 2.26
0.653 -2.70 2.36
0.653 -2.65 2.46
0.653 -2.60 2.56
0.653 -2.55 2.66
0.653 -2.50 2.76
0.653 -2.45 2.86
0.653 -2.40 2.96
0.653 -2.35 3.06
0.653 -2.30 3.16
0.653 -2.25 3.26
0.653 -2.20 3.36
0.653 -2.15 3.46
0.653 -2.10 3.56
0.653 -2.05 3.66
0.653 -2.00 3.76
0.653 -1.95 3.86
0.653 -1.90 3.96
0.653 -1.85 4.06
0.653 -1.80 4.16
0.653 -1.75 4.26
0.653 -1.70 4.36
0.653 -1.65 4.46
0.653 -1.60 4.56
0.653 -1.55 4.66
0.653 -1.50 4.76
0.653 -1.45 4.86
0.653 -1.40 4.96
0.653 -1.35 5.06
0.653 -1.30 5.16
0.653 -1.25 5.26
0.653 -1.20 5.36
0.653 -1.15 5.46
0.653 -1.10 5.56
0.653 -1.05 5.66
0.653 -1.00 5.76
0.655 -5.00 -2.23
0.655 -4.95 -2.13
0.655 -4.90 -2.03
0.655 -4.85 -1.93
0.655 -4.80 -1.83
0.655 -4.75 -1.73
0.655 -4.70 -1.63
0.655 -4.65 -1.53
0.655 -4.60 -1.43
0.655 -4.55 -1.33
0.655 -4.50 -1.23
0.655 -4.45 -1.13
0.655 -4.40 -1.03
0.655 -4.35 -0.93
0.655 -4.30 -0.83
0.655 -4.25 -0.73
0.655 -4.20 -0.63
0.655 -4.15 -0.53
0.655 -4.10 -0.43
0.655 -4.05 -0.33
0.655 -4.00 -0.23
0.655 -3.95 -0.13
0.655 -3.90 -0.03
0.655 -3.85 0.07
0.655 -3.80 0.17
0.655 -3.75 0.27
0.655 -3.70 0.37
0.655 -3.65 0.47
0.655 -3.60 0.57
0.655 -3.55 0.67
0.655 -3.50 0.77
0.655 -3.45 0.87
0.655 -3.40 0.97
0.655 -3.35 1.07
0.655 -3.30 1.17
0.655 -3.25 1.27
0.655 -3.20 1.37
0.655 -3.15 1.47
0.655 -3.10 1.57
0.655 -3.05 1.67
0.655 -3.00 1.77
0.655 -2.95 1.87
0.655 -2.90 1.97
0.655 -2.85 2.07
0.655 -2.80 2.17
0.655 -2.75 2.27
0.655 -2.70 2.37
0.655 -2.65 2.47
0.655 -2.60 2.57
0.655 -2.55 2.67
0.655 -2.50 2.77
0.655 -2.45 2.87
0.655 -2.40 2.97
0.655 -2.35 3.07
0.655 -2.30 3.17
0.655 -2.25 3.27
0.655 -2.20 3.37
0.655 -2.15 3.47
0.655 -2.10 3.57
0.655 -2.05 3.67
0.655 -2.00 3.77
0.655 -1.95 3.87
0.655 -1.90 3.97
0.655 -1.85 4.07
0.655 -1.80 4.17
0.655 -1.75 4.27
0.655 -1.70 4.37
0.655 -1.65 4.47
0.655 -1.60 4.57
0.655 -1.55 4.67
0.655 -1.50 4.77
0.655 -1.45 4.87
0.655 -1.40 4.97
0.655 -1.35 5.07
0.655 -1.30 5.17
0.655 -1.25 5.27
0.655 -1.20 5.37
0.655 -1.15 5.47
0.655 -1.10 5.57
0.655 -1.05 5.67
0.655 -1.00 5.77
0.657 -5.00 -2.23
0.657 -4.95 -2.13
0.657 -4.90 -2.03
0.657 -4.85 -1.93
0.657 -4.80 -1.83
0.657 -4.75 -1.73
0.657 -4.70 -1.63
0.657 -4.65 -1.53
0.657 -4.60 -1.43
0.657 -4.55 -1.33
0.657 -4.50 -1.23
0.657 -4.45 -1.13
0.657 -4.40 -1.03
0.657 -4.35 -0.93
0.657 -4.30 -0.83
0.657 -4.25 -0.73
0.657 -4.20 -0.63
0.657 -4.15 -0.53
0.657 -4.10 -0.43
0.657 -4.05 -0.33
0.657 -4.00 -0.23
0.657 -3.95 -0.13
0.657 -3.90 -0.03
0.657 -3.85 0.07
0.657 -3.80 0.17
0.657 -3.75 0.27
0.657 -3.70 0.37
0.657 -3.65 0.47
0.657 -3.60 0.57
0.657 -3.55 0.67
0.657 -3.50 0.77
0.657 -3.45 0.87
0.657 -3.40 0.97
0.657 -3.35 1.07
0.657 -3.30 1.17
0.657 -3.25 1.27
0.657 -3.20 1.37
0.657 -3.15 1.47
0.657 -3.10 1.57
0.657 -3.05 1.67
0.657 -3.00 1.77
0.657 -2.95 1.87
0.657 -2.90 1.97
0.657 -2.85 2.07
0.657 -2.80 2.17
0.657 -2.75 2.27
0.657 -2.70 2.37
0.657 -2.65 2.47
0.657 -2.60 2.57
0.657 -2.55 2.67
0.657 -2.50 2.77
0.657 -2.45 2.87
0.657 -2.40 2.97
0.657 -2.35 3.07
0.657 -2.30 3.17
0.657 -2.25 3.27
0.657 -2.20 3.37
0.657 -2.15 3.47
0.657 -2.10 3.57
0.657 -2.05 3.67
0.657 -2.00 3.77
0.657 -1.95 3.87
0.657 -1.90 3.97
0.657 -1.85 4.07
0.657 -1.80 4.17
0.657 -1.75 4.27
0.657 -1.70 4.37
0.657 -1.65 4.47
0.657 -1.60 4.57
0.657 -1.55 4.67
0.657 -1.50 4.77
0.657 -1.45 4.87
0.657 -1.40 4.97
0.657 -1.35 5.07
0.657 -1.30 5.17
0.657 -1.25 5.27
0.657 -1.20 5.37
0.657 -1.15 5.47
0.657 -1.10 5.57
0.657 -1.05 5.67
0.657 -1.00 5.77
0.659 -5.00 -2.23
0.659 -4.95 -2.13
0.659 -4.90 -2.03
0.659 -4.85 -1.93
0.659 -4.80 -1.83
0.659 -4.75 -1.73
0.659 -4.70 -1.63
0.659 -4.65 -1.53
0.659 -4.60 -1.43
0.659 -4.55 -1.33
0.659 -4.50 -1.23
0.659 -4.45 -1.13
0.659 -4.40 -1.03
0.659 -4.35 -0.93
0.659 -4.30 -0.83
0.659 -4.25 -0.73
0.659 -4.20 -0.63
0.659 -4.15 -0.53
0.659 -4.10 -0.43
0.659 -4.05 -0.33
0.659 -4.00 -0.23
0.659 -3.95 -0.13
0.659 -3.90 -0.03
0.659 -3.85 0.07
0.659 -3.80 0.17
0.659 -3.75 0.27
0.659 -3.70 0.37
0.659 -3.65 0.47
0.659 -3.60 0.57
0.659 -3.55 0.67
0.659 -3.50 0.77
0.659 -3.45 0.87
0.659 -3.40 0.97
0.659 -3.35 1.07
0.659 -3.30 1.17
0.659 -3.25 1.27
0.659 -3.20 1.37
0.659 -3.15 1.47
0.659 -3.10 1.57
0.659 -3.05 1.67
0.659 -3.00 1.77
0.659 -2.95 1.87
0.659 -2.90 1.97
0.659 -2.85 2.07
0.659 -2.80 2.17
0.659 -2.75 2.27
0.659 -2.70 2.37
0.659 -2.65 2.47
0.659 -2.60 2.57
0.659 -2.55 2.67
0.659 -2.50 2.77
0.659 -2.45 2.87
0.659 -2.40 2.97
0.659 -2.35 3.07
0.659 -2.30 3.17
0.659 -2.25 3.27
0.659 -2.20 3.37
0.659 -2.15 3.47
0.659 -2.10 3.57
0.659 -2.05 3.67
0.659 -2.00 3.77
0.659 -1.95 3.87
0.659 -1.90 3.97
0.659 -1.85 4.07
0.659 -1.80 4.17
0.659 -1.75 4.27
0.659 -1.70 4.37
0.659 -1.65 4.47
0.659 -1.60 4.57
0.659 -1.55 4.67
0.659 -1.50 4.77
0.659 -1.45 4.87
0.659 -1.40 4.97
0.659 -1.35 5.07
0.659 -1.30 5.17
0.659 -1.25 5.27
0.659 -1.20 5.37
0.659 -1.15 5.47
0.659 -1.10 5.57
0.659 -1.05 5.67
0.659 -1.00 5.77
0.661 -5.00 -2.22
0.661 -4.95 -2.12
0.661 -4.90 -2.02
0.661 -4.85 -1.92
0.661 -4.80 -1.82
0.661 -4.75 -1.72
0.661 -4.70 -1.62
0.661 -4.65 -1.52
0.661 -4.60 -1.42
0.661 -4.55 -1.32
0.661 -4.50 -1.22
0.661 -4.45 -1.12
0.661 -4.40 -1.02
0.661 -4.35 -0.92
0.661 -4.30 -0.82
0.661 -4.25 -0.72
0.661 -4.20 -0.62
0.661 -4.15 -0.52
0.661 -4.10 -0.42
0.661 -4.05 -0.32
0.661 -4.00 -0.22
0.661 -3.95 -0.12
0.661 -3.90 -0.02
0.661 -3.85 0.08
0.661 -3.80 0.18
0.661 -3.75 0.28
0.661 -3.70 0.38
0.661 -3.65 0.48
0.661 -3.60 0.58
0.661 -3.55 0.68
0.661 -3.50 0.78
0.661 -3.45 0.88
0.661 -3.40 0.98
0.661 -3.35 1.08
0.661 -3.30 1.18
0.661 -3.25 1.28
0.661 -3.20 1.38
0.661 -3.15 1.48
0.661 -3.10 1.58
0.661 -3.05 1.68
0.661 -3.00 1.78
0.661 -2.95 1.88
0.661 -2.90 1.98
0.661 -2.85 2.08
0.661 -2.80 2.18
0.661 -2.75 2.28
0.661 -2.70 2.38
0.661 -2.65 2.48
0.661 -2.60 2.58
0.661 -2.55 2.68
0.661 -2.50 2.78
0.661 -2.45 2.88
0.661 -2.40 2.98
0.661 -2.35 3.08
0.661 -2.30 3.18
0.661 -2.25 3.28
0.661 -2.20 3.38
0.661 -2.15 3.48
0.661 -2.10 3.58
0.661 -2.05 3.68
0.661 -2.00 3.78
0.661 -1.95 3.88
0.661 -1.90 3.98
0.661 -1.85 4.08
0.661 -1.80 4.18
0.661 -1.75 4.28
0.661 -1.70 4.38
0.661 -1.65 4.48
0.661 -1.60 4.58
0.661 -1.55 4.68
0.661 -1.50 4.78
0.661 -1.45 4.88
0.661 -1.40 4.98
0.661 -1.35 5.08
0.661 -1.30 5.18
0.661 -1.25 5.28
0.661 -1.20 5.38
0.661 -1.15 5.48
0.661 -1.10 5.58
0.661 -1.05 5.68
0.661 -1.00 5.78
0.663 -5.00 -2.22
0.663 -4.95 -2.12
0.663 -4.90 -2.02
0.663 -4.85 -1.92
0.663 -4.80 -1.82
0.663 -4.75 -1.72
0.663 -4.70 -1.62
0.663 -4.65 -1.52
0.663 -4.60 -1.42
0.663 -4.55 -1.32
0.663 -4.50 -1.22
0.663 -4.45 -1.12
0.663 -4.40 -1.02
0.663 -4.35 -0.92
0.663 -4.30 -0.82
0.663 -4.25 -0.72
0.663 -4.20 -0.62
0.663 -4.15 -0.52
0.663 -4.10 -0.42
0.663 -4.05 -0.32
0.663 -4.00 -0.22
0.663 -3.95 -0.12
0.663 -3.90 -0.02
0.663 -3.85 0.08
0.663 -3.80 0.18
0.663 -3.75 0.28
0.663 -3.70 0.38
0.663 -3.65 0.48
0.663 -3.60 0.58
0.663 -3.55 0.68
0.663 -3.50 0.78
0.663 -3.45 0.88
0.663 -3.40 0.98
0.663 -3.35 1.08
0.663 -3.30 1.18
0.663 -3.25 1.28
0.663 -3.20 1.38
0.663 -3.15 1.48
0.663 -3.10 1.58
0.663 -3.05 1.68
0.663 -3.00 1.78
0.663 -2.95 1.88
0.663 -2.90 1.98
0.663 -2.85 2.08
0.663 -2.80 2.18
0.663 -2.75 2.28
0.663 -2.70 2.38
0.663 -2.65 2.48
0.663 -2.60 2.58
0.663 -2.55 2.68
0.663 -2.50 2.78
0.663 -2.45 2.88
0.663 -2.40 2.98
0.663 -2.35 3.08
0.663 -2.30 3.18
0.663 -2.25 3.28
0.663 -2.20 3.38
0.663 -2.15 3.48
0.663 -2.10 3.58
0.663 -2.05 3.68
0.663 -2.00 3.78
0.663 -1.95 3.88
0.663 -1.90 3.98
0.663 -1.85 4.08
0.663 -1.80 4.18
0.663 -1.75 4.28
0.663 -1.70 4.38
0.663 -1.65 4.48
0.663 -1.60 4.58
0.663 -1.55 4.68
0.663 -1.50 4.78
0.663 -1.45 4.88
0.663 -1.40 4.98
0.663 -1.35 5.08
0.663 -1.30 5.18
0.663 -1.25 5.28
0.663 -1.20 5.38
0.663 -1.15 5.48
0.663 -1.10 5.58
0.663 -1.05 5.68
0.663 -1.00 5.78
0.665 -5.00 -2.22
0.665 -4.95 -2.12
0.665 -4.90 -2.02
0.665 -4.85 -1.92
0.665 -4.80 -1.82
0.665 -4.75 -1.72
0.665 -4.70 -1.62
0.665 -4.65 -1.52
0.665 -4.60 -1.42
0.665 -4.55 -1.32
0.665 -4.50 -1.22
0.665 -4.45 -1.12
0.665 -4.40 -1.02
0.665 -4.35 -0.92
0.665 -4.30 -0.82
0.665 -4.25 -0.72
0.665 -4.20 -0.62
0.665 -4.15 -0.52
0.665 -4.10 -0.42
0.665 -4.05 -0.32
0.665 -4.00 -0.22
0.665 -3.95 -0.12
0.665 -3.90 -0.02
0.665 -3.85 0.08
0.665 -3.80 0.18
0.665 -3.75 0.28
0.665 -3.70 0.38
0.665 -3.65 0.48
0.665 -3.60 0.58
0.665 -3.55 0.68
0.665 -3.50 0.78
0.665 -3.45 0.88
0.665 -3.40 0.98
0.665 -3.35 1.08
0.665 -3.30 1.18
0.665 -3.25 1.28
0.665 -3.20 1.38
0.665 -3.15 1.48
0.665 -3.10 1.58
0.665 -3.05 1.68
0.665 -3.00 1.78
0.665 -2.95 1.88
0.665 -2.90 1.98
0.665 -2.85 2.08
0.665 -2.80 2.18
0.665 -2.75 2.28
0.665 -2.70 2.38
0.665 -2.65 2.48
0.665 -2.60 2.58
0.665 -2.55 2.68
0.665 -2.50 2.78
0.665 -2.45 2.88
0.665 -2.40 2.98
0.665 -2.35 3.08
0.665 -2.30 3.18
0.665 -2.25 3.28
0.665 -2.20 3.38
0.665 -2.15 3.48
0.665 -2.10 3.58
0.665 -2.05 3.68
0.665 -2.00 3.78
0.665 -1.95 3.88
0.665 -1.90 3.98
0.665 -1.85 4.08
0.665 -1.80 4.18
0.665 -1.75 4.28
0.665 -1.70 4.38
0.665 -1.65 4.48
0.665 -1.60 4.58
0.665 -1.55 4.68
0.665 -1.50 4.78
0.665 -1.45 4.88
0.665 -1.40 4.98
0.665 -1.35 5.08
0.665 -1.30 5.18
0.665 -1.25 5.28
0.665 -1.20 5.38
0.665 -1.15 5.48
0.665 -1.10 5.58
0.665 -1.05 5.68
0.665 -1.00 5.78
0.667 -5.00 -2.22
0.667 -4.95 -2.12
0.667 -4.90 -2.02
0.667 -4.85 -1.92
0.667 -4.80 -1.82
0.667 -4.75 -1.72
0.667 -4.70 -1.62
0.667 -4.65 -1.52
0.667 -4.60 -1.42
0.667 -4.55 -1.32
0.667 -4.50 -1.22
0.667 -4.45 -1.12
0.667 -4.40 -1.02
0.667 -4.35 -0.92
0.667 -4.30 -0.82
0.667 -4.25 -0.72
0.667 -4.20 -0.62
0.667 -4.15 -0.52
0.667 -4.10 -0.42
0.667 -4.05 -0.32
0.667 -4.00 -0.22
0.667 -3.95 -0.12
0.667 -3.90 -0.02
0.667 -3.85 0.08
0.667 -3.80 0.18
0.667 -3.75 0.28
0.667 -3.70 0.38
0.667 -3.65 0.48
0.667 -3.60 0.58
0.667 -3.55 0.68
0.667 -3.50 0.78
0.667 -3.45 0.88
0.667 -3.40 0.98
0.667 -3.35 1.08
0.667 -3.30 1.18
0.667 -3.25 1.28
0.667 -3.20 1.38
0.667 -3.15 1.48
0.667 -3.10 1.58
0.667 -3.05 1.68
0.667 -3.00 1.78
0.667 -2.95 1.88
0.667 -2.90 1.98
0.667 -2.85 2.08
0.667 -2.80 2.18
0.667 -2.75 2.28
0.667 -2.70 2.38
0.667 -2.65 2.48
0.667 -2.60 2.58
0.667 -2.55 2.68
0.667 -2.50 2.78
0.667 -2.45 2.88
0.667 -2.40 2.98
0.667 -2.35 3.08
0.667 -2.30 3.18
0.667 -2.25 3.28
0.667 -2.20 3.38
0.667 -2.15 3.48
0.667 -2.10 3.58
0.667 -2.05 3.68
0.667 -2.00 3.78
0.667 -1.95 3.88
0.667 -1.90 3.98
0.667 -1.85 4.08
0.667 -1.80 4.18
0.667 -1.75 4.28
0.667 -1.70 4.38
0.667 -1.65 4.48
0.667 -1.60 4.58
0.667 -1.55 4.68
0.667 -1.50 4.78
0.667 -1.45 4.88
0.667 -1.40 4.98
0.667 -1.35 5.08
0.667 -1.30 5.18
0.667 -1.25 5.28
0.667 -1.20 5.38
0.667 -1.15 5.48
0.667 -1.10 5.58
0.667 -1.05 5.68
0.667 -1.00 5.78
0.668 -5.00 -2.22
0.668 -4.95 -2.12
0.668 -4.90 -2.02
0.668 -4.85 -1.92
0.668 -4.80 -1.82
0.668 -4.75 -1.72
0.668 -4.70 -1.62
0.668 -4.65 -1.52
0.668 -4.60 -1.42
0.668 -4.55 -1.32
0.668 -4.50 -1.22
0.668 -4.45 -1.12
0.668 -4.40 -1.02
0.668 -4.35 -0.92
0.668 -4.30 -0.82
0.668 -4.25 -0.72
0.668 -4.20 -0.62
0.668 -4.15 -0.52
0.668 -4.10 -0.42
0.668 -4.05 -0.32
0.668 -4.00 -0.22
0.668 -3.95 -0.12
0.668 -3.90 -0.02
0.668 -3.85 0.08
0.668 -3.80 0.18
0.668 -3.75 0.28
0.668 -3.70 0.38
0.668 -3.65 0.48
0.668 -3.60 0.58
0.668 -3.55 0.68
0.668 -3.50 0.78
0.668 -3.45 0.88
0.668 -3.40 0.98
0.668 -3.35 1.08
0.668 -3.30 1.18
0.668 -3.25 1.28
0.668 -3.20 1.38
0.668 -3.15 1.48
0.668 -3.10 1.58
0.668 -3.05 1.68
0.668 -3.00 1.78
0.668 -2.95 1.88
0.668 -2.90 1.98
0.668 -2.85 2.08
0.668 -2.80 2.18
0.668 -2.75 2.28
0.668 -2.70 2.38
0.668 -2.65 2.48
0.668 -2.60 2.58
0.668 -2.55 2.68
0.668 -2.50 2.78
0.668 -2.45 2.88
0.668 -2.40 2.98
0.668 -2.35 3.08
0.668 -2.30 3.18
0.668 -2.25 3.28
0.668 -2.20 3.38
0.668 -2.15 3.48
0.668 -2.10 3.58
0.668 -2.05 3.68
0.668 -2.00 3.78
0.668 -1.95 3.88
0.668 -1.90 3.98
0.668 -1.85 4.08
0.668 -1.80 4.18
0.668 -1.75 4.28
0.668 -1.70 4.38
0.668 -1.65 4.48
0.668 -1.60 4.58
0.668 -1.55 4.68
0.668 -1.50 4.78
0.668 -1.45 4.88
0.668 -1.40 4.98
0.668 -1.35 5.08
0.668 -1.30 5.18
0.668 -1.25 5.28
0.668 -1.20 5.38
0.668 -1.15 5.48
0.668 -1.10 5.58
0.668 -1.05 5.68
0.668 -1.00 5.78
0.670 -5.00 -2.22
0.670 -4.95 -2.12
0.670 -4.90 -2.02
0.670 -4.85 -1.92
0.670 -4.80 -1.82
0.670 -4.75 -1.72
0.670 -4.70 -1.62
0.670 -4.65 -1.52
0.670 -4.60 -1.42
0.670 -4.55 -1.32
0.670 -4.50 -1.22
0.670 -4.45 -1.12
0.670 -4.40 -1.02
0.670 -4.35 -0.92
0.670 -4.30 -0.82
0.670 -4.25 -0.72
0.670 -4.20 -0.62
0.670 -4.15 -0.52
0.670 -4.10 -0.42
0.670 -4.05 -0.32
0.670 -4.00 -0.22
0.670 -3.95 -0.12
0.670 -3.90 -0.02
0.670 -3.85 0.08
0.670 -3.80 0.18
0.670 -3.75 0.28
0.670 -3.70 0.38
0.670 -3.65 0.48
0.670 -3.60 0.58
0.670 -3.55 0.68
0.670 -3.50 0.78
0.670 -3.45 0.88
0.670 -3.40 0.98
0.670 -3.35 1.08
0.670 -3.30 1.18
0.670 -3.25 1.28
0.670 -3.20 1.38
0.670 -3.15 1.48
0.670 -3.10 1.58
0.670 -3.05 1.68
0.670 -3.00 1.78
0.670 -2.95 1.88
0.670 -2.90 1.98
0.670 -2.85 2.08
0.670 -2.80 2.18
0.670 -2.75 2.28
0.670 -2.70 2.38
0.670 -2.65 2.48
0.670 -2.60 2.58
0.670 -2.55 2.68
0.670 -2.50 2.78
0.670 -2.45 2.88
0.670 -2.40 2.98
0.670 -2.35 3.08
0.670 -2.30 3.18
0.670 -2.25 3.28
0.670 -2.20 3.38
0.670 -2.15 3.48
0.670 -2.10 3.58
0.670 -2.05 3.68
0.670 -2.00 3.78
0.670 -1.95 3.88
0.670 -1.90 3.98
0.670 -1.85 4.08
0.670 -1.80 4.18
0.670 -1.75 4.28
0.670 -1.70 4.38
0.670 -1.65 4.48
0.670 -1.60 4.58
0.670 -1.55 4.68
0.670 -1.50 4.78
0.670 -1.45 4.88
0.670 -1.40 4.98
0.670 -1.35 5.08
0.670 -1.30 5.18
0.670 -1.25 5.28
0.670 -1.20 5.38
0.670 -1.15 5.48
0.670 -1.10 5.58
0.670 -1.05 5.68
0.670 -1.00 5.78
0.672 -5.00 -2.23
0.672 -4.95 -2.13
0.672 -4.90 -2.03
0.672 -4.85 -1.93
0.672 -4.80 -1.83
0.672 -4.75 -1.73
0.672 -4.70 -1.63
0.672 -4.65 -1.53
0.672 -4.60 -1.43
0.672 -4.55 -1.33
0.672 -4.50 -1.23
0.672 -4.45 -1.13
0.672 -4.40 -1.03
0.672 -4.35 -0.93
0.672 -4.30 -0.83
0.672 -4.25 -0.73
0.672 -4.20 -0.63
0.672 -4.15 -0.53
0.672 -4.10 -0.43
0.672 -4.05 -0.33
0.672 -4.00 -0.23
0.672 -3.95 -0.13
0.672 -3.90 -0.03
0.672 -3.85 0.07
0.672 -3.80 0.17
0.672 -3.75 0.27
0.672 -3.70 0.37
0.672 -3.65 0.47
0.672 -3.60 0.57
0.672 -3.55 0.67
0.672 -3.50 0.77
0.672 -3.45 0.87
0.672 -3.40 0.97
0.672 -3.35 1.07
0.672 -3.30 1.17
0.672 -3.25 1.27
0.672 -3.20 1.37
0.672 -3.15 1.47
0.672 -3.10 1.57
0.672 -3.05 1.67
0.672 -3.00 1.77
0.672 -2.95 1.87
0.672 -2.90 1.97
0.672 -2.85 2.07
0.672 -2.80 2.17
0.672 -2.75 2.27
0.672 -2.70 2.37
0.672 -2.65 2.47
0.672 -2.60 2.57
0.672 -2.55 2.67
0.672 -2.50 2.77
0.672 -2.45 2.87
0.672 -2.40 2.97
0.672 -2.35 3.07
0.672 -2.30 3.17
0.672 -2.25 3.27
0.672 -2.20 3.37
0.672 -2.15 3.47
0.672 -2.10 3.57
0.672 -2.05 3.67
0.672 -2.00 3.77
0.672 -1.95 3.87
0.672 -1.90 3.97
0.672 -1.85 4.07
0.672 -1.80 4.17
0.672 -1.75 4.27
0.672 -1.70 4.37
0.672 -1.65 4.47
0.672 -1.60 4.57
0.672 -1.55 4.67
0.672 -1.50 4.77
0.672 -1.45 4.87
0.672 -1.40 4.97
0.672 -1.35 5.07
0.672 -1.30 5.17
0.672 -1.25 5.27
0.672 -1.20 5.37
0.672 -1.15 5.47
0.672 -1.10 5.57
0.672 -1.05 5.67
0.672 -1.00 5.77
0.674 -5.00 -2.24
0.674 -4.95 -2.14
0.674 -4.90 -2.04
0.674 -4.85 -1.94
0.674 -4.80 -1.84
0.674 -4.75 -1.74
0.674 -4.70 -1.64
0.674 -4.65 -1.54
0.674 -4.60 -1.44
0.674 -4.55 -1.34
0.674 -4.50 -1.24
0.674 -4.45 -1.14
0.674 -4.40 -1.04
0.674 -4.35 -0.94
0.674 -4.30 -0.84
0.674 -4.25 -0.74
0.674 -4.20 -0.64
0.674 -4.15 -0.54
0.674 -4.10 -0.44
0.674 -4.05 -0.34
0.674 -4.00 -0.24
0.674 -3.95 -0.14
0.674 -3.90 -0.04
0.674 -3.85 0.06
0.674 -3.80 0.16
0.674 -3.75 0.26
0.674 -3.70 0.36
0.674 -3.65 0.46
0.674 -3.60 0.56
0.674 -3.55 0.66
0.674 -3.50 0.76
0.674 -3.45 0.86
0.674 -3.40 0.96
0.674 -3.35 1.06
0.674 -3.30 1.16
0.674 -3.25 1.26
0.674 -3.20 1.36
0.674 -3.15 1.46
0.674 -3.10 1.56
0.674 -3.05 1.66
0.674 -3.00 1.76
0.674 -2.95 1.86
0.674 -2.90 1.96
0.674 -2.85 2.06
0.674 -2.80 2.16
0.674 -2.75 2.26
0.674 -2.70 2.36
0.674 -2.65 2.46
0.674 -2.60 2.56
0.674 -2.55 2.66
0.674 -2.50 2.76
0.674 -2.45 2.86
0.674 -2.40 2.96
0.674 -2.35 3.06
0.674 -2.30 3.16
0.674 -2.25 3.26
0.674 -2.20 3.36
0.674 -2.15 3.46
0.674 -2.10 3.56
0.674 -2.05 3.66
0.674 -2.00 3.76
0.674 -1.95 3.86
0.674 -1.90 3.96
0.674 -1.85 4.06
0.674 -1.80 4.16
0.674 -1.75 4.26
0.674 -1.70 4.36
0.674 -1.65 4.46
0.674 -1.60 4.56
0.674 -1.55 4.66
0.674 -1.50 4.76
0.674 -1.45 4.86
0.674 -1.40 4.96
0.674 -1.35 5.06
0.674 -1.30 5.16
0.674 -1.25 5.26
0.674 -1.20 5.36
0.674 -1.15 5.46
0.674 -1.10 5.56
0.674 -1.05 5.66
0.674 -1.00 5.76
0.676 -5.00 -2.25
0.676 -4.95 -2.15
0.676 -4.90 -2.05
0.676 -4.85 -1.95
0.676 -4.80 -1.85
0.676 -4.75 -1.75
0.676 -4.70 -1.65
0.676 -4.65 -1.55
0.676 -4.60 -1.45
0.676 -4.55 -1.35
0.676 -4.50 -1.25
0.676 -4.45 -1.15
0.676 -4.40 -1.05
0.676 -4.35 -0.95
0.676 -4.30 -0.85
0.676 -4.25 -0.75
0.676 -4.20 -0.65
0.676 -4.15 -0.55
0.676 -4.10 -0.45
0.676 -4.05 -0.35
0.676 -4.00 -0.25
0.676 -3.95 -0.15
0.676 -3.90 -0.05
0.676 -3.85 0.05
0.676 -3.80 0.15
0.676 -3.75 0.25
0.676 -3.70 0.35
0.676 -3.65 0.45
0.676 -3.60 0.55
0.676 -3.55 0.65
0.676 -3.50 0.75
0.676 -3.45 0.85
0.676 -3.40 0.95
0.676 -3.35 1.05
0.676 -3.30 1.15
0.676 -3.25 1.25
0.676 -3.20 1.35
0.676 -3.15 1.45
0.676 -3.10 1.55
0.676 -3.05 1.65
0.676 -3.00 1.75
0.676 -2.95 1.85
0.676 -2.90 1.95
0.676 -2.85 2.05
0.676 -2.80 2.15
0.676 -2.75 2.25
0.676 -2.70 2.35
0.676 -2.65 2.45
0.676 -2.60 2.55
0.676 -2.55 2.65
0.676 -2.50 2.75
0.676 -2.45 2.85
0.676 -2.40 2.95
0.676 -2.35 3.05
0.676 -2.30 3.15
0.676 -2.25 3.25
0.676 -2.20 3.35
0.676 -2.15 3.45
0.676 -2.10 3.55
0.676 -2.05 3.65
0.676 -2.00 3.75
0.676 -1.95 3.85
0.676 -1.90 3.95
0.676 -1.85 4.05
0.676 -1.80 4.15
0.676 -1.75 4.25
0.676 -1.70 4.35
0.676 -1.65 4.45
0.676 -1.60 4.55
0.676 -1.55 4.65
0.676 -1.50 4.75
0.676 -1.45 4.85
0.676 -1.40 4.95
0.676 -1.35 5.05
0.676 -1.30 5.15
0.676 -1.25 5.25
0.676 -1.20 5.35
0.676 -1.15 5.45
0.676 -1.10 5.55
0.676 -1.05 5.65
0.676 -1.00 5.75
0.678 -5.00 -2.26
0.678 -4.95 -2.16
0.678 -4.90 -2.06
0.678 -4.85 -1.96
0.678 -4.80 -1.86
0.678 -4.75 -1.76
0.678 -4.70 -1.66
0.678 -4.65 -1.56
0.678 -4.60 -1.46
0.678 -4.55 -1.36
0.678 -4.50 -1.26
0.678 -4.45 -1.16
0.678 -4.40 -1.06
0.678 -4.35 -0.96
0.678 -4.30 -0.86
0.678 -4.25 -0.76
0.678 -4.20 -0.66
0.678 -4.15 -0.56
0.678 -4.10 -0.46
0.678 -4.05 -0.36
0.678 -4.00 -0.26
0.678 -3.95 -0.16
0.678 -3.90 -0.06
0.678 -3.85 0.04
0.678 -3.80 0.14
0.678 -3.75 0.24
0.678 -3.70 0.34
0.678 -3.65 0.44
0.678 -3.60 0.54
0.678 -3.55 0.64
0.678 -3.50 0.74
0.678 -3.45 0.84
0.678 -3.40 0.94
0.678 -3.35 1.04
0.678 -3.30 1.14
0.678 -3.25 1.24
0.678 -3.20 1.34
0.678 -3.15 1.44
0.678 -3.10 1.54
0.678 -3.05 1.64
0.678 -3.00 1.74
0.678 -2.95 1.84
0.678 -2.90 1.94
0.678 -2.85 2.04
0.678 -2.80 2.14
0.678 -2.75 2.24
0.678 -2.70 2.34
0.678 -2.65 2.44
0.678 -2.60 2.54
0.678 -2.55 2.64
0.678 -2.50 2.74
0.678 -2.45 2.84
0.678 -2.40 2.94
0.678 -2.35 3.04
0.678 -2.30 3.14
0.678 -2.25 3.24
0.678 -2.20 3.34
0.678 -2.15 3.44
0.678 -2.10 3.54
0.678 -2.05 3.64
0.678 -2.00 3.74
0.678 -1.95 3.84
0.678 -1.90 3.94
0.678 -1.85 4.04
0.678 -1.80 4.14
0.678 -1.75 4.24
0.678 -1.70 4.34
0.678 -1.65 4.44
0.678 -1.60 4.54
0.678 -1.55 4.64
0.678 -1.50 4.74
0.678 -1.45 4.84
0.678 -1.40 4.94
0.678 -1.35 5.04
0.678 -1.30 5.14
0.678 -1.25 5.24
0.678 -1.20 5.34
0.678 -1.15 5.44
0.678 -1.10 5.54
0.678 -1.05 5.64
0.678 -1.00 5.74
0.679 -5.00 -2.28
0.679 -4.95 -2.18
0.679 -4.90 -2.08
0.679 -4.85 -1.98
0.679 -4.80 -1.88
0.679 -4.75 -1.78
0.679 -4.70 -1.68
0.679 -4.65 -1.58
0.679 -4.60 -1.48
0.679 -4.55 -1.38
0.679 -4.50 -1.28
0.679 -4.45 -1.18
0.679 -4.40 -1.08
0.679 -4.35 -0.98
0.679 -4.30 -0.88
0.679 -4.25 -0.78
0.679 -4.20 -0.68
0.679 -4.15 -0.58
0.679 -4.10 -0.48
0.679 -4.05 -0.38
0.679 -4.00 -0.28
0.679 -3.95 -0.18
0.679 -3.90 -0.08
0.679 -3.85 0.02
0.679 -3.80 0.12
0.679 -3.75 0.22
0.679 -3.70 0.32
0.679 -3.65 0.42
0.679 -3.60 0.52
0.679 -3.55 0.62
0.679 -3.50 0.72
0.679 -3.45 0.82
0.679 -3.40 0.92
0.679 -3.35 1.02
0.679 -3.30 1.12
0.679 -3.25 1.22
0.679 -3.20 1.32
0.679 -3.15 1.42
0.679 -3.10 1.52
0.679 -3.05 1.62
0.679 -3.00 1.72
0.679 -2.95 1.82
0.679 -2.90 1.92
0.679 -2.85 2.02
0.679 -2.80 2.12
0.679 -2.75 2.22
0.679 -2.70 2.32
0.679 -2.65 2.42
0.679 -2.60 2.52
0.679 -2.55 2.62
0.679 -2.50 2.72
0.679 -2.45 2.82
0.679 -2.40 2.92
0.679 -2.35 3.02
0.679 -2.30 3.12
0.679 -2.25 3.22
0.679 -2.20 3.32
0.679 -2.15 3.42
0.679 -2.10 3.52
0.679 -2.05 3.62
0.679 -2.00 3.72
0.679 -1.95 3.82
0.679 -1.90 3.92
0.679 -1.85 4.02
0.679 -1.80 4.12
0.679 -1.75 4.22
0.679 -1.70 4.32
0.679 -1.65 4.42
0.679 -1.60 4.52
0.679 -1.55 4.62
0.679 -1.50 4.72
0.679 -1.45 4.82
0.679 -1.40 4.92
0.679 -1.35 5.02
0.679 -1.30 5.12
0.679 -1.25 5.22
0.679 -1.20 5.32
0.679 -1.15 5.42
0.679 -1.10 5.52
0.679 -1.05 5.62
0.679 -1.00 5.72
0.681 -5.00 -2.30
0.681 -4.95 -2.20
0.681 -4.90 -2.10
0.681 -4.85 -2.00
0.681 -4.80 -1.90
0.681 -4.75 -1.80
0.681 -4.70 -1.70
0.681 -4.65 -1.60
0.681 -4.60 -1.50
0.681 -4.55 -1.40
0.681 -4.50 -1.30
0.681 -4.45 -1.20
0.681 -4.40 -1.10
0.681 -4.35 -1.00
0.681 -4.30 -0.90
0.681 -4.25 -0.80
0.681 -4.20 -0.70
0.681 -4.15 -0.60
0.681 -4.10 -0.50
0.681 -4.05 -0.40
0.681 -4.00 -0.30
0.681 -3.95 -0.20
0.681 -3.90 -0.10
0.681 -3.85 0.00
0.681 -3.80 0.10
0.681 -3.75 0.20
0.681 -3.70 0.30
0.681 -3.65 0.40
0.681 -3.60 0.50
0.681 -3.55 0.60
0.681 -3.50 0.70
0.681 -3.45 0.80
0.681 -3.40 0.90
0.681 -3.35 1.00
0.681 -3.30 1.10
0.681 -3.25 1.20
0.681 -3.20 1.30
0.681 -3.15 1.40
0.681 -3.10 1.50
0.681 -3.05 1.60
0.681 -3.00 1.70
0.681 -2.95 1.80
0.681 -2.90 1.90
0.681 -2.85 2.00
0.681 -2.80 2.10
0.681 -2.75 2.20
0.681 -2.70 2.30
0.681 -2.65 2.40
0.681 -2.60 2.50
0.681 -2.55 2.60
0.681 -2.50 2.70
0.681 -2.45 2.80
0.681 -2.40 2.90
0.681 -2.35 3.00
0.681 -2.30 3.10
0.681 -2.25 3.20
0.681 -2.20 3.30
0.681 -2.15 3.40
0.681 -2.10 3.50
0.681 -2.05 3.60
0.681 -2.00 3.70
0.681 -1.95 3.80
0.681 -1.90 3.90
0.681 -1.85 4.00
0.681 -1.80 4.10
0.681 -1.75 4.20
0.681 -1.70 4.30
0.681 -1.65 4.40
0.681 -1.60 4.50
0.681 -1.55 4.60
0.681 -1.50 4.70
0.681 -1.45 4.80
0.681 -1.40 4.90
0.681 -1.35 5.00
0.681 -1.30 5.10
0.681 -1.25 5.20
0.681 -1.20 5.30
0.681 -1.15 5.40
0.681 -1.10 5.50
0.681 -1.05 5.60
0.681 -1.00 5.70
0.683 -5.00 -2.33
0.683 -4.95 -2.23
0.683 -4.90 -2.13
0.683 -4.85 -2.03
0.683 -4.80 -1.93
0.683 -4.75 -1.83
0.683 -4.70 -1.73
0.683 -4.65 -1.63
0.683 -4.60 -1.53
0.683 -4.55 -1.43
0.683 -4.50 -1.33
0.683 -4.45 -1.23
0.683 -4.40 -1.13
0.683 -4.35 -1.03
0.683 -4.30 -0.93
0.683 -4.25 -0.83
0.683 -4.20 -0.73
0.683 -4.15 -0.63
0.683 -4.10 -0.53
0.683 -4.05 -0.43
0.683 -4.00 -0.33
0.683 -3.95 -0.23
0.683 -3.90 -0.13
0.683 -3.85 -0.03
0.683 -3.80 0.07
0.683 -3.75 0.17
0.683 -3.70 0.27
0.683 -3.65 0.37
0.683 -3.60 0.47
0.683 -3.55 0.57
0.683 -3.50 0.67
0.683 -3.45 0.77
0.683 -3.40 0.87
0.683 -3.35 0.97
0.683 -3.30 1.07
0.683 -3.25 1.17
0.683 -3.20 1.27
0.683 -3.15 1.37
0.683 -3.10 1.47
0.683 -3.05 1.57
0.683 -3.00 1.67
0.683 -2.95 1.77
0.683 -2.90 1.87
0.683 -2.85 1.97
0.683 -2.80 2.07
0.683 -2.75 2.17
0.683 -2.70 2.27
0.683 -2.65 2.37
0.683 -2.60 2.47
0.683 -2.55 2.57
0.683 -2.50 2.67
0.683 -2.45 2.77
0.683 -2.40 2.87
0.683 -2.35 2.97
0.683 -2.30 3.07
0.683 -2.25 3.17
0.683 -2.20 3.27
0.683 -2.15 3.37
0.683 -2.10 3.47
0.683 -2.05 3.57
0.683 -2.00 3.67
0.683 -1.95 3.77
0.683 -1.90 3.87
0.683 -1.85 3.97
0.683 -1.80 4.07
0.683 -1.75 4.17
0.683 -1.70 4.27
0.683 -1.65 4.37
0.683 -1.60 4.47
0.683 -1.55 4.57
0.683 -1.50 4.67
0.683 -1.45 4.77
0.683 -1.40 4.87
0.683 -1.35 4.97
0.683 -1.30 5.07
0.683 -1.25 5.17
0.683 -1.20 5.27
0.683 -1.15 5.37
0.683 -1.10 5.47
0.683 -1.05 5.57
0.683 -1.00 5.67
0.685 -5.00 -2.37
0.685 -4.95 -2.27
0.685 -4.90 -2.17
0.685 -4.85 -2.07
0.685 -4.80 -1.97
0.685 -4.75 -1.87
0.685 -4.70 -1.77
0.685 -4.65 -1.67
0.685 -4.60 -1.57
0.685 -4.55 -1.47
0.685 -4.50 -1.37
0.685 -4.45 -1.27
0.685 -4.40 -1.17
0.685 -4.35 -1.07
0.685 -4.30 -0.97
0.685 -4.25 -0.87
0.685 -4.20 -0.77
0.685 -4.15 -0.67
0.685 -4.10 -0.57
0.685 -4.05 -0.47
0.685 -4.00 -0.37
0.685 -3.95 -0.27
0.685 -3.90 -0.17
0.685 -3.85 -0.07
0.685 -3.80 0.03
0.685 -3.75 0.13
0.685 -3.70 0.23
0.685 -3.65 0.33
0.685 -3.60 0.43
0.685 -3.55 0.53
0.685 -3.50 0.63
0.685 -3.45 0.73
0.685 -3.40 0.83
0.685 -3.35 0.93
0.685 -3.30 1.03
0.685 -3.25 1.13
0.685 -3.20 1.23
0.685 -3.15 1.33
0.685 -3.10 1.43
0.685 -3.05 1.53
0.685 -3.00 1.63
0.685 -2.95 1.73
0.685 -2.90 1.83
0.685 -2.85 1.93
0.685 -2.80 2.03
0.685 -2.75 2.13
0.685 -2.70 2.23
0.685 -2.65 2.33
0.685 -2.60 2.43
0.685 -2.55 2.53
0.685 -2.50 2.63
0.685 -2.45 2.73
0.685 -2.40 2.83
0.685 -2.35 2.93
0.685 -2.30 3.03
0.685 -2.25 3.13
0.685 -2.20 3.23
0.685 -2.15 3.33
0.685 -2.10 3.43
0.685 -2.05 3.53
0.685 -2.00 3.63
0.685 -1.95 3.73
0.685 -1.90 3.83
0.685 -1.85 3.93
0.685 -1.80 4.03
0.685 -1.75 4.13
0.685 -1.70 4.23
0.685 -1.65 4.33
0.685 -1.60 4.43
0.685 -1.55 4.53
0.685 -1.50 4.63
0.685 -1.45 4.73
0.685 -1.40 4.83
0.685 -1.35 4.93
0.685 -1.30 5.03
0.685 -1.25 5.13
0.685 -1.20 5.23
0.685 -1.15 5.33
0.685 -1.10 5.43
0.685 -1.05 5.53
0.685 -1.00 5.63
0.687 -5.00 -2.40
0.687 -4.95 -2.30
0.687 -4.90 -2.20
0.687 -4.85 -2.10
0.687 -4.80 -2.00
0.687 -4.75 -1.90
0.687 -4.70 -1.80
0.687 -4.65 -1.70
0.687 -4.60 -1.60
0.687 -4.55 -1.50
0.687 -4.50 -1.40
0.687 -4.45 -1.30
0.687 -4.40 -1.20
0.687 -4.35 -1.10
0.687 -4.30 -1.00
0.687 -4.25 -0.90
0.687 -4.20 -0.80
0.687 -4.15 -0.70
0.687 -4.10 -0.60
0.687 -4.05 -0.50
0.687 -4.00 -0.40
0.687 -3.95 -0.30
0.687 -3.90 -0.20
0.687 -3.85 -0.10
0.687 -3.80 0.00
0.687 -3.75 0.10
0.687 -3.70 0.20
0.687 -3.65 0.30
0.687 -3.60 0.40
0.687 -3.55 0.50
0.687 -3.50 0.60
0.687 -3.45 0.70
0.687 -3.40 0.80
0.687 -3.35 0.90
0.687 -3.30 1.00
0.687 -3.25 1.10
0.687 -3.20 1.20
0.687 -3.15 1.30
0.687 -3.10 1.40
0.687 -3.05 1.50
0.687 -3.00 1.60
0.687 -2.95 1.70
0.687 -2.90 1.80
0.687 -2.85 1.90
0.687 -2.80 2.00
0.687 -2.75 2.10
0.687 -2.70 2.20
0.687 -2.65 2.30
0.687 -2.60 2.40
0.687 -2.55 2.50
0.687 -2.50 2.60
0.687 -2.45 2.70
0.687 -2.40 2.80
0.687 -2.35 2.90
0.687 -2.30 3.00
0.687 -2.25 3.10
0.687 -2.20 3.20
0.687 -2.15 3.30
0.687 -2.10 3.40
0.687 -2.05 3.50
0.687 -2.00 3.60
0.687 -1.95 3.70
0.687 -1.90 3.80
0.687 -1.85 3.90
0.687 -1.80 4.00
0.687 -1.75 4.10
0.687 -1.70 4.20
0.687 -1.65 4.30
0.687 -1.60 4.40
0.687 -1.55 4.50
0.687 -1.50 4.60
0.687 -1.45 4.70
0.687 -1.40 4.80
0.687 -1.35 4.90
0.687 -1.30 5.00
0.687 -1.25 5.10
0.687 -1.20 5.20
0.687 -1.15 5.30
0.687 -1.10 5.40
0.687 -1.05 5.50
0.687 -1.00 5.60
0.688 -5.00 -2.43
0.688 -4.95 -2.33
0.688 -4.90 -2.23
0.688 -4.85 -2.13
0.688 -4.80 -2.03
0.688 -4.75 -1.93
0.688 -4.70 -1.83
0.688 -4.65 -1.73
0.688 -4.60 -1.63
0.688 -4.55 -1.53
0.688 -4.50 -1.43
0.688 -4.45 -1.33
0.688 -4.40 -1.23
0.688 -4.35 -1.13
0.688 -4.30 -1.03
0.688 -4.25 -0.93
0.688 -4.20 -0.83
0.688 -4.15 -0.73
0.688 -4.10 -0.63
0.688 -4.05 -0.53
0.688 -4.00 -0.43
0.688 -3.95 -0.33
0.688 -3.90 -0.23
0.688 -3.85 -0.13
0.688 -3.80 -0.03
0.688 -3.75 0.07
0.688 -3.70 0.17
0.688 -3.65 0.27
0.688 -3.60 0.37
0.688 -3.55 0.47
0.688 -3.50 0.57
0.688 -3.45 0.67
0.688 -3.40 0.77
0.688 -3.35 0.87
0.688 -3.30 0.97
0.688 -3.25 1.07
0.688 -3.20 1.17
0.688 -3.15 1.27
0.688 -3.10 1.37
0.688 -3.05 1.47
0.688 -3.00 1.57
0.688 -2.95 1.67
0.688 -2.90 1.77
0.688 -2.85 1.87
0.688 -2.80 1.97
0.688 -2.75 2.07
0.688 -2.70 2.17
0.688 -2.65 2.27
0.688 -2.60 2.37
0.688 -2.55 2.47
0.688 -2.50 2.57
0.688 -2.45 2.67
0.688 -2.40 2.77
0.688 -2.35 2.87
0.688 -2.30 2.97
0.688 -2.25 3.07
0.688 -2.20 3.17
0.688 -2.15 3.27
0.688 -2.10 3.37
0.688 -2.05 3.47
0.688 -2.00 3.57
0.688 -1.95 3.67
0.688 -1.90 3.77
0.688 -1.85 3.87
0.688 -1.80 3.97
0.688 -1.75 4.07
0.688 -1.70 4.17
0.688 -1.65 4.27
0.688 -1.60 4.37
0.688 -1.55 4.47
0.688 -1.50 4.57
0.688 -1.45 4.67
0.688 -1.40 4.77
0.688 -1.35 4.87
0.688 -1.30 4.97
0.688 -1.25 5.07
0.688 -1.20 5.17
0.688 -1.15 5.27
0.688 -1.10 5.37
0.688 -1.05 5.47
0.688 -1.00 5.57
0.690 -5.00 -2.45
0.690 -4.95 -2.35
0.690 -4.90 -2.25
0.690 -4.85 -2.15
0.690 -4.80 -2.05
0.690 -4.75 -1.95
0.690 -4.70 -1.85
0.690 -4.65 -1.75
0.690 -4.60 -1.65
0.690 -4.55 -1.55
0.690 -4.50 -1.45
0.690 -4.45 -1.35
0.690 -4.40 -1.25
0.690 -4.35 -1.15
0.690 -4.30 -1.05
0.690 -4.25 -0.95
0.690 -4.20 -0.85
0.690 -4.15 -0.75
0.690 -4.10 -0.65
0.690 -4.05 -0.55
0.690 -4.00 -0.45
0.690 -3.95 -0.35
0.690 -3.90 -0.25
0.690 -3.85 -0.15
0.690 -3.80 -0.05
0.690 -3.75 0.05
0.690 -3.70 0.15
0.690 -3.65 0.25
0.690 -3.60 0.35
0.690 -3.55 0.45
0.690 -3.50 0.55
0.690 -3.45 0.65
0.690 -3.40 0.75
0.690 -3.35 0.85
0.690 -3.30 0.95
0.690 -3.25 1.05
0.690 -3.20 1.15
0.690 -3.15 1.25
0.690 -3.10 1.35
0.690 -3.05 1.45
0.690 -3.00 1.55
0.690 -2.95 1.65
0.690 -2.90 1.75
0.690 -2.85 1.85
0.690 -2.80 1.95
0.690 -2.75 2.05
0.690 -2.70 2.15
0.690 -2.65 2.25
0.690 -2.60 2.35
0.690 -2.55 2.45
0.690 -2.50 2.55
0.690 -2.45 2.65
0.690 -2.40 2.75
0.690 -2.35 2.85
0.690 -2.30 2.95
0.690 -2.25 3.05
0.690 -2.20 3.15
0.690 -2.15 3.25
0.690 -2.10 3.35
0.690 -2.05 3.45
0.690 -2.00 3.55
0.690 -1.95 3.65
0.690 -1.90 3.75
0.690 -1.85 3.85
0.690 -1.80 3.95
0.690 -1.75 4.05
0.690 -1.70 4.15
0.690 -1.65 4.25
0.690 -1.60 4.35
0.690 -1.55 4.45
0.690 -1.50 4.55
0.690 -1.45 4.65
0.690 -1.40 4.75
0.690 -1.35 4.85
0.690 -1.30 4.95
0.690 -1.25 5.05
0.690 -1.20 5.15
0.690 -1.15 5.25
0.690 -1.10 5.35
0.690 -1.05 5.45
0.690 -1.00 5.55
0.692 -5.00 -2.48
0.692 -4.95 -2.38
0.692 -4.90 -2.28
0.692 -4.85 -2.18
0.692 -4.80 -2.08
0.692 -4.75 -1.98
0.692 -4.70 -1.88
0.692 -4.65 -1.78
0.692 -4.60 -1.68
0.692 -4.55 -1.58
0.692 -4.50 -1.48
0.692 -4.45 -1.38
0.692 -4.40 -1.28
0.692 -4.35 -1.18
0.692 -4.30 -1.08
0.692 -4.25 -0.98
0.692 -4.20 -0.88
0.692 -4.15 -0.78
0.692 -4.10 -0.68
0.692 -4.05 -0.58
0.692 -4.00 -0.48
0.692 -3.95 -0.38
0.692 -3.90 -0.28
0.692 -3.85 -0.18
0.692 -3.80 -0.08
0.692 -3.75 0.02
0.692 -3.70 0.12
0.692 -3.65 0.22
0.692 -3.60 0.32
0.692 -3.55 0.42
0.692 -3.50 0.52
0.692 -3.45 0.62
0.692 -3.40 0.72
0.692 -3.35 0.82
0.692 -3.30 0.92
0.692 -3.25 1.02
0.692 -3.20 1.12
0.692 -3.15 1.22
0.692 -3.10 1.32
0.692 -3.05 1.42
0.692 -3.00 1.52
0.692 -2.95 1.62
0.692 -2.90 1.72
0.692 -2.85 1.82
0.692 -2.80 1.92
0.692 -2.75 2.02
0.692 -2.70 2.12
0.692 -2.65 2.22
0.692 -2.60 2.32
0.692 -2.55 2.42
0.692 -2.50 2.52
0.692 -2.45 2.62
0.692 -2.40 2.72
0.692 -2.35 2.82
0.692 -2.30 2.92
0.692 -2.25 3.02
0.692 -2.20 3.12
0.692 -2.15 3.22
0.692 -2.10 3.32
0.692 -2.05 3.42
0.692 -2.00 3.52
0.692 -1.95 3.62
0.692 -1.90 3.72
0.692 -1.85 3.82
0.692 -1.80 3.92
0.692 -1.75 4.02
0.692 -1.70 4.12
0.692 -1.65 4.22
0.692 -1.60 4.32
0.692 -1.55 4.42
0.692 -1.50 4.52
0.692 -1.45 4.62
0.692 -1.40 4.72
0.692 -1.35 4.82
0.692 -1.30 4.92
0.692 -1.25 5.02
0.692 -1.20 5.12
0.692 -1.15 5.22
0.692 -1.10 5.32
0.692 -1.05 5.42
0.692 -1.00 5.52
0.694 -5.00 -2.51
0.694 -4.95 -2.41
0.694 -4.90 -2.31
0.694 -4.85 -2.21
0.694 -4.80 -2.11
0.694 -4.75 -2.01
0.694 -4.70 -1.91
0.694 -4.65 -1.81
0.694 -4.60 -1.71
0.694 -4.55 -1.61
0.694 -4.50 -1.51
0.694 -4.45 -1.41
0.694 -4.40 -1.31
0.694 -4.35 -1.21
0.694 -4.30 -1.11
0.694 -4.25 -1.01
0.694 -4.20 -0.91
0.694 -4.15 -0.81
0.694 -4.10 -0.71
0.694 -4.05 -0.61
0.694 -4.00 -0.51
0.694 -3.95 -0.41
0.694 -3.90 -0.31
0.694 -3.85 -0.21
0.694 -3.80 -0.11
0.694 -3.75 -0.01
0.694 -3.70 0.09
0.694 -3.65 0.19
0.694 -3.60 0.29
0.694 -3.55 0.39
0.694 -3.50 0.49
0.694 -3.45 0.59
0.694 -3.40 0.69
0.694 -3.35 0.79
0.694 -3.30 0.89
0.694 -3.25 0.99
0.694 -3.20 1.09
0.694 -3.15 1.19
0.694 -3.10 1.29
0.694 -3.05 1.39
0.694 -3.00 1.49
0.694 -2.95 1.59
0.694 -2.90 1.69
0.694 -2.85 1.79
0.694 -2.80 1.89
0.694 -2.75 1.99
0.694 -2.70 2.09
0.694 -2.65 2.19
0.694 -2.60 2.29
0.694 -2.55 2.39
0.694 -2.50 2.49
0.694 -2.45 2.59
0.694 -2.40 2.69
0.694 -2.35 2.79
0.694 -2.30 2.89
0.694 -2.25 2.99
0.694 -2.20 3.09
0.694 -2.15 3.19
0.694 -2.10 3.29
0.694 -2.05 3.39
0.694 -2.00 3.49
0.694 -1.95 3.59
0.694 -1.90 3.69
0.694 -1.85 3.79
0.694 -1.80 3.89
0.694 -1.75 3.99
0.694 -1.70 4.09
0.694 -1.65 4.19
0.694 -1.60 4.29
0.694 -1.55 4.39
0.694 -1.50 4.49
0.694 -1.45 4.59
0.694 -1.40 4.69
0.694 -1.35 4.79
0.694 -1.30 4.89
0.694 -1.25 4.99
0.694 -1.20 5.09
0.694 -1.15 5.19
0.694 -1.10 5.29
0.694 -1.05 5.39
0.694 -1.00 5.49
0.695 -5.00 -2.54
0.695 -4.95 -2.44
0.695 -4.90 -2.34
0.695 -4.85 -2.24
0.695 -4.80 -2.14
0.695 -4.75 -2.04
0.695 -4.70 -1.94
0.695 -4.65 -1.84
0.695 -4.60 -1.74
0.695 -4.55 -1.64
0.695 -4.50 -1.54
0.695 -4.45 -1.44
0.695 -4.40 -1.34
0.695 -4.35 -1.24
0.695 -4.30 -1.14
0.695 -4.25 -1.04
0.695 -4.20 -0.94
0.695 -4.15 -0.84
0.695 -4.10 -0.74
0.695 -4.05 -0.64
0.695 -4.00 -0.54
0.695 -3.95 -0.44
0.695 -3.90 -0.34
0.695 -3.85 -0.24
0.695 -3.80 -0.14
0.695 -3.75 -0.04
0.695 -3.70 0.06
0.695 -3.65 0.16
0.695 -3.60 0.26
0.695 -3.55 0.36
0.695 -3.50 0.46
0.695 -3.45 0.56
0.695 -3.40 0.66
0.695 -3.35 0.76
0.695 -3.30 0.86
0.695 -3.25 0.96
0.695 -3.20 1.06
0.695 -3.15 1.16
0.695 -3.10 1.26
0.695 -3.05 1.36
0.695 -3.00 1.46
0.695 -2.95 1.56
0.695 -2.90 1.66
0.695 -2.85 1.76
0.695 -2.80 1.86
0.695 -2.75 1.96
0.695 -2.70 2.06
0.695 -2.65 2.16
0.695 -2.60 2.26
0.695 -2.55 2.36
0.695 -2.50 2.46
0.695 -2.45 2.56
0.695 -2.40 2.66
0.695 -2.35 2.76
0.695 -2.30 2.86
0.695 -2.25 2.96
0.695 -2.20 3.06
0.695 -2.15 3.16
0.695 -2.10 3.26
0.695 -2.05 3.36
0.695 -2.00 3.46
0.695 -1.95 3.56
0.695 -1.90 3.66
0.695 -1.85 3.76
0.695 -1.80 3.86
0.695 -1.75 3.96
0.695 -1.70 4.06
0.695 -1.65 4.16
0.695 -1.60 4.26
0.695 -1.55 4.36
0.695 -1.50 4.46
0.695 -1.45 4.56
0.695 -1.40 4.66
0.695 -1.35 4.76
0.695 -1.30 4.86
0.695 -1.25 4.96
0.695 -1.20 5.06
0.695 -1.15 5.16
0.695 -1.10 5.26
0.695 -1.05 5.36
0.695 -1.00 5.46
0.697 -5.00 -2.56
0.697 -4.95 -2.46
0.697 -4.90 -2.36
0.697 -4.85 -2.26
0.697 -4.80 -2.16
0.697 -4.75 -2.06
0.697 -4.70 -1.96
0.697 -4.65 -1.86
0.697 -4.60 -1.76
0.697 -4.55 -1.66
0.697 -4.50 -1.56
0.697 -4.45 -1.46
0.697 -4.40 -1.36
0.697 -4.35 -1.26
0.697 -4.30 -1.16
0.697 -4.25 -1.06
0.697 -4.20 -0.96
0.697 -4.15 -0.86
0.697 -4.10 -0.76
0.697 -4.05 -0.66
0.697 -4.00 -0.56
0.697 -3.95 -0.46
0.697 -3.90 -0.36
0.697 -3.85 -0.26
0.697 -3.80 -0.16
0.697 -3.75 -0.06
0.697 -3.70 0.04
0.697 -3.65 0.14
0.697 -3.60 0.24
0.697 -3.55 0.34
0.697 -3.50 0.44
0.697 -3.45 0.54
0.697 -3.40 0.64
0.697 -3.35 0.74
0.697 -3.30 0.84
0.697 -3.25 0.94
0.697 -3.20 1.04
0.697 -3.15 1.14
0.697 -3.10 1.24
0.697 -3.05 1.34
0.697 -3.00 1.44
0.697 -2.95 1.54
0.697 -2.90 1.64
0.697 -2.85 1.74
0.697 -2.80 1.84
0.697 -2.75 1.94
0.697 -2.70 2.04
0.697 -2.65 2.14
0.697 -2.60 2.24
0.697 -2.55 2.34
0.697 -2.50 2.44
0.697 -2.45 2.54
0.697 -2.40 2.64
0.697 -2.35 2.74
0.697 -2.30 2.84
0.697 -2.25 2.94
0.697 -2.20 3.04
0.697 -2.15 3.14
0.697 -2.10 3.24
0.697 -2.05 3.34
0.697 -2.00 3.44
0.697 -1.95 3.54
0.697 -1.90 3.64
0.697 -1.85 3.74
0.697 -1.80 3.84
0.697 -1.75 3.94
0.697 -1.70 4.04
0.697 -1.65 4.14
0.697 -1.60 4.24
0.697 -1.55 4.34
0.697 -1.50 4.44
0.697 -1.45 4.54
0.697 -1.40 4.64
0.697 -1.35 4.74
0.697 -1.30 4.84
0.697 -1.25 4.94
0.697 -1.20 5.04
0.697 -1.15 5.14
0.697 -1.10 5.24
0.697 -1.05 5.34
0.697 -1.00 5.44
0.699 -5.00 -2.59
0.699 -4.95 -2.49
0.699 -4.90 -2.39
0.699 -4.85 -2.29
0.699 -4.80 -2.19
0.699 -4.75 -2.09
0.699 -4.70 -1.99
0.699 -4.65 -1.89
0.699 -4.60 -1.79
0.699 -4.55 -1.69
0.699 -4.50 -1.59
0.699 -4.45 -1.49
0.699 -4.40 -1.39
0.699 -4.35 -1.29
0.699 -4.30 -1.19
0.699 -4.25 -1.09
0.699 -4.20 -0.99
0.699 -4.15 -0.89
0.699 -4.10 -0.79
0.699 -4.05 -0.69
0.699 -4.00 -0.59
0.699 -3.95 -0.49
0.699 -3.90 -0.39
0.699 -3.85 -0.29
0.699 -3.80 -0.19
0.699 -3.75 -0.09
0.699 -3.70 0.01
0.699 -3.65 0.11
0.699 -3.60 0.21
0.699 -3.55 0.31
0.699 -3.50 0.41
0.699 -3.45 0.51
0.699 -3.40 0.61
0.699 -3.35 0.71
0.699 -3.30 0.81
0.699 -3.25 0.91
0.699 -3.20 1.01
0.699 -3.15 1.11
0.699 -3.10 1.21
0.699 -3.05 1.31
0.699 -3.00 1.41
0.699 -2.95 1.51
0.699 -2.90 1.61
0.699 -2.85 1.71
0.699 -2.80 1.81
0.699 -2.75 1.91
0.699 -2.70 2.01
0.699 -2.65 2.11
0.699 -2.60 2.21
0.699 -2.55 2.31
0.699 -2.50 2.41
0.699 -2.45 2.51
0.699 -2.40 2.61
0.699 -2.35 2.71
0.699 -2.30 2.81
0.699 -2.25 2.91
0.699 -2.20 3.01
0.699 -2.15 3.11
0.699 -2.10 3.21
0.699 -2.05 3.31
0.699 -2.00 3.41
0.699 -1.95 3.51
0.699 -1.90 3.61
0.699 -1.85 3.71
0.699 -1.80 3.81
0.699 -1.75 3.91
0.699 -1.70 4.01
0.699 -1.65 4.11
0.699 -1.60 4.21
0.699 -1.55 4.31
0.699 -1.50 4.41
0.699 -1.45 4.51
0.699 -1.40 4.61
0.699 -1.35 4.71
0.699 -1.30 4.81
0.699 -1.25 4.91
0.699 -1.20 5.01
0.699 -1.15 5.11
0.699 -1.10 5.21
0.699 -1.05 5.31
0.699 -1.00 5.41
0.701 -5.00 -2.61
0.701 -4.95 -2.51
0.701 -4.90 -2.41
0.701 -4.85 -2.31
0.701 -4.80 -2.21
0.701 -4.75 -2.11
0.701 -4.70 -2.01
0.701 -4.65 -1.91
0.701 -4.60 -1.81
0.701 -4.55 -1.71
0.701 -4.50 -1.61
0.701 -4.45 -1.51
0.701 -4.40 -1.41
0.701 -4.35 -1.31
0.701 -4.30 -1.21
0.701 -4.25 -1.11
0.701 -4.20 -1.01
0.701 -4.15 -0.91
0.701 -4.10 -0.81
0.701 -4.05 -0.71
0.701 -4.00 -0.61
0.701 -3.95 -0.51
0.701 -3.90 -0.41
0.701 -3.85 -0.31
0.701 -3.80 -0.21
0.701 -3.75 -0.11
0.701 -3.70 -0.01
0.701 -3.65 0.09
0.701 -3.60 0.19
0.701 -3.55 0.29
0.701 -3.50 0.39
0.701 -3.45 0.49
0.701 -3.40 0.59
0.701 -3.35 0.69
0.701 -3.30 0.79
0.701 -3.25 0.89
0.701 -3.20 0.99
0.701 -3.15 1.09
0.701 -3.10 1.19
0.701 -3.05 1.29
0.701 -3.00 1.39
0.701 -2.95 1.49
0.701 -2.90 1.59
0.701 -2.85 1.69
0.701 -2.80 1.79
0.701 -2.75 1.89
0.701 -2.70 1.99
0.701 -2.65 2.09
0.701 -2.60 2.19
0.701 -2.55 2.29
0.701 -2.50 2.39
0.701 -2.45 2.49
0.701 -2.40 2.59
0.701 -2.35 2.69
0.701 -2.30 2.79
0.701 -2.25 2.89
0.701 -2.20 2.99
0.701 -2.15 3.09
0.701 -2.10 3.19
0.701 -2.05 3.29
0.701 -2.00 3.39
0.701 -1.95 3.49
0.701 -1.90 3.59
0.701 -1.85 3.69
0.701 -1.80 3.79
0.701 -1.75 3.89
0.701 -1.70 3.99
0.701 -1.65 4.09
0.701 -1.60 4.19
0.701 -1.55 4.29
0.701 -1.50 4.39
0.701 -1.45 4.49
0.701 -1.40 4.59
0.701 -1.35 4.69
0.701 -1.30 4.79
0.701 -1.25 4.89
0.701 -1.20 4.99
0.701 -1.15 5.09
0.701 -1.10 5.19
0.701 -1.05 5.29
0.701 -1.00 5.39
0.702 -5.00 -2.63
0.702 -4.95 -2.53
0.702 -4.90 -2.43
0.702 -4.85 -2.33
0.702 -4.80 -2.23
0.702 -4.75 -2.13
0.702 -4.70 -2.03
0.702 -4.65 -1.93
0.702 -4.60 -1.83
0.702 -4.55 -1.73
0.702 -4.50 -1.63
0.702 -4.45 -1.53
0.702 -4.40 -1.43
0.702 -4.35 -1.33
0.702 -4.30 -1.23
0.702 -4.25 -1.13
0.702 -4.20 -1.03
0.702 -4.15 -0.93
0.702 -4.10 -0.83
0.702 -4.05 -0.73
0.702 -4.00 -0.63
0.702 -3.95 -0.53
0.702 -3.90 -0.43
0.702 -3.85 -0.33
0.702 -3.80 -0.23
0.702 -3.75 -0.13
0.702 -3.70 -0.03
0.702 -3.65 0.07
0.702 -3.60 0.17
0.702 -3.55 0.27
0.702 -3.50 0.37
0.702 -3.45 0.47
0.702 -3.40 0.57
0.702 -3.35 0.67
0.702 -3.30 0.77
0.702 -3.25 0.87
0.702 -3.20 0.97
0.702 -3.15 1.07
0.702 -3.10 1.17
0.702 -3.05 1.27
0.702 -3.00 1.37
0.702 -2.95 1.47
0.702 -2.90 1.57
0.702 -2.85 1.67
0.702 -2.80 1.77
0.702 -2.75 1.87
0.702 -2.70 1.97
0.702 -2.65 2.07
0.702 -2.60 2.17
0.702 -2.55 2.27
0.702 -2.50 2.37
0.702 -2.45 2.47
0.702 -2.40 2.57
0.702 -2.35 2.67
0.702 -2.30 2.77
0.702 -2.25 2.87
0.702 -2.20 2.97
0.702 -2.15 3.07
0.702 -2.10 3.17
0.702 -2.05 3.27
0.702 -2.00 3.37
0.702 -1.95 3.47
0.702 -1.90 3.57
0.702 -1.85 3.67
0.702 -1.80 3.77
0.702 -1.75 3.87
0.702 -1.70 3.97
0.702 -1.65 4.07
0.702 -1.60 4.17
0.702 -1.55 4.27
0.702 -1.50 4.37
0.702 -1.45 4.47
0.702 -1.40 4.57
0.702 -1.35 4.67
0.702 -1.30 4.77
0.702 -1.25 4.87
0.702 -1.20 4.97
0.702 -1.15 5.07
0.702 -1.10 5.17
0.702 -1.05 5.27
0.702 -1.00 5.37
0.704 -5.00 -2.65
0.704 -4.95 -2.55
0.704 -4.90 -2.45
0.704 -4.85 -2.35
0.704 -4.80 -2.25
0.704 -4.75 -2.15
0.704 -4.70 -2.05
0.704 -4.65 -1.95
0.704 -4.60 -1.85
0.704 -4.55 -1.75
0.704 -4.50 -1.65
0.704 -4.45 -1.55
0.704 -4.40 -1.45
0.704 -4.35 -1.35
0.704 -4.30 -1.25
0.704 -4.25 -1.15
0.704 -4.20 -1.05
0.704 -4.15 -0.95
0.704 -4.10 -0.85
0.704 -4.05 -0.75
0.704 -4.00 -0.65
0.704 -3.95 -0.55
0.704 -3.90 -0.45
0.704 -3.85 -0.35
0.704 -3.80 -0.25
0.704 -3.75 -0.15
0.704 -3.70 -0.05
0.704 -3.65 0.05
0.704 -3.60 0.15
0.704 -3.55 0.25
0.704 -3.50 0.35
0.704 -3.45 0.45
0.704 -3.40 0.55
0.704 -3.35 0.65
0.704 -3.30 0.75
0.704 -3.25 0.85
0.704 -3.20 0.95
0.704 -3.15 1.05
0.704 -3.10 1.15
0.704 -3.05 1.25
0.704 -3.00 1.35
0.704 -2.95 1.45
0.704 -2.90 1.55
0.704 -2.85 1.65
0.704 -2.80 1.75
0.704 -2.75 1.85
0.704 -2.70 1.95
0.704 -2.65 2.05
0.704 -2.60 2.15
0.704 -2.55 2.25
0.704 -2.50 2.35
0.704 -2.45 2.45
0.704 -2.40 2.55
0.704 -2.35 2.65
0.704 -2.30 2.75
0.704 -2.25 2.85
0.704 -2.20 2.95
0.704 -2.15 3.05
0.704 -2.10 3.15
0.704 -2.05 3.25
0.704 -2.00 3.35
0.704 -1.95 3.45
0.704 -1.90 3.55
0.704 -1.85 3.65
0.704 -1.80 3.75
0.704 -1.75 3.85
0.704 -1.70 3.95
0.704 -1.65 4.05
0.704 -1.60 4.15
0.704 -1.55 4.25
0.704 -1.50 4.35
0.704 -1.45 4.45
0.704 -1.40 4.55
0.704 -1.35 4.65
0.704 -1.30 4.75
0.704 -1.25 4.85
0.704 -1.20 4.95
0.704 -1.15 5.05
0.704 -1.10 5.15
0.704 -1.05 5.25
0.704 -1.00 5.35
0.706 -5.00 -2.67
0.706 -4.95 -2.57
0.706 -4.90 -2.47
0.706 -4.85 -2.37
0.706 -4.80 -2.27
0.706 -4.75 -2.17
0.706 -4.70 -2.07
0.706 -4.65 -1.97
0.706 -4.60 -1.87
0.706 -4.55 -1.77
0.706 -4.50 -1.67
0.706 -4.45 -1.57
0.706 -4.40 -1.47
0.706 -4.35 -1.37
0.706 -4.30 -1.27
0.706 -4.25 -1.17
0.706 -4.20 -1.07
0.706 -4.15 -0.97
0.706 -4.10 -0.87
0.706 -4.05 -0.77
0.706 -4.00 -0.67
0.706 -3.95 -0.57
0.706 -3.90 -0.47
0.706 -3.85 -0.37
0.706 -3.80 -0.27
0.706 -3.75 -0.17
0.706 -3.70 -0.07
0.706 -3.65 0.03
0.706 -3.60 0.13
0.706 -3.55 0.23
0.706 -3.50 0.33
0.706 -3.45 0.43
0.706 -3.40 0.53
0.706 -3.35 0.63
0.706 -3.30 0.73
0.706 -3.25 0.83
0.706 -3.20 0.93
0.706 -3.15 1.03
0.706 -3.10 1.13
0.706 -3.05 1.23
0.706 -3.00 1.33
0.706 -2.95 1.43
0.706 -2.90 1.53
0.706 -2.85 1.63
0.706 -2.80 1.73
0.706 -2.75 1.83
0.706 -2.70 1.93
0.706 -2.65 2.03
0.706 -2.60 2.13
0.706 -2.55 2.23
0.706 -2.50 2.33
0.706 -2.45 2.43
0.706 -2.40 2.53
0.706 -2.35 2.63
0.706 -2.30 2.73
0.706 -2.25 2.83
0.706 -2.20 2.93
0.706 -2.15 3.03
0.706 -2.10 3.13
0.706 -2.05 3.23
0.706 -2.00 3.33
0.706 -1.95 3.43
0.706 -1.90 3.53
0.706 -1.85 3.63
0.706 -1.80 3.73
0.706 -1.75 3.83
0.706 -1.70 3.93
0.706 -1.65 4.03
0.706 -1.60 4.13
0.706 -1.55 4.23
0.706 -1.50 4.33
0.706 -1.45 4.43
0.706 -1.40 4.53
0.706 -1.35 4.63
0.706 -1.30 4.73
0.706 -1.25 4.83
0.706 -1.20 4.93
0.706 -1.15 5.03
0.706 -1.10 5.13
0.706 -1.05 5.23
0.706 -1.00 5.33
0.708 -5.00 -2.69
0.708 -4.95 -2.59
0.708 -4.90 -2.49
0.708 -4.85 -2.39
0.708 -4.80 -2.29
0.708 -4.75 -2.19
0.708 -4.70 -2.09
0.708 -4.65 -1.99
0.708 -4.60 -1.89
0.708 -4.55 -1.79
0.708 -4.50 -1.69
0.708 -4.45 -1.59
0.708 -4.40 -1.49
0.708 -4.35 -1.39
0.708 -4.30 -1.29
0.708 -4.25 -1.19
0.708 -4.20 -1.09
0.708 -4.15 -0.99
0.708 -4.10 -0.89
0.708 -4.05 -0.79
0.708 -4.00 -0.69
0.708 -3.95 -0.59
0.708 -3.90 -0.49
0.708 -3.85 -0.39
0.708 -3.80 -0.29
0.708 -3.75 -0.19
0.708 -3.70 -0.09
0.708 -3.65 0.01
0.708 -3.60 0.11
0.708 -3.55 0.21
0.708 -3.50 0.31
0.708 -3.45 0.41
0.708 -3.40 0.51
0.708 -3.35 0.61
0.708 -3.30 0.71
0.708 -3.25 0.81
0.708 -3.20 0.91
0.708 -3.15 1.01
0.708 -3.10 1.11
0.708 -3.05 1.21
0.708 -3.00 1.31
0.708 -2.95 1.41
0.708 -2.90 1.51
0.708 -2.85 1.61
0.708 -2.80 1.71
0.708 -2.75 1.81
0.708 -2.70 1.91
0.708 -2.65 2.01
0.708 -2.60 2.11
0.708 -2.55 2.21
0.708 -2.50 2.31
0.708 -2.45 2.41
0.708 -2.40 2.51
0.708 -2.35 2.61
0.708 -2.30 2.71
0.708 -2.25 2.81
0.708 -2.20 2.91
0.708 -2.15 3.01
0.708 -2.10 3.11
0.708 -2.05 3.21
0.708 -2.00 3.31
0.708 -1.95 3.41
0.708 -1.90 3.51
0.708 -1.85 3.61
0.708 -1.80 3.71
0.708 -1.75 3.81
0.708 -1.70 3.91
0.708 -1.65 4.01
0.708 -1.60 4.11
0.708 -1.55 4.21
0.708 -1.50 4.31
0.708 -1.45 4.41
0.708 -1.40 4.51
0.708 -1.35 4.61
0.708 -1.30 4.71
0.708 -1.25 4.81
0.708 -1.20 4.91
0.708 -1.15 5.01
0.708 -1.10 5.11
0.708 -1.05 5.21
0.708 -1.00 5.31
0.709 -5.00 -2.71
0.709 -4.95 -2.61
0.709 -4.90 -2.51
0.709 -4.85 -2.41
0.709 -4.80 -2.31
0.709 -4.75 -2.21
0.709 -4.70 -2.11
0.709 -4.65 -2.01
0.709 -4.60 -1.91
0.709 -4.55 -1.81
0.709 -4.50 -1.71
0.709 -4.45 -1.61
0.709 -4.40 -1.51
0.709 -4.35 -1.41
0.709 -4.30 -1.31
0.709 -4.25 -1.21
0.709 -4.20 -1.11
0.709 -4.15 -1.01
0.709 -4.10 -0.91
0.709 -4.05 -0.81
0.709 -4.00 -0.71
0.709 -3.95 -0.61
0.709 -3.90 -0.51
0.709 -3.85 -0.41
0.709 -3.80 -0.31
0.709 -3.75 -0.21
0.709 -3.70 -0.11
0.709 -3.65 -0.01
0.709 -3.60 0.09
0.709 -3.55 0.19
0.709 -3.50 0.29
0.709 -3.45 0.39
0.709 -3.40 0.49
0.709 -3.35 0.59
0.709 -3.30 0.69
0.709 -3.25 0.79
0.709 -3.20 0.89
0.709 -3.15 0.99
0.709 -3.10 1.09
0.709 -3.05 1.19
0.709 -3.00 1.29
0.709 -2.95 1.39
0.709 -2.90 1.49
0.709 -2.85 1.59
0.709 -2.80 1.69
0.709 -2.75 1.79
0.709 -2.70 1.89
0.709 -2.65 1.99
0.709 -2.60 2.09
0.709 -2.55 2.19
0.709 -2.50 2.29
0.709 -2.45 2.39
0.709 -2.40 2.49
0.709 -2.35 2.59
0.709 -2.30 2.69
0.709 -2.25 2.79
0.709 -2.20 2.89
0.709 -2.15 2.99
0.709 -2.10 3.09
0.709 -2.05 3.19
0.709 -2.00 3.29
0.709 -1.95 3.39
0.709 -1.90 3.49
0.709 -1.85 3.59
0.709 -1.80 3.69
0.709 -1.75 3.79
0.709 -1.70 3.89
0.709 -1.65 3.99
0.709 -1.60 4.09
0.709 -1.55 4.19
0.709 -1.50 4.29
0.709 -1.45 4.39
0.709 -1.40 4.49
0.709 -1.35 4.59
0.709 -1.30 4.69
0.709 -1.25 4.79
0.709 -1.20 4.89
0.709 -1.15 4.99
0.709 -1.10 5.09
0.709 -1.05 5.19
0.709 -1.00 5.29
0.711 -5.00 -2.72
0.711 -4.95 -2.62
0.711 -4.90 -2.52
0.711 -4.85 -2.42
0.711 -4.80 -2.32
0.711 -4.75 -2.22
0.711 -4.70 -2.12
0.711 -4.65 -2.02
0.711 -4.60 -1.92
0.711 -4.55 -1.82
0.711 -4.50 -1.72
0.711 -4.45 -1.62
0.711 -4.40 -1.52
0.711 -4.35 -1.42
0.711 -4.30 -1.32
0.711 -4.25 -1.22
0.711 -4.20 -1.12
0.711 -4.15 -1.02
0.711 -4.10 -0.92
0.711 -4.05 -0.82
0.711 -4.00 -0.72
0.711 -3.95 -0.62
0.711 -3.90 -0.52
0.711 -3.85 -0.42
0.711 -3.80 -0.32
0.711 -3.75 -0.22
0.711 -3.70 -0.12
0.711 -3.65 -0.02
0.711 -3.60 0.08
0.711 -3.55 0.18
0.711 -3.50 0.28
0.711 -3.45 0.38
0.711 -3.40 0.48
0.711 -3.35 0.58
0.711 -3.30 0.68
0.711 -3.25 0.78
0.711 -3.20 0.88
0.711 -3.15 0.98
0.711 -3.10 1.08
0.711 -3.05 1.18
0.711 -3.00 1.28
0.711 -2.95 1.38
0.711 -2.90 1.48
0.711 -2.85 1.58
0.711 -2.80 1.68
0.711 -2.75 1.78
0.711 -2.70 1.88
0.711 -2.65 1.98
0.711 -2.60 2.08
0.711 -2.55 2.18
0.711 -2.50 2.28
0.711 -2.45 2.38
0.711 -2.40 2.48
0.711 -2.35 2.58
0.711 -2.30 2.68
0.711 -2.25 2.78
0.711 -2.20 2.88
0.711 -2.15 2.98
0.711 -2.10 3.08
0.711 -2.05 3.18
0.711 -2.00 3.28
0.711 -1.95 3.38
0.711 -1.90 3.48
0.711 -1.85 3.58
0.711 -1.80 3.68
0.711 -1.75 3.78
0.711 -1.70 3.88
0.711 -1.65 3.98
0.711 -1.60 4.08
0.711 -1.55 4.18
0.711 -1.50 4.28
0.711 -1.45 4.38
0.711 -1.40 4.48
0.711 -1.35 4.58
0.711 -1.30 4.68
0.711 -1.25 4.78
0.711 -1.20 4.88
0.711 -1.15 4.98
0.711 -1.10 5.08
0.711 -1.05 5.18
0.711 -1.00 5.28
0.713 -5.00 -2.74
0.713 -4.95 -2.64
0.713 -4.90 -2.54
0.713 -4.85 -2.44
0.713 -4.80 -2.34
0.713 -4.75 -2.24
0.713 -4.70 -2.14
0.713 -4.65 -2.04
0.713 -4.60 -1.94
0.713 -4.55 -1.84
0.713 -4.50 -1.74
0.713 -4.45 -1.64
0.713 -4.40 -1.54
0.713 -4.35 -1.44
0.713 -4.30 -1.34
0.713 -4.25 -1.24
0.713 -4.20 -1.14
0.713 -4.15 -1.04
0.713 -4.10 -0.94
0.713 -4.05 -0.84
0.713 -4.00 -0.74
0.713 -3.95 -0.64
0.713 -3.90 -0.54
0.713 -3.85 -0.44
0.713 -3.80 -0.34
0.713 -3.75 -0.24
0.713 -3.70 -0.14
0.713 -3.65 -0.04
0.713 -3.60 0.06
0.713 -3.55 0.16
0.713 -3.50 0.26
0.713 -3.45 0.36
0.713 -3.40 0.46
0.713 -3.35 0.56
0.713 -3.30 0.66
0.713 -3.25 0.76
0.713 -3.20 0.86
0.713 -3.15 0.96
0.713 -3.10 1.06
0.713 -3.05 1.16
0.713 -3.00 1.26
0.713 -2.95 1.36
0.713 -2.90 1.46
0.713 -2.85 1.56
0.713 -2.80 1.66
0.713 -2.75 1.76
0.713 -2.70 1.86
0.713 -2.65 1.96
0.713 -2.60 2.06
0.713 -2.55 2.16
0.713 -2.50 2.26
0.713 -2.45 2.36
0.713 -2.40 2.46
0.713 -2.35 2.56
0.713 -2.30 2.66
0.713 -2.25 2.76
0.713 -2.20 2.86
0.713 -2.15 2.96
0.713 -2.10 3.06
0.713 -2.05 3.16
0.713 -2.00 3.26
0.713 -1.95 3.36
0.713 -1.90 3.46
0.713 -1.85 3.56
0.713 -1.80 3.66
0.713 -1.75 3.76
0.713 -1.70 3.86
0.713 -1.65 3.96
0.713 -1.60 4.06
0.713 -1.55 4.16
0.713 -1.50 4.26
0.713 -1.45 4.36
0.713 -1.40 4.46
0.713 -1.35 4.56
0.713 -1.30 4.66
0.713 -1.25 4.76
0.713 -1.20 4.86
0.713 -1.15 4.96
0.713 -1.10 5.06
0.713 -1.05 5.16
0.713 -1.00 5.26
0.714 -5.00 -2.75
0.714 -4.95 -2.65
0.714 -4.90 -2.55
0.714 -4.85 -2.45
0.714 -4.80 -2.35
0.714 -4.75 -2.25
0.714 -4.70 -2.15
0.714 -4.65 -2.05
0.714 -4.60 -1.95
0.714 -4.55 -1.85
0.714 -4.50 -1.75
0.714 -4.45 -1.65
0.714 -4.40 -1.55
0.714 -4.35 -1.45
0.714 -4.30 -1.35
0.714 -4.25 -1.25
0.714 -4.20 -1.15
0.714 -4.15 -1.05
0.714 -4.10 -0.95
0.714 -4.05 -0.85
0.714 -4.00 -0.75
0.714 -3.95 -0.65
0.714 -3.90 -0.55
0.714 -3.85 -0.45
0.714 -3.80 -0.35
0.714 -3.75 -0.25
0.714 -3.70 -0.15
0.714 -3.65 -0.05
0.714 -3.60 0.05
0.714 -3.55 0.15
0.714 -3.50 0.25
0.714 -3.45 0.35
0.714 -3.40 0.45
0.714 -3.35 0.55
0.714 -3.30 0.65
0.714 -3.25 0.75
0.714 -3.20 0.85
0.714 -3.15 0.95
0.714 -3.10 1.05
0.714 -3.05 1.15
0.714 -3.00 1.25
0.714 -2.95 1.35
0.714 -2.90 1.45
0.714 -2.85 1.55
0.714 -2.80 1.65
0.714 -2.75 1.75
0.714 -2.70 1.85
0.714 -2.65 1.95
0.714 -2.60 2.05
0.714 -2.55 2.15
0.714 -2.50 2.25
0.714 -2.45 2.35
0.714 -2.40 2.45
0.714 -2.35 2.55
0.714 -2.30 2.65
0.714 -2.25 2.75
0.714 -2.20 2.85
0.714 -2.15 2.95
0.714 -2.10 3.05
0.714 -2.05 3.15
0.714 -2.00 3.25
0.714 -1.95 3.35
0.714 -1.90 3.45
0.714 -1.85 3.55
0.714 -1.80 3.65
0.714 -1.75 3.75
0.714 -1.70 3.85
0.714 -1.65 3.95
0.714 -1.60 4.05
0.714 -1.55 4.15
0.714 -1.50 4.25
0.714 -1.45 4.35
0.714 -1.40 4.45
0.714 -1.35 4.55
0.714 -1.30 4.65
0.714 -1.25 4.75
0.714 -1.20 4.85
0.714 -1.15 4.95
0.714 -1.10 5.05
0.714 -1.05 5.15
0.714 -1.00 5.25
0.716 -5.00 -2.77
0.716 -4.95 -2.67
0.716 -4.90 -2.57
0.716 -4.85 -2.47
0.716 -4.80 -2.37
0.716 -4.75 -2.27
0.716 -4.70 -2.17
0.716 -4.65 -2.07
0.716 -4.60 -1.97
0.716 -4.55 -1.87
0.716 -4.50 -1.77
0.716 -4.45 -1.67
0.716 -4.40 -1.57
0.716 -4.35 -1.47
0.716 -4.30 -1.37
0.716 -4.25 -1.27
0.716 -4.20 -1.17
0.716 -4.15 -1.07
0.716 -4.10 -0.97
0.716 -4.05 -0.87
0.716 -4.00 -0.77
0.716 -3.95 -0.67
0.716 -3.90 -0.57
0.716 -3.85 -0.47
0.716 -3.80 -0.37
0.716 -3.75 -0.27
0.716 -3.70 -0.17
0.716 -3.65 -0.07
0.716 -3.60 0.03
0.716 -3.55 0.13
0.716 -3.50 0.23
0.716 -3.45 0.33
0.716 -3.40 0.43
0.716 -3.35 0.53
0.716 -3.30 0.63
0.716 -3.25 0.73
0.716 -3.20 0.83
0.716 -3.15 0.93
0.716 -3.10 1.03
0.716 -3.05 1.13
0.716 -3.00 1.23
0.716 -2.95 1.33
0.716 -2.90 1.43
0.716 -2.85 1.53
0.716 -2.80 1.63
0.716 -2.75 1.73
0.716 -2.70 1.83
0.716 -2.65 1.93
0.716 -2.60 2.03
0.716 -2.55 2.13
0.716 -2.50 2.23
0.716 -2.45 2.33
0.716 -2.40 2.43
0.716 -2.35 2.53
0.716 -2.30 2.63
0.716 -2.25 2.73
0.716 -2.20 2.83
0.716 -2.15 2.93
0.716 -2.10 3.03
0.716 -2.05 3.13
0.716 -2.00 3.23
0.716 -1.95 3.33
0.716 -1.90 3.43
0.716 -1.85 3.53
0.716 -1.80 3.63
0.716 -1.75 3.73
0.716 -1.70 3.83
0.716 -1.65 3.93
0.716 -1.60 4.03
0.716 -1.55 4.13
0.716 -1.50 4.23
0.716 -1.45 4.33
0.716 -1.40 4.43
0.716 -1.35 4.53
0.716 -1.30 4.63
0.716 -1.25 4.73
0.716 -1.20 4.83
0.716 -1.15 4.93
0.716 -1.10 5.03
0.716 -1.05 5.13
0.716 -1.00 5.23
0.718 -5.00 -2.78
0.718 -4.95 -2.68
0.718 -4.90 -2.58
0.718 -4.85 -2.48
0.718 -4.80 -2.38
0.718 -4.75 -2.28
0.718 -4.70 -2.18
0.718 -4.65 -2.08
0.718 -4.60 -1.98
0.718 -4.55 -1.88
0.718 -4.50 -1.78
0.718 -4.45 -1.68
0.718 -4.40 -1.58
0.718 -4.35 -1.48
0.718 -4.30 -1.38
0.718 -4.25 -1.28
0.718 -4.20 -1.18
0.718 -4.15 -1.08
0.718 -4.10 -0.98
0.718 -4.05 -0.88
0.718 -4.00 -0.78
0.718 -3.95 -0.68
0.718 -3.90 -0.58
0.718 -3.85 -0.48
0.718 -3.80 -0.38
0.718 -3.75 -0.28
0.718 -3.70 -0.18
0.718 -3.65 -0.08
0.718 -3.60 0.02
0.718 -3.55 0.12
0.718 -3.50 0.22
0.718 -3.45 0.32
0.718 -3.40 0.42
0.718 -3.35 0.52
0.718 -3.30 0.62
0.718 -3.25 0.72
0.718 -3.20 0.82
0.718 -3.15 0.92
0.718 -3.10 1.02
0.718 -3.05 1.12
0.718 -3.00 1.22
0.718 -2.95 1.32
0.718 -2.90 1.42
0.718 -2.85 1.52
0.718 -2.80 1.62
0.718 -2.75 1.72
0.718 -2.70 1.82
0.718 -2.65 1.92
0.718 -2.60 2.02
0.718 -2.55 2.12
0.718 -2.50 2.22
0.718 -2.45 2.32
0.718 -2.40 2.42
0.718 -2.35 2.52
0.718 -2.30 2.62
0.718 -2.25 2.72
0.718 -2.20 2.82
0.718 -2.15 2.92
0.718 -2.10 3.02
0.718 -2.05 3.12
0.718 -2.00 3.22
0.718 -1.95 3.32
0.718 -1.90 3.42
0.718 -1.85 3.52
0.718 -1.80 3.62
0.718 -1.75 3.72
0.718 -1.70 3.82
0.718 -1.65 3.92
0.718 -1.60 4.02
0.718 -1.55 4.12
0.718 -1.50 4.22
0.718 -1.45 4.32
0.718 -1.40 4.42
0.718 -1.35 4.52
0.718 -1.30 4.62
0.718 -1.25 4.72
0.718 -1.20 4.82
0.718 -1.15 4.92
0.718 -1.10 5.02
0.718 -1.05 5.12
0.718 -1.00 5.22
0.719 -5.00 -2.79
0.719 -4.95 -2.69
0.719 -4.90 -2.59
0.719 -4.85 -2.49
0.719 -4.80 -2.39
0.719 -4.75 -2.29
0.719 -4.70 -2.19
0.719 -4.65 -2.09
0.719 -4.60 -1.99
0.719 -4.55 -1.89
0.719 -4.50 -1.79
0.719 -4.45 -1.69
0.719 -4.40 -1.59
0.719 -4.35 -1.49
0.719 -4.30 -1.39
0.719 -4.25 -1.29
0.719 -4.20 -1.19
0.719 -4.15 -1.09
0.719 -4.10 -0.99
0.719 -4.05 -0.89
0.719 -4.00 -0.79
0.719 -3.95 -0.69
0.719 -3.90 -0.59
0.719 -3.85 -0.49
0.719 -3.80 -0.39
0.719 -3.75 -0.29
0.719 -3.70 -0.19
0.719 -3.65 -0.09
0.719 -3.60 0.01
0.719 -3.55 0.11
0.719 -3.50 0.21
0.719 -3.45 0.31
0.719 -3.40 0.41
0.719 -3.35 0.51
0.719 -3.30 0.61
0.719 -3.25 0.71
0.719 -3.20 0.81
0.719 -3.15 0.91
0.719 -3.10 1.01
0.719 -3.05 1.11
0.719 -3.00 1.21
0.719 -2.95 1.31
0.719 -2.90 1.41
0.719 -2.85 1.51
0.719 -2.80 1.61
0.719 -2.75 1.71
0.719 -2.70 1.81
0.719 -2.65 1.91
0.719 -2.60 2.01
0.719 -2.55 2.11
0.719 -2.50 2.21
0.719 -2.45 2.31
0.719 -2.40 2.41
0.719 -2.35 2.51
0.719 -2.30 2.61
0.719 -2.25 2.71
0.719 -2.20 2.81
0.719 -2.15 2.91
0.719 -2.10 3.01
0.719 -2.05 3.11
0.719 -2.00 3.21
0.719 -1.95 3.31
0.719 -1.90 3.41
0.719 -1.85 3.51
0.719 -1.80 3.61
0.719 -1.75 3.71
0.719 -1.70 3.81
0.719 -1.65 3.91
0.719 -1.60 4.01
0.719 -1.55 4.11
0.719 -1.50 4.21
0.719 -1.45 4.31
0.719 -1.40 4.41
0.719 -1.35 4.51
0.719 -1.30 4.61
0.719 -1.25 4.71
0.719 -1.20 4.81
0.719 -1.15 4.91
0.719 -1.10 5.01
0.719 -1.05 5.11
0.719 -1.00 5.21
0.721 -5.00 -2.80
0.721 -4.95 -2.70
0.721 -4.90 -2.60
0.721 -4.85 -2.50
0.721 -4.80 -2.40
0.721 -4.75 -2.30
0.721 -4.70 -2.20
0.721 -4.65 -2.10
0.721 -4.60 -2.00
0.721 -4.55 -1.90
0.721 -4.50 -1.80
0.721 -4.45 -1.70
0.721 -4.40 -1.60
0.721 -4.35 -1.50
0.721 -4.30 -1.40
0.721 -4.25 -1.30
0.721 -4.20 -1.20
0.721 -4.15 -1.10
0.721 -4.10 -1.00
0.721 -4.05 -0.90
0.721 -4.00 -0.80
0.721 -3.95 -0.70
0.721 -3.90 -0.60
0.721 -3.85 -0.50
0.721 -3.80 -0.40
0.721 -3.75 -0.30
0.721 -3.70 -0.20
0.721 -3.65 -0.10
0.721 -3.60 0.00
0.721 -3.55 0.10
0.721 -3.50 0.20
0.721 -3.45 0.30
0.721 -3.40 0.40
0.721 -3.35 0.50
0.721 -3.30 0.60
0.721 -3.25 0.70
0.721 -3.20 0.80
0.721 -3.15 0.90
0.721 -3.10 1.00
0.721 -3.05 1.10
0.721 -3.00 1.20
0.721 -2.95 1.30
0.721 -2.90 1.40
0.721 -2.85 1.50
0.721 -2.80 1.60
0.721 -2.75 1.70
0.721 -2.70 1.80
0.721 -2.65 1.90
0.721 -2.60 2.00
0.721 -2.55 2.10
0.721 -2.50 2.20
0.721 -2.45 2.30
0.721 -2.40 2.40
0.721 -2.35 2.50
0.721 -2.30 2.60
0.721 -2.25 2.70
0.721 -2.20 2.80
0.721 -2.15 2.90
0.721 -2.10 3.00
0.721 -2.05 3.10
0.721 -2.00 3.20
0.721 -1.95 3.30
0.721 -1.90 3.40
0.721 -1.85 3.50
0.721 -1.80 3.60
0.721 -1.75 3.70
0.721 -1.70 3.80
0.721 -1.65 3.90
0.721 -1.60 4.00
0.721 -1.55 4.10
0.721 -1.50 4.20
0.721 -1.45 4.30
0.721 -1.40 4.40
0.721 -1.35 4.50
0.721 -1.30 4.60
0.721 -1.25 4.70
0.721 -1.20 4.80
0.721 -1.15 4.90
0.721 -1.10 5.00
0.721 -1.05 5.10
0.721 -1.00 5.20
0.723 -5.00 -2.81
0.723 -4.95 -2.71
0.723 -4.90 -2.61
0.723 -4.85 -2.51
0.723 -4.80 -2.41
0.723 -4.75 -2.31
0.723 -4.70 -2.21
0.723 -4.65 -2.11
0.723 -4.60 -2.01
0.723 -4.55 -1.91
0.723 -4.50 -1.81
0.723 -4.45 -1.71
0.723 -4.40 -1.61
0.723 -4.35 -1.51
0.723 -4.30 -1.41
0.723 -4.25 -1.31
0.723 -4.20 -1.21
0.723 -4.15 -1.11
0.723 -4.10 -1.01
0.723 -4.05 -0.91
0.723 -4.00 -0.81
0.723 -3.95 -0.71
0.723 -3.90 -0.61
0.723 -3.85 -0.51
0.723 -3.80 -0.41
0.723 -3.75 -0.31
0.723 -3.70 -0.21
0.723 -3.65 -0.11
0.723 -3.60 -0.01
0.723 -3.55 0.09
0.723 -3.50 0.19
0.723 -3.45 0.29
0.723 -3.40 0.39
0.723 -3.35 0.49
0.723 -3.30 0.59
0.723 -3.25 0.69
0.723 -3.20 0.79
0.723 -3.15 0.89
0.723 -3.10 0.99
0.723 -3.05 1.09
0.723 -3.00 1.19
0.723 -2.95 1.29
0.723 -2.90 1.39
0.723 -2.85 1.49
0.723 -2.80 1.59
0.723 -2.75 1.69
0.723 -2.70 1.79
0.723 -2.65 1.89
0.723 -2.60 1.99
0.723 -2.55 2.09
0.723 -2.50 2.19
0.723 -2.45 2.29
0.723 -2.40 2.39
0.723 -2.35 2.49
0.723 -2.30 2.59
0.723 -2.25 2.69
0.723 -2.20 2.79
0.723 -2.15 2.89
0.723 -2.10 2.99
0.723 -2.05 3.09
0.723 -2.00 3.19
0.723 -1.95 3.29
0.723 -1.90 3.39
0.723 -1.85 3.49
0.723 -1.80 3.59
0.723 -1.75 3.69
0.723 -1.70 3.79
0.723 -1.65 3.89
0.723 -1.60 3.99
0.723 -1.55 4.09
0.723 -1.50 4.19
0.723 -1.45 4.29
0.723 -1.40 4.39
0.723 -1.35 4.49
0.723 -1.30 4.59
0.723 -1.25 4.69
0.723 -1.20 4.79
0.723 -1.15 4.89
0.723 -1.10 4.99
0.723 -1.05 5.09
0.723 -1.00 5.19
0.724 -5.00 -2.82
0.724 -4.95 -2.72
0.724 -4.90 -2.62
0.724 -4.85 -2.52
0.724 -4.80 -2.42
0.724 -4.75 -2.32
0.724 -4.70 -2.22
0.724 -4.65 -2.12
0.724 -4.60 -2.02
0.724 -4.55 -1.92
0.724 -4.50 -1.82
0.724 -4.45 -1.72
0.724 -4.40 -1.62
0.724 -4.35 -1.52
0.724 -4.30 -1.42
0.724 -4.25 -1.32
0.724 -4.20 -1.22
0.724 -4.15 -1.12
0.724 -4.10 -1.02
0.724 -4.05 -0.92
0.724 -4.00 -0.82
0.724 -3.95 -0.72
0.724 -3.90 -0.62
0.724 -3.85 -0.52
0.724 -3.80 -0.42
0.724 -3.75 -0.32
0.724 -3.70 -0.22
0.724 -3.65 -0.12
0.724 -3.60 -0.02
0.724 -3.55 0.08
0.724 -3.50 0.18
0.724 -3.45 0.28
0.724 -3.40 0.38
0.724 -3.35 0.48
0.724 -3.30 0.58
0.724 -3.25 0.68
0.724 -3.20 0.78
0.724 -3.15 0.88
0.724 -3.10 0.98
0.724 -3.05 1.08
0.724 -3.00 1.18
0.724 -2.95 1.28
0.724 -2.90 1.38
0.724 -2.85 1.48
0.724 -2.80 1.58
0.724 -2.75 1.68
0.724 -2.70 1.78
0.724 -2.65 1.88
0.724 -2.60 1.98
0.724 -2.55 2.08
0.724 -2.50 2.18
0.724 -2.45 2.28
0.724 -2.40 2.38
0.724 -2.35 2.48
0.724 -2.30 2.58
0.724 -2.25 2.68
0.724 -2.20 2.78
0.724 -2.15 2.88
0.724 -2.10 2.98
0.724 -2.05 3.08
0.724 -2.00 3.18
0.724 -1.95 3.28
0.724 -1.90 3.38
0.724 -1.85 3.48
0.724 -1.80 3.58
0.724 -1.75 3.68
0.724 -1.70 3.78
0.724 -1.65 3.88
0.724 -1.60 3.98
0.724 -1.55 4.08
0.724 -1.50 4.18
0.724 -1.45 4.28
0.724 -1.40 4.38
0.724 -1.35 4.48
0.724 -1.30 4.58
0.724 -1.25 4.68
0.724 -1.20 4.78
0.724 -1.15 4.88
0.724 -1.10 4.98
0.724 -1.05 5.08
0.724 -1.00 5.18
0.726 -5.00 -2.83
0.726 -4.95 -2.73
0.726 -4.90 -2.63
0.726 -4.85 -2.53
0.726 -4.80 -2.43
0.726 -4.75 -2.33
0.726 -4.70 -2.23
0.726 -4.65 -2.13
0.726 -4.60 -2.03
0.726 -4.55 -1.93
0.726 -4.50 -1.83
0.726 -4.45 -1.73
0.726 -4.40 -1.63
0.726 -4.35 -1.53
0.726 -4.30 -1.43
0.726 -4.25 -1.33
0.726 -4.20 -1.23
0.726 -4.15 -1.13
0.726 -4.10 -1.03
0.726 -4.05 -0.93
0.726 -4.00 -0.83
0.726 -3.95 -0.73
0.726 -3.90 -0.63
0.726 -3.85 -0.53
0.726 -3.80 -0.43
0.726 -3.75 -0.33
0.726 -3.70 -0.23
0.726 -3.65 -0.13
0.726 -3.60 -0.03
0.726 -3.55 0.07
0.726 -3.50 0.17
0.726 -3.45 0.27
0.726 -3.40 0.37
0.726 -3.35 0.47
0.726 -3.30 0.57
0.726 -3.25 0.67
0.726 -3.20 0.77
0.726 -3.15 0.87
0.726 -3.10 0.97
0.726 -3.05 1.07
0.726 -3.00 1.17
0.726 -2.95 1.27
0.726 -2.90 1.37
0.726 -2.85 1.47
0.726 -2.80 1.57
0.726 -2.75 1.67
0.726 -2.70 1.77
0.726 -2.65 1.87
0.726 -2.60 1.97
0.726 -2.55 2.07
0.726 -2.50 2.17
0.726 -2.45 2.27
0.726 -2.40 2.37
0.726 -2.35 2.47
0.726 -2.30 2.57
0.726 -2.25 2.67
0.726 -2.20 2.77
0.726 -2.15 2.87
0.726 -2.10 2.97
0.726 -2.05 3.07
0.726 -2.00 3.17
0.726 -1.95 3.27
0.726 -1.90 3.37
0.726 -1.85 3.47
0.726 -1.80 3.57
0.726 -1.75 3.67
0.726 -1.70 3.77
0.726 -1.65 3.87
0.726 -1.60 3.97
0.726 -1.55 4.07
0.726 -1.50 4.17
0.726 -1.45 4.27
0.726 -1.40 4.37
0.726 -1.35 4.47
0.726 -1.30 4.57
0.726 -1.25 4.67
0.726 -1.20 4.77
0.726 -1.15 4.87
0.726 -1.10 4.97
0.726 -1.05 5.07
0.726 -1.00 5.17
0.728 -5.00 -2.84
0.728 -4.95 -2.74
0.728 -4.90 -2.64
0.728 -4.85 -2.54
0.728 -4.80 -2.44
0.728 -4.75 -2.34
0.728 -4.70 -2.24
0.728 -4.65 -2.14
0.728 -4.60 -2.04
0.728 -4.55 -1.94
0.728 -4.50 -1.84
0.728 -4.45 -1.74
0.728 -4.40 -1.64
0.728 -4.35 -1.54
0.728 -4.30 -1.44
0.728 -4.25 -1.34
0.728 -4.20 -1.24
0.728 -4.15 -1.14
0.728 -4.10 -1.04
0.728 -4.05 -0.94
0.728 -4.00 -0.84
0.728 -3.95 -0.74
0.728 -3.90 -0.64
0.728 -3.85 -0.54
0.728 -3.80 -0.44
0.728 -3.75 -0.34
0.728 -3.70 -0.24
0.728 -3.65 -0.14
0.728 -3.60 -0.04
0.728 -3.55 0.06
0.728 -3.50 0.16
0.728 -3.45 0.26
0.728 -3.40 0.36
0.728 -3.35 0.46
0.728 -3.30 0.56
0.728 -3.25 0.66
0.728 -3.20 0.76
0.728 -3.15 0.86
0.728 -3.10 0.96
0.728 -3.05 1.06
0.728 -3.00 1.16
0.728 -2.95 1.26
0.728 -2.90 1.36
0.728 -2.85 1.46
0.728 -2.80 1.56
0.728 -2.75 1.66
0.728 -2.70 1.76
0.728 -2.65 1.86
0.728 -2.60 1.96
0.728 -2.55 2.06
0.728 -2.50 2.16
0.728 -2.45 2.26
0.728 -2.40 2.36
0.728 -2.35 2.46
0.728 -2.30 2.56
0.728 -2.25 2.66
0.728 -2.20 2.76
0.728 -2.15 2.86
0.728 -2.10 2.96
0.728 -2.05 3.06
0.728 -2.00 3.16
0.728 -1.95 3.26
0.728 -1.90 3.36
0.728 -1.85 3.46
0.728 -1.80 3.56
0.728 -1.75 3.66
0.728 -1.70 3.76
0.728 -1.65 3.86
0.728 -1.60 3.96
0.728 -1.55 4.06
0.728 -1.50 4.16
0.728 -1.45 4.26
0.728 -1.40 4.36
0.728 -1.35 4.46
0.728 -1.30 4.56
0.728 -1.25 4.66
0.728 -1.20 4.76
0.728 -1.15 4.86
0.728 -1.10 4.96
0.728 -1.05 5.06
0.728 -1.00 5.16
0.729 -5.00 -2.85
0.729 -4.95 -2.75
0.729 -4.90 -2.65
0.729 -4.85 -2.55
0.729 -4.80 -2.45
0.729 -4.75 -2.35
0.729 -4.70 -2.25
0.729 -4.65 -2.15
0.729 -4.60 -2.05
0.729 -4.55 -1.95
0.729 -4.50 -1.85
0.729 -4.45 -1.75
0.729 -4.40 -1.65
0.729 -4.35 -1.55
0.729 -4.30 -1.45
0.729 -4.25 -1.35
0.729 -4.20 -1.25
0.729 -4.15 -1.15
0.729 -4.10 -1.05
0.729 -4.05 -0.95
0.729 -4.00 -0.85
0.729 -3.95 -0.75
0.729 -3.90 -0.65
0.729 -3.85 -0.55
0.729 -3.80 -0.45
0.729 -3.75 -0.35
0.729 -3.70 -0.25
0.729 -3.65 -0.15
0.729 -3.60 -0.05
0.729 -3.55 0.05
0.729 -3.50 0.15
0.729 -3.45 0.25
0.729 -3.40 0.35
0.729 -3.35 0.45
0.729 -3.30 0.55
0.729 -3.25 0.65
0.729 -3.20 0.75
0.729 -3.15 0.85
0.729 -3.10 0.95
0.729 -3.05 1.05
0.729 -3.00 1.15
0.729 -2.95 1.25
0.729 -2.90 1.35
0.729 -2.85 1.45
0.729 -2.80 1.55
0.729 -2.75 1.65
0.729 -2.70 1.75
0.729 -2.65 1.85
0.729 -2.60 1.95
0.729 -2.55 2.05
0.729 -2.50 2.15
0.729 -2.45 2.25
0.729 -2.40 2.35
0.729 -2.35 2.45
0.729 -2.30 2.55
0.729 -2.25 2.65
0.729 -2.20 2.75
0.729 -2.15 2.85
0.729 -2.10 2.95
0.729 -2.05 3.05
0.729 -2.00 3.15
0.729 -1.95 3.25
0.729 -1.90 3.35
0.729 -1.85 3.45
0.729 -1.80 3.55
0.729 -1.75 3.65
0.729 -1.70 3.75
0.729 -1.65 3.85
0.729 -1.60 3.95
0.729 -1.55 4.05
0.729 -1.50 4.15
0.729 -1.45 4.25
0.729 -1.40 4.35
0.729 -1.35 4.45
0.729 -1.30 4.55
0.729 -1.25 4.65
0.729 -1.20 4.75
0.729 -1.15 4.85
0.729 -1.10 4.95
0.729 -1.05 5.05
0.729 -1.00 5.15
0.731 -5.00 -2.85
0.731 -4.95 -2.75
0.731 -4.90 -2.65
0.731 -4.85 -2.55
0.731 -4.80 -2.45
0.731 -4.75 -2.35
0.731 -4.70 -2.25
0.731 -4.65 -2.15
0.731 -4.60 -2.05
0.731 -4.55 -1.95
0.731 -4.50 -1.85
0.731 -4.45 -1.75
0.731 -4.40 -1.65
0.731 -4.35 -1.55
0.731 -4.30 -1.45
0.731 -4.25 -1.35
0.731 -4.20 -1.25
0.731 -4.15 -1.15
0.731 -4.10 -1.05
0.731 -4.05 -0.95
0.731 -4.00 -0.85
0.731 -3.95 -0.75
0.731 -3.90 -0.65
0.731 -3.85 -0.55
0.731 -3.80 -0.45
0.731 -3.75 -0.35
0.731 -3.70 -0.25
0.731 -3.65 -0.15
0.731 -3.60 -0.05
0.731 -3.55 0.05
0.731 -3.50 0.15
0.731 -3.45 0.25
0.731 -3.40 0.35
0.731 -3.35 0.45
0.731 -3.30 0.55
0.731 -3.25 0.65
0.731 -3.20 0.75
0.731 -3.15 0.85
0.731 -3.10 0.95
0.731 -3.05 1.05
0.731 -3.00 1.15
0.731 -2.95 1.25
0.731 -2.90 1.35
0.731 -2.85 1.45
0.731 -2.80 1.55
0.731 -2.75 1.65
0.731 -2.70 1.75
0.731 -2.65 1.85
0.731 -2.60 1.95
0.731 -2.55 2.05
0.731 -2.50 2.15
0.731 -2.45 2.25
0.731 -2.40 2.35
0.731 -2.35 2.45
0.731 -2.30 2.55
0.731 -2.25 2.65
0.731 -2.20 2.75
0.731 -2.15 2.85
0.731 -2.10 2.95
0.731 -2.05 3.05
0.731 -2.00 3.15
0.731 -1.95 3.25
0.731 -1.90 3.35
0.731 -1.85 3.45
0.731 -1.80 3.55
0.731 -1.75 3.65
0.731 -1.70 3.75
0.731 -1.65 3.85
0.731 -1.60 3.95
0.731 -1.55 4.05
0.731 -1.50 4.15
0.731 -1.45 4.25
0.731 -1.40 4.35
0.731 -1.35 4.45
0.731 -1.30 4.55
0.731 -1.25 4.65
0.731 -1.20 4.75
0.731 -1.15 4.85
0.731 -1.10 4.95
0.731 -1.05 5.05
0.731 -1.00 5.15
0.732 -5.00 -2.86
0.732 -4.95 -2.76
0.732 -4.90 -2.66
0.732 -4.85 -2.56
0.732 -4.80 -2.46
0.732 -4.75 -2.36
0.732 -4.70 -2.26
0.732 -4.65 -2.16
0.732 -4.60 -2.06
0.732 -4.55 -1.96
0.732 -4.50 -1.86
0.732 -4.45 -1.76
0.732 -4.40 -1.66
0.732 -4.35 -1.56
0.732 -4.30 -1.46
0.732 -4.25 -1.36
0.732 -4.20 -1.26
0.732 -4.15 -1.16
0.732 -4.10 -1.06
0.732 -4.05 -0.96
0.732 -4.00 -0.86
0.732 -3.95 -0.76
0.732 -3.90 -0.66
0.732 -3.85 -0.56
0.732 -3.80 -0.46
0.732 -3.75 -0.36
0.732 -3.70 -0.26
0.732 -3.65 -0.16
0.732 -3.60 -0.06
0.732 -3.55 0.04
0.732 -3.50 0.14
0.732 -3.45 0.24
0.732 -3.40 0.34
0.732 -3.35 0.44
0.732 -3.30 0.54
0.732 -3.25 0.64
0.732 -3.20 0.74
0.732 -3.15 0.84
0.732 -3.10 0.94
0.732 -3.05 1.04
0.732 -3.00 1.14
0.732 -2.95 1.24
0.732 -2.90 1.34
0.732 -2.85 1.44
0.732 -2.80 1.54
0.732 -2.75 1.64
0.732 -2.70 1.74
0.732 -2.65 1.84
0.732 -2.60 1.94
0.732 -2.55 2.04
0.732 -2.50 2.14
0.732 -2.45 2.24
0.732 -2.40 2.34
0.732 -2.35 2.44
0.732 -2.30 2.54
0.732 -2.25 2.64
0.732 -2.20 2.74
0.732 -2.15 2.84
0.732 -2.10 2.94
0.732 -2.05 3.04
0.732 -2.00 3.14
0.732 -1.95 3.24
0.732 -1.90 3.34
0.732 -1.85 3.44
0.732 -1.80 3.54
0.732 -1.75 3.64
0.732 -1.70 3.74
0.732 -1.65 3.84
0.732 -1.60 3.94
0.732 -1.55 4.04
0.732 -1.50 4.14
0.732 -1.45 4.24
0.732 -1.40 4.34
0.732 -1.35 4.44
0.732 -1.30 4.54
0.732 -1.25 4.64
0.732 -1.20 4.74
0.732 -1.15 4.84
0.732 -1.10 4.94
0.732 -1.05 5.04
0.732 -1.00 5.14
0.734 -5.00 -2.87
0.734 -4.95 -2.77
0.734 -4.90 -2.67
0.734 -4.85 -2.57
0.734 -4.80 -2.47
0.734 -4.75 -2.37
0.734 -4.70 -2.27
0.734 -4.65 -2.17
0.734 -4.60 -2.07
0.734 -4.55 -1.97
0.734 -4.50 -1.87
0.734 -4.45 -1.77
0.734 -4.40 -1.67
0.734 -4.35 -1.57
0.734 -4.30 -1.47
0.734 -4.25 -1.37
0.734 -4.20 -1.27
0.734 -4.15 -1.17
0.734 -4.10 -1.07
0.734 -4.05 -0.97
0.734 -4.00 -0.87
0.734 -3.95 -0.77
0.734 -3.90 -0.67
0.734 -3.85 -0.57
0.734 -3.80 -0.47
0.734 -3.75 -0.37
0.734 -3.70 -0.27
0.734 -3.65 -0.17
0.734 -3.60 -0.07
0.734 -3.55 0.03
0.734 -3.50 0.13
0.734 -3.45 0.23
0.734 -3.40 0.33
0.734 -3.35 0.43
0.734 -3.30 0.53
0.734 -3.25 0.63
0.734 -3.20 0.73
0.734 -3.15 0.83
0.734 -3.10 0.93
0.734 -3.05 1.03
0.734 -3.00 1.13
0.734 -2.95 1.23
0.734 -2.90 1.33
0.734 -2.85 1.43
0.734 -2.80 1.53
0.734 -2.75 1.63
0.734 -2.70 1.73
0.734 -2.65 1.83
0.734 -2.60 1.93
0.734 -2.55 2.03
0.734 -2.50 2.13
0.734 -2.45 2.23
0.734 -2.40 2.33
0.734 -2.35 2.43
0.734 -2.30 2.53
0.734 -2.25 2.63
0.734 -2.20 2.73
0.734 -2.15 2.83
0.734 -2.10 2.93
0.734 -2.05 3.03
0.734 -2.00 3.13
0.734 -1.95 3.23
0.734 -1.90 3.33
0.734 -1.85 3.43
0.734 -1.80 3.53
0.734 -1.75 3.63
0.734 -1.70 3.73
0.734 -1.65 3.83
0.734 -1.60 3.93
0.734 -1.55 4.03
0.734 -1.50 4.13
0.734 -1.45 4.23
0.734 -1.40 4.33
0.734 -1.35 4.43
0.734 -1.30 4.53
0.734 -1.25 4.63
0.734 -1.20 4.73
0.734 -1.15 4.83
0.734 -1.10 4.93
0.734 -1.05 5.03
0.734 -1.00 5.13
0.736 -5.00 -2.88
0.736 -4.95 -2.78
0.736 -4.90 -2.68
0.736 -4.85 -2.58
0.736 -4.80 -2.48
0.736 -4.75 -2.38
0.736 -4.70 -2.28
0.736 -4.65 -2.18
0.736 -4.60 -2.08
0.736 -4.55 -1.98
0.736 -4.50 -1.88
0.736 -4.45 -1.78
0.736 -4.40 -1.68
0.736 -4.35 -1.58
0.736 -4.30 -1.48
0.736 -4.25 -1.38
0.736 -4.20 -1.28
0.736 -4.15 -1.18
0.736 -4.10 -1.08
0.736 -4.05 -0.98
0.736 -4.00 -0.88
0.736 -3.95 -0.78
0.736 -3.90 -0.68
0.736 -3.85 -0.58
0.736 -3.80 -0.48
0.736 -3.75 -0.38
0.736 -3.70 -0.28
0.736 -3.65 -0.18
0.736 -3.60 -0.08
0.736 -3.55 0.02
0.736 -3.50 0.12
0.736 -3.45 0.22
0.736 -3.40 0.32
0.736 -3.35 0.42
0.736 -3.30 0.52
0.736 -3.25 0.62
0.736 -3.20 0.72
0.736 -3.15 0.82
0.736 -3.10 0.92
0.736 -3.05 1.02
0.736 -3.00 1.12
0.736 -2.95 1.22
0.736 -2.90 1.32
0.736 -2.85 1.42
0.736 -2.80 1.52
0.736 -2.75 1.62
0.736 -2.70 1.72
0.736 -2.65 1.82
0.736 -2.60 1.92
0.736 -2.55 2.02
0.736 -2.50 2.12
0.736 -2.45 2.22
0.736 -2.40 2.32
0.736 -2.35 2.42
0.736 -2.30 2.52
0.736 -2.25 2.62
0.736 -2.20 2.72
0.736 -2.15 2.82
0.736 -2.10 2.92
0.736 -2.05 3.02
0.736 -2.00 3.12
0.736 -1.95 3.22
0.736 -1.90 3.32
0.736 -1.85 3.42
0.736 -1.80 3.52
0.736 -1.75 3.62
0.736 -1.70 3.72
0.736 -1.65 3.82
0.736 -1.60 3.92
0.736 -1.55 4.02
0.736 -1.50 4.12
0.736 -1.45 4.22
0.736 -1.40 4.32
0.736 -1.35 4.42
0.736 -1.30 4.52
0.736 -1.25 4.62
0.736 -1.20 4.72
0.736 -1.15 4.82
0.736 -1.10 4.92
0.736 -1.05 5.02
0.736 -1.00 5.12
0.737 -5.00 -2.88
0.737 -4.95 -2.78
0.737 -4.90 -2.68
0.737 -4.85 -2.58
0.737 -4.80 -2.48
0.737 -4.75 -2.38
0.737 -4.70 -2.28
0.737 -4.65 -2.18
0.737 -4.60 -2.08
0.737 -4.55 -1.98
0.737 -4.50 -1.88
0.737 -4.45 -1.78
0.737 -4.40 -1.68
0.737 -4.35 -1.58
0.737 -4.30 -1.48
0.737 -4.25 -1.38
0.737 -4.20 -1.28
0.737 -4.15 -1.18
0.737 -4.10 -1.08
0.737 -4.05 -0.98
0.737 -4.00 -0.88
0.737 -3.95 -0.78
0.737 -3.90 -0.68
0.737 -3.85 -0.58
0.737 -3.80 -0.48
0.737 -3.75 -0.38
0.737 -3.70 -0.28
0.737 -3.65 -0.18
0.737 -3.60 -0.08
0.737 -3.55 0.02
0.737 -3.50 0.12
0.737 -3.45 0.22
0.737 -3.40 0.32
0.737 -3.35 0.42
0.737 -3.30 0.52
0.737 -3.25 0.62
0.737 -3.20 0.72
0.737 -3.15 0.82
0.737 -3.10 0.92
0.737 -3.05 1.02
0.737 -3.00 1.12
0.737 -2.95 1.22
0.737 -2.90 1.32
0.737 -2.85 1.42
0.737 -2.80 1.52
0.737 -2.75 1.62
0.737 -2.70 1.72
0.737 -2.65 1.82
0.737 -2.60 1.92
0.737 -2.55 2.02
0.737 -2.50 2.12
0.737 -2.45 2.22
0.737 -2.40 2.32
0.737 -2.35 2.42
0.737 -2.30 2.52
0.737 -2.25 2.62
0.737 -2.20 2.72
0.737 -2.15 2.82
0.737 -2.10 2.92
0.737 -2.05 3.02
0.737 -2.00 3.12
0.737 -1.95 3.22
0.737 -1.90 3.32
0.737 -1.85 3.42
0.737 -1.80 3.52
0.737 -1.75 3.62
0.737 -1.70 3.72
0.737 -1.65 3.82
0.737 -1.60 3.92
0.737 -1.55 4.02
0.737 -1.50 4.12
0.737 -1.45 4.22
0.737 -1.40 4.32
0.737 -1.35 4.42
0.737 -1.30 4.52
0.737 -1.25 4.62
0.737 -1.20 4.72
0.737 -1.15 4.82
0.737 -1.10 4.92
0.737 -1.05 5.02
0.737 -1.00 5.12
0.739 -5.00 -2.89
0.739 -4.95 -2.79
0.739 -4.90 -2.69
0.739 -4.85 -2.59
0.739 -4.80 -2.49
0.739 -4.75 -2.39
0.739 -4.70 -2.29
0.739 -4.65 -2.19
0.739 -4.60 -2.09
0.739 -4.55 -1.99
0.739 -4.50 -1.89
0.739 -4.45 -1.79
0.739 -4.40 -1.69
0.739 -4.35 -1.59
0.739 -4.30 -1.49
0.739 -4.25 -1.39
0.739 -4.20 -1.29
0.739 -4.15 -1.19
0.739 -4.10 -1.09
0.739 -4.05 -0.99
0.739 -4.00 -0.89
0.739 -3.95 -0.79
0.739 -3.90 -0.69
0.739 -3.85 -0.59
0.739 -3.80 -0.49
0.739 -3.75 -0.39
0.739 -3.70 -0.29
0.739 -3.65 -0.19
0.739 -3.60 -0.09
0.739 -3.55 0.01
0.739 -3.50 0.11
0.739 -3.45 0.21
0.739 -3.40 0.31
0.739 -3.35 0.41
0.739 -3.30 0.51
0.739 -3.25 0.61
0.739 -3.20 0.71
0.739 -3.15 0.81
0.739 -3.10 0.91
0.739 -3.05 1.01
0.739 -3.00 1.11
0.739 -2.95 1.21
0.739 -2.90 1.31
0.739 -2.85 1.41
0.739 -2.80 1.51
0.739 -2.75 1.61
0.739 -2.70 1.71
0.739 -2.65 1.81
0.739 -2.60 1.91
0.739 -2.55 2.01
0.739 -2.50 2.11
0.739 -2.45 2.21
0.739 -2.40 2.31
0.739 -2.35 2.41
0.739 -2.30 2.51
0.739 -2.25 2.61
0.739 -2.20 2.71
0.739 -2.15 2.81
0.739 -2.10 2.91
0.739 -2.05 3.01
0.739 -2.00 3.11
0.739 -1.95 3.21
0.739 -1.90 3.31
0.739 -1.85 3.41
0.739 -1.80 3.51
0.739 -1.75 3.61
0.739 -1.70 3.71
0.739 -1.65 3.81
0.739 -1.60 3.91
0.739 -1.55 4.01
0.739 -1.50 4.11
0.739 -1.45 4.21
0.739 -1.40 4.31
0.739 -1.35 4.41
0.739 -1.30 4.51
0.739 -1.25 4.61
0.739 -1.20 4.71
0.739 -1.15 4.81
0.739 -1.10 4.91
0.739 -1.05 5.01
0.739 -1.00 5.11
0.740 -5.00 -2.90
0.740 -4.95 -2.80
0.740 -4.90 -2.70
0.740 -4.85 -2.60
0.740 -4.80 -2.50
0.740 -4.75 -2.40
0.740 -4.70 -2.30
0.740 -4.65 -2.20
0.740 -4.60 -2.10
0.740 -4.55 -2.00
0.740 -4.50 -1.90
0.740 -4.45 -1.80
0.740 -4.40 -1.70
0.740 -4.35 -1.60
0.740 -4.30 -1.50
0.740 -4.25 -1.40
0.740 -4.20 -1.30
0.740 -4.15 -1.20
0.740 -4.10 -1.10
0.740 -4.05 -1.00
0.740 -4.00 -0.90
0.740 -3.95 -0.80
0.740 -3.90 -0.70
0.740 -3.85 -0.60
0.740 -3.80 -0.50
0.740 -3.75 -0.40
0.740 -3.70 -0.30
0.740 -3.65 -0.20
0.740 -3.60 -0.10
0.740 -3.55 0.00
0.740 -3.50 0.10
0.740 -3.45 0.20
0.740 -3.40 0.30
0.740 -3.35 0.40
0.740 -3.30 0.50
0.740 -3.25 0.60
0.740 -3.20 0.70
0.740 -3.15 0.80
0.740 -3.10 0.90
0.740 -3.05 1.00
0.740 -3.00 1.10
0.740 -2.95 1.20
0.740 -2.90 1.30
0.740 -2.85 1.40
0.740 -2.80 1.50
0.740 -2.75 1.60
0.740 -2.70 1.70
0.740 -2.65 1.80
0.740 -2.60 1.90
0.740 -2.55 2.00
0.740 -2.50 2.10
0.740 -2.45 2.20
0.740 -2.40 2.30
0.740 -2.35 2.40
0.740 -2.30 2.50
0.740 -2.25 2.60
0.740 -2.20 2.70
0.740 -2.15 2.80
0.740 -2.10 2.90
0.740 -2.05 3.00
0.740 -2.00 3.10
0.740 -1.95 3.20
0.740 -1.90 3.30
0.740 -1.85 3.40
0.740 -1.80 3.50
0.740 -1.75 3.60
0.740 -1.70 3.70
0.740 -1.65 3.80
0.740 -1.60 3.90
0.740 -1.55 4.00
0.740 -1.50 4.10
0.740 -1.45 4.20
0.740 -1.40 4.30
0.740 -1.35 4.40
0.740 -1.30 4.50
0.740 -1.25 4.60
0.740 -1.20 4.70
0.740 -1.15 4.80
0.740 -1.10 4.90
0.740 -1.05 5.00
0.740 -1.00 5.10
0.742 -5.00 -3.20
0.742 -4.95 -3.10
0.742 -4.90 -3.00
0.742 -4.85 -2.90
0.742 -4.80 -2.80
0.742 -4.75 -2.70
0.742 -4.70 -2.60
0.742 -4.65 -2.50
0.742 -4.60 -2.40
0.742 -4.55 -2.30
0.742 -4.50 -2.20
0.742 -4.45 -2.10
0.742 -4.40 -2.00
0.742 -4.35 -1.90
0.742 -4.30 -1.80
0.742 -4.25 -1.70
0.742 -4.20 -1.60
0.742 -4.15 -1.50
0.742 -4.10 -1.40
0.742 -4.05 -1.30
0.742 -4.00 -1.20
0.742 -3.95 -1.10
0.742 -3.90 -1.00
0.742 -3.85 -0.90
0.742 -3.80 -0.80
0.742 -3.75 -0.70
0.742 -3.70 -0.60
0.742 -3.65 -0.50
0.742 -3.60 -0.40
0.742 -3.55 -0.30
0.742 -3.50 -0.20
0.742 -3.45 -0.10
0.742 -3.40 0.00
0.742 -3.35 0.10
0.742 -3.30 0.20
0.742 -3.25 0.30
0.742 -3.20 0.40
0.742 -3.15 0.50
0.742 -3.10 0.60
0.742 -3.05 0.70
0.742 -3.00 0.80
0.742 -2.95 0.90
0.742 -2.90 1.00
0.742 -2.85 1.10
0.742 -2.80 1.20
0.742 -2.75 1.30
0.742 -2.70 1.40
0.742 -2.65 1.50
0.742 -2.60 1.60
0.742 -2.55 1.70
0.742 -2.50 1.80
0.742 -2.45 1.90
0.742 -2.40 2.00
0.742 -2.35 2.10
0.742 -2.30 2.20
0.742 -2.25 2.30
0.742 -2.20 2.40
0.742 -2.15 2.50
0.742 -2.10 2.60
0.742 -2.05 2.70
0.742 -2.00 2.80
0.742 -1.95 2.90
0.742 -1.90 3.00
0.742 -1.85 3.10
0.742 -1.80 3.20
0.742 -1.75 3.30
0.742 -1.70 3.40
0.742 -1.65 3.50
0.742 -1.60 3.60
0.742 -1.55 3.70
0.742 -1.50 3.80
0.742 -1.45 3.90
0.742 -1.40 4.00
0.742 -1.35 4.10
0.742 -1.30 4.20
0.742 -1.25 4.30
0.742 -1.20 4.40
0.742 -1.15 4.50
0.742 -1.10 4.60
0.742 -1.05 4.70
0.742 -1.00 4.80
0.744 -5.00 -3.43
0.744 -4.95 -3.33
0.744 -4.90 -3.23
0.744 -4.85 -3.13
0.744 -4.80 -3.03
0.744 -4.75 -2.93
0.744 -4.70 -2.83
0.744 -4.65 -2.73
0.744 -4.60 -2.63
0.744 -4.55 -2.53
0.744 -4.50 -2.43
0.744 -4.45 -2.33
0.744 -4.40 -2.23
0.744 -4.35 -2.13
0.744 -4.30 -2.03
0.744 -4.25 -1.93
0.744 -4.20 -1.83
0.744 -4.15 -1.73
0.744 -4.10 -1.63
0.744 -4.05 -1.53
0.744 -4.00 -1.43
0.744 -3.95 -1.33
0.744 -3.90 -1.23
0.744 -3.85 -1.13
0.744 -3.80 -1.03
0.744 -3.75 -0.93
0.744 -3.70 -0.83
0.744 -3.65 -0.73
0.744 -3.60 -0.63
0.744 -3.55 -0.53
0.744 -3.50 -0.43
0.744 -3.45 -0.33
0.744 -3.40 -0.23
0.744 -3.35 -0.13
0.744 -3.30 -0.03
0.744 -3.25 0.07
0.744 -3.20 0.17
0.744 -3.15 0.27
0.744 -3.10 0.37
0.744 -3.05 0.47
0.744 -3.00 0.57
0.744 -2.95 0.67
0.744 -2.90 0.77
0.744 -2.85 0.87
0.744 -2.80 0.97
0.744 -2.75 1.07
0.744 -2.70 1.17
0.744 -2.65 1.27
0.744 -2.60 1.37
0.744 -2.55 1.47
0.744 -2.50 1.57
0.744 -2.45 1.67
0.744 -2.40 1.77
0.744 -2.35 1.87
0.744 -2.30 1.97
0.744 -2.25 2.07
0.744 -2.20 2.17
0.744 -2.15 2.27
0.744 -2.10 2.37
0.744 -2.05 2.47
0.744 -2.00 2.57
0.744 -1.95 2.67
0.744 -1.90 2.77
0.744 -1.85 2.87
0.744 -1.80 2.97
0.744 -1.75 3.07
0.744 -1.70 3.17
0.744 -1.65 3.27
0.744 -1.60 3.37
0.744 -1.55 3.47
0.744 -1.50 3.57
0.744 -1.45 3.67
0.744 -1.40 3.77
0.744 -1.35 3.87
0.744 -1.30 3.97
0.744 -1.25 4.07
0.744 -1.20 4.17
0.744 -1.15 4.27
0.744 -1.10 4.37
0.744 -1.05 4.47
0.744 -1.00 4.57
0.745 -5.00 -3.54
0.745 -4.95 -3.44
0.745 -4.90 -3.34
0.745 -4.85 -3.24
0.745 -4.80 -3.14
0.745 -4.75 -3.04
0.745 -4.70 -2.94
0.745 -4.65 -2.84
0.745 -4.60 -2.74
0.745 -4.55 -2.64
0.745 -4.50 -2.54
0.745 -4.45 -2.44
0.745 -4.40 -2.34
0.745 -4.35 -2.24
0.745 -4.30 -2.14
0.745 -4.25 -2.04
0.745 -4.20 -1.94
0.745 -4.15 -1.84
0.745 -4.10 -1.74
0.745 -4.05 -1.64
0.745 -4.00 -1.54
0.745 -3.95 -1.44
0.745 -3.90 -1.34
0.745 -3.85 -1.24
0.745 -3.80 -1.14
0.745 -3.75 -1.04
0.745 -3.70 -0.94
0.745 -3.65 -0.84
0.745 -3.60 -0.74
0.745 -3.55 -0.64
0.745 -3.50 -0.54
0.745 -3.45 -0.44
0.745 -3.40 -0.34
0.745 -3.35 -0.24
0.745 -3.30 -0.14
0.745 -3.25 -0.04
0.745 -3.20 0.06
0.745 -3.15 0.16
0.745 -3.10 0.26
0.745 -3.05 0.36
0.745 -3.00 0.46
0.745 -2.95 0.56
0.745 -2.90 0.66
0.745 -2.85 0.76
0.745 -2.80 0.86
0.745 -2.75 0.96
0.745 -2.70 1.06
0.745 -2.65 1.16
0.745 -2.60 1.26
0.745 -2.55 1.36
0.745 -2.50 1.46
0.745 -2.45 1.56
0.745 -2.40 1.66
0.745 -2.35 1.76
0.745 -2.30 1.86
0.745 -2.25 1.96
0.745 -2.20 2.06
0.745 -2.15 2.16
0.745 -2.10 2.26
0.745 -2.05 2.36
0.745 -2.00 2.46
0.745 -1.95 2.56
0.745 -1.90 2.66
0.745 -1.85 2.76
0.745 -1.80 2.86
0.745 -1.75 2.96
0.745 -1.70 3.06
0.745 -1.65 3.16
0.745 -1.60 3.26
0.745 -1.55 3.36
0.745 -1.50 3.46
0.745 -1.45 3.56
0.745 -1.40 3.66
0.745 -1.35 3.76
0.745 -1.30 3.86
0.745 -1.25 3.96
0.745 -1.20 4.06
0.745 -1.15 4.16
0.745 -1.10 4.26
0.745 -1.05 4.36
0.745 -1.00 4.46
0.747 -5.00 -3.57
0.747 -4.95 -3.47
0.747 -4.90 -3.37
0.747 -4.85 -3.27
0.747 -4.80 -3.17
0.747 -4.75 -3.07
0.747 -4.70 -2.97
0.747 -4.65 -2.87
0.747 -4.60 -2.77
0.747 -4.55 -2.67
0.747 -4.50 -2.57
0.747 -4.45 -2.47
0.747 -4.40 -2.37
0.747 -4.35 -2.27
0.747 -4.30 -2.17
0.747 -4.25 -2.07
0.747 -4.20 -1.97
0.747 -4.15 -1.87
0.747 -4.10 -1.77
0.747 -4.05 -1.67
0.747 -4.00 -1.57
0.747 -3.95 -1.47
0.747 -3.90 -1.37
0.747 -3.85 -1.27
0.747 -3.80 -1.17
0.747 -3.75 -1.07
0.747 -3.70 -0.97
0.747 -3.65 -0.87
0.747 -3.60 -0.77
0.747 -3.55 -0.67
0.747 -3.50 -0.57
0.747 -3.45 -0.47
0.747 -3.40 -0.37
0.747 -3.35 -0.27
0.747 -3.30 -0.17
0.747 -3.25 -0.07
0.747 -3.20 0.03
0.747 -3.15 0.13
0.747 -3.10 0.23
0.747 -3.05 0.33
0.747 -3.00 0.43
0.747 -2.95 0.53
0.747 -2.90 0.63
0.747 -2.85 0.73
0.747 -2.80 0.83
0.747 -2.75 0.93
0.747 -2.70 1.03
0.747 -2.65 1.13
0.747 -2.60 1.23
0.747 -2.55 1.33
0.747 -2.50 1.43
0.747 -2.45 1.53
0.747 -2.40 1.63
0.747 -2.35 1.73
0.747 -2.30 1.83
0.747 -2.25 1.93
0.747 -2.20 2.03
0.747 -2.15 2.13
0.747 -2.10 2.23
0.747 -2.05 2.33
0.747 -2.00 2.43
0.747 -1.95 2.53
0.747 -1.90 2.63
0.747 -1.85 2.73
0.747 -1.80 2.83
0.747 -1.75 2.93
0.747 -1.70 3.03
0.747 -1.65 3.13
0.747 -1.60 3.23
0.747 -1.55 3.33
0.747 -1.50 3.43
0.747 -1.45 3.53
0.747 -1.40 3.63
0.747 -1.35 3.73
0.747 -1.30 3.83
0.747 -1.25 3.93
0.747 -1.20 4.03
0.747 -1.15 4.13
0.747 -1.10 4.23
0.747 -1.05 4.33
0.747 -1.00 4.43
0.748 -5.00 -3.60
0.748 -4.95 -3.50
0.748 -4.90 -3.40
0.748 -4.85 -3.30
0.748 -4.80 -3.20
0.748 -4.75 -3.10
0.748 -4.70 -3.00
0.748 -4.65 -2.90
0.748 -4.60 -2.80
0.748 -4.55 -2.70
0.748 -4.50 -2.60
0.748 -4.45 -2.50
0.748 -4.40 -2.40
0.748 -4.35 -2.30
0.748 -4.30 -2.20
0.748 -4.25 -2.10
0.748 -4.20 -2.00
0.748 -4.15 -1.90
0.748 -4.10 -1.80
0.748 -4.05 -1.70
0.748 -4.00 -1.60
0.748 -3.95 -1.50
0.748 -3.90 -1.40
0.748 -3.85 -1.30
0.748 -3.80 -1.20
0.748 -3.75 -1.10
0.748 -3.70 -1.00
0.748 -3.65 -0.90
0.748 -3.60 -0.80
0.748 -3.55 -0.70
0.748 -3.50 -0.60
0.748 -3.45 -0.50
0.748 -3.40 -0.40
0.748 -3.35 -0.30
0.748 -3.30 -0.20
0.748 -3.25 -0.10
0.748 -3.20 0.00
0.748 -3.15 0.10
0.748 -3.10 0.20
0.748 -3.05 0.30
0.748 -3.00 0.40
0.748 -2.95 0.50
0.748 -2.90 0.60
0.748 -2.85 0.70
0.748 -2.80 0.80
0.748 -2.75 0.90
0.748 -2.70 1.00
0.748 -2.65 1.10
0.748 -2.60 1.20
0.748 -2.55 1.30
0.748 -2.50 1.40
0.748 -2.45 1.50
0.748 -2.40 1.60
0.748 -2.35 1.70
0.748 -2.30 1.80
0.748 -2.25 1.90
0.748 -2.20 2.00
0.748 -2.15 2.10
0.748 -2.10 2.20
0.748 -2.05 2.30
0.748 -2.00 2.40
0.748 -1.95 2.50
0.748 -1.90 2.60
0.748 -1.85 2.70
0.748 -1.80 2.80
0.748 -1.75 2.90
0.748 -1.70 3.00
0.748 -1.65 3.10
0.748 -1.60 3.20
0.748 -1.55 3.30
0.748 -1.50 3.40
0.748 -1.45 3.50
0.748 -1.40 3.60
0.748 -1.35 3.70
0.748 -1.30 3.80
0.748 -1.25 3.90
0.748 -1.20 4.00
0.748 -1.15 4.10
0.748 -1.10 4.20
0.748 -1.05 4.30
0.748 -1.00 4.40
0.750 -5.00 -3.63
0.750 -4.95 -3.53
0.750 -4.90 -3.43
0.750 -4.85 -3.33
0.750 -4.80 -3.23
0.750 -4.75 -3.13
0.750 -4.70 -3.03
0.750 -4.65 -2.93
0.750 -4.60 -2.83
0.750 -4.55 -2.73
0.750 -4.50 -2.63
0.750 -4.45 -2.53
0.750 -4.40 -2.43
0.750 -4.35 -2.33
0.750 -4.30 -2.23
0.750 -4.25 -2.13
0.750 -4.20 -2.03
0.750 -4.15 -1.93
0.750 -4.10 -1.83
0.750 -4.05 -1.73
0.750 -4.00 -1.63
0.750 -3.95 -1.53
0.750 -3.90 -1.43
0.750 -3.85 -1.33
0.750 -3.80 -1.23
0.750 -3.75 -1.13
0.750 -3.70 -1.03
0.750 -3.65 -0.93
0.750 -3.60 -0.83
0.750 -3.55 -0.73
0.750 -3.50 -0.63
0.750 -3.45 -0.53
0.750 -3.40 -0.43
0.750 -3.35 -0.33
0.750 -3.30 -0.23
0.750 -3.25 -0.13
0.750 -3.20 -0.03
0.750 -3.15 0.07
0.750 -3.10 0.17
0.750 -3.05 0.27
0.750 -3.00 0.37
0.750 -2.95 0.47
0.750 -2.90 0.57
0.750 -2.85 0.67
0.750 -2.80 0.77
0.750 -2.75 0.87
0.750 -2.70 0.97
0.750 -2.65 1.07
0.750 -2.60 1.17
0.750 -2.55 1.27
0.750 -2.50 1.37
0.750 -2.45 1.47
0.750 -2.40 1.57
0.750 -2.35 1.67
0.750 -2.30 1.77
0.750 -2.25 1.87
0.750 -2.20 1.97
0.750 -2.15 2.07
0.750 -2.10 2.17
0.750 -2.05 2.27
0.750 -2.00 2.37
0.750 -1.95 2.47
0.750 -1.90 2.57
0.750 -1.85 2.67
0.750 -1.80 2.77
0.750 -1.75 2.87
0.750 -1.70 2.97
0.750 -1.65 3.07
0.750 -1.60 3.17
0.750 -1.55 3.27
0.750 -1.50 3.37
0.750 -1.45 3.47
0.750 -1.40 3.57
0.750 -1.35 3.67
0.750 -1.30 3.77
0.750 -1.25 3.87
0.750 -1.20 3.97
0.750 -1.15 4.07
0.750 -1.10 4.17
0.750 -1.05 4.27
0.750 -1.00 4.37
0.751 -5.00 -3.65
0.751 -4.95 -3.55
0.751 -4.90 -3.45
0.751 -4.85 -3.35
0.751 -4.80 -3.25
0.751 -4.75 -3.15
0.751 -4.70 -3.05
0.751 -4.65 -2.95
0.751 -4.60 -2.85
0.751 -4.55 -2.75
0.751 -4.50 -2.65
0.751 -4.45 -2.55
0.751 -4.40 -2.45
0.751 -4.35 -2.35
0.751 -4.30 -2.25
0.751 -4.25 -2.15
0.751 -4.20 -2.05
0.751 -4.15 -1.95
0.751 -4.10 -1.85
0.751 -4.05 -1.75
0.751 -4.00 -1.65
0.751 -3.95 -1.55
0.751 -3.90 -1.45
0.751 -3.85 -1.35
0.751 -3.80 -1.25
0.751 -3.75 -1.15
0.751 -3.70 -1.05
0.751 -3.65 -0.95
0.751 -3.60 -0.85
0.751 -3.55 -0.75
0.751 -3.50 -0.65
0.751 -3.45 -0.55
0.751 -3.40 -0.45
0.751 -3.35 -0.35
0.751 -3.30 -0.25
0.751 -3.25 -0.15
0.751 -3.20 -0.05
0.751 -3.15 0.05
0.751 -3.10 0.15
0.751 -3.05 0.25
0.751 -3.00 0.35
0.751 -2.95 0.45
0.751 -2.90 0.55
0.751 -2.85 0.65
0.751 -2.80 0.75
0.751 -2.75 0.85
0.751 -2.70 0.95
0.751 -2.65 1.05
0.751 -2.60 1.15
0.751 -2.55 1.25
0.751 -2.50 1.35
0.751 -2.45 1.45
0.751 -2.40 1.55
0.751 -2.35 1.65
0.751 -2.30 1.75
0.751 -2.25 1.85
0.751 -2.20 1.95
0.751 -2.15 2.05
0.751 -2.10 2.15
0.751 -2.05 2.25
0.751 -2.00 2.35
0.751 -1.95 2.45
0.751 -1.90 2.55
0.751 -1.85 2.65
0.751 -1.80 2.75
0.751 -1.75 2.85
0.751 -1.70 2.95
0.751 -1.65 3.05
0.751 -1.60 3.15
0.751 -1.55 3.25
0.751 -1.50 3.35
0.751 -1.45 3.45
0.751 -1.40 3.55
0.751 -1.35 3.65
0.751 -1.30 3.75
0.751 -1.25 3.85
0.751 -1.20 3.95
0.751 -1.15 4.05
0.751 -1.10 4.15
0.751 -1.05 4.25
0.751 -1.00 4.35
0.753 -5.00 -3.67
0.753 -4.95 -3.57
0.753 -4.90 -3.47
0.753 -4.85 -3.37
0.753 -4.80 -3.27
0.753 -4.75 -3.17
0.753 -4.70 -3.07
0.753 -4.65 -2.97
0.753 -4.60 -2.87
0.753 -4.55 -2.77
0.753 -4.50 -2.67
0.753 -4.45 -2.57
0.753 -4.40 -2.47
0.753 -4.35 -2.37
0.753 -4.30 -2.27
0.753 -4.25 -2.17
0.753 -4.20 -2.07
0.753 -4.15 -1.97
0.753 -4.10 -1.87
0.753 -4.05 -1.77
0.753 -4.00 -1.67
0.753 -3.95 -1.57
0.753 -3.90 -1.47
0.753 -3.85 -1.37
0.753 -3.80 -1.27
0.753 -3.75 -1.17
0.753 -3.70 -1.07
0.753 -3.65 -0.97
0.753 -3.60 -0.87
0.753 -3.55 -0.77
0.753 -3.50 -0.67
0.753 -3.45 -0.57
0.753 -3.40 -0.47
0.753 -3.35 -0.37
0.753 -3.30 -0.27
0.753 -3.25 -0.17
0.753 -3.20 -0.07
0.753 -3.15 0.03
0.753 -3.10 0.13
0.753 -3.05 0.23
0.753 -3.00 0.33
0.753 -2.95 0.43
0.753 -2.90 0.53
0.753 -2.85 0.63
0.753 -2.80 0.73
0.753 -2.75 0.83
0.753 -2.70 0.93
0.753 -2.65 1.03
0.753 -2.60 1.13
0.753 -2.55 1.23
0.753 -2.50 1.33
0.753 -2.45 1.43
0.753 -2.40 1.53
0.753 -2.35 1.63
0.753 -2.30 1.73
0.753 -2.25 1.83
0.753 -2.20 1.93
0.753 -2.15 2.03
0.753 -2.10 2.13
0.753 -2.05 2.23
0.753 -2.00 2.33
0.753 -1.95 2.43
0.753 -1.90 2.53
0.753 -1.85 2.63
0.753 -1.80 2.73
0.753 -1.75 2.83
0.753 -1.70 2.93
0.753 -1.65 3.03
0.753 -1.60 3.13
0.753 -1.55 3.23
0.753 -1.50 3.33
0.753 -1.45 3.43
0.753 -1.40 3.53
0.753 -1.35 3.63
0.753 -1.30 3.73
0.753 -1.25 3.83
0.753 -1.20 3.93
0.753 -1.15 4.03
0.753 -1.10 4.13
0.753 -1.05 4.23
0.753 -1.00 4.33
0.754 -5.00 -3.68
0.754 -4.95 -3.58
0.754 -4.90 -3.48
0.754 -4.85 -3.38
0.754 -4.80 -3.28
0.754 -4.75 -3.18
0.754 -4.70 -3.08
0.754 -4.65 -2.98
0.754 -4.60 -2.88
0.754 -4.55 -2.78
0.754 -4.50 -2.68
0.754 -4.45 -2.58
0.754 -4.40 -2.48
0.754 -4.35 -2.38
0.754 -4.30 -2.28
0.754 -4.25 -2.18
0.754 -4.20 -2.08
0.754 -4.15 -1.98
0.754 -4.10 -1.88
0.754 -4.05 -1.78
0.754 -4.00 -1.68
0.754 -3.95 -1.58
0.754 -3.90 -1.48
0.754 -3.85 -1.38
0.754 -3.80 -1.28
0.754 -3.75 -1.18
0.754 -3.70 -1.08
0.754 -3.65 -0.98
0.754 -3.60 -0.88
0.754 -3.55 -0.78
0.754 -3.50 -0.68
0.754 -3.45 -0.58
0.754 -3.40 -0.48
0.754 -3.35 -0.38
0.754 -3.30 -0.28
0.754 -3.25 -0.18
0.754 -3.20 -0.08
0.754 -3.15 0.02
0.754 -3.10 0.12
0.754 -3.05 0.22
0.754 -3.00 0.32
0.754 -2.95 0.42
0.754 -2.90 0.52
0.754 -2.85 0.62
0.754 -2.80 0.72
0.754 -2.75 0.82
0.754 -2.70 0.92
0.754 -2.65 1.02
0.754 -2.60 1.12
0.754 -2.55 1.22
0.754 -2.50 1.32
0.754 -2.45 1.42
0.754 -2.40 1.52
0.754 -2.35 1.62
0.754 -2.30 1.72
0.754 -2.25 1.82
0.754 -2.20 1.92
0.754 -2.15 2.02
0.754 -2.10 2.12
0.754 -2.05 2.22
0.754 -2.00 2.32
0.754 -1.95 2.42
0.754 -1.90 2.52
0.754 -1.85 2.62
0.754 -1.80 2.72
0.754 -1.75 2.82
0.754 -1.70 2.92
0.754 -1.65 3.02
0.754 -1.60 3.12
0.754 -1.55 3.22
0.754 -1.50 3.32
0.754 -1.45 3.42
0.754 -1.40 3.52
0.754 -1.35 3.62
0.754 -1.30 3.72
0.754 -1.25 3.82
0.754 -1.20 3.92
0.754 -1.15 4.02
0.754 -1.10 4.12
0.754 -1.05 4.22
0.754 -1.00 4.32
0.756 -5.00 -3.70
0.756 -4.95 -3.60
0.756 -4.90 -3.50
0.756 -4.85 -3.40
0.756 -4.80 -3.30
0.756 -4.75 -3.20
0.756 -4.70 -3.10
0.756 -4.65 -3.00
0.756 -4.60 -2.90
0.756 -4.55 -2.80
0.756 -4.50 -2.70
0.756 -4.45 -2.60
0.756 -4.40 -2.50
0.756 -4.35 -2.40
0.756 -4.30 -2.30
0.756 -4.25 -2.20
0.756 -4.20 -2.10
0.756 -4.15 -2.00
0.756 -4.10 -1.90
0.756 -4.05 -1.80
0.756 -4.00 -1.70
0.756 -3.95 -1.60
0.756 -3.90 -1.50
0.756 -3.85 -1.40
0.756 -3.80 -1.30
0.756 -3.75 -1.20
0.756 -3.70 -1.10
0.756 -3.65 -1.00
0.756 -3.60 -0.90
0.756 -3.55 -0.80
0.756 -3.50 -0.70
0.756 -3.45 -0.60
0.756 -3.40 -0.50
0.756 -3.35 -0.40
0.756 -3.30 -0.30
0.756 -3.25 -0.20
0.756 -3.20 -0.10
0.756 -3.15 0.00
0.756 -3.10 0.10
0.756 -3.05 0.20
0.756 -3.00 0.30
0.756 -2.95 0.40
0.756 -2.90 0.50
0.756 -2.85 0.60
0.756 -2.80 0.70
0.756 -2.75 0.80
0.756 -2.70 0.90
0.756 -2.65 1.00
0.756 -2.60 1.10
0.756 -2.55 1.20
0.756 -2.50 1.30
0.756 -2.45 1.40
0.756 -2.40 1.50
0.756 -2.35 1.60
0.756 -2.30 1.70
0.756 -2.25 1.80
0.756 -2.20 1.90
0.756 -2.15 2.00
0.756 -2.10 2.10
0.756 -2.05 2.20
0.756 -2.00 2.30
0.756 -1.95 2.40
0.756 -1.90 2.50
0.756 -1.85 2.60
0.756 -1.80 2.70
0.756 -1.75 2.80
0.756 -1.70 2.90
0.756 -1.65 3.00
0.756 -1.60 3.10
0.756 -1.55 3.20
0.756 -1.50 3.30
0.756 -1.45 3.40
0.756 -1.40 3.50
0.756 -1.35 3.60
0.756 -1.30 3.70
0.756 -1.25 3.80
0.756 -1.20 3.90
0.756 -1.15 4.00
0.756 -1.10 4.10
0.756 -1.05 4.20
0.756 -1.00 4.30
0.757 -5.00 -3.70
0.757 -4.95 -3.60
0.757 -4.90 -3.50
0.757 -4.85 -3.40
0.757 -4.80 -3.30
0.757 -4.75 -3.20
0.757 -4.70 -3.10
0.757 -4.65 -3.00
0.757 -4.60 -2.90
0.757 -4.55 -2.80
0.757 -4.50 -2.70
0.757 -4.45 -2.60
0.757 -4.40 -2.50
0.757 -4.35 -2.40
0.757 -4.30 -2.30
0.757 -4.25 -2.20
0.757 -4.20 -2.10
0.757 -4.15 -2.00
0.757 -4.10 -1.90
0.757 -4.05 -1.80
0.757 -4.00 -1.70
0.757 -3.95 -1.60
0.757 -3.90 -1.50
0.757 -3.85 -1.40
0.757 -3.80 -1.30
0.757 -3.75 -1.20
0.757 -3.70 -1.10
0.757 -3.65 -1.00
0.757 -3.60 -0.90
0.757 -3.55 -0.80
0.757 -3.50 -0.70
0.757 -3.45 -0.60
0.757 -3.40 -0.50
0.757 -3.35 -0.40
0.757 -3.30 -0.30
0.757 -3.25 -0.20
0.757 -3.20 -0.10
0.757 -3.15 0.00
0.757 -3.10 0.10
0.757 -3.05 0.20
0.757 -3.00 0.30
0.757 -2.95 0.40
0.757 -2.90 0.50
0.757 -2.85 0.60
0.757 -2.80 0.70
0.757 -2.75 0.80
0.757 -2.70 0.90
0.757 -2.65 1.00
0.757 -2.60 1.10
0.757 -2.55 1.20
0.757 -2.50 1.30
0.757 -2.45 1.40
0.757 -2.40 1.50
0.757 -2.35 1.60
0.757 -2.30 1.70
0.757 -2.25 1.80
0.757 -2.20 1.90
0.757 -2.15 2.00
0.757 -2.10 2.10
0.757 -2.05 2.20
0.757 -2.00 2.30
0.757 -1.95 2.40
0.757 -1.90 2.50
0.757 -1.85 2.60
0.757 -1.80 2.70
0.757 -1.75 2.80
0.757 -1.70 2.90
0.757 -1.65 3.00
0.757 -1.60 3.10
0.757 -1.55 3.20
0.757 -1.50 3.30
0.757 -1.45 3.40
0.757 -1.40 3.50
0.757 -1.35 3.60
0.757 -1.30 3.70
0.757 -1.25 3.80
0.757 -1.20 3.90
0.757 -1.15 4.00
0.757 -1.10 4.10
0.757 -1.05 4.20
0.757 -1.00 4.30
0.759 -5.00 -3.71
0.759 -4.95 -3.61
0.759 -4.90 -3.51
0.759 -4.85 -3.41
0.759 -4.80 -3.31
0.759 -4.75 -3.21
0.759 -4.70 -3.11
0.759 -4.65 -3.01
0.759 -4.60 -2.91
0.759 -4.55 -2.81
0.759 -4.50 -2.71
0.759 -4.45 -2.61
0.759 -4.40 -2.51
0.759 -4.35 -2.41
0.759 -4.30 -2.31
0.759 -4.25 -2.21
0.759 -4.20 -2.11
0.759 -4.15 -2.01
0.759 -4.10 -1.91
0.759 -4.05 -1.81
0.759 -4.00 -1.71
0.759 -3.95 -1.61
0.759 -3.90 -1.51
0.759 -3.85 -1.41
0.759 -3.80 -1.31
0.759 -3.75 -1.21
0.759 -3.70 -1.11
0.759 -3.65 -1.01
0.759 -3.60 -0.91
0.759 -3.55 -0.81
0.759 -3.50 -0.71
0.759 -3.45 -0.61
0.759 -3.40 -0.51
0.759 -3.35 -0.41
0.759 -3.30 -0.31
0.759 -3.25 -0.21
0.759 -3.20 -0.11
0.759 -3.15 -0.01
0.759 -3.10 0.09
0.759 -3.05 0.19
0.759 -3.00 0.29
0.759 -2.95 0.39
0.759 -2.90 0.49
0.759 -2.85 0.59
0.759 -2.80 0.69
0.759 -2.75 0.79
0.759 -2.70 0.89
0.759 -2.65 0.99
0.759 -2.60 1.09
0.759 -2.55 1.19
0.759 -2.50 1.29
0.759 -2.45 1.39
0.759 -2.40 1.49
0.759 -2.35 1.59
0.759 -2.30 1.69
0.759 -2.25 1.79
0.759 -2.20 1.89
0.759 -2.15 1.99
0.759 -2.10 2.09
0.759 -2.05 2.19
0.759 -2.00 2.29
0.759 -1.95 2.39
0.759 -1.90 2.49
0.759 -1.85 2.59
0.759 -1.80 2.69
0.759 -1.75 2.79
0.759 -1.70 2.89
0.759 -1.65 2.99
0.759 -1.60 3.09
0.759 -1.55 3.19
0.759 -1.50 3.29
0.759 -1.45 3.39
0.759 -1.40 3.49
0.759 -1.35 3.59
0.759 -1.30 3.69
0.759 -1.25 3.79
0.759 -1.20 3.89
0.759 -1.15 3.99
0.759 -1.10 4.09
0.759 -1.05 4.19
0.759 -1.00 4.29
0.760 -5.00 -3.70
0.760 -4.95 -3.60
0.760 -4.90 -3.50
0.760 -4.85 -3.40
0.760 -4.80 -3.30
0.760 -4.75 -3.20
0.760 -4.70 -3.10
0.760 -4.65 -3.00
0.760 -4.60 -2.90
0.760 -4.55 -2.80
0.760 -4.50 -2.70
0.760 -4.45 -2.60
0.760 -4.40 -2.50
0.760 -4.35 -2.40
0.760 -4.30 -2.30
0.760 -4.25 -2.20
0.760 -4.20 -2.10
0.760 -4.15 -2.00
0.760 -4.10 -1.90
0.760 -4.05 -1.80
0.760 -4.00 -1.70
0.760 -3.95 -1.60
0.760 -3.90 -1.50
0.760 -3.85 -1.40
0.760 -3.80 -1.30
0.760 -3.75 -1.20
0.760 -3.70 -1.10
0.760 -3.65 -1.00
0.760 -3.60 -0.90
0.760 -3.55 -0.80
0.760 -3.50 -0.70
0.760 -3.45 -0.60
0.760 -3.40 -0.50
0.760 -3.35 -0.40
0.760 -3.30 -0.30
0.760 -3.25 -0.20
0.760 -3.20 -0.10
0.760 -3.15 0.00
0.760 -3.10 0.10
0.760 -3.05 0.20
0.760 -3.00 0.30
0.760 -2.95 0.40
0.760 -2.90 0.50
0.760 -2.85 0.60
0.760 -2.80 0.70
0.760 -2.75 0.80
0.760 -2.70 0.90
0.760 -2.65 1.00
0.760 -2.60 1.10
0.760 -2.55 1.20
0.760 -2.50 1.30
0.760 -2.45 1.40
0.760 -2.40 1.50
0.760 -2.35 1.60
0.760 -2.30 1.70
0.760 -2.25 1.80
0.760 -2.20 1.90
0.760 -2.15 2.00
0.760 -2.10 2.10
0.760 -2.05 2.20
0.760 -2.00 2.30
0.760 -1.95 2.40
0.760 -1.90 2.50
0.760 -1.85 2.60
0.760 -1.80 2.70
0.760 -1.75 2.80
0.760 -1.70 2.90
0.760 -1.65 3.00
0.760 -1.60 3.10
0.760 -1.55 3.20
0.760 -1.50 3.30
0.760 -1.45 3.40
0.760 -1.40 3.50
0.760 -1.35 3.60
0.760 -1.30 3.70
0.760 -1.25 3.80
0.760 -1.20 3.90
0.760 -1.15 4.00
0.760 -1.10 4.10
0.760 -1.05 4.20
0.760 -1.00 4.30
0.762 -5.00 -3.70
0.762 -4.95 -3.60
0.762 -4.90 -3.50
0.762 -4.85 -3.40
0.762 -4.80 -3.30
0.762 -4.75 -3.20
0.762 -4.70 -3.10
0.762 -4.65 -3.00
0.762 -4.60 -2.90
0.762 -4.55 -2.80
0.762 -4.50 -2.70
0.762 -4.45 -2.60
0.762 -4.40 -2.50
0.762 -4.35 -2.40
0.762 -4.30 -2.30
0.762 -4.25 -2.20
0.762 -4.20 -2.10
0.762 -4.15 -2.00
0.762 -4.10 -1.90
0.762 -4.05 -1.80
0.762 -4.00 -1.70
0.762 -3.95 -1.60
0.762 -3.90 -1.50
0.762 -3.85 -1.40
0.762 -3.80 -1.30
0.762 -3.75 -1.20
0.762 -3.70 -1.10
0.762 -3.65 -1.00
0.762 -3.60 -0.90
0.762 -3.55 -0.80
0.762 -3.50 -0.70
0.762 -3.45 -0.60
0.762 -3.40 -0.50
0.762 -3.35 -0.40
0.762 -3.30 -0.30
0.762 -3.25 -0.20
0.762 -3.20 -0.10
0.762 -3.15 0.00
0.762 -3.10 0.10
0.762 -3.05 0.20
0.762 -3.00 0.30
0.762 -2.95 0.40
0.762 -2.90 0.50
0.762 -2.85 0.60
0.762 -2.80 0.70
0.762 -2.75 0.80
0.762 -2.70 0.90
0.762 -2.65 1.00
0.762 -2.60 1.10
0.762 -2.55 1.20
0.762 -2.50 1.30
0.762 -2.45 1.40
0.762 -2.40 1.50
0.762 -2.35 1.60
0.762 -2.30 1.70
0.762 -2.25 1.80
0.762 -2.20 1.90
0.762 -2.15 2.00
0.762 -2.10 2.10
0.762 -2.05 2.20
0.762 -2.00 2.30
0.762 -1.95 2.40
0.762 -1.90 2.50
0.762 -1.85 2.60
0.762 -1.80 2.70
0.762 -1.75 2.80
0.762 -1.70 2.90
0.762 -1.65 3.00
0.762 -1.60 3.10
0.762 -1.55 3.20
0.762 -1.50 3.30
0.762 -1.45 3.40
0.762 -1.40 3.50
0.762 -1.35 3.60
0.762 -1.30 3.70
0.762 -1.25 3.80
0.762 -1.20 3.90
0.762 -1.15 4.00
0.762 -1.10 4.10
0.762 -1.05 4.20
0.762 -1.00 4.30
0.763 -5.00 -3.69
0.763 -4.95 -3.59
0.763 -4.90 -3.49
0.763 -4.85 -3.39
0.763 -4.80 -3.29
0.763 -4.75 -3.19
0.763 -4.70 -3.09
0.763 -4.65 -2.99
0.763 -4.60 -2.89
0.763 -4.55 -2.79
0.763 -4.50 -2.69
0.763 -4.45 -2.59
0.763 -4.40 -2.49
0.763 -4.35 -2.39
0.763 -4.30 -2.29
0.763 -4.25 -2.19
0.763 -4.20 -2.09
0.763 -4.15 -1.99
0.763 -4.10 -1.89
0.763 -4.05 -1.79
0.763 -4.00 -1.69
0.763 -3.95 -1.59
0.763 -3.90 -1.49
0.763 -3.85 -1.39
0.763 -3.80 -1.29
0.763 -3.75 -1.19
0.763 -3.70 -1.09
0.763 -3.65 -0.99
0.763 -3.60 -0.89
0.763 -3.55 -0.79
0.763 -3.50 -0.69
0.763 -3.45 -0.59
0.763 -3.40 -0.49
0.763 -3.35 -0.39
0.763 -3.30 -0.29
0.763 -3.25 -0.19
0.763 -3.20 -0.09
0.763 -3.15 0.01
0.763 -3.10 0.11
0.763 -3.05 0.21
0.763 -3.00 0.31
0.763 -2.95 0.41
0.763 -2.90 0.51
0.763 -2.85 0.61
0.763 -2.80 0.71
0.763 -2.75 0.81
0.763 -2.70 0.91
0.763 -2.65 1.01
0.763 -2.60 1.11
0.763 -2.55 1.21
0.763 -2.50 1.31
0.763 -2.45 1.41
0.763 -2.40 1.51
0.763 -2.35 1.61
0.763 -2.30 1.71
0.763 -2.25 1.81
0.763 -2.20 1.91
0.763 -2.15 2.01
0.763 -2.10 2.11
0.763 -2.05 2.21
0.763 -2.00 2.31
0.763 -1.95 2.41
0.763 -1.90 2.51
0.763 -1.85 2.61
0.763 -1.80 2.71
0.763 -1.75 2.81
0.763 -1.70 2.91
0.763 -1.65 3.01
0.763 -1.60 3.11
0.763 -1.55 3.21
0.763 -1.50 3.31
0.763 -1.45 3.41
0.763 -1.40 3.51
0.763 -1.35 3.61
0.763 -1.30 3.71
0.763 -1.25 3.81
0.763 -1.20 3.91
0.763 -1.15 4.01
0.763 -1.10 4.11
0.763 -1.05 4.21
0.763 -1.00 4.31
0.765 -5.00 -3.68
0.765 -4.95 -3.58
0.765 -4.90 -3.48
0.765 -4.85 -3.38
0.765 -4.80 -3.28
0.765 -4.75 -3.18
0.765 -4.70 -3.08
0.765 -4.65 -2.98
0.765 -4.60 -2.88
0.765 -4.55 -2.78
0.765 -4.50 -2.68
0.765 -4.45 -2.58
0.765 -4.40 -2.48
0.765 -4.35 -2.38
0.765 -4.30 -2.28
0.765 -4.25 -2.18
0.765 -4.20 -2.08
0.765 -4.15 -1.98
0.765 -4.10 -1.88
0.765 -4.05 -1.78
0.765 -4.00 -1.68
0.765 -3.95 -1.58
0.765 -3.90 -1.48
0.765 -3.85 -1.38
0.765 -3.80 -1.28
0.765 -3.75 -1.18
0.765 -3.70 -1.08
0.765 -3.65 -0.98
0.765 -3.60 -0.88
0.765 -3.55 -0.78
0.765 -3.50 -0.68
0.765 -3.45 -0.58
0.765 -3.40 -0.48
0.765 -3.35 -0.38
0.765 -3.30 -0.28
0.765 -3.25 -0.18
0.765 -3.20 -0.08
0.765 -3.15 0.02
0.765 -3.10 0.12
0.765 -3.05 0.22
0.765 -3.00 0.32
0.765 -2.95 0.42
0.765 -2.90 0.52
0.765 -2.85 0.62
0.765 -2.80 0.72
0.765 -2.75 0.82
0.765 -2.70 0.92
0.765 -2.65 1.02
0.765 -2.60 1.12
0.765 -2.55 1.22
0.765 -2.50 1.32
0.765 -2.45 1.42
0.765 -2.40 1.52
0.765 -2.35 1.62
0.765 -2.30 1.72
0.765 -2.25 1.82
0.765 -2.20 1.92
0.765 -2.15 2.02
0.765 -2.10 2.12
0.765 -2.05 2.22
0.765 -2.00 2.32
0.765 -1.95 2.42
0.765 -1.90 2.52
0.765 -1.85 2.62
0.765 -1.80 2.72
0.765 -1.75 2.82
0.765 -1.70 2.92
0.765 -1.65 3.02
0.765 -1.60 3.12
0.765 -1.55 3.22
0.765 -1.50 3.32
0.765 -1.45 3.42
0.765 -1.40 3.52
0.765 -1.35 3.62
0.765 -1.30 3.72
0.765 -1.25 3.82
0.765 -1.20 3.92
0.765 -1.15 4.02
0.765 -1.10 4.12
0.765 -1.05 4.22
0.765 -1.00 4.32
0.766 -5.00 -3.66
0.766 -4.95 -3.56
0.766 -4.90 -3.46
0.766 -4.85 -3.36
0.766 -4.80 -3.26
0.766 -4.75 -3.16
0.766 -4.70 -3.06
0.766 -4.65 -2.96
0.766 -4.60 -2.86
0.766 -4.55 -2.76
0.766 -4.50 -2.66
0.766 -4.45 -2.56
0.766 -4.40 -2.46
0.766 -4.35 -2.36
0.766 -4.30 -2.26
0.766 -4.25 -2.16
0.766 -4.20 -2.06
0.766 -4.15 -1.96
0.766 -4.10 -1.86
0.766 -4.05 -1.76
0.766 -4.00 -1.66
0.766 -3.95 -1.56
0.766 -3.90 -1.46
0.766 -3.85 -1.36
0.766 -3.80 -1.26
0.766 -3.75 -1.16
0.766 -3.70 -1.06
0.766 -3.65 -0.96
0.766 -3.60 -0.86
0.766 -3.55 -0.76
0.766 -3.50 -0.66
0.766 -3.45 -0.56
0.766 -3.40 -0.46
0.766 -3.35 -0.36
0.766 -3.30 -0.26
0.766 -3.25 -0.16
0.766 -3.20 -0.06
0.766 -3.15 0.04
0.766 -3.10 0.14
0.766 -3.05 0.24
0.766 -3.00 0.34
0.766 -2.95 0.44
0.766 -2.90 0.54
0.766 -2.85 0.64
0.766 -2.80 0.74
0.766 -2.75 0.84
0.766 -2.70 0.94
0.766 -2.65 1.04
0.766 -2.60 1.14
0.766 -2.55 1.24
0.766 -2.50 1.34
0.766 -2.45 1.44
0.766 -2.40 1.54
0.766 -2.35 1.64
0.766 -2.30 1.74
0.766 -2.25 1.84
0.766 -2.20 1.94
0.766 -2.15 2.04
0.766 -2.10 2.14
0.766 -2.05 2.24
0.766 -2.00 2.34
0.766 -1.95 2.44
0.766 -1.90 2.54
0.766 -1.85 2.64
0.766 -1.80 2.74
0.766 -1.75 2.84
0.766 -1.70 2.94
0.766 -1.65 3.04
0.766 -1.60 3.14
0.766 -1.55 3.24
0.766 -1.50 3.34
0.766 -1.45 3.44
0.766 -1.40 3.54
0.766 -1.35 3.64
0.766 -1.30 3.74
0.766 -1.25 3.84
0.766 -1.20 3.94
0.766 -1.15 4.04
0.766 -1.10 4.14
0.766 -1.05 4.24
0.766 -1.00 4.34
0.768 -5.00 -3.65
0.768 -4.95 -3.55
0.768 -4.90 -3.45
0.768 -4.85 -3.35
0.768 -4.80 -3.25
0.768 -4.75 -3.15
0.768 -4.70 -3.05
0.768 -4.65 -2.95
0.768 -4.60 -2.85
0.768 -4.55 -2.75
0.768 -4.50 -2.65
0.768 -4.45 -2.55
0.768 -4.40 -2.45
0.768 -4.35 -2.35
0.768 -4.30 -2.25
0.768 -4.25 -2.15
0.768 -4.20 -2.05
0.768 -4.15 -1.95
0.768 -4.10 -1.85
0.768 -4.05 -1.75
0.768 -4.00 -1.65
0.768 -3.95 -1.55
0.768 -3.90 -1.45
0.768 -3.85 -1.35
0.768 -3.80 -1.25
0.768 -3.75 -1.15
0.768 -3.70 -1.05
0.768 -3.65 -0.95
0.768 -3.60 -0.85
0.768 -3.55 -0.75
0.768 -3.50 -0.65
0.768 -3.45 -0.55
0.768 -3.40 -0.45
0.768 -3.35 -0.35
0.768 -3.30 -0.25
0.768 -3.25 -0.15
0.768 -3.20 -0.05
0.768 -3.15 0.05
0.768 -3.10 0.15
0.768 -3.05 0.25
0.768 -3.00 0.35
0.768 -2.95 0.45
0.768 -2.90 0.55
0.768 -2.85 0.65
0.768 -2.80 0.75
0.768 -2.75 0.85
0.768 -2.70 0.95
0.768 -2.65 1.05
0.768 -2.60 1.15
0.768 -2.55 1.25
0.768 -2.50 1.35
0.768 -2.45 1.45
0.768 -2.40 1.55
0.768 -2.35 1.65
0.768 -2.30 1.75
0.768 -2.25 1.85
0.768 -2.20 1.95
0.768 -2.15 2.05
0.768 -2.10 2.15
0.768 -2.05 2.25
0.768 -2.00 2.35
0.768 -1.95 2.45
0.768 -1.90 2.55
0.768 -1.85 2.65
0.768 -1.80 2.75
0.768 -1.75 2.85
0.768 -1.70 2.95
0.768 -1.65 3.05
0.768 -1.60 3.15
0.768 -1.55 3.25
0.768 -1.50 3.35
0.768 -1.45 3.45
0.768 -1.40 3.55
0.768 -1.35 3.65
0.768 -1.30 3.75
0.768 -1.25 3.85
0.768 -1.20 3.95
0.768 -1.15 4.05
0.768 -1.10 4.15
0.768 -1.05 4.25
0.768 -1.00 4.35
0.769 -5.00 -3.64
0.769 -4.95 -3.54
0.769 -4.90 -3.44
0.769 -4.85 -3.34
0.769 -4.80 -3.24
0.769 -4.75 -3.14
0.769 -4.70 -3.04
0.769 -4.65 -2.94
0.769 -4.60 -2.84
0.769 -4.55 -2.74
0.769 -4.50 -2.64
0.769 -4.45 -2.54
0.769 -4.40 -2.44
0.769 -4.35 -2.34
0.769 -4.30 -2.24
0.769 -4.25 -2.14
0.769 -4.20 -2.04
0.769 -4.15 -1.94
0.769 -4.10 -1.84
0.769 -4.05 -1.74
0.769 -4.00 -1.64
0.769 -3.95 -1.54
0.769 -3.90 -1.44
0.769 -3.85 -1.34
0.769 -3.80 -1.24
0.769 -3.75 -1.14
0.769 -3.70 -1.04
0.769 -3.65 -0.94
0.769 -3.60 -0.84
0.769 -3.55 -0.74
0.769 -3.50 -0.64
0.769 -3.45 -0.54
0.769 -3.40 -0.44
0.769 -3.35 -0.34
0.769 -3.30 -0.24
0.769 -3.25 -0.14
0.769 -3.20 -0.04
0.769 -3.15 0.06
0.769 -3.10 0.16
0.769 -3.05 0.26
0.769 -3.00 0.36
0.769 -2.95 0.46
0.769 -2.90 0.56
0.769 -2.85 0.66
0.769 -2.80 0.76
0.769 -2.75 0.86
0.769 -2.70 0.96
0.769 -2.65 1.06
0.769 -2.60 1.16
0.769 -2.55 1.26
0.769 -2.50 1.36
0.769 -2.45 1.46
0.769 -2.40 1.56
0.769 -2.35 1.66
0.769 -2.30 1.76
0.769 -2.25 1.86
0.769 -2.20 1.96
0.769 -2.15 2.06
0.769 -2.10 2.16
0.769 -2.05 2.26
0.769 -2.00 2.36
0.769 -1.95 2.46
0.769 -1.90 2.56
0.769 -1.85 2.66
0.769 -1.80 2.76
0.769 -1.75 2.86
0.769 -1.70 2.96
0.769 -1.65 3.06
0.769 -1.60 3.16
0.769 -1.55 3.26
0.769 -1.50 3.36
0.769 -1.45 3.46
0.769 -1.40 3.56
0.769 -1.35 3.66
0.769 -1.30 3.76
0.769 -1.25 3.86
0.769 -1.20 3.96
0.769 -1.15 4.06
0.769 -1.10 4.16
0.769 -1.05 4.26
0.769 -1.00 4.36
0.771 -5.00 -3.62
0.771 -4.95 -3.52
0.771 -4.90 -3.42
0.771 -4.85 -3.32
0.771 -4.80 -3.22
0.771 -4.75 -3.12
0.771 -4.70 -3.02
0.771 -4.65 -2.92
0.771 -4.60 -2.82
0.771 -4.55 -2.72
0.771 -4.50 -2.62
0.771 -4.45 -2.52
0.771 -4.40 -2.42
0.771 -4.35 -2.32
0.771 -4.30 -2.22
0.771 -4.25 -2.12
0.771 -4.20 -2.02
0.771 -4.15 -1.92
0.771 -4.10 -1.82
0.771 -4.05 -1.72
0.771 -4.00 -1.62
0.771 -3.95 -1.52
0.771 -3.90 -1.42
0.771 -3.85 -1.32
0.771 -3.80 -1.22
0.771 -3.75 -1.12
0.771 -3.70 -1.02
0.771 -3.65 -0.92
0.771 -3.60 -0.82
0.771 -3.55 -0.72
0.771 -3.50 -0.62
0.771 -3.45 -0.52
0.771 -3.40 -0.42
0.771 -3.35 -0.32
0.771 -3.30 -0.22
0.771 -3.25 -0.12
0.771 -3.20 -0.02
0.771 -3.15 0.08
0.771 -3.10 0.18
0.771 -3.05 0.28
0.771 -3.00 0.38
0.771 -2.95 0.48
0.771 -2.90 0.58
0.771 -2.85 0.68
0.771 -2.80 0.78
0.771 -2.75 0.88
0.771 -2.70 0.98
0.771 -2.65 1.08
0.771 -2.60 1.18
0.771 -2.55 1.28
0.771 -2.50 1.38
0.771 -2.45 1.48
0.771 -2.40 1.58
0.771 -2.35 1.68
0.771 -2.30 1.78
0.771 -2.25 1.88
0.771 -2.20 1.98
0.771 -2.15 2.08
0.771 -2.10 2.18
0.771 -2.05 2.28
0.771 -2.00 2.38
0.771 -1.95 2.48
0.771 -1.90 2.58
0.771 -1.85 2.68
0.771 -1.80 2.78
0.771 -1.75 2.88
0.771 -1.70 2.98
0.771 -1.65 3.08
0.771 -1.60 3.18
0.771 -1.55 3.28
0.771 -1.50 3.38
0.771 -1.45 3.48
0.771 -1.40 3.58
0.771 -1.35 3.68
0.771 -1.30 3.78
0.771 -1.25 3.88
0.771 -1.20 3.98
0.771 -1.15 4.08
0.771 -1.10 4.18
0.771 -1.05 4.28
0.771 -1.00 4.38
0.772 -5.00 -3.62
0.772 -4.95 -3.52
0.772 -4.90 -3.42
0.772 -4.85 -3.32
0.772 -4.80 -3.22
0.772 -4.75 -3.12
0.772 -4.70 -3.02
0.772 -4.65 -2.92
0.772 -4.60 -2.82
0.772 -4.55 -2.72
0.772 -4.50 -2.62
0.772 -4.45 -2.52
0.772 -4.40 -2.42
0.772 -4.35 -2.32
0.772 -4.30 -2.22
0.772 -4.25 -2.12
0.772 -4.20 -2.02
0.772 -4.15 -1.92
0.772 -4.10 -1.82
0.772 -4.05 -1.72
0.772 -4.00 -1.62
0.772 -3.95 -1.52
0.772 -3.90 -1.42
0.772 -3.85 -1.32
0.772 -3.80 -1.22
0.772 -3.75 -1.12
0.772 -3.70 -1.02
0.772 -3.65 -0.92
0.772 -3.60 -0.82
0.772 -3.55 -0.72
0.772 -3.50 -0.62
0.772 -3.45 -0.52
0.772 -3.40 -0.42
0.772 -3.35 -0.32
0.772 -3.30 -0.22
0.772 -3.25 -0.12
0.772 -3.20 -0.02
0.772 -3.15 0.08
0.772 -3.10 0.18
0.772 -3.05 0.28
0.772 -3.00 0.38
0.772 -2.95 0.48
0.772 -2.90 0.58
0.772 -2.85 0.68
0.772 -2.80 0.78
0.772 -2.75 0.88
0.772 -2.70 0.98
0.772 -2.65 1.08
0.772 -2.60 1.18
0.772 -2.55 1.28
0.772 -2.50 1.38
0.772 -2.45 1.48
0.772 -2.40 1.58
0.772 -2.35 1.68
0.772 -2.30 1.78
0.772 -2.25 1.88
0.772 -2.20 1.98
0.772 -2.15 2.08
0.772 -2.10 2.18
0.772 -2.05 2.28
0.772 -2.00 2.38
0.772 -1.95 2.48
0.772 -1.90 2.58
0.772 -1.85 2.68
0.772 -1.80 2.78
0.772 -1.75 2.88
0.772 -1.70 2.98
0.772 -1.65 3.08
0.772 -1.60 3.18
0.772 -1.55 3.28
0.772 -1.50 3.38
0.772 -1.45 3.48
0.772 -1.40 3.58
0.772 -1.35 3.68
0.772 -1.30 3.78
0.772 -1.25 3.88
0.772 -1.20 3.98
0.772 -1.15 4.08
0.772 -1.10 4.18
0.772 -1.05 4.28
0.772 -1.00 4.38
0.774 -5.00 -3.62
0.774 -4.95 -3.52
0.774 -4.90 -3.42
0.774 -4.85 -3.32
0.774 -4.80 -3.22
0.774 -4.75 -3.12
0.774 -4.70 -3.02
0.774 -4.65 -2.92
0.774 -4.60 -2.82
0.774 -4.55 -2.72
0.774 -4.50 -2.62
0.774 -4.45 -2.52
0.774 -4.40 -2.42
0.774 -4.35 -2.32
0.774 -4.30 -2.22
0.774 -4.25 -2.12
0.774 -4.20 -2.02
0.774 -4.15 -1.92
0.774 -4.10 -1.82
0.774 -4.05 -1.72
0.774 -4.00 -1.62
0.774 -3.95 -1.52
0.774 -3.90 -1.42
0.774 -3.85 -1.32
0.774 -3.80 -1.22
0.774 -3.75 -1.12
0.774 -3.70 -1.02
0.774 -3.65 -0.92
0.774 -3.60 -0.82
0.774 -3.55 -0.72
0.774 -3.50 -0.62
0.774 -3.45 -0.52
0.774 -3.40 -0.42
0.774 -3.35 -0.32
0.774 -3.30 -0.22
0.774 -3.25 -0.12
0.774 -3.20 -0.02
0.774 -3.15 0.08
0.774 -3.10 0.18
0.774 -3.05 0.28
0.774 -3.00 0.38
0.774 -2.95 0.48
0.774 -2.90 0.58
0.774 -2.85 0.68
0.774 -2.80 0.78
0.774 -2.75 0.88
0.774 -2.70 0.98
0.774 -2.65 1.08
0.774 -2.60 1.18
0.774 -2.55 1.28
0.774 -2.50 1.38
0.774 -2.45 1.48
0.774 -2.40 1.58
0.774 -2.35 1.68
0.774 -2.30 1.78
0.774 -2.25 1.88
0.774 -2.20 1.98
0.774 -2.15 2.08
0.774 -2.10 2.18
0.774 -2.05 2.28
0.774 -2.00 2.38
0.774 -1.95 2.48
0.774 -1.90 2.58
0.774 -1.85 2.68
0.774 -1.80 2.78
0.774 -1.75 2.88
0.774 -1.70 2.98
0.774 -1.65 3.08
0.774 -1.60 3.18
0.774 -1.55 3.28
0.774 -1.50 3.38
0.774 -1.45 3.48
0.774 -1.40 3.58
0.774 -1.35 3.68
0.774 -1.30 3.78
0.774 -1.25 3.88
0.774 -1.20 3.98
0.774 -1.15 4.08
0.774 -1.10 4.18
0.774 -1.05 4.28
0.774 -1.00 4.38
0.775 -5.00 -3.62
0.775 -4.95 -3.52
0.775 -4.90 -3.42
0.775 -4.85 -3.32
0.775 -4.80 -3.22
0.775 -4.75 -3.12
0.775 -4.70 -3.02
0.775 -4.65 -2.92
0.775 -4.60 -2.82
0.775 -4.55 -2.72
0.775 -4.50 -2.62
0.775 -4.45 -2.52
0.775 -4.40 -2.42
0.775 -4.35 -2.32
0.775 -4.30 -2.22
0.775 -4.25 -2.12
0.775 -4.20 -2.02
0.775 -4.15 -1.92
0.775 -4.10 -1.82
0.775 -4.05 -1.72
0.775 -4.00 -1.62
0.775 -3.95 -1.52
0.775 -3.90 -1.42
0.775 -3.85 -1.32
0.775 -3.80 -1.22
0.775 -3.75 -1.12
0.775 -3.70 -1.02
0.775 -3.65 -0.92
0.775 -3.60 -0.82
0.775 -3.55 -0.72
0.775 -3.50 -0.62
0.775 -3.45 -0.52
0.775 -3.40 -0.42
0.775 -3.35 -0.32
0.775 -3.30 -0.22
0.775 -3.25 -0.12
0.775 -3.20 -0.02
0.775 -3.15 0.08
0.775 -3.10 0.18
0.775 -3.05 0.28
0.775 -3.00 0.38
0.775 -2.95 0.48
0.775 -2.90 0.58
0.775 -2.85 0.68
0.775 -2.80 0.78
0.775 -2.75 0.88
0.775 -2.70 0.98
0.775 -2.65 1.08
0.775 -2.60 1.18
0.775 -2.55 1.28
0.775 -2.50 1.38
0.775 -2.45 1.48
0.775 -2.40 1.58
0.775 -2.35 1.68
0.775 -2.30 1.78
0.775 -2.25 1.88
0.775 -2.20 1.98
0.775 -2.15 2.08
0.775 -2.10 2.18
0.775 -2.05 2.28
0.775 -2.00 2.38
0.775 -1.95 2.48
0.775 -1.90 2.58
0.775 -1.85 2.68
0.775 -1.80 2.78
0.775 -1.75 2.88
0.775 -1.70 2.98
0.775 -1.65 3.08
0.775 -1.60 3.18
0.775 -1.55 3.28
0.775 -1.50 3.38
0.775 -1.45 3.48
0.775 -1.40 3.58
0.775 -1.35 3.68
0.775 -1.30 3.78
0.775 -1.25 3.88
0.775 -1.20 3.98
0.775 -1.15 4.08
0.775 -1.10 4.18
0.775 -1.05 4.28
0.775 -1.00 4.38
0.777 -5.00 -3.63
0.777 -4.95 -3.53
0.777 -4.90 -3.43
0.777 -4.85 -3.33
0.777 -4.80 -3.23
0.777 -4.75 -3.13
0.777 -4.70 -3.03
0.777 -4.65 -2.93
0.777 -4.60 -2.83
0.777 -4.55 -2.73
0.777 -4.50 -2.63
0.777 -4.45 -2.53
0.777 -4.40 -2.43
0.777 -4.35 -2.33
0.777 -4.30 -2.23
0.777 -4.25 -2.13
0.777 -4.20 -2.03
0.777 -4.15 -1.93
0.777 -4.10 -1.83
0.777 -4.05 -1.73
0.777 -4.00 -1.63
0.777 -3.95 -1.53
0.777 -3.90 -1.43
0.777 -3.85 -1.33
0.777 -3.80 -1.23
0.777 -3.75 -1.13
0.777 -3.70 -1.03
0.777 -3.65 -0.93
0.777 -3.60 -0.83
0.777 -3.55 -0.73
0.777 -3.50 -0.63
0.777 -3.45 -0.53
0.777 -3.40 -0.43
0.777 -3.35 -0.33
0.777 -3.30 -0.23
0.777 -3.25 -0.13
0.777 -3.20 -0.03
0.777 -3.15 0.07
0.777 -3.10 0.17
0.777 -3.05 0.27
0.777 -3.00 0.37
0.777 -2.95 0.47
0.777 -2.90 0.57
0.777 -2.85 0.67
0.777 -2.80 0.77
0.777 -2.75 0.87
0.777 -2.70 0.97
0.777 -2.65 1.07
0.777 -2.60 1.17
0.777 -2.55 1.27
0.777 -2.50 1.37
0.777 -2.45 1.47
0.777 -2.40 1.57
0.777 -2.35 1.67
0.777 -2.30 1.77
0.777 -2.25 1.87
0.777 -2.20 1.97
0.777 -2.15 2.07
0.777 -2.10 2.17
0.777 -2.05 2.27
0.777 -2.00 2.37
0.777 -1.95 2.47
0.777 -1.90 2.57
0.777 -1.85 2.67
0.777 -1.80 2.77
0.777 -1.75 2.87
0.777 -1.70 2.97
0.777 -1.65 3.07
0.777 -1.60 3.17
0.777 -1.55 3.27
0.777 -1.50 3.37
0.777 -1.45 3.47
0.777 -1.40 3.57
0.777 -1.35 3.67
0.777 -1.30 3.77
0.777 -1.25 3.87
0.777 -1.20 3.97
0.777 -1.15 4.07
0.777 -1.10 4.17
0.777 -1.05 4.27
0.777 -1.00 4.37
0.778 -5.00 -3.64
0.778 -4.95 -3.54
0.778 -4.90 -3.44
0.778 -4.85 -3.34
0.778 -4.80 -3.24
0.778 -4.75 -3.14
0.778 -4.70 -3.04
0.778 -4.65 -2.94
0.778 -4.60 -2.84
0.778 -4.55 -2.74
0.778 -4.50 -2.64
0.778 -4.45 -2.54
0.778 -4.40 -2.44
0.778 -4.35 -2.34
0.778 -4.30 -2.24
0.778 -4.25 -2.14
0.778 -4.20 -2.04
0.778 -4.15 -1.94
0.778 -4.10 -1.84
0.778 -4.05 -1.74
0.778 -4.00 -1.64
0.778 -3.95 -1.54
0.778 -3.90 -1.44
0.778 -3.85 -1.34
0.778 -3.80 -1.24
0.778 -3.75 -1.14
0.778 -3.70 -1.04
0.778 -3.65 -0.94
0.778 -3.60 -0.84
0.778 -3.55 -0.74
0.778 -3.50 -0.64
0.778 -3.45 -0.54
0.778 -3.40 -0.44
0.778 -3.35 -0.34
0.778 -3.30 -0.24
0.778 -3.25 -0.14
0.778 -3.20 -0.04
0.778 -3.15 0.06
0.778 -3.10 0.16
0.778 -3.05 0.26
0.778 -3.00 0.36
0.778 -2.95 0.46
0.778 -2.90 0.56
0.778 -2.85 0.66
0.778 -2.80 0.76
0.778 -2.75 0.86
0.778 -2.70 0.96
0.778 -2.65 1.06
0.778 -2.60 1.16
0.778 -2.55 1.26
0.778 -2.50 1.36
0.778 -2.45 1.46
0.778 -2.40 1.56
0.778 -2.35 1.66
0.778 -2.30 1.76
0.778 -2.25 1.86
0.778 -2.20 1.96
0.778 -2.15 2.06
0.778 -2.10 2.16
0.778 -2.05 2.26
0.778 -2.00 2.36
0.778 -1.95 2.46
0.778 -1.90 2.56
0.778 -1.85 2.66
0.778 -1.80 2.76
0.778 -1.75 2.86
0.778 -1.70 2.96
0.778 -1.65 3.06
0.778 -1.60 3.16
0.778 -1.55 3.26
0.778 -1.50 3.36
0.778 -1.45 3.46
0.778 -1.40 3.56
0.778 -1.35 3.66
0.778 -1.30 3.76
0.778 -1.25 3.86
0.778 -1.20 3.96
0.778 -1.15 4.06
0.778 -1.10 4.16
0.778 -1.05 4.26
0.778 -1.00 4.36
0.780 -5.00 -3.66
0.780 -4.95 -3.56
0.780 -4.90 -3.46
0.780 -4.85 -3.36
0.780 -4.80 -3.26
0.780 -4.75 -3.16
0.780 -4.70 -3.06
0.780 -4.65 -2.96
0.780 -4.60 -2.86
0.780 -4.55 -2.76
0.780 -4.50 -2.66
0.780 -4.45 -2.56
0.780 -4.40 -2.46
0.780 -4.35 -2.36
0.780 -4.30 -2.26
0.780 -4.25 -2.16
0.780 -4.20 -2.06
0.780 -4.15 -1.96
0.780 -4.10 -1.86
0.780 -4.05 -1.76
0.780 -4.00 -1.66
0.780 -3.95 -1.56
0.780 -3.90 -1.46
0.780 -3.85 -1.36
0.780 -3.80 -1.26
0.780 -3.75 -1.16
0.780 -3.70 -1.06
0.780 -3.65 -0.96
0.780 -3.60 -0.86
0.780 -3.55 -0.76
0.780 -3.50 -0.66
0.780 -3.45 -0.56
0.780 -3.40 -0.46
0.780 -3.35 -0.36
0.780 -3.30 -0.26
0.780 -3.25 -0.16
0.780 -3.20 -0.06
0.780 -3.15 0.04
0.780 -3.10 0.14
0.780 -3.05 0.24
0.780 -3.00 0.34
0.780 -2.95 0.44
0.780 -2.90 0.54
0.780 -2.85 0.64
0.780 -2.80 0.74
0.780 -2.75 0.84
0.780 -2.70 0.94
0.780 -2.65 1.04
0.780 -2.60 1.14
0.780 -2.55 1.24
0.780 -2.50 1.34
0.780 -2.45 1.44
0.780 -2.40 1.54
0.780 -2.35 1.64
0.780 -2.30 1.74
0.780 -2.25 1.84
0.780 -2.20 1.94
0.780 -2.15 2.04
0.780 -2.10 2.14
0.780 -2.05 2.24
0.780 -2.00 2.34
0.780 -1.95 2.44
0.780 -1.90 2.54
0.780 -1.85 2.64
0.780 -1.80 2.74
0.780 -1.75 2.84
0.780 -1.70 2.94
0.780 -1.65 3.04
0.780 -1.60 3.14
0.780 -1.55 3.24
0.780 -1.50 3.34
0.780 -1.45 3.44
0.780 -1.40 3.54
0.780 -1.35 3.64
0.780 -1.30 3.74
0.780 -1.25 3.84
0.780 -1.20 3.94
0.780 -1.15 4.04
0.780 -1.10 4.14
0.780 -1.05 4.24
0.780 -1.00 4.34
0.781 -5.00 -3.68
0.781 -4.95 -3.58
0.781 -4.90 -3.48
0.781 -4.85 -3.38
0.781 -4.80 -3.28
0.781 -4.75 -3.18
0.781 -4.70 -3.08
0.781 -4.65 -2.98
0.781 -4.60 -2.88
0.781 -4.55 -2.78
0.781 -4.50 -2.68
0.781 -4.45 -2.58
0.781 -4.40 -2.48
0.781 -4.35 -2.38
0.781 -4.30 -2.28
0.781 -4.25 -2.18
0.781 -4.20 -2.08
0.781 -4.15 -1.98
0.781 -4.10 -1.88
0.781 -4.05 -1.78
0.781 -4.00 -1.68
0.781 -3.95 -1.58
0.781 -3.90 -1.48
0.781 -3.85 -1.38
0.781 -3.80 -1.28
0.781 -3.75 -1.18
0.781 -3.70 -1.08
0.781 -3.65 -0.98
0.781 -3.60 -0.88
0.781 -3.55 -0.78
0.781 -3.50 -0.68
0.781 -3.45 -0.58
0.781 -3.40 -0.48
0.781 -3.35 -0.38
0.781 -3.30 -0.28
0.781 -3.25 -0.18
0.781 -3.20 -0.08
0.781 -3.15 0.02
0.781 -3.10 0.12
0.781 -3.05 0.22
0.781 -3.00 0.32
0.781 -2.95 0.42
0.781 -2.90 0.52
0.781 -2.85 0.62
0.781 -2.80 0.72
0.781 -2.75 0.82
0.781 -2.70 0.92
0.781 -2.65 1.02
0.781 -2.60 1.12
0.781 -2.55 1.22
0.781 -2.50 1.32
0.781 -2.45 1.42
0.781 -2.40 1.52
0.781 -2.35 1.62
0.781 -2.30 1.72
0.781 -2.25 1.82
0.781 -2.20 1.92
0.781 -2.15 2.02
0.781 -2.10 2.12
0.781 -2.05 2.22
0.781 -2.00 2.32
0.781 -1.95 2.42
0.781 -1.90 2.52
0.781 -1.85 2.62
0.781 -1.80 2.72
0.781 -1.75 2.82
0.781 -1.70 2.92
0.781 -1.65 3.02
0.781 -1.60 3.12
0.781 -1.55 3.22
0.781 -1.50 3.32
0.781 -1.45 3.42
0.781 -1.40 3.52
0.781 -1.35 3.62
0.781 -1.30 3.72
0.781 -1.25 3.82
0.781 -1.20 3.92
0.781 -1.15 4.02
0.781 -1.10 4.12
0.781 -1.05 4.22
0.781 -1.00 4.32
0.782 -5.00 -3.70
0.782 -4.95 -3.60
0.782 -4.90 -3.50
0.782 -4.85 -3.40
0.782 -4.80 -3.30
0.782 -4.75 -3.20
0.782 -4.70 -3.10
0.782 -4.65 -3.00
0.782 -4.60 -2.90
0.782 -4.55 -2.80
0.782 -4.50 -2.70
0.782 -4.45 -2.60
0.782 -4.40 -2.50
0.782 -4.35 -2.40
0.782 -4.30 -2.30
0.782 -4.25 -2.20
0.782 -4.20 -2.10
0.782 -4.15 -2.00
0.782 -4.10 -1.90
0.782 -4.05 -1.80
0.782 -4.00 -1.70
0.782 -3.95 -1.60
0.782 -3.90 -1.50
0.782 -3.85 -1.40
0.782 -3.80 -1.30
0.782 -3.75 -1.20
0.782 -3.70 -1.10
0.782 -3.65 -1.00
0.782 -3.60 -0.90
0.782 -3.55 -0.80
0.782 -3.50 -0.70
0.782 -3.45 -0.60
0.782 -3.40 -0.50
0.782 -3.35 -0.40
0.782 -3.30 -0.30
0.782 -3.25 -0.20
0.782 -3.20 -0.10
0.782 -3.15 0.00
0.782 -3.10 0.10
0.782 -3.05 0.20
0.782 -3.00 0.30
0.782 -2.95 0.40
0.782 -2.90 0.50
0.782 -2.85 0.60
0.782 -2.80 0.70
0.782 -2.75 0.80
0.782 -2.70 0.90
0.782 -2.65 1.00
0.782 -2.60 1.10
0.782 -2.55 1.20
0.782 -2.50 1.30
0.782 -2.45 1.40
0.782 -2.40 1.50
0.782 -2.35 1.60
0.782 -2.30 1.70
0.782 -2.25 1.80
0.782 -2.20 1.90
0.782 -2.15 2.00
0.782 -2.10 2.10
0.782 -2.05 2.20
0.782 -2.00 2.30
0.782 -1.95 2.40
0.782 -1.90 2.50
0.782 -1.85 2.60
0.782 -1.80 2.70
0.782 -1.75 2.80
0.782 -1.70 2.90
0.782 -1.65 3.00
0.782 -1.60 3.10
0.782 -1.55 3.20
0.782 -1.50 3.30
0.782 -1.45 3.40
0.782 -1.40 3.50
0.782 -1.35 3.60
0.782 -1.30 3.70
0.782 -1.25 3.80
0.782 -1.20 3.90
0.782 -1.15 4.00
0.782 -1.10 4.10
0.782 -1.05 4.20
0.782 -1.00 4.30
0.784 -5.00 -3.73
0.784 -4.95 -3.63
0.784 -4.90 -3.53
0.784 -4.85 -3.43
0.784 -4.80 -3.33
0.784 -4.75 -3.23
0.784 -4.70 -3.13
0.784 -4.65 -3.03
0.784 -4.60 -2.93
0.784 -4.55 -2.83
0.784 -4.50 -2.73
0.784 -4.45 -2.63
0.784 -4.40 -2.53
0.784 -4.35 -2.43
0.784 -4.30 -2.33
0.784 -4.25 -2.23
0.784 -4.20 -2.13
0.784 -4.15 -2.03
0.784 -4.10 -1.93
0.784 -4.05 -1.83
0.784 -4.00 -1.73
0.784 -3.95 -1.63
0.784 -3.90 -1.53
0.784 -3.85 -1.43
0.784 -3.80 -1.33
0.784 -3.75 -1.23
0.784 -3.70 -1.13
0.784 -3.65 -1.03
0.784 -3.60 -0.93
0.784 -3.55 -0.83
0.784 -3.50 -0.73
0.784 -3.45 -0.63
0.784 -3.40 -0.53
0.784 -3.35 -0.43
0.784 -3.30 -0.33
0.784 -3.25 -0.23
0.784 -3.20 -0.13
0.784 -3.15 -0.03
0.784 -3.10 0.07
0.784 -3.05 0.17
0.784 -3.00 0.27
0.784 -2.95 0.37
0.784 -2.90 0.47
0.784 -2.85 0.57
0.784 -2.80 0.67
0.784 -2.75 0.77
0.784 -2.70 0.87
0.784 -2.65 0.97
0.784 -2.60 1.07
0.784 -2.55 1.17
0.784 -2.50 1.27
0.784 -2.45 1.37
0.784 -2.40 1.47
0.784 -2.35 1.57
0.784 -2.30 1.67
0.784 -2.25 1.77
0.784 -2.20 1.87
0.784 -2.15 1.97
0.784 -2.10 2.07
0.784 -2.05 2.17
0.784 -2.00 2.27
0.784 -1.95 2.37
0.784 -1.90 2.47
0.784 -1.85 2.57
0.784 -1.80 2.67
0.784 -1.75 2.77
0.784 -1.70 2.87
0.784 -1.65 2.97
0.784 -1.60 3.07
0.784 -1.55 3.17
0.784 -1.50 3.27
0.784 -1.45 3.37
0.784 -1.40 3.47
0.784 -1.35 3.57
0.784 -1.30 3.67
0.784 -1.25 3.77
0.784 -1.20 3.87
0.784 -1.15 3.97
0.784 -1.10 4.07
0.784 -1.05 4.17
0.784 -1.00 4.27
0.785 -5.00 -3.76
0.785 -4.95 -3.66
0.785 -4.90 -3.56
0.785 -4.85 -3.46
0.785 -4.80 -3.36
0.785 -4.75 -3.26
0.785 -4.70 -3.16
0.785 -4.65 -3.06
0.785 -4.60 -2.96
0.785 -4.55 -2.86
0.785 -4.50 -2.76
0.785 -4.45 -2.66
0.785 -4.40 -2.56
0.785 -4.35 -2.46
0.785 -4.30 -2.36
0.785 -4.25 -2.26
0.785 -4.20 -2.16
0.785 -4.15 -2.06
0.785 -4.10 -1.96
0.785 -4.05 -1.86
0.785 -4.00 -1.76
0.785 -3.95 -1.66
0.785 -3.90 -1.56
0.785 -3.85 -1.46
0.785 -3.80 -1.36
0.785 -3.75 -1.26
0.785 -3.70 -1.16
0.785 -3.65 -1.06
0.785 -3.60 -0.96
0.785 -3.55 -0.86
0.785 -3.50 -0.76
0.785 -3.45 -0.66
0.785 -3.40 -0.56
0.785 -3.35 -0.46
0.785 -3.30 -0.36
0.785 -3.25 -0.26
0.785 -3.20 -0.16
0.785 -3.15 -0.06
0.785 -3.10 0.04
0.785 -3.05 0.14
0.785 -3.00 0.24
0.785 -2.95 0.34
0.785 -2.90 0.44
0.785 -2.85 0.54
0.785 -2.80 0.64
0.785 -2.75 0.74
0.785 -2.70 0.84
0.785 -2.65 0.94
0.785 -2.60 1.04
0.785 -2.55 1.14
0.785 -2.50 1.24
0.785 -2.45 1.34
0.785 -2.40 1.44
0.785 -2.35 1.54
0.785 -2.30 1.64
0.785 -2.25 1.74
0.785 -2.20 1.84
0.785 -2.15 1.94
0.785 -2.10 2.04
0.785 -2.05 2.14
0.785 -2.00 2.24
0.785 -1.95 2.34
0.785 -1.90 2.44
0.785 -1.85 2.54
0.785 -1.80 2.64
0.785 -1.75 2.74
0.785 -1.70 2.84
0.785 -1.65 2.94
0.785 -1.60 3.04
0.785 -1.55 3.14
0.785 -1.50 3.24
0.785 -1.45 3.34
0.785 -1.40 3.44
0.785 -1.35 3.54
0.785 -1.30 3.64
0.785 -1.25 3.74
0.785 -1.20 3.84
0.785 -1.15 3.94
0.785 -1.10 4.04
0.785 -1.05 4.14
0.785 -1.00 4.24
0.787 -5.00 -3.78
0.787 -4.95 -3.68
0.787 -4.90 -3.58
0.787 -4.85 -3.48
0.787 -4.80 -3.38
0.787 -4.75 -3.28
0.787 -4.70 -3.18
0.787 -4.65 -3.08
0.787 -4.60 -2.98
0.787 -4.55 -2.88
0.787 -4.50 -2.78
0.787 -4.45 -2.68
0.787 -4.40 -2.58
0.787 -4.35 -2.48
0.787 -4.30 -2.38
0.787 -4.25 -2.28
0.787 -4.20 -2.18
0.787 -4.15 -2.08
0.787 -4.10 -1.98
0.787 -4.05 -1.88
0.787 -4.00 -1.78
0.787 -3.95 -1.68
0.787 -3.90 -1.58
0.787 -3.85 -1.48
0.787 -3.80 -1.38
0.787 -3.75 -1.28
0.787 -3.70 -1.18
0.787 -3.65 -1.08
0.787 -3.60 -0.98
0.787 -3.55 -0.88
0.787 -3.50 -0.78
0.787 -3.45 -0.68
0.787 -3.40 -0.58
0.787 -3.35 -0.48
0.787 -3.30 -0.38
0.787 -3.25 -0.28
0.787 -3.20 -0.18
0.787 -3.15 -0.08
0.787 -3.10 0.02
0.787 -3.05 0.12
0.787 -3.00 0.22
0.787 -2.95 0.32
0.787 -2.90 0.42
0.787 -2.85 0.52
0.787 -2.80 0.62
0.787 -2.75 0.72
0.787 -2.70 0.82
0.787 -2.65 0.92
0.787 -2.60 1.02
0.787 -2.55 1.12
0.787 -2.50 1.22
0.787 -2.45 1.32
0.787 -2.40 1.42
0.787 -2.35 1.52
0.787 -2.30 1.62
0.787 -2.25 1.72
0.787 -2.20 1.82
0.787 -2.15 1.92
0.787 -2.10 2.02
0.787 -2.05 2.12
0.787 -2.00 2.22
0.787 -1.95 2.32
0.787 -1.90 2.42
0.787 -1.85 2.52
0.787 -1.80 2.62
0.787 -1.75 2.72
0.787 -1.70 2.82
0.787 -1.65 2.92
0.787 -1.60 3.02
0.787 -1.55 3.12
0.787 -1.50 3.22
0.787 -1.45 3.32
0.787 -1.40 3.42
0.787 -1.35 3.52
0.787 -1.30 3.62
0.787 -1.25 3.72
0.787 -1.20 3.82
0.787 -1.15 3.92
0.787 -1.10 4.02
0.787 -1.05 4.12
0.787 -1.00 4.22
0.788 -5.00 -3.81
0.788 -4.95 -3.71
0.788 -4.90 -3.61
0.788 -4.85 -3.51
0.788 -4.80 -3.41
0.788 -4.75 -3.31
0.788 -4.70 -3.21
0.788 -4.65 -3.11
0.788 -4.60 -3.01
0.788 -4.55 -2.91
0.788 -4.50 -2.81
0.788 -4.45 -2.71
0.788 -4.40 -2.61
0.788 -4.35 -2.51
0.788 -4.30 -2.41
0.788 -4.25 -2.31
0.788 -4.20 -2.21
0.788 -4.15 -2.11
0.788 -4.10 -2.01
0.788 -4.05 -1.91
0.788 -4.00 -1.81
0.788 -3.95 -1.71
0.788 -3.90 -1.61
0.788 -3.85 -1.51
0.788 -3.80 -1.41
0.788 -3.75 -1.31
0.788 -3.70 -1.21
0.788 -3.65 -1.11
0.788 -3.60 -1.01
0.788 -3.55 -0.91
0.788 -3.50 -0.81
0.788 -3.45 -0.71
0.788 -3.40 -0.61
0.788 -3.35 -0.51
0.788 -3.30 -0.41
0.788 -3.25 -0.31
0.788 -3.20 -0.21
0.788 -3.15 -0.11
0.788 -3.10 -0.01
0.788 -3.05 0.09
0.788 -3.00 0.19
0.788 -2.95 0.29
0.788 -2.90 0.39
0.788 -2.85 0.49
0.788 -2.80 0.59
0.788 -2.75 0.69
0.788 -2.70 0.79
0.788 -2.65 0.89
0.788 -2.60 0.99
0.788 -2.55 1.09
0.788 -2.50 1.19
0.788 -2.45 1.29
0.788 -2.40 1.39
0.788 -2.35 1.49
0.788 -2.30 1.59
0.788 -2.25 1.69
0.788 -2.20 1.79
0.788 -2.15 1.89
0.788 -2.10 1.99
0.788 -2.05 2.09
0.788 -2.00 2.19
0.788 -1.95 2.29
0.788 -1.90 2.39
0.788 -1.85 2.49
0.788 -1.80 2.59
0.788 -1.75 2.69
0.788 -1.70 2.79
0.788 -1.65 2.89
0.788 -1.60 2.99
0.788 -1.55 3.09
0.788 -1.50 3.19
0.788 -1.45 3.29
0.788 -1.40 3.39
0.788 -1.35 3.49
0.788 -1.30 3.59
0.788 -1.25 3.69
0.788 -1.20 3.79
0.788 -1.15 3.89
0.788 -1.10 3.99
0.788 -1.05 4.09
0.788 -1.00 4.19
0.790 -5.00 -3.83
0.790 -4.95 -3.73
0.790 -4.90 -3.63
0.790 -4.85 -3.53
0.790 -4.80 -3.43
0.790 -4.75 -3.33
0.790 -4.70 -3.23
0.790 -4.65 -3.13
0.790 -4.60 -3.03
0.790 -4.55 -2.93
0.790 -4.50 -2.83
0.790 -4.45 -2.73
0.790 -4.40 -2.63
0.790 -4.35 -2.53
0.790 -4.30 -2.43
0.790 -4.25 -2.33
0.790 -4.20 -2.23
0.790 -4.15 -2.13
0.790 -4.10 -2.03
0.790 -4.05 -1.93
0.790 -4.00 -1.83
0.790 -3.95 -1.73
0.790 -3.90 -1.63
0.790 -3.85 -1.53
0.790 -3.80 -1.43
0.790 -3.75 -1.33
0.790 -3.70 -1.23
0.790 -3.65 -1.13
0.790 -3.60 -1.03
0.790 -3.55 -0.93
0.790 -3.50 -0.83
0.790 -3.45 -0.73
0.790 -3.40 -0.63
0.790 -3.35 -0.53
0.790 -3.30 -0.43
0.790 -3.25 -0.33
0.790 -3.20 -0.23
0.790 -3.15 -0.13
0.790 -3.10 -0.03
0.790 -3.05 0.07
0.790 -3.00 0.17
0.790 -2.95 0.27
0.790 -2.90 0.37
0.790 -2.85 0.47
0.790 -2.80 0.57
0.790 -2.75 0.67
0.790 -2.70 0.77
0.790 -2.65 0.87
0.790 -2.60 0.97
0.790 -2.55 1.07
0.790 -2.50 1.17
0.790 -2.45 1.27
0.790 -2.40 1.37
0.790 -2.35 1.47
0.790 -2.30 1.57
0.790 -2.25 1.67
0.790 -2.20 1.77
0.790 -2.15 1.87
0.790 -2.10 1.97
0.790 -2.05 2.07
0.790 -2.00 2.17
0.790 -1.95 2.27
0.790 -1.90 2.37
0.790 -1.85 2.47
0.790 -1.80 2.57
0.790 -1.75 2.67
0.790 -1.70 2.77
0.790 -1.65 2.87
0.790 -1.60 2.97
0.790 -1.55 3.07
0.790 -1.50 3.17
0.790 -1.45 3.27
0.790 -1.40 3.37
0.790 -1.35 3.47
0.790 -1.30 3.57
0.790 -1.25 3.67
0.790 -1.20 3.77
0.790 -1.15 3.87
0.790 -1.10 3.97
0.790 -1.05 4.07
0.790 -1.00 4.17
0.791 -5.00 -3.85
0.791 -4.95 -3.75
0.791 -4.90 -3.65
0.791 -4.85 -3.55
0.791 -4.80 -3.45
0.791 -4.75 -3.35
0.791 -4.70 -3.25
0.791 -4.65 -3.15
0.791 -4.60 -3.05
0.791 -4.55 -2.95
0.791 -4.50 -2.85
0.791 -4.45 -2.75
0.791 -4.40 -2.65
0.791 -4.35 -2.55
0.791 -4.30 -2.45
0.791 -4.25 -2.35
0.791 -4.20 -2.25
0.791 -4.15 -2.15
0.791 -4.10 -2.05
0.791 -4.05 -1.95
0.791 -4.00 -1.85
0.791 -3.95 -1.75
0.791 -3.90 -1.65
0.791 -3.85 -1.55
0.791 -3.80 -1.45
0.791 -3.75 -1.35
0.791 -3.70 -1.25
0.791 -3.65 -1.15
0.791 -3.60 -1.05
0.791 -3.55 -0.95
0.791 -3.50 -0.85
0.791 -3.45 -0.75
0.791 -3.40 -0.65
0.791 -3.35 -0.55
0.791 -3.30 -0.45
0.791 -3.25 -0.35
0.791 -3.20 -0.25
0.791 -3.15 -0.15
0.791 -3.10 -0.05
0.791 -3.05 0.05
0.791 -3.00 0.15
0.791 -2.95 0.25
0.791 -2.90 0.35
0.791 -2.85 0.45
0.791 -2.80 0.55
0.791 -2.75 0.65
0.791 -2.70 0.75
0.791 -2.65 0.85
0.791 -2.60 0.95
0.791 -2.55 1.05
0.791 -2.50 1.15
0.791 -2.45 1.25
0.791 -2.40 1.35
0.791 -2.35 1.45
0.791 -2.30 1.55
0.791 -2.25 1.65
0.791 -2.20 1.75
0.791 -2.15 1.85
0.791 -2.10 1.95
0.791 -2.05 2.05
0.791 -2.00 2.15
0.791 -1.95 2.25
0.791 -1.90 2.35
0.791 -1.85 2.45
0.791 -1.80 2.55
0.791 -1.75 2.65
0.791 -1.70 2.75
0.791 -1.65 2.85
0.791 -1.60 2.95
0.791 -1.55 3.05
0.791 -1.50 3.15
0.791 -1.45 3.25
0.791 -1.40 3.35
0.791 -1.35 3.45
0.791 -1.30 3.55
0.791 -1.25 3.65
0.791 -1.20 3.75
0.791 -1.15 3.85
0.791 -1.10 3.95
0.791 -1.05 4.05
0.791 -1.00 4.15
0.792 -5.00 -3.87
0.792 -4.95 -3.77
0.792 -4.90 -3.67
0.792 -4.85 -3.57
0.792 -4.80 -3.47
0.792 -4.75 -3.37
0.792 -4.70 -3.27
0.792 -4.65 -3.17
0.792 -4.60 -3.07
0.792 -4.55 -2.97
0.792 -4.50 -2.87
0.792 -4.45 -2.77
0.792 -4.40 -2.67
0.792 -4.35 -2.57
0.792 -4.30 -2.47
0.792 -4.25 -2.37
0.792 -4.20 -2.27
0.792 -4.15 -2.17
0.792 -4.10 -2.07
0.792 -4.05 -1.97
0.792 -4.00 -1.87
0.792 -3.95 -1.77
0.792 -3.90 -1.67
0.792 -3.85 -1.57
0.792 -3.80 -1.47
0.792 -3.75 -1.37
0.792 -3.70 -1.27
0.792 -3.65 -1.17
0.792 -3.60 -1.07
0.792 -3.55 -0.97
0.792 -3.50 -0.87
0.792 -3.45 -0.77
0.792 -3.40 -0.67
0.792 -3.35 -0.57
0.792 -3.30 -0.47
0.792 -3.25 -0.37
0.792 -3.20 -0.27
0.792 -3.15 -0.17
0.792 -3.10 -0.07
0.792 -3.05 0.03
0.792 -3.00 0.13
0.792 -2.95 0.23
0.792 -2.90 0.33
0.792 -2.85 0.43
0.792 -2.80 0.53
0.792 -2.75 0.63
0.792 -2.70 0.73
0.792 -2.65 0.83
0.792 -2.60 0.93
0.792 -2.55 1.03
0.792 -2.50 1.13
0.792 -2.45 1.23
0.792 -2.40 1.33
0.792 -2.35 1.43
0.792 -2.30 1.53
0.792 -2.25 1.63
0.792 -2.20 1.73
0.792 -2.15 1.83
0.792 -2.10 1.93
0.792 -2.05 2.03
0.792 -2.00 2.13
0.792 -1.95 2.23
0.792 -1.90 2.33
0.792 -1.85 2.43
0.792 -1.80 2.53
0.792 -1.75 2.63
0.792 -1.70 2.73
0.792 -1.65 2.83
0.792 -1.60 2.93
0.792 -1.55 3.03
0.792 -1.50 3.13
0.792 -1.45 3.23
0.792 -1.40 3.33
0.792 -1.35 3.43
0.792 -1.30 3.53
0.792 -1.25 3.63
0.792 -1.20 3.73
0.792 -1.15 3.83
0.792 -1.10 3.93
0.792 -1.05 4.03
0.792 -1.00 4.13
0.794 -5.00 -3.88
0.794 -4.95 -3.78
0.794 -4.90 -3.68
0.794 -4.85 -3.58
0.794 -4.80 -3.48
0.794 -4.75 -3.38
0.794 -4.70 -3.28
0.794 -4.65 -3.18
0.794 -4.60 -3.08
0.794 -4.55 -2.98
0.794 -4.50 -2.88
0.794 -4.45 -2.78
0.794 -4.40 -2.68
0.794 -4.35 -2.58
0.794 -4.30 -2.48
0.794 -4.25 -2.38
0.794 -4.20 -2.28
0.794 -4.15 -2.18
0.794 -4.10 -2.08
0.794 -4.05 -1.98
0.794 -4.00 -1.88
0.794 -3.95 -1.78
0.794 -3.90 -1.68
0.794 -3.85 -1.58
0.794 -3.80 -1.48
0.794 -3.75 -1.38
0.794 -3.70 -1.28
0.794 -3.65 -1.18
0.794 -3.60 -1.08
0.794 -3.55 -0.98
0.794 -3.50 -0.88
0.794 -3.45 -0.78
0.794 -3.40 -0.68
0.794 -3.35 -0.58
0.794 -3.30 -0.48
0.794 -3.25 -0.38
0.794 -3.20 -0.28
0.794 -3.15 -0.18
0.794 -3.10 -0.08
0.794 -3.05 0.02
0.794 -3.00 0.12
0.794 -2.95 0.22
0.794 -2.90 0.32
0.794 -2.85 0.42
0.794 -2.80 0.52
0.794 -2.75 0.62
0.794 -2.70 0.72
0.794 -2.65 0.82
0.794 -2.60 0.92
0.794 -2.55 1.02
0.794 -2.50 1.12
0.794 -2.45 1.22
0.794 -2.40 1.32
0.794 -2.35 1.42
0.794 -2.30 1.52
0.794 -2.25 1.62
0.794 -2.20 1.72
0.794 -2.15 1.82
0.794 -2.10 1.92
0.794 -2.05 2.02
0.794 -2.00 2.12
0.794 -1.95 2.22
0.794 -1.90 2.32
0.794 -1.85 2.42
0.794 -1.80 2.52
0.794 -1.75 2.62
0.794 -1.70 2.72
0.794 -1.65 2.82
0.794 -1.60 2.92
0.794 -1.55 3.02
0.794 -1.50 3.12
0.794 -1.45 3.22
0.794 -1.40 3.32
0.794 -1.35 3.42
0.794 -1.30 3.52
0.794 -1.25 3.62
0.794 -1.20 3.72
0.794 -1.15 3.82
0.794 -1.10 3.92
0.794 -1.05 4.02
0.794 -1.00 4.12
0.795 -5.00 -3.88
0.795 -4.95 -3.78
0.795 -4.90 -3.68
0.795 -4.85 -3.58
0.795 -4.80 -3.48
0.795 -4.75 -3.38
0.795 -4.70 -3.28
0.795 -4.65 -3.18
0.795 -4.60 -3.08
0.795 -4.55 -2.98
0.795 -4.50 -2.88
0.795 -4.45 -2.78
0.795 -4.40 -2.68
0.795 -4.35 -2.58
0.795 -4.30 -2.48
0.795 -4.25 -2.38
0.795 -4.20 -2.28
0.795 -4.15 -2.18
0.795 -4.10 -2.08
0.795 -4.05 -1.98
0.795 -4.00 -1.88
0.795 -3.95 -1.78
0.795 -3.90 -1.68
0.795 -3.85 -1.58
0.795 -3.80 -1.48
0.795 -3.75 -1.38
0.795 -3.70 -1.28
0.795 -3.65 -1.18
0.795 -3.60 -1.08
0.795 -3.55 -0.98
0.795 -3.50 -0.88
0.795 -3.45 -0.78
0.795 -3.40 -0.68
0.795 -3.35 -0.58
0.795 -3.30 -0.48
0.795 -3.25 -0.38
0.795 -3.20 -0.28
0.795 -3.15 -0.18
0.795 -3.10 -0.08
0.795 -3.05 0.02
0.795 -3.00 0.12
0.795 -2.95 0.22
0.795 -2.90 0.32
0.795 -2.85 0.42
0.795 -2.80 0.52
0.795 -2.75 0.62
0.795 -2.70 0.72
0.795 -2.65 0.82
0.795 -2.60 0.92
0.795 -2.55 1.02
0.795 -2.50 1.12
0.795 -2.45 1.22
0.795 -2.40 1.32
0.795 -2.35 1.42
0.795 -2.30 1.52
0.795 -2.25 1.62
0.795 -2.20 1.72
0.795 -2.15 1.82
0.795 -2.10 1.92
0.795 -2.05 2.02
0.795 -2.00 2.12
0.795 -1.95 2.22
0.795 -1.90 2.32
0.795 -1.85 2.42
0.795 -1.80 2.52
0.795 -1.75 2.62
0.795 -1.70 2.72
0.795 -1.65 2.82
0.795 -1.60 2.92
0.795 -1.55 3.02
0.795 -1.50 3.12
0.795 -1.45 3.22
0.795 -1.40 3.32
0.795 -1.35 3.42
0.795 -1.30 3.52
0.795 -1.25 3.62
0.795 -1.20 3.72
0.795 -1.15 3.82
0.795 -1.10 3.92
0.795 -1.05 4.02
0.795 -1.00 4.12
0.797 -5.00 -3.88
0.797 -4.95 -3.78
0.797 -4.90 -3.68
0.797 -4.85 -3.58
0.797 -4.80 -3.48
0.797 -4.75 -3.38
0.797 -4.70 -3.28
0.797 -4.65 -3.18
0.797 -4.60 -3.08
0.797 -4.55 -2.98
0.797 -4.50 -2.88
0.797 -4.45 -2.78
0.797 -4.40 -2.68
0.797 -4.35 -2.58
0.797 -4.30 -2.48
0.797 -4.25 -2.38
0.797 -4.20 -2.28
0.797 -4.15 -2.18
0.797 -4.10 -2.08
0.797 -4.05 -1.98
0.797 -4.00 -1.88
0.797 -3.95 -1.78
0.797 -3.90 -1.68
0.797 -3.85 -1.58
0.797 -3.80 -1.48
0.797 -3.75 -1.38
0.797 -3.70 -1.28
0.797 -3.65 -1.18
0.797 -3.60 -1.08
0.797 -3.55 -0.98
0.797 -3.50 -0.88
0.797 -3.45 -0.78
0.797 -3.40 -0.68
0.797 -3.35 -0.58
0.797 -3.30 -0.48
0.797 -3.25 -0.38
0.797 -3.20 -0.28
0.797 -3.15 -0.18
0.797 -3.10 -0.08
0.797 -3.05 0.02
0.797 -3.00 0.12
0.797 -2.95 0.22
0.797 -2.90 0.32
0.797 -2.85 0.42
0.797 -2.80 0.52
0.797 -2.75 0.62
0.797 -2.70 0.72
0.797 -2.65 0.82
0.797 -2.60 0.92
0.797 -2.55 1.02
0.797 -2.50 1.12
0.797 -2.45 1.22
0.797 -2.40 1.32
0.797 -2.35 1.42
0.797 -2.30 1.52
0.797 -2.25 1.62
0.797 -2.20 1.72
0.797 -2.15 1.82
0.797 -2.10 1.92
0.797 -2.05 2.02
0.797 -2.00 2.12
0.797 -1.95 2.22
0.797 -1.90 2.32
0.797 -1.85 2.42
0.797 -1.80 2.52
0.797 -1.75 2.62
0.797 -1.70 2.72
0.797 -1.65 2.82
0.797 -1.60 2.92
0.797 -1.55 3.02
0.797 -1.50 3.12
0.797 -1.45 3.22
0.797 -1.40 3.32
0.797 -1.35 3.42
0.797 -1.30 3.52
0.797 -1.25 3.62
0.797 -1.20 3.72
0.797 -1.15 3.82
0.797 -1.10 3.92
0.797 -1.05 4.02
0.797 -1.00 4.12
0.798 -5.00 -3.87
0.798 -4.95 -3.77
0.798 -4.90 -3.67
0.798 -4.85 -3.57
0.798 -4.80 -3.47
0.798 -4.75 -3.37
0.798 -4.70 -3.27
0.798 -4.65 -3.17
0.798 -4.60 -3.07
0.798 -4.55 -2.97
0.798 -4.50 -2.87
0.798 -4.45 -2.77
0.798 -4.40 -2.67
0.798 -4.35 -2.57
0.798 -4.30 -2.47
0.798 -4.25 -2.37
0.798 -4.20 -2.27
0.798 -4.15 -2.17
0.798 -4.10 -2.07
0.798 -4.05 -1.97
0.798 -4.00 -1.87
0.798 -3.95 -1.77
0.798 -3.90 -1.67
0.798 -3.85 -1.57
0.798 -3.80 -1.47
0.798 -3.75 -1.37
0.798 -3.70 -1.27
0.798 -3.65 -1.17
0.798 -3.60 -1.07
0.798 -3.55 -0.97
0.798 -3.50 -0.87
0.798 -3.45 -0.77
0.798 -3.40 -0.67
0.798 -3.35 -0.57
0.798 -3.30 -0.47
0.798 -3.25 -0.37
0.798 -3.20 -0.27
0.798 -3.15 -0.17
0.798 -3.10 -0.07
0.798 -3.05 0.03
0.798 -3.00 0.13
0.798 -2.95 0.23
0.798 -2.90 0.33
0.798 -2.85 0.43
0.798 -2.80 0.53
0.798 -2.75 0.63
0.798 -2.70 0.73
0.798 -2.65 0.83
0.798 -2.60 0.93
0.798 -2.55 1.03
0.798 -2.50 1.13
0.798 -2.45 1.23
0.798 -2.40 1.33
0.798 -2.35 1.43
0.798 -2.30 1.53
0.798 -2.25 1.63
0.798 -2.20 1.73
0.798 -2.15 1.83
0.798 -2.10 1.93
0.798 -2.05 2.03
0.798 -2.00 2.13
0.798 -1.95 2.23
0.798 -1.90 2.33
0.798 -1.85 2.43
0.798 -1.80 2.53
0.798 -1.75 2.63
0.798 -1.70 2.73
0.798 -1.65 2.83
0.798 -1.60 2.93
0.798 -1.55 3.03
0.798 -1.50 3.13
0.798 -1.45 3.23
0.798 -1.40 3.33
0.798 -1.35 3.43
0.798 -1.30 3.53
0.798 -1.25 3.63
0.798 -1.20 3.73
0.798 -1.15 3.83
0.798 -1.10 3.93
0.798 -1.05 4.03
0.798 -1.00 4.13
0.799 -5.00 -3.84
0.799 -4.95 -3.74
0.799 -4.90 -3.64
0.799 -4.85 -3.54
0.799 -4.80 -3.44
0.799 -4.75 -3.34
0.799 -4.70 -3.24
0.799 -4.65 -3.14
0.799 -4.60 -3.04
0.799 -4.55 -2.94
0.799 -4.50 -2.84
0.799 -4.45 -2.74
0.799 -4.40 -2.64
0.799 -4.35 -2.54
0.799 -4.30 -2.44
0.799 -4.25 -2.34
0.799 -4.20 -2.24
0.799 -4.15 -2.14
0.799 -4.10 -2.04
0.799 -4.05 -1.94
0.799 -4.00 -1.84
0.799 -3.95 -1.74
0.799 -3.90 -1.64
0.799 -3.85 -1.54
0.799 -3.80 -1.44
0.799 -3.75 -1.34
0.799 -3.70 -1.24
0.799 -3.65 -1.14
0.799 -3.60 -1.04
0.799 -3.55 -0.94
0.799 -3.50 -0.84
0.799 -3.45 -0.74
0.799 -3.40 -0.64
0.799 -3.35 -0.54
0.799 -3.30 -0.44
0.799 -3.25 -0.34
0.799 -3.20 -0.24
0.799 -3.15 -0.14
0.799 -3.10 -0.04
0.799 -3.05 0.06
0.799 -3.00 0.16
0.799 -2.95 0.26
0.799 -2.90 0.36
0.799 -2.85 0.46
0.799 -2.80 0.56
0.799 -2.75 0.66
0.799 -2.70 0.76
0.799 -2.65 0.86
0.799 -2.60 0.96
0.799 -2.55 1.06
0.799 -2.50 1.16
0.799 -2.45 1.26
0.799 -2.40 1.36
0.799 -2.35 1.46
0.799 -2.30 1.56
0.799 -2.25 1.66
0.799 -2.20 1.76
0.799 -2.15 1.86
0.799 -2.10 1.96
0.799 -2.05 2.06
0.799 -2.00 2.16
0.799 -1.95 2.26
0.799 -1.90 2.36
0.799 -1.85 2.46
0.799 -1.80 2.56
0.799 -1.75 2.66
0.799 -1.70 2.76
0.799 -1.65 2.86
0.799 -1.60 2.96
0.799 -1.55 3.06
0.799 -1.50 3.16
0.799 -1.45 3.26
0.799 -1.40 3.36
0.799 -1.35 3.46
0.799 -1.30 3.56
0.799 -1.25 3.66
0.799 -1.20 3.76
0.799 -1.15 3.86
0.799 -1.10 3.96
0.799 -1.05 4.06
0.799 -1.00 4.16
0.801 -5.00 -3.81
0.801 -4.95 -3.71
0.801 -4.90 -3.61
0.801 -4.85 -3.51
0.801 -4.80 -3.41
0.801 -4.75 -3.31
0.801 -4.70 -3.21
0.801 -4.65 -3.11
0.801 -4.60 -3.01
0.801 -4.55 -2.91
0.801 -4.50 -2.81
0.801 -4.45 -2.71
0.801 -4.40 -2.61
0.801 -4.35 -2.51
0.801 -4.30 -2.41
0.801 -4.25 -2.31
0.801 -4.20 -2.21
0.801 -4.15 -2.11
0.801 -4.10 -2.01
0.801 -4.05 -1.91
0.801 -4.00 -1.81
0.801 -3.95 -1.71
0.801 -3.90 -1.61
0.801 -3.85 -1.51
0.801 -3.80 -1.41
0.801 -3.75 -1.31
0.801 -3.70 -1.21
0.801 -3.65 -1.11
0.801 -3.60 -1.01
0.801 -3.55 -0.91
0.801 -3.50 -0.81
0.801 -3.45 -0.71
0.801 -3.40 -0.61
0.801 -3.35 -0.51
0.801 -3.30 -0.41
0.801 -3.25 -0.31
0.801 -3.20 -0.21
0.801 -3.15 -0.11
0.801 -3.10 -0.01
0.801 -3.05 0.09
0.801 -3.00 0.19
0.801 -2.95 0.29
0.801 -2.90 0.39
0.801 -2.85 0.49
0.801 -2.80 0.59
0.801 -2.75 0.69
0.801 -2.70 0.79
0.801 -2.65 0.89
0.801 -2.60 0.99
0.801 -2.55 1.09
0.801 -2.50 1.19
0.801 -2.45 1.29
0.801 -2.40 1.39
0.801 -2.35 1.49
0.801 -2.30 1.59
0.801 -2.25 1.69
0.801 -2.20 1.79
0.801 -2.15 1.89
0.801 -2.10 1.99
0.801 -2.05 2.09
0.801 -2.00 2.19
0.801 -1.95 2.29
0.801 -1.90 2.39
0.801 -1.85 2.49
0.801 -1.80 2.59
0.801 -1.75 2.69
0.801 -1.70 2.79
0.801 -1.65 2.89
0.801 -1.60 2.99
0.801 -1.55 3.09
0.801 -1.50 3.19
0.801 -1.45 3.29
0.801 -1.40 3.39
0.801 -1.35 3.49
0.801 -1.30 3.59
0.801 -1.25 3.69
0.801 -1.20 3.79
0.801 -1.15 3.89
0.801 -1.10 3.99
0.801 -1.05 4.09
0.801 -1.00 4.19
0.802 -5.00 -3.77
0.802 -4.95 -3.67
0.802 -4.90 -3.57
0.802 -4.85 -3.47
0.802 -4.80 -3.37
0.802 -4.75 -3.27
0.802 -4.70 -3.17
0.802 -4.65 -3.07
0.802 -4.60 -2.97
0.802 -4.55 -2.87
0.802 -4.50 -2.77
0.802 -4.45 -2.67
0.802 -4.40 -2.57
0.802 -4.35 -2.47
0.802 -4.30 -2.37
0.802 -4.25 -2.27
0.802 -4.20 -2.17
0.802 -4.15 -2.07
0.802 -4.10 -1.97
0.802 -4.05 -1.87
0.802 -4.00 -1.77
0.802 -3.95 -1.67
0.802 -3.90 -1.57
0.802 -3.85 -1.47
0.802 -3.80 -1.37
0.802 -3.75 -1.27
0.802 -3.70 -1.17
0.802 -3.65 -1.07
0.802 -3.60 -0.97
0.802 -3.55 -0.87
0.802 -3.50 -0.77
0.802 -3.45 -0.67
0.802 -3.40 -0.57
0.802 -3.35 -0.47
0.802 -3.30 -0.37
0.802 -3.25 -0.27
0.802 -3.20 -0.17
0.802 -3.15 -0.07
0.802 -3.10 0.03
0.802 -3.05 0.13
0.802 -3.00 0.23
0.802 -2.95 0.33
0.802 -2.90 0.43
0.802 -2.85 0.53
0.802 -2.80 0.63
0.802 -2.75 0.73
0.802 -2.70 0.83
0.802 -2.65 0.93
0.802 -2.60 1.03
0.802 -2.55 1.13
0.802 -2.50 1.23
0.802 -2.45 1.33
0.802 -2.40 1.43
0.802 -2.35 1.53
0.802 -2.30 1.63
0.802 -2.25 1.73
0.802 -2.20 1.83
0.802 -2.15 1.93
0.802 -2.10 2.03
0.802 -2.05 2.13
0.802 -2.00 2.23
0.802 -1.95 2.33
0.802 -1.90 2.43
0.802 -1.85 2.53
0.802 -1.80 2.63
0.802 -1.75 2.73
0.802 -1.70 2.83
0.802 -1.65 2.93
0.802 -1.60 3.03
0.802 -1.55 3.13
0.802 -1.50 3.23
0.802 -1.45 3.33
0.802 -1.40 3.43
0.802 -1.35 3.53
0.802 -1.30 3.63
0.802 -1.25 3.73
0.802 -1.20 3.83
0.802 -1.15 3.93
0.802 -1.10 4.03
0.802 -1.05 4.13
0.802 -1.00 4.23
0.803 -5.00 -3.71
0.803 -4.95 -3.61
0.803 -4.90 -3.51
0.803 -4.85 -3.41
0.803 -4.80 -3.31
0.803 -4.75 -3.21
0.803 -4.70 -3.11
0.803 -4.65 -3.01
0.803 -4.60 -2.91
0.803 -4.55 -2.81
0.803 -4.50 -2.71
0.803 -4.45 -2.61
0.803 -4.40 -2.51
0.803 -4.35 -2.41
0.803 -4.30 -2.31
0.803 -4.25 -2.21
0.803 -4.20 -2.11
0.803 -4.15 -2.01
0.803 -4.10 -1.91
0.803 -4.05 -1.81
0.803 -4.00 -1.71
0.803 -3.95 -1.61
0.803 -3.90 -1.51
0.803 -3.85 -1.41
0.803 -3.80 -1.31
0.803 -3.75 -1.21
0.803 -3.70 -1.11
0.803 -3.65 -1.01
0.803 -3.60 -0.91
0.803 -3.55 -0.81
0.803 -3.50 -0.71
0.803 -3.45 -0.61
0.803 -3.40 -0.51
0.803 -3.35 -0.41
0.803 -3.30 -0.31
0.803 -3.25 -0.21
0.803 -3.20 -0.11
0.803 -3.15 -0.01
0.803 -3.10 0.09
0.803 -3.05 0.19
0.803 -3.00 0.29
0.803 -2.95 0.39
0.803 -2.90 0.49
0.803 -2.85 0.59
0.803 -2.80 0.69
0.803 -2.75 0.79
0.803 -2.70 0.89
0.803 -2.65 0.99
0.803 -2.60 1.09
0.803 -2.55 1.19
0.803 -2.50 1.29
0.803 -2.45 1.39
0.803 -2.40 1.49
0.803 -2.35 1.59
0.803 -2.30 1.69
0.803 -2.25 1.79
0.803 -2.20 1.89
0.803 -2.15 1.99
0.803 -2.10 2.09
0.803 -2.05 2.19
0.803 -2.00 2.29
0.803 -1.95 2.39
0.803 -1.90 2.49
0.803 -1.85 2.59
0.803 -1.80 2.69
0.803 -1.75 2.79
0.803 -1.70 2.89
0.803 -1.65 2.99
0.803 -1.60 3.09
0.803 -1.55 3.19
0.803 -1.50 3.29
0.803 -1.45 3.39
0.803 -1.40 3.49
0.803 -1.35 3.59
0.803 -1.30 3.69
0.803 -1.25 3.79
0.803 -1.20 3.89
0.803 -1.15 3.99
0.803 -1.10 4.09
0.803 -1.05 4.19
0.803 -1.00 4.29
0.805 -5.00 -3.65
0.805 -4.95 -3.55
0.805 -4.90 -3.45
0.805 -4.85 -3.35
0.805 -4.80 -3.25
0.805 -4.75 -3.15
0.805 -4.70 -3.05
0.805 -4.65 -2.95
0.805 -4.60 -2.85
0.805 -4.55 -2.75
0.805 -4.50 -2.65
0.805 -4.45 -2.55
0.805 -4.40 -2.45
0.805 -4.35 -2.35
0.805 -4.30 -2.25
0.805 -4.25 -2.15
0.805 -4.20 -2.05
0.805 -4.15 -1.95
0.805 -4.10 -1.85
0.805 -4.05 -1.75
0.805 -4.00 -1.65
0.805 -3.95 -1.55
0.805 -3.90 -1.45
0.805 -3.85 -1.35
0.805 -3.80 -1.25
0.805 -3.75 -1.15
0.805 -3.70 -1.05
0.805 -3.65 -0.95
0.805 -3.60 -0.85
0.805 -3.55 -0.75
0.805 -3.50 -0.65
0.805 -3.45 -0.55
0.805 -3.40 -0.45
0.805 -3.35 -0.35
0.805 -3.30 -0.25
0.805 -3.25 -0.15
0.805 -3.20 -0.05
0.805 -3.15 0.05
0.805 -3.10 0.15
0.805 -3.05 0.25
0.805 -3.00 0.35
0.805 -2.95 0.45
0.805 -2.90 0.55
0.805 -2.85 0.65
0.805 -2.80 0.75
0.805 -2.75 0.85
0.805 -2.70 0.95
0.805 -2.65 1.05
0.805 -2.60 1.15
0.805 -2.55 1.25
0.805 -2.50 1.35
0.805 -2.45 1.45
0.805 -2.40 1.55
0.805 -2.35 1.65
0.805 -2.30 1.75
0.805 -2.25 1.85
0.805 -2.20 1.95
0.805 -2.15 2.05
0.805 -2.10 2.15
0.805 -2.05 2.25
0.805 -2.00 2.35
0.805 -1.95 2.45
0.805 -1.90 2.55
0.805 -1.85 2.65
0.805 -1.80 2.75
0.805 -1.75 2.85
0.805 -1.70 2.95
0.805 -1.65 3.05
0.805 -1.60 3.15
0.805 -1.55 3.25
0.805 -1.50 3.35
0.805 -1.45 3.45
0.805 -1.40 3.55
0.805 -1.35 3.65
0.805 -1.30 3.75
0.805 -1.25 3.85
0.805 -1.20 3.95
0.805 -1.15 4.05
0.805 -1.10 4.15
0.805 -1.05 4.25
0.805 -1.00 4.35
0.806 -5.00 -3.59
0.806 -4.95 -3.49
0.806 -4.90 -3.39
0.806 -4.85 -3.29
0.806 -4.80 -3.19
0.806 -4.75 -3.09
0.806 -4.70 -2.99
0.806 -4.65 -2.89
0.806 -4.60 -2.79
0.806 -4.55 -2.69
0.806 -4.50 -2.59
0.806 -4.45 -2.49
0.806 -4.40 -2.39
0.806 -4.35 -2.29
0.806 -4.30 -2.19
0.806 -4.25 -2.09
0.806 -4.20 -1.99
0.806 -4.15 -1.89
0.806 -4.10 -1.79
0.806 -4.05 -1.69
0.806 -4.00 -1.59
0.806 -3.95 -1.49
0.806 -3.90 -1.39
0.806 -3.85 -1.29
0.806 -3.80 -1.19
0.806 -3.75 -1.09
0.806 -3.70 -0.99
0.806 -3.65 -0.89
0.806 -3.60 -0.79
0.806 -3.55 -0.69
0.806 -3.50 -0.59
0.806 -3.45 -0.49
0.806 -3.40 -0.39
0.806 -3.35 -0.29
0.806 -3.30 -0.19
0.806 -3.25 -0.09
0.806 -3.20 0.01
0.806 -3.15 0.11
0.806 -3.10 0.21
0.806 -3.05 0.31
0.806 -3.00 0.41
0.806 -2.95 0.51
0.806 -2.90 0.61
0.806 -2.85 0.71
0.806 -2.80 0.81
0.806 -2.75 0.91
0.806 -2.70 1.01
0.806 -2.65 1.11
0.806 -2.60 1.21
0.806 -2.55 1.31
0.806 -2.50 1.41
0.806 -2.45 1.51
0.806 -2.40 1.61
0.806 -2.35 1.71
0.806 -2.30 1.81
0.806 -2.25 1.91
0.806 -2.20 2.01
0.806 -2.15 2.11
0.806 -2.10 2.21
0.806 -2.05 2.31
0.806 -2.00 2.41
0.806 -1.95 2.51
0.806 -1.90 2.61
0.806 -1.85 2.71
0.806 -1.80 2.81
0.806 -1.75 2.91
0.806 -1.70 3.01
0.806 -1.65 3.11
0.806 -1.60 3.21
0.806 -1.55 3.31
0.806 -1.50 3.41
0.806 -1.45 3.51
0.806 -1.40 3.61
0.806 -1.35 3.71
0.806 -1.30 3.81
0.806 -1.25 3.91
0.806 -1.20 4.01
0.806 -1.15 4.11
0.806 -1.10 4.21
0.806 -1.05 4.31
0.806 -1.00 4.41
0.808 -5.00 -3.55
0.808 -4.95 -3.45
0.808 -4.90 -3.35
0.808 -4.85 -3.25
0.808 -4.80 -3.15
0.808 -4.75 -3.05
0.808 -4.70 -2.95
0.808 -4.65 -2.85
0.808 -4.60 -2.75
0.808 -4.55 -2.65
0.808 -4.50 -2.55
0.808 -4.45 -2.45
0.808 -4.40 -2.35
0.808 -4.35 -2.25
0.808 -4.30 -2.15
0.808 -4.25 -2.05
0.808 -4.20 -1.95
0.808 -4.15 -1.85
0.808 -4.10 -1.75
0.808 -4.05 -1.65
0.808 -4.00 -1.55
0.808 -3.95 -1.45
0.808 -3.90 -1.35
0.808 -3.85 -1.25
0.808 -3.80 -1.15
0.808 -3.75 -1.05
0.808 -3.70 -0.95
0.808 -3.65 -0.85
0.808 -3.60 -0.75
0.808 -3.55 -0.65
0.808 -3.50 -0.55
0.808 -3.45 -0.45
0.808 -3.40 -0.35
0.808 -3.35 -0.25
0.808 -3.30 -0.15
0.808 -3.25 -0.05
0.808 -3.20 0.05
0.808 -3.15 0.15
0.808 -3.10 0.25
0.808 -3.05 0.35
0.808 -3.00 0.45
0.808 -2.95 0.55
0.808 -2.90 0.65
0.808 -2.85 0.75
0.808 -2.80 0.85
0.808 -2.75 0.95
0.808 -2.70 1.05
0.808 -2.65 1.15
0.808 -2.60 1.25
0.808 -2.55 1.35
0.808 -2.50 1.45
0.808 -2.45 1.55
0.808 -2.40 1.65
0.808 -2.35 1.75
0.808 -2.30 1.85
0.808 -2.25 1.95
0.808 -2.20 2.05
0.808 -2.15 2.15
0.808 -2.10 2.25
0.808 -2.05 2.35
0.808 -2.00 2.45
0.808 -1.95 2.55
0.808 -1.90 2.65
0.808 -1.85 2.75
0.808 -1.80 2.85
0.808 -1.75 2.95
0.808 -1.70 3.05
0.808 -1.65 3.15
0.808 -1.60 3.25
0.808 -1.55 3.35
0.808 -1.50 3.45
0.808 -1.45 3.55
0.808 -1.40 3.65
0.808 -1.35 3.75
0.808 -1.30 3.85
0.808 -1.25 3.95
0.808 -1.20 4.05
0.808 -1.15 4.15
0.808 -1.10 4.25
0.808 -1.05 4.35
0.808 -1.00 4.45
0.809 -5.00 -3.51
0.809 -4.95 -3.41
0.809 -4.90 -3.31
0.809 -4.85 -3.21
0.809 -4.80 -3.11
0.809 -4.75 -3.01
0.809 -4.70 -2.91
0.809 -4.65 -2.81
0.809 -4.60 -2.71
0.809 -4.55 -2.61
0.809 -4.50 -2.51
0.809 -4.45 -2.41
0.809 -4.40 -2.31
0.809 -4.35 -2.21
0.809 -4.30 -2.11
0.809 -4.25 -2.01
0.809 -4.20 -1.91
0.809 -4.15 -1.81
0.809 -4.10 -1.71
0.809 -4.05 -1.61
0.809 -4.00 -1.51
0.809 -3.95 -1.41
0.809 -3.90 -1.31
0.809 -3.85 -1.21
0.809 -3.80 -1.11
0.809 -3.75 -1.01
0.809 -3.70 -0.91
0.809 -3.65 -0.81
0.809 -3.60 -0.71
0.809 -3.55 -0.61
0.809 -3.50 -0.51
0.809 -3.45 -0.41
0.809 -3.40 -0.31
0.809 -3.35 -0.21
0.809 -3.30 -0.11
0.809 -3.25 -0.01
0.809 -3.20 0.09
0.809 -3.15 0.19
0.809 -3.10 0.29
0.809 -3.05 0.39
0.809 -3.00 0.49
0.809 -2.95 0.59
0.809 -2.90 0.69
0.809 -2.85 0.79
0.809 -2.80 0.89
0.809 -2.75 0.99
0.809 -2.70 1.09
0.809 -2.65 1.19
0.809 -2.60 1.29
0.809 -2.55 1.39
0.809 -2.50 1.49
0.809 -2.45 1.59
0.809 -2.40 1.69
0.809 -2.35 1.79
0.809 -2.30 1.89
0.809 -2.25 1.99
0.809 -2.20 2.09
0.809 -2.15 2.19
0.809 -2.10 2.29
0.809 -2.05 2.39
0.809 -2.00 2.49
0.809 -1.95 2.59
0.809 -1.90 2.69
0.809 -1.85 2.79
0.809 -1.80 2.89
0.809 -1.75 2.99
0.809 -1.70 3.09
0.809 -1.65 3.19
0.809 -1.60 3.29
0.809 -1.55 3.39
0.809 -1.50 3.49
0.809 -1.45 3.59
0.809 -1.40 3.69
0.809 -1.35 3.79
0.809 -1.30 3.89
0.809 -1.25 3.99
0.809 -1.20 4.09
0.809 -1.15 4.19
0.809 -1.10 4.29
0.809 -1.05 4.39
0.809 -1.00 4.49
0.810 -5.00 -3.48
0.810 -4.95 -3.38
0.810 -4.90 -3.28
0.810 -4.85 -3.18
0.810 -4.80 -3.08
0.810 -4.75 -2.98
0.810 -4.70 -2.88
0.810 -4.65 -2.78
0.810 -4.60 -2.68
0.810 -4.55 -2.58
0.810 -4.50 -2.48
0.810 -4.45 -2.38
0.810 -4.40 -2.28
0.810 -4.35 -2.18
0.810 -4.30 -2.08
0.810 -4.25 -1.98
0.810 -4.20 -1.88
0.810 -4.15 -1.78
0.810 -4.10 -1.68
0.810 -4.05 -1.58
0.810 -4.00 -1.48
0.810 -3.95 -1.38
0.810 -3.90 -1.28
0.810 -3.85 -1.18
0.810 -3.80 -1.08
0.810 -3.75 -0.98
0.810 -3.70 -0.88
0.810 -3.65 -0.78
0.810 -3.60 -0.68
0.810 -3.55 -0.58
0.810 -3.50 -0.48
0.810 -3.45 -0.38
0.810 -3.40 -0.28
0.810 -3.35 -0.18
0.810 -3.30 -0.08
0.810 -3.25 0.02
0.810 -3.20 0.12
0.810 -3.15 0.22
0.810 -3.10 0.32
0.810 -3.05 0.42
0.810 -3.00 0.52
0.810 -2.95 0.62
0.810 -2.90 0.72
0.810 -2.85 0.82
0.810 -2.80 0.92
0.810 -2.75 1.02
0.810 -2.70 1.12
0.810 -2.65 1.22
0.810 -2.60 1.32
0.810 -2.55 1.42
0.810 -2.50 1.52
0.810 -2.45 1.62
0.810 -2.40 1.72
0.810 -2.35 1.82
0.810 -2.30 1.92
0.810 -2.25 2.02
0.810 -2.20 2.12
0.810 -2.15 2.22
0.810 -2.10 2.32
0.810 -2.05 2.42
0.810 -2.00 2.52
0.810 -1.95 2.62
0.810 -1.90 2.72
0.810 -1.85 2.82
0.810 -1.80 2.92
0.810 -1.75 3.02
0.810 -1.70 3.12
0.810 -1.65 3.22
0.810 -1.60 3.32
0.810 -1.55 3.42
0.810 -1.50 3.52
0.810 -1.45 3.62
0.810 -1.40 3.72
0.810 -1.35 3.82
0.810 -1.30 3.92
0.810 -1.25 4.02
0.810 -1.20 4.12
0.810 -1.15 4.22
0.810 -1.10 4.32
0.810 -1.05 4.42
0.810 -1.00 4.52
0.812 -5.00 -3.47
0.812 -4.95 -3.37
0.812 -4.90 -3.27
0.812 -4.85 -3.17
0.812 -4.80 -3.07
0.812 -4.75 -2.97
0.812 -4.70 -2.87
0.812 -4.65 -2.77
0.812 -4.60 -2.67
0.812 -4.55 -2.57
0.812 -4.50 -2.47
0.812 -4.45 -2.37
0.812 -4.40 -2.27
0.812 -4.35 -2.17
0.812 -4.30 -2.07
0.812 -4.25 -1.97
0.812 -4.20 -1.87
0.812 -4.15 -1.77
0.812 -4.10 -1.67
0.812 -4.05 -1.57
0.812 -4.00 -1.47
0.812 -3.95 -1.37
0.812 -3.90 -1.27
0.812 -3.85 -1.17
0.812 -3.80 -1.07
0.812 -3.75 -0.97
0.812 -3.70 -0.87
0.812 -3.65 -0.77
0.812 -3.60 -0.67
0.812 -3.55 -0.57
0.812 -3.50 -0.47
0.812 -3.45 -0.37
0.812 -3.40 -0.27
0.812 -3.35 -0.17
0.812 -3.30 -0.07
0.812 -3.25 0.03
0.812 -3.20 0.13
0.812 -3.15 0.23
0.812 -3.10 0.33
0.812 -3.05 0.43
0.812 -3.00 0.53
0.812 -2.95 0.63
0.812 -2.90 0.73
0.812 -2.85 0.83
0.812 -2.80 0.93
0.812 -2.75 1.03
0.812 -2.70 1.13
0.812 -2.65 1.23
0.812 -2.60 1.33
0.812 -2.55 1.43
0.812 -2.50 1.53
0.812 -2.45 1.63
0.812 -2.40 1.73
0.812 -2.35 1.83
0.812 -2.30 1.93
0.812 -2.25 2.03
0.812 -2.20 2.13
0.812 -2.15 2.23
0.812 -2.10 2.33
0.812 -2.05 2.43
0.812 -2.00 2.53
0.812 -1.95 2.63
0.812 -1.90 2.73
0.812 -1.85 2.83
0.812 -1.80 2.93
0.812 -1.75 3.03
0.812 -1.70 3.13
0.812 -1.65 3.23
0.812 -1.60 3.33
0.812 -1.55 3.43
0.812 -1.50 3.53
0.812 -1.45 3.63
0.812 -1.40 3.73
0.812 -1.35 3.83
0.812 -1.30 3.93
0.812 -1.25 4.03
0.812 -1.20 4.13
0.812 -1.15 4.23
0.812 -1.10 4.33
0.812 -1.05 4.43
0.812 -1.00 4.53
0.813 -5.00 -3.47
0.813 -4.95 -3.37
0.813 -4.90 -3.27
0.813 -4.85 -3.17
0.813 -4.80 -3.07
0.813 -4.75 -2.97
0.813 -4.70 -2.87
0.813 -4.65 -2.77
0.813 -4.60 -2.67
0.813 -4.55 -2.57
0.813 -4.50 -2.47
0.813 -4.45 -2.37
0.813 -4.40 -2.27
0.813 -4.35 -2.17
0.813 -4.30 -2.07
0.813 -4.25 -1.97
0.813 -4.20 -1.87
0.813 -4.15 -1.77
0.813 -4.10 -1.67
0.813 -4.05 -1.57
0.813 -4.00 -1.47
0.813 -3.95 -1.37
0.813 -3.90 -1.27
0.813 -3.85 -1.17
0.813 -3.80 -1.07
0.813 -3.75 -0.97
0.813 -3.70 -0.87
0.813 -3.65 -0.77
0.813 -3.60 -0.67
0.813 -3.55 -0.57
0.813 -3.50 -0.47
0.813 -3.45 -0.37
0.813 -3.40 -0.27
0.813 -3.35 -0.17
0.813 -3.30 -0.07
0.813 -3.25 0.03
0.813 -3.20 0.13
0.813 -3.15 0.23
0.813 -3.10 0.33
0.813 -3.05 0.43
0.813 -3.00 0.53
0.813 -2.95 0.63
0.813 -2.90 0.73
0.813 -2.85 0.83
0.813 -2.80 0.93
0.813 -2.75 1.03
0.813 -2.70 1.13
0.813 -2.65 1.23
0.813 -2.60 1.33
0.813 -2.55 1.43
0.813 -2.50 1.53
0.813 -2.45 1.63
0.813 -2.40 1.73
0.813 -2.35 1.83
0.813 -2.30 1.93
0.813 -2.25 2.03
0.813 -2.20 2.13
0.813 -2.15 2.23
0.813 -2.10 2.33
0.813 -2.05 2.43
0.813 -2.00 2.53
0.813 -1.95 2.63
0.813 -1.90 2.73
0.813 -1.85 2.83
0.813 -1.80 2.93
0.813 -1.75 3.03
0.813 -1.70 3.13
0.813 -1.65 3.23
0.813 -1.60 3.33
0.813 -1.55 3.43
0.813 -1.50 3.53
0.813 -1.45 3.63
0.813 -1.40 3.73
0.813 -1.35 3.83
0.813 -1.30 3.93
0.813 -1.25 4.03
0.813 -1.20 4.13
0.813 -1.15 4.23
0.813 -1.10 4.33
0.813 -1.05 4.43
0.813 -1.00 4.53
0.814 -5.00 -3.46
0.814 -4.95 -3.36
0.814 -4.90 -3.26
0.814 -4.85 -3.16
0.814 -4.80 -3.06
0.814 -4.75 -2.96
0.814 -4.70 -2.86
0.814 -4.65 -2.76
0.814 -4.60 -2.66
0.814 -4.55 -2.56
0.814 -4.50 -2.46
0.814 -4.45 -2.36
0.814 -4.40 -2.26
0.814 -4.35 -2.16
0.814 -4.30 -2.06
0.814 -4.25 -1.96
0.814 -4.20 -1.86
0.814 -4.15 -1.76
0.814 -4.10 -1.66
0.814 -4.05 -1.56
0.814 -4.00 -1.46
0.814 -3.95 -1.36
0.814 -3.90 -1.26
0.814 -3.85 -1.16
0.814 -3.80 -1.06
0.814 -3.75 -0.96
0.814 -3.70 -0.86
0.814 -3.65 -0.76
0.814 -3.60 -0.66
0.814 -3.55 -0.56
0.814 -3.50 -0.46
0.814 -3.45 -0.36
0.814 -3.40 -0.26
0.814 -3.35 -0.16
0.814 -3.30 -0.06
0.814 -3.25 0.04
0.814 -3.20 0.14
0.814 -3.15 0.24
0.814 -3.10 0.34
0.814 -3.05 0.44
0.814 -3.00 0.54
0.814 -2.95 0.64
0.814 -2.90 0.74
0.814 -2.85 0.84
0.814 -2.80 0.94
0.814 -2.75 1.04
0.814 -2.70 1.14
0.814 -2.65 1.24
0.814 -2.60 1.34
0.814 -2.55 1.44
0.814 -2.50 1.54
0.814 -2.45 1.64
0.814 -2.40 1.74
0.814 -2.35 1.84
0.814 -2.30 1.94
0.814 -2.25 2.04
0.814 -2.20 2.14
0.814 -2.15 2.24
0.814 -2.10 2.34
0.814 -2.05 2.44
0.814 -2.00 2.54
0.814 -1.95 2.64
0.814 -1.90 2.74
0.814 -1.85 2.84
0.814 -1.80 2.94
0.814 -1.75 3.04
0.814 -1.70 3.14
0.814 -1.65 3.24
0.814 -1.60 3.34
0.814 -1.55 3.44
0.814 -1.50 3.54
0.814 -1.45 3.64
0.814 -1.40 3.74
0.814 -1.35 3.84
0.814 -1.30 3.94
0.814 -1.25 4.04
0.814 -1.20 4.14
0.814 -1.15 4.24
0.814 -1.10 4.34
0.814 -1.05 4.44
0.814 -1.00 4.54
0.816 -5.00 -3.47
0.816 -4.95 -3.37
0.816 -4.90 -3.27
0.816 -4.85 -3.17
0.816 -4.80 -3.07
0.816 -4.75 -2.97
0.816 -4.70 -2.87
0.816 -4.65 -2.77
0.816 -4.60 -2.67
0.816 -4.55 -2.57
0.816 -4.50 -2.47
0.816 -4.45 -2.37
0.816 -4.40 -2.27
0.816 -4.35 -2.17
0.816 -4.30 -2.07
0.816 -4.25 -1.97
0.816 -4.20 -1.87
0.816 -4.15 -1.77
0.816 -4.10 -1.67
0.816 -4.05 -1.57
0.816 -4.00 -1.47
0.816 -3.95 -1.37
0.816 -3.90 -1.27
0.816 -3.85 -1.17
0.816 -3.80 -1.07
0.816 -3.75 -0.97
0.816 -3.70 -0.87
0.816 -3.65 -0.77
0.816 -3.60 -0.67
0.816 -3.55 -0.57
0.816 -3.50 -0.47
0.816 -3.45 -0.37
0.816 -3.40 -0.27
0.816 -3.35 -0.17
0.816 -3.30 -0.07
0.816 -3.25 0.03
0.816 -3.20 0.13
0.816 -3.15 0.23
0.816 -3.10 0.33
0.816 -3.05 0.43
0.816 -3.00 0.53
0.816 -2.95 0.63
0.816 -2.90 0.73
0.816 -2.85 0.83
0.816 -2.80 0.93
0.816 -2.75 1.03
0.816 -2.70 1.13
0.816 -2.65 1.23
0.816 -2.60 1.33
0.816 -2.55 1.43
0.816 -2.50 1.53
0.816 -2.45 1.63
0.816 -2.40 1.73
0.816 -2.35 1.83
0.816 -2.30 1.93
0.816 -2.25 2.03
0.816 -2.20 2.13
0.816 -2.15 2.23
0.816 -2.10 2.33
0.816 -2.05 2.43
0.816 -2.00 2.53
0.816 -1.95 2.63
0.816 -1.90 2.73
0.816 -1.85 2.83
0.816 -1.80 2.93
0.816 -1.75 3.03
0.816 -1.70 3.13
0.816 -1.65 3.23
0.816 -1.60 3.33
0.816 -1.55 3.43
0.816 -1.50 3.53
0.816 -1.45 3.63
0.816 -1.40 3.73
0.816 -1.35 3.83
0.816 -1.30 3.93
0.816 -1.25 4.03
0.816 -1.20 4.13
0.816 -1.15 4.23
0.816 -1.10 4.33
0.816 -1.05 4.43
0.816 -1.00 4.53
0.817 -5.00 -3.49
0.817 -4.95 -3.39
0.817 -4.90 -3.29
0.817 -4.85 -3.19
0.817 -4.80 -3.09
0.817 -4.75 -2.99
0.817 -4.70 -2.89
0.817 -4.65 -2.79
0.817 -4.60 -2.69
0.817 -4.55 -2.59
0.817 -4.50 -2.49
0.817 -4.45 -2.39
0.817 -4.40 -2.29
0.817 -4.35 -2.19
0.817 -4.30 -2.09
0.817 -4.25 -1.99
0.817 -4.20 -1.89
0.817 -4.15 -1.79
0.817 -4.10 -1.69
0.817 -4.05 -1.59
0.817 -4.00 -1.49
0.817 -3.95 -1.39
0.817 -3.90 -1.29
0.817 -3.85 -1.19
0.817 -3.80 -1.09
0.817 -3.75 -0.99
0.817 -3.70 -0.89
0.817 -3.65 -0.79
0.817 -3.60 -0.69
0.817 -3.55 -0.59
0.817 -3.50 -0.49
0.817 -3.45 -0.39
0.817 -3.40 -0.29
0.817 -3.35 -0.19
0.817 -3.30 -0.09
0.817 -3.25 0.01
0.817 -3.20 0.11
0.817 -3.15 0.21
0.817 -3.10 0.31
0.817 -3.05 0.41
0.817 -3.00 0.51
0.817 -2.95 0.61
0.817 -2.90 0.71
0.817 -2.85 0.81
0.817 -2.80 0.91
0.817 -2.75 1.01
0.817 -2.70 1.11
0.817 -2.65 1.21
0.817 -2.60 1.31
0.817 -2.55 1.41
0.817 -2.50 1.51
0.817 -2.45 1.61
0.817 -2.40 1.71
0.817 -2.35 1.81
0.817 -2.30 1.91
0.817 -2.25 2.01
0.817 -2.20 2.11
0.817 -2.15 2.21
0.817 -2.10 2.31
0.817 -2.05 2.41
0.817 -2.00 2.51
0.817 -1.95 2.61
0.817 -1.90 2.71
0.817 -1.85 2.81
0.817 -1.80 2.91
0.817 -1.75 3.01
0.817 -1.70 3.11
0.817 -1.65 3.21
0.817 -1.60 3.31
0.817 -1.55 3.41
0.817 -1.50 3.51
0.817 -1.45 3.61
0.817 -1.40 3.71
0.817 -1.35 3.81
0.817 -1.30 3.91
0.817 -1.25 4.01
0.817 -1.20 4.11
0.817 -1.15 4.21
0.817 -1.10 4.31
0.817 -1.05 4.41
0.817 -1.00 4.51
0.818 -5.00 -3.50
0.818 -4.95 -3.40
0.818 -4.90 -3.30
0.818 -4.85 -3.20
0.818 -4.80 -3.10
0.818 -4.75 -3.00
0.818 -4.70 -2.90
0.818 -4.65 -2.80
0.818 -4.60 -2.70
0.818 -4.55 -2.60
0.818 -4.50 -2.50
0.818 -4.45 -2.40
0.818 -4.40 -2.30
0.818 -4.35 -2.20
0.818 -4.30 -2.10
0.818 -4.25 -2.00
0.818 -4.20 -1.90
0.818 -4.15 -1.80
0.818 -4.10 -1.70
0.818 -4.05 -1.60
0.818 -4.00 -1.50
0.818 -3.95 -1.40
0.818 -3.90 -1.30
0.818 -3.85 -1.20
0.818 -3.80 -1.10
0.818 -3.75 -1.00
0.818 -3.70 -0.90
0.818 -3.65 -0.80
0.818 -3.60 -0.70
0.818 -3.55 -0.60
0.818 -3.50 -0.50
0.818 -3.45 -0.40
0.818 -3.40 -0.30
0.818 -3.35 -0.20
0.818 -3.30 -0.10
0.818 -3.25 0.00
0.818 -3.20 0.10
0.818 -3.15 0.20
0.818 -3.10 0.30
0.818 -3.05 0.40
0.818 -3.00 0.50
0.818 -2.95 0.60
0.818 -2.90 0.70
0.818 -2.85 0.80
0.818 -2.80 0.90
0.818 -2.75 1.00
0.818 -2.70 1.10
0.818 -2.65 1.20
0.818 -2.60 1.30
0.818 -2.55 1.40
0.818 -2.50 1.50
0.818 -2.45 1.60
0.818 -2.40 1.70
0.818 -2.35 1.80
0.818 -2.30 1.90
0.818 -2.25 2.00
0.818 -2.20 2.10
0.818 -2.15 2.20
0.818 -2.10 2.30
0.818 -2.05 2.40
0.818 -2.00 2.50
0.818 -1.95 2.60
0.818 -1.90 2.70
0.818 -1.85 2.80
0.818 -1.80 2.90
0.818 -1.75 3.00
0.818 -1.70 3.10
0.818 -1.65 3.20
0.818 -1.60 3.30
0.818 -1.55 3.40
0.818 -1.50 3.50
0.818 -1.45 3.60
0.818 -1.40 3.70
0.818 -1.35 3.80
0.818 -1.30 3.90
0.818 -1.25 4.00
0.818 -1.20 4.10
0.818 -1.15 4.20
0.818 -1.10 4.30
0.818 -1.05 4.40
0.818 -1.00 4.50
0.820 -5.00 -3.54
0.820 -4.95 -3.44
0.820 -4.90 -3.34
0.820 -4.85 -3.24
0.820 -4.80 -3.14
0.820 -4.75 -3.04
0.820 -4.70 -2.94
0.820 -4.65 -2.84
0.820 -4.60 -2.74
0.820 -4.55 -2.64
0.820 -4.50 -2.54
0.820 -4.45 -2.44
0.820 -4.40 -2.34
0.820 -4.35 -2.24
0.820 -4.30 -2.14
0.820 -4.25 -2.04
0.820 -4.20 -1.94
0.820 -4.15 -1.84
0.820 -4.10 -1.74
0.820 -4.05 -1.64
0.820 -4.00 -1.54
0.820 -3.95 -1.44
0.820 -3.90 -1.34
0.820 -3.85 -1.24
0.820 -3.80 -1.14
0.820 -3.75 -1.04
0.820 -3.70 -0.94
0.820 -3.65 -0.84
0.820 -3.60 -0.74
0.820 -3.55 -0.64
0.820 -3.50 -0.54
0.820 -3.45 -0.44
0.820 -3.40 -0.34
0.820 -3.35 -0.24
0.820 -3.30 -0.14
0.820 -3.25 -0.04
0.820 -3.20 0.06
0.820 -3.15 0.16
0.820 -3.10 0.26
0.820 -3.05 0.36
0.820 -3.00 0.46
0.820 -2.95 0.56
0.820 -2.90 0.66
0.820 -2.85 0.76
0.820 -2.80 0.86
0.820 -2.75 0.96
0.820 -2.70 1.06
0.820 -2.65 1.16
0.820 -2.60 1.26
0.820 -2.55 1.36
0.820 -2.50 1.46
0.820 -2.45 1.56
0.820 -2.40 1.66
0.820 -2.35 1.76
0.820 -2.30 1.86
0.820 -2.25 1.96
0.820 -2.20 2.06
0.820 -2.15 2.16
0.820 -2.10 2.26
0.820 -2.05 2.36
0.820 -2.00 2.46
0.820 -1.95 2.56
0.820 -1.90 2.66
0.820 -1.85 2.76
0.820 -1.80 2.86
0.820 -1.75 2.96
0.820 -1.70 3.06
0.820 -1.65 3.16
0.820 -1.60 3.26
0.820 -1.55 3.36
0.820 -1.50 3.46
0.820 -1.45 3.56
0.820 -1.40 3.66
0.820 -1.35 3.76
0.820 -1.30 3.86
0.820 -1.25 3.96
0.820 -1.20 4.06
0.820 -1.15 4.16
0.820 -1.10 4.26
0.820 -1.05 4.36
0.820 -1.00 4.46
0.821 -5.00 -3.57
0.821 -4.95 -3.47
0.821 -4.90 -3.37
0.821 -4.85 -3.27
0.821 -4.80 -3.17
0.821 -4.75 -3.07
0.821 -4.70 -2.97
0.821 -4.65 -2.87
0.821 -4.60 -2.77
0.821 -4.55 -2.67
0.821 -4.50 -2.57
0.821 -4.45 -2.47
0.821 -4.40 -2.37
0.821 -4.35 -2.27
0.821 -4.30 -2.17
0.821 -4.25 -2.07
0.821 -4.20 -1.97
0.821 -4.15 -1.87
0.821 -4.10 -1.77
0.821 -4.05 -1.67
0.821 -4.00 -1.57
0.821 -3.95 -1.47
0.821 -3.90 -1.37
0.821 -3.85 -1.27
0.821 -3.80 -1.17
0.821 -3.75 -1.07
0.821 -3.70 -0.97
0.821 -3.65 -0.87
0.821 -3.60 -0.77
0.821 -3.55 -0.67
0.821 -3.50 -0.57
0.821 -3.45 -0.47
0.821 -3.40 -0.37
0.821 -3.35 -0.27
0.821 -3.30 -0.17
0.821 -3.25 -0.07
0.821 -3.20 0.03
0.821 -3.15 0.13
0.821 -3.10 0.23
0.821 -3.05 0.33
0.821 -3.00 0.43
0.821 -2.95 0.53
0.821 -2.90 0.63
0.821 -2.85 0.73
0.821 -2.80 0.83
0.821 -2.75 0.93
0.821 -2.70 1.03
0.821 -2.65 1.13
0.821 -2.60 1.23
0.821 -2.55 1.33
0.821 -2.50 1.43
0.821 -2.45 1.53
0.821 -2.40 1.63
0.821 -2.35 1.73
0.821 -2.30 1.83
0.821 -2.25 1.93
0.821 -2.20 2.03
0.821 -2.15 2.13
0.821 -2.10 2.23
0.821 -2.05 2.33
0.821 -2.00 2.43
0.821 -1.95 2.53
0.821 -1.90 2.63
0.821 -1.85 2.73
0.821 -1.80 2.83
0.821 -1.75 2.93
0.821 -1.70 3.03
0.821 -1.65 3.13
0.821 -1.60 3.23
0.821 -1.55 3.33
0.821 -1.50 3.43
0.821 -1.45 3.53
0.821 -1.40 3.63
0.821 -1.35 3.73
0.821 -1.30 3.83
0.821 -1.25 3.93
0.821 -1.20 4.03
0.821 -1.15 4.13
0.821 -1.10 4.23
0.821 -1.05 4.33
0.821 -1.00 4.43
0.822 -5.00 -3.60
0.822 -4.95 -3.50
0.822 -4.90 -3.40
0.822 -4.85 -3.30
0.822 -4.80 -3.20
0.822 -4.75 -3.10
0.822 -4.70 -3.00
0.822 -4.65 -2.90
0.822 -4.60 -2.80
0.822 -4.55 -2.70
0.822 -4.50 -2.60
0.822 -4.45 -2.50
0.822 -4.40 -2.40
0.822 -4.35 -2.30
0.822 -4.30 -2.20
0.822 -4.25 -2.10
0.822 -4.20 -2.00
0.822 -4.15 -1.90
0.822 -4.10 -1.80
0.822 -4.05 -1.70
0.822 -4.00 -1.60
0.822 -3.95 -1.50
0.822 -3.90 -1.40
0.822 -3.85 -1.30
0.822 -3.80 -1.20
0.822 -3.75 -1.10
0.822 -3.70 -1.00
0.822 -3.65 -0.90
0.822 -3.60 -0.80
0.822 -3.55 -0.70
0.822 -3.50 -0.60
0.822 -3.45 -0.50
0.822 -3.40 -0.40
0.822 -3.35 -0.30
0.822 -3.30 -0.20
0.822 -3.25 -0.10
0.822 -3.20 0.00
0.822 -3.15 0.10
0.822 -3.10 0.20
0.822 -3.05 0.30
0.822 -3.00 0.40
0.822 -2.95 0.50
0.822 -2.90 0.60
0.822 -2.85 0.70
0.822 -2.80 0.80
0.822 -2.75 0.90
0.822 -2.70 1.00
0.822 -2.65 1.10
0.822 -2.60 1.20
0.822 -2.55 1.30
0.822 -2.50 1.40
0.822 -2.45 1.50
0.822 -2.40 1.60
0.822 -2.35 1.70
0.822 -2.30 1.80
0.822 -2.25 1.90
0.822 -2.20 2.00
0.822 -2.15 2.10
0.822 -2.10 2.20
0.822 -2.05 2.30
0.822 -2.00 2.40
0.822 -1.95 2.50
0.822 -1.90 2.60
0.822 -1.85 2.70
0.822 -1.80 2.80
0.822 -1.75 2.90
0.822 -1.70 3.00
0.822 -1.65 3.10
0.822 -1.60 3.20
0.822 -1.55 3.30
0.822 -1.50 3.40
0.822 -1.45 3.50
0.822 -1.40 3.60
0.822 -1.35 3.70
0.822 -1.30 3.80
0.822 -1.25 3.90
0.822 -1.20 4.00
0.822 -1.15 4.10
0.822 -1.10 4.20
0.822 -1.05 4.30
0.822 -1.00 4.40
0.823 -5.00 -3.65
0.823 -4.95 -3.55
0.823 -4.90 -3.45
0.823 -4.85 -3.35
0.823 -4.80 -3.25
0.823 -4.75 -3.15
0.823 -4.70 -3.05
0.823 -4.65 -2.95
0.823 -4.60 -2.85
0.823 -4.55 -2.75
0.823 -4.50 -2.65
0.823 -4.45 -2.55
0.823 -4.40 -2.45
0.823 -4.35 -2.35
0.823 -4.30 -2.25
0.823 -4.25 -2.15
0.823 -4.20 -2.05
0.823 -4.15 -1.95
0.823 -4.10 -1.85
0.823 -4.05 -1.75
0.823 -4.00 -1.65
0.823 -3.95 -1.55
0.823 -3.90 -1.45
0.823 -3.85 -1.35
0.823 -3.80 -1.25
0.823 -3.75 -1.15
0.823 -3.70 -1.05
0.823 -3.65 -0.95
0.823 -3.60 -0.85
0.823 -3.55 -0.75
0.823 -3.50 -0.65
0.823 -3.45 -0.55
0.823 -3.40 -0.45
0.823 -3.35 -0.35
0.823 -3.30 -0.25
0.823 -3.25 -0.15
0.823 -3.20 -0.05
0.823 -3.15 0.05
0.823 -3.10 0.15
0.823 -3.05 0.25
0.823 -3.00 0.35
0.823 -2.95 0.45
0.823 -2.90 0.55
0.823 -2.85 0.65
0.823 -2.80 0.75
0.823 -2.75 0.85
0.823 -2.70 0.95
0.823 -2.65 1.05
0.823 -2.60 1.15
0.823 -2.55 1.25
0.823 -2.50 1.35
0.823 -2.45 1.45
0.823 -2.40 1.55
0.823 -2.35 1.65
0.823 -2.30 1.75
0.823 -2.25 1.85
0.823 -2.20 1.95
0.823 -2.15 2.05
0.823 -2.10 2.15
0.823 -2.05 2.25
0.823 -2.00 2.35
0.823 -1.95 2.45
0.823 -1.90 2.55
0.823 -1.85 2.65
0.823 -1.80 2.75
0.823 -1.75 2.85
0.823 -1.70 2.95
0.823 -1.65 3.05
0.823 -1.60 3.15
0.823 -1.55 3.25
0.823 -1.50 3.35
0.823 -1.45 3.45
0.823 -1.40 3.55
0.823 -1.35 3.65
0.823 -1.30 3.75
0.823 -1.25 3.85
0.823 -1.20 3.95
0.823 -1.15 4.05
0.823 -1.10 4.15
0.823 -1.05 4.25
0.823 -1.00 4.35
0.825 -5.00 -3.69
0.825 -4.95 -3.59
0.825 -4.90 -3.49
0.825 -4.85 -3.39
0.825 -4.80 -3.29
0.825 -4.75 -3.19
0.825 -4.70 -3.09
0.825 -4.65 -2.99
0.825 -4.60 -2.89
0.825 -4.55 -2.79
0.825 -4.50 -2.69
0.825 -4.45 -2.59
0.825 -4.40 -2.49
0.825 -4.35 -2.39
0.825 -4.30 -2.29
0.825 -4.25 -2.19
0.825 -4.20 -2.09
0.825 -4.15 -1.99
0.825 -4.10 -1.89
0.825 -4.05 -1.79
0.825 -4.00 -1.69
0.825 -3.95 -1.59
0.825 -3.90 -1.49
0.825 -3.85 -1.39
0.825 -3.80 -1.29
0.825 -3.75 -1.19
0.825 -3.70 -1.09
0.825 -3.65 -0.99
0.825 -3.60 -0.89
0.825 -3.55 -0.79
0.825 -3.50 -0.69
0.825 -3.45 -0.59
0.825 -3.40 -0.49
0.825 -3.35 -0.39
0.825 -3.30 -0.29
0.825 -3.25 -0.19
0.825 -3.20 -0.09
0.825 -3.15 0.01
0.825 -3.10 0.11
0.825 -3.05 0.21
0.825 -3.00 0.31
0.825 -2.95 0.41
0.825 -2.90 0.51
0.825 -2.85 0.61
0.825 -2.80 0.71
0.825 -2.75 0.81
0.825 -2.70 0.91
0.825 -2.65 1.01
0.825 -2.60 1.11
0.825 -2.55 1.21
0.825 -2.50 1.31
0.825 -2.45 1.41
0.825 -2.40 1.51
0.825 -2.35 1.61
0.825 -2.30 1.71
0.825 -2.25 1.81
0.825 -2.20 1.91
0.825 -2.15 2.01
0.825 -2.10 2.11
0.825 -2.05 2.21
0.825 -2.00 2.31
0.825 -1.95 2.41
0.825 -1.90 2.51
0.825 -1.85 2.61
0.825 -1.80 2.71
0.825 -1.75 2.81
0.825 -1.70 2.91
0.825 -1.65 3.01
0.825 -1.60 3.11
0.825 -1.55 3.21
0.825 -1.50 3.31
0.825 -1.45 3.41
0.825 -1.40 3.51
0.825 -1.35 3.61
0.825 -1.30 3.71
0.825 -1.25 3.81
0.825 -1.20 3.91
0.825 -1.15 4.01
0.825 -1.10 4.11
0.825 -1.05 4.21
0.825 -1.00 4.31
0.826 -5.00 -3.72
0.826 -4.95 -3.62
0.826 -4.90 -3.52
0.826 -4.85 -3.42
0.826 -4.80 -3.32
0.826 -4.75 -3.22
0.826 -4.70 -3.12
0.826 -4.65 -3.02
0.826 -4.60 -2.92
0.826 -4.55 -2.82
0.826 -4.50 -2.72
0.826 -4.45 -2.62
0.826 -4.40 -2.52
0.826 -4.35 -2.42
0.826 -4.30 -2.32
0.826 -4.25 -2.22
0.826 -4.20 -2.12
0.826 -4.15 -2.02
0.826 -4.10 -1.92
0.826 -4.05 -1.82
0.826 -4.00 -1.72
0.826 -3.95 -1.62
0.826 -3.90 -1.52
0.826 -3.85 -1.42
0.826 -3.80 -1.32
0.826 -3.75 -1.22
0.826 -3.70 -1.12
0.826 -3.65 -1.02
0.826 -3.60 -0.92
0.826 -3.55 -0.82
0.826 -3.50 -0.72
0.826 -3.45 -0.62
0.826 -3.40 -0.52
0.826 -3.35 -0.42
0.826 -3.30 -0.32
0.826 -3.25 -0.22
0.826 -3.20 -0.12
0.826 -3.15 -0.02
0.826 -3.10 0.08
0.826 -3.05 0.18
0.826 -3.00 0.28
0.826 -2.95 0.38
0.826 -2.90 0.48
0.826 -2.85 0.58
0.826 -2.80 0.68
0.826 -2.75 0.78
0.826 -2.70 0.88
0.826 -2.65 0.98
0.826 -2.60 1.08
0.826 -2.55 1.18
0.826 -2.50 1.28
0.826 -2.45 1.38
0.826 -2.40 1.48
0.826 -2.35 1.58
0.826 -2.30 1.68
0.826 -2.25 1.78
0.826 -2.20 1.88
0.826 -2.15 1.98
0.826 -2.10 2.08
0.826 -2.05 2.18
0.826 -2.00 2.28
0.826 -1.95 2.38
0.826 -1.90 2.48
0.826 -1.85 2.58
0.826 -1.80 2.68
0.826 -1.75 2.78
0.826 -1.70 2.88
0.826 -1.65 2.98
0.826 -1.60 3.08
0.826 -1.55 3.18
0.826 -1.50 3.28
0.826 -1.45 3.38
0.826 -1.40 3.48
0.826 -1.35 3.58
0.826 -1.30 3.68
0.826 -1.25 3.78
0.826 -1.20 3.88
0.826 -1.15 3.98
0.826 -1.10 4.08
0.826 -1.05 4.18
0.826 -1.00 4.28
0.827 -5.00 -3.75
0.827 -4.95 -3.65
0.827 -4.90 -3.55
0.827 -4.85 -3.45
0.827 -4.80 -3.35
0.827 -4.75 -3.25
0.827 -4.70 -3.15
0.827 -4.65 -3.05
0.827 -4.60 -2.95
0.827 -4.55 -2.85
0.827 -4.50 -2.75
0.827 -4.45 -2.65
0.827 -4.40 -2.55
0.827 -4.35 -2.45
0.827 -4.30 -2.35
0.827 -4.25 -2.25
0.827 -4.20 -2.15
0.827 -4.15 -2.05
0.827 -4.10 -1.95
0.827 -4.05 -1.85
0.827 -4.00 -1.75
0.827 -3.95 -1.65
0.827 -3.90 -1.55
0.827 -3.85 -1.45
0.827 -3.80 -1.35
0.827 -3.75 -1.25
0.827 -3.70 -1.15
0.827 -3.65 -1.05
0.827 -3.60 -0.95
0.827 -3.55 -0.85
0.827 -3.50 -0.75
0.827 -3.45 -0.65
0.827 -3.40 -0.55
0.827 -3.35 -0.45
0.827 -3.30 -0.35
0.827 -3.25 -0.25
0.827 -3.20 -0.15
0.827 -3.15 -0.05
0.827 -3.10 0.05
0.827 -3.05 0.15
0.827 -3.00 0.25
0.827 -2.95 0.35
0.827 -2.90 0.45
0.827 -2.85 0.55
0.827 -2.80 0.65
0.827 -2.75 0.75
0.827 -2.70 0.85
0.827 -2.65 0.95
0.827 -2.60 1.05
0.827 -2.55 1.15
0.827 -2.50 1.25
0.827 -2.45 1.35
0.827 -2.40 1.45
0.827 -2.35 1.55
0.827 -2.30 1.65
0.827 -2.25 1.75
0.827 -2.20 1.85
0.827 -2.15 1.95
0.827 -2.10 2.05
0.827 -2.05 2.15
0.827 -2.00 2.25
0.827 -1.95 2.35
0.827 -1.90 2.45
0.827 -1.85 2.55
0.827 -1.80 2.65
0.827 -1.75 2.75
0.827 -1.70 2.85
0.827 -1.65 2.95
0.827 -1.60 3.05
0.827 -1.55 3.15
0.827 -1.50 3.25
0.827 -1.45 3.35
0.827 -1.40 3.45
0.827 -1.35 3.55
0.827 -1.30 3.65
0.827 -1.25 3.75
0.827 -1.20 3.85
0.827 -1.15 3.95
0.827 -1.10 4.05
0.827 -1.05 4.15
0.827 -1.00 4.25
0.829 -5.00 -3.78
0.829 -4.95 -3.68
0.829 -4.90 -3.58
0.829 -4.85 -3.48
0.829 -4.80 -3.38
0.829 -4.75 -3.28
0.829 -4.70 -3.18
0.829 -4.65 -3.08
0.829 -4.60 -2.98
0.829 -4.55 -2.88
0.829 -4.50 -2.78
0.829 -4.45 -2.68
0.829 -4.40 -2.58
0.829 -4.35 -2.48
0.829 -4.30 -2.38
0.829 -4.25 -2.28
0.829 -4.20 -2.18
0.829 -4.15 -2.08
0.829 -4.10 -1.98
0.829 -4.05 -1.88
0.829 -4.00 -1.78
0.829 -3.95 -1.68
0.829 -3.90 -1.58
0.829 -3.85 -1.48
0.829 -3.80 -1.38
0.829 -3.75 -1.28
0.829 -3.70 -1.18
0.829 -3.65 -1.08
0.829 -3.60 -0.98
0.829 -3.55 -0.88
0.829 -3.50 -0.78
0.829 -3.45 -0.68
0.829 -3.40 -0.58
0.829 -3.35 -0.48
0.829 -3.30 -0.38
0.829 -3.25 -0.28
0.829 -3.20 -0.18
0.829 -3.15 -0.08
0.829 -3.10 0.02
0.829 -3.05 0.12
0.829 -3.00 0.22
0.829 -2.95 0.32
0.829 -2.90 0.42
0.829 -2.85 0.52
0.829 -2.80 0.62
0.829 -2.75 0.72
0.829 -2.70 0.82
0.829 -2.65 0.92
0.829 -2.60 1.02
0.829 -2.55 1.12
0.829 -2.50 1.22
0.829 -2.45 1.32
0.829 -2.40 1.42
0.829 -2.35 1.52
0.829 -2.30 1.62
0.829 -2.25 1.72
0.829 -2.20 1.82
0.829 -2.15 1.92
0.829 -2.10 2.02
0.829 -2.05 2.12
0.829 -2.00 2.22
0.829 -1.95 2.32
0.829 -1.90 2.42
0.829 -1.85 2.52
0.829 -1.80 2.62
0.829 -1.75 2.72
0.829 -1.70 2.82
0.829 -1.65 2.92
0.829 -1.60 3.02
0.829 -1.55 3.12
0.829 -1.50 3.22
0.829 -1.45 3.32
0.829 -1.40 3.42
0.829 -1.35 3.52
0.829 -1.30 3.62
0.829 -1.25 3.72
0.829 -1.20 3.82
0.829 -1.15 3.92
0.829 -1.10 4.02
0.829 -1.05 4.12
0.829 -1.00 4.22
0.830 -5.00 -3.80
0.830 -4.95 -3.70
0.830 -4.90 -3.60
0.830 -4.85 -3.50
0.830 -4.80 -3.40
0.830 -4.75 -3.30
0.830 -4.70 -3.20
0.830 -4.65 -3.10
0.830 -4.60 -3.00
0.830 -4.55 -2.90
0.830 -4.50 -2.80
0.830 -4.45 -2.70
0.830 -4.40 -2.60
0.830 -4.35 -2.50
0.830 -4.30 -2.40
0.830 -4.25 -2.30
0.830 -4.20 -2.20
0.830 -4.15 -2.10
0.830 -4.10 -2.00
0.830 -4.05 -1.90
0.830 -4.00 -1.80
0.830 -3.95 -1.70
0.830 -3.90 -1.60
0.830 -3.85 -1.50
0.830 -3.80 -1.40
0.830 -3.75 -1.30
0.830 -3.70 -1.20
0.830 -3.65 -1.10
0.830 -3.60 -1.00
0.830 -3.55 -0.90
0.830 -3.50 -0.80
0.830 -3.45 -0.70
0.830 -3.40 -0.60
0.830 -3.35 -0.50
0.830 -3.30 -0.40
0.830 -3.25 -0.30
0.830 -3.20 -0.20
0.830 -3.15 -0.10
0.830 -3.10 0.00
0.830 -3.05 0.10
0.830 -3.00 0.20
0.830 -2.95 0.30
0.830 -2.90 0.40
0.830 -2.85 0.50
0.830 -2.80 0.60
0.830 -2.75 0.70
0.830 -2.70 0.80
0.830 -2.65 0.90
0.830 -2.60 1.00
0.830 -2.55 1.10
0.830 -2.50 1.20
0.830 -2.45 1.30
0.830 -2.40 1.40
0.830 -2.35 1.50
0.830 -2.30 1.60
0.830 -2.25 1.70
0.830 -2.20 1.80
0.830 -2.15 1.90
0.830 -2.10 2.00
0.830 -2.05 2.10
0.830 -2.00 2.20
0.830 -1.95 2.30
0.830 -1.90 2.40
0.830 -1.85 2.50
0.830 -1.80 2.60
0.830 -1.75 2.70
0.830 -1.70 2.80
0.830 -1.65 2.90
0.830 -1.60 3.00
0.830 -1.55 3.10
0.830 -1.50 3.20
0.830 -1.45 3.30
0.830 -1.40 3.40
0.830 -1.35 3.50
0.830 -1.30 3.60
0.830 -1.25 3.70
0.830 -1.20 3.80
0.830 -1.15 3.90
0.830 -1.10 4.00
0.830 -1.05 4.10
0.830 -1.00 4.20
0.831 -5.00 -3.83
0.831 -4.95 -3.73
0.831 -4.90 -3.63
0.831 -4.85 -3.53
0.831 -4.80 -3.43
0.831 -4.75 -3.33
0.831 -4.70 -3.23
0.831 -4.65 -3.13
0.831 -4.60 -3.03
0.831 -4.55 -2.93
0.831 -4.50 -2.83
0.831 -4.45 -2.73
0.831 -4.40 -2.63
0.831 -4.35 -2.53
0.831 -4.30 -2.43
0.831 -4.25 -2.33
0.831 -4.20 -2.23
0.831 -4.15 -2.13
0.831 -4.10 -2.03
0.831 -4.05 -1.93
0.831 -4.00 -1.83
0.831 -3.95 -1.73
0.831 -3.90 -1.63
0.831 -3.85 -1.53
0.831 -3.80 -1.43
0.831 -3.75 -1.33
0.831 -3.70 -1.23
0.831 -3.65 -1.13
0.831 -3.60 -1.03
0.831 -3.55 -0.93
0.831 -3.50 -0.83
0.831 -3.45 -0.73
0.831 -3.40 -0.63
0.831 -3.35 -0.53
0.831 -3.30 -0.43
0.831 -3.25 -0.33
0.831 -3.20 -0.23
0.831 -3.15 -0.13
0.831 -3.10 -0.03
0.831 -3.05 0.07
0.831 -3.00 0.17
0.831 -2.95 0.27
0.831 -2.90 0.37
0.831 -2.85 0.47
0.831 -2.80 0.57
0.831 -2.75 0.67
0.831 -2.70 0.77
0.831 -2.65 0.87
0.831 -2.60 0.97
0.831 -2.55 1.07
0.831 -2.50 1.17
0.831 -2.45 1.27
0.831 -2.40 1.37
0.831 -2.35 1.47
0.831 -2.30 1.57
0.831 -2.25 1.67
0.831 -2.20 1.77
0.831 -2.15 1.87
0.831 -2.10 1.97
0.831 -2.05 2.07
0.831 -2.00 2.17
0.831 -1.95 2.27
0.831 -1.90 2.37
0.831 -1.85 2.47
0.831 -1.80 2.57
0.831 -1.75 2.67
0.831 -1.70 2.77
0.831 -1.65 2.87
0.831 -1.60 2.97
0.831 -1.55 3.07
0.831 -1.50 3.17
0.831 -1.45 3.27
0.831 -1.40 3.37
0.831 -1.35 3.47
0.831 -1.30 3.57
0.831 -1.25 3.67
0.831 -1.20 3.77
0.831 -1.15 3.87
0.831 -1.10 3.97
0.831 -1.05 4.07
0.831 -1.00 4.17
0.833 -5.00 -3.85
0.833 -4.95 -3.75
0.833 -4.90 -3.65
0.833 -4.85 -3.55
0.833 -4.80 -3.45
0.833 -4.75 -3.35
0.833 -4.70 -3.25
0.833 -4.65 -3.15
0.833 -4.60 -3.05
0.833 -4.55 -2.95
0.833 -4.50 -2.85
0.833 -4.45 -2.75
0.833 -4.40 -2.65
0.833 -4.35 -2.55
0.833 -4.30 -2.45
0.833 -4.25 -2.35
0.833 -4.20 -2.25
0.833 -4.15 -2.15
0.833 -4.10 -2.05
0.833 -4.05 -1.95
0.833 -4.00 -1.85
0.833 -3.95 -1.75
0.833 -3.90 -1.65
0.833 -3.85 -1.55
0.833 -3.80 -1.45
0.833 -3.75 -1.35
0.833 -3.70 -1.25
0.833 -3.65 -1.15
0.833 -3.60 -1.05
0.833 -3.55 -0.95
0.833 -3.50 -0.85
0.833 -3.45 -0.75
0.833 -3.40 -0.65
0.833 -3.35 -0.55
0.833 -3.30 -0.45
0.833 -3.25 -0.35
0.833 -3.20 -0.25
0.833 -3.15 -0.15
0.833 -3.10 -0.05
0.833 -3.05 0.05
0.833 -3.00 0.15
0.833 -2.95 0.25
0.833 -2.90 0.35
0.833 -2.85 0.45
0.833 -2.80 0.55
0.833 -2.75 0.65
0.833 -2.70 0.75
0.833 -2.65 0.85
0.833 -2.60 0.95
0.833 -2.55 1.05
0.833 -2.50 1.15
0.833 -2.45 1.25
0.833 -2.40 1.35
0.833 -2.35 1.45
0.833 -2.30 1.55
0.833 -2.25 1.65
0.833 -2.20 1.75
0.833 -2.15 1.85
0.833 -2.10 1.95
0.833 -2.05 2.05
0.833 -2.00 2.15
0.833 -1.95 2.25
0.833 -1.90 2.35
0.833 -1.85 2.45
0.833 -1.80 2.55
0.833 -1.75 2.65
0.833 -1.70 2.75
0.833 -1.65 2.85
0.833 -1.60 2.95
0.833 -1.55 3.05
0.833 -1.50 3.15
0.833 -1.45 3.25
0.833 -1.40 3.35
0.833 -1.35 3.45
0.833 -1.30 3.55
0.833 -1.25 3.65
0.833 -1.20 3.75
0.833 -1.15 3.85
0.833 -1.10 3.95
0.833 -1.05 4.05
0.833 -1.00 4.15
0.834 -5.00 -3.88
0.834 -4.95 -3.78
0.834 -4.90 -3.68
0.834 -4.85 -3.58
0.834 -4.80 -3.48
0.834 -4.75 -3.38
0.834 -4.70 -3.28
0.834 -4.65 -3.18
0.834 -4.60 -3.08
0.834 -4.55 -2.98
0.834 -4.50 -2.88
0.834 -4.45 -2.78
0.834 -4.40 -2.68
0.834 -4.35 -2.58
0.834 -4.30 -2.48
0.834 -4.25 -2.38
0.834 -4.20 -2.28
0.834 -4.15 -2.18
0.834 -4.10 -2.08
0.834 -4.05 -1.98
0.834 -4.00 -1.88
0.834 -3.95 -1.78
0.834 -3.90 -1.68
0.834 -3.85 -1.58
0.834 -3.80 -1.48
0.834 -3.75 -1.38
0.834 -3.70 -1.28
0.834 -3.65 -1.18
0.834 -3.60 -1.08
0.834 -3.55 -0.98
0.834 -3.50 -0.88
0.834 -3.45 -0.78
0.834 -3.40 -0.68
0.834 -3.35 -0.58
0.834 -3.30 -0.48
0.834 -3.25 -0.38
0.834 -3.20 -0.28
0.834 -3.15 -0.18
0.834 -3.10 -0.08
0.834 -3.05 0.02
0.834 -3.00 0.12
0.834 -2.95 0.22
0.834 -2.90 0.32
0.834 -2.85 0.42
0.834 -2.80 0.52
0.834 -2.75 0.62
0.834 -2.70 0.72
0.834 -2.65 0.82
0.834 -2.60 0.92
0.834 -2.55 1.02
0.834 -2.50 1.12
0.834 -2.45 1.22
0.834 -2.40 1.32
0.834 -2.35 1.42
0.834 -2.30 1.52
0.834 -2.25 1.62
0.834 -2.20 1.72
0.834 -2.15 1.82
0.834 -2.10 1.92
0.834 -2.05 2.02
0.834 -2.00 2.12
0.834 -1.95 2.22
0.834 -1.90 2.32
0.834 -1.85 2.42
0.834 -1.80 2.52
0.834 -1.75 2.62
0.834 -1.70 2.72
0.834 -1.65 2.82
0.834 -1.60 2.92
0.834 -1.55 3.02
0.834 -1.50 3.12
0.834 -1.45 3.22
0.834 -1.40 3.32
0.834 -1.35 3.42
0.834 -1.30 3.52
0.834 -1.25 3.62
0.834 -1.20 3.72
0.834 -1.15 3.82
0.834 -1.10 3.92
0.834 -1.05 4.02
0.834 -1.00 4.12
0.835 -5.00 -3.90
0.835 -4.95 -3.80
0.835 -4.90 -3.70
0.835 -4.85 -3.60
0.835 -4.80 -3.50
0.835 -4.75 -3.40
0.835 -4.70 -3.30
0.835 -4.65 -3.20
0.835 -4.60 -3.10
0.835 -4.55 -3.00
0.835 -4.50 -2.90
0.835 -4.45 -2.80
0.835 -4.40 -2.70
0.835 -4.35 -2.60
0.835 -4.30 -2.50
0.835 -4.25 -2.40
0.835 -4.20 -2.30
0.835 -4.15 -2.20
0.835 -4.10 -2.10
0.835 -4.05 -2.00
0.835 -4.00 -1.90
0.835 -3.95 -1.80
0.835 -3.90 -1.70
0.835 -3.85 -1.60
0.835 -3.80 -1.50
0.835 -3.75 -1.40
0.835 -3.70 -1.30
0.835 -3.65 -1.20
0.835 -3.60 -1.10
0.835 -3.55 -1.00
0.835 -3.50 -0.90
0.835 -3.45 -0.80
0.835 -3.40 -0.70
0.835 -3.35 -0.60
0.835 -3.30 -0.50
0.835 -3.25 -0.40
0.835 -3.20 -0.30
0.835 -3.15 -0.20
0.835 -3.10 -0.10
0.835 -3.05 0.00
0.835 -3.00 0.10
0.835 -2.95 0.20
0.835 -2.90 0.30
0.835 -2.85 0.40
0.835 -2.80 0.50
0.835 -2.75 0.60
0.835 -2.70 0.70
0.835 -2.65 0.80
0.835 -2.60 0.90
0.835 -2.55 1.00
0.835 -2.50 1.10
0.835 -2.45 1.20
0.835 -2.40 1.30
0.835 -2.35 1.40
0.835 -2.30 1.50
0.835 -2.25 1.60
0.835 -2.20 1.70
0.835 -2.15 1.80
0.835 -2.10 1.90
0.835 -2.05 2.00
0.835 -2.00 2.10
0.835 -1.95 2.20
0.835 -1.90 2.30
0.835 -1.85 2.40
0.835 -1.80 2.50
0.835 -1.75 2.60
0.835 -1.70 2.70
0.835 -1.65 2.80
0.835 -1.60 2.90
0.835 -1.55 3.00
0.835 -1.50 3.10
0.835 -1.45 3.20
0.835 -1.40 3.30
0.835 -1.35 3.40
0.835 -1.30 3.50
0.835 -1.25 3.60
0.835 -1.20 3.70
0.835 -1.15 3.80
0.835 -1.10 3.90
0.835 -1.05 4.00
0.835 -1.00 4.10
0.836 -5.00 -3.93
0.836 -4.95 -3.83
0.836 -4.90 -3.73
0.836 -4.85 -3.63
0.836 -4.80 -3.53
0.836 -4.75 -3.43
0.836 -4.70 -3.33
0.836 -4.65 -3.23
0.836 -4.60 -3.13
0.836 -4.55 -3.03
0.836 -4.50 -2.93
0.836 -4.45 -2.83
0.836 -4.40 -2.73
0.836 -4.35 -2.63
0.836 -4.30 -2.53
0.836 -4.25 -2.43
0.836 -4.20 -2.33
0.836 -4.15 -2.23
0.836 -4.10 -2.13
0.836 -4.05 -2.03
0.836 -4.00 -1.93
0.836 -3.95 -1.83
0.836 -3.90 -1.73
0.836 -3.85 -1.63
0.836 -3.80 -1.53
0.836 -3.75 -1.43
0.836 -3.70 -1.33
0.836 -3.65 -1.23
0.836 -3.60 -1.13
0.836 -3.55 -1.03
0.836 -3.50 -0.93
0.836 -3.45 -0.83
0.836 -3.40 -0.73
0.836 -3.35 -0.63
0.836 -3.30 -0.53
0.836 -3.25 -0.43
0.836 -3.20 -0.33
0.836 -3.15 -0.23
0.836 -3.10 -0.13
0.836 -3.05 -0.03
0.836 -3.00 0.07
0.836 -2.95 0.17
0.836 -2.90 0.27
0.836 -2.85 0.37
0.836 -2.80 0.47
0.836 -2.75 0.57
0.836 -2.70 0.67
0.836 -2.65 0.77
0.836 -2.60 0.87
0.836 -2.55 0.97
0.836 -2.50 1.07
0.836 -2.45 1.17
0.836 -2.40 1.27
0.836 -2.35 1.37
0.836 -2.30 1.47
0.836 -2.25 1.57
0.836 -2.20 1.67
0.836 -2.15 1.77
0.836 -2.10 1.87
0.836 -2.05 1.97
0.836 -2.00 2.07
0.836 -1.95 2.17
0.836 -1.90 2.27
0.836 -1.85 2.37
0.836 -1.80 2.47
0.836 -1.75 2.57
0.836 -1.70 2.67
0.836 -1.65 2.77
0.836 -1.60 2.87
0.836 -1.55 2.97
0.836 -1.50 3.07
0.836 -1.45 3.17
0.836 -1.40 3.27
0.836 -1.35 3.37
0.836 -1.30 3.47
0.836 -1.25 3.57
0.836 -1.20 3.67
0.836 -1.15 3.77
0.836 -1.10 3.87
0.836 -1.05 3.97
0.836 -1.00 4.07
0.838 -5.00 -3.94
0.838 -4.95 -3.84
0.838 -4.90 -3.74
0.838 -4.85 -3.64
0.838 -4.80 -3.54
0.838 -4.75 -3.44
0.838 -4.70 -3.34
0.838 -4.65 -3.24
0.838 -4.60 -3.14
0.838 -4.55 -3.04
0.838 -4.50 -2.94
0.838 -4.45 -2.84
0.838 -4.40 -2.74
0.838 -4.35 -2.64
0.838 -4.30 -2.54
0.838 -4.25 -2.44
0.838 -4.20 -2.34
0.838 -4.15 -2.24
0.838 -4.10 -2.14
0.838 -4.05 -2.04
0.838 -4.00 -1.94
0.838 -3.95 -1.84
0.838 -3.90 -1.74
0.838 -3.85 -1.64
0.838 -3.80 -1.54
0.838 -3.75 -1.44
0.838 -3.70 -1.34
0.838 -3.65 -1.24
0.838 -3.60 -1.14
0.838 -3.55 -1.04
0.838 -3.50 -0.94
0.838 -3.45 -0.84
0.838 -3.40 -0.74
0.838 -3.35 -0.64
0.838 -3.30 -0.54
0.838 -3.25 -0.44
0.838 -3.20 -0.34
0.838 -3.15 -0.24
0.838 -3.10 -0.14
0.838 -3.05 -0.04
0.838 -3.00 0.06
0.838 -2.95 0.16
0.838 -2.90 0.26
0.838 -2.85 0.36
0.838 -2.80 0.46
0.838 -2.75 0.56
0.838 -2.70 0.66
0.838 -2.65 0.76
0.838 -2.60 0.86
0.838 -2.55 0.96
0.838 -2.50 1.06
0.838 -2.45 1.16
0.838 -2.40 1.26
0.838 -2.35 1.36
0.838 -2.30 1.46
0.838 -2.25 1.56
0.838 -2.20 1.66
0.838 -2.15 1.76
0.838 -2.10 1.86
0.838 -2.05 1.96
0.838 -2.00 2.06
0.838 -1.95 2.16
0.838 -1.90 2.26
0.838 -1.85 2.36
0.838 -1.80 2.46
0.838 -1.75 2.56
0.838 -1.70 2.66
0.838 -1.65 2.76
0.838 -1.60 2.86
0.838 -1.55 2.96
0.838 -1.50 3.06
0.838 -1.45 3.16
0.838 -1.40 3.26
0.838 -1.35 3.36
0.838 -1.30 3.46
0.838 -1.25 3.56
0.838 -1.20 3.66
0.838 -1.15 3.76
0.838 -1.10 3.86
0.838 -1.05 3.96
0.838 -1.00 4.06
0.839 -5.00 -3.95
0.839 -4.95 -3.85
0.839 -4.90 -3.75
0.839 -4.85 -3.65
0.839 -4.80 -3.55
0.839 -4.75 -3.45
0.839 -4.70 -3.35
0.839 -4.65 -3.25
0.839 -4.60 -3.15
0.839 -4.55 -3.05
0.839 -4.50 -2.95
0.839 -4.45 -2.85
0.839 -4.40 -2.75
0.839 -4.35 -2.65
0.839 -4.30 -2.55
0.839 -4.25 -2.45
0.839 -4.20 -2.35
0.839 -4.15 -2.25
0.839 -4.10 -2.15
0.839 -4.05 -2.05
0.839 -4.00 -1.95
0.839 -3.95 -1.85
0.839 -3.90 -1.75
0.839 -3.85 -1.65
0.839 -3.80 -1.55
0.839 -3.75 -1.45
0.839 -3.70 -1.35
0.839 -3.65 -1.25
0.839 -3.60 -1.15
0.839 -3.55 -1.05
0.839 -3.50 -0.95
0.839 -3.45 -0.85
0.839 -3.40 -0.75
0.839 -3.35 -0.65
0.839 -3.30 -0.55
0.839 -3.25 -0.45
0.839 -3.20 -0.35
0.839 -3.15 -0.25
0.839 -3.10 -0.15
0.839 -3.05 -0.05
0.839 -3.00 0.05
0.839 -2.95 0.15
0.839 -2.90 0.25
0.839 -2.85 0.35
0.839 -2.80 0.45
0.839 -2.75 0.55
0.839 -2.70 0.65
0.839 -2.65 0.75
0.839 -2.60 0.85
0.839 -2.55 0.95
0.839 -2.50 1.05
0.839 -2.45 1.15
0.839 -2.40 1.25
0.839 -2.35 1.35
0.839 -2.30 1.45
0.839 -2.25 1.55
0.839 -2.20 1.65
0.839 -2.15 1.75
0.839 -2.10 1.85
0.839 -2.05 1.95
0.839 -2.00 2.05
0.839 -1.95 2.15
0.839 -1.90 2.25
0.839 -1.85 2.35
0.839 -1.80 2.45
0.839 -1.75 2.55
0.839 -1.70 2.65
0.839 -1.65 2.75
0.839 -1.60 2.85
0.839 -1.55 2.95
0.839 -1.50 3.05
0.839 -1.45 3.15
0.839 -1.40 3.25
0.839 -1.35 3.35
0.839 -1.30 3.45
0.839 -1.25 3.55
0.839 -1.20 3.65
0.839 -1.15 3.75
0.839 -1.10 3.85
0.839 -1.05 3.95
0.839 -1.00 4.05
0.840 -5.00 -3.94
0.840 -4.95 -3.84
0.840 -4.90 -3.74
0.840 -4.85 -3.64
0.840 -4.80 -3.54
0.840 -4.75 -3.44
0.840 -4.70 -3.34
0.840 -4.65 -3.24
0.840 -4.60 -3.14
0.840 -4.55 -3.04
0.840 -4.50 -2.94
0.840 -4.45 -2.84
0.840 -4.40 -2.74
0.840 -4.35 -2.64
0.840 -4.30 -2.54
0.840 -4.25 -2.44
0.840 -4.20 -2.34
0.840 -4.15 -2.24
0.840 -4.10 -2.14
0.840 -4.05 -2.04
0.840 -4.00 -1.94
0.840 -3.95 -1.84
0.840 -3.90 -1.74
0.840 -3.85 -1.64
0.840 -3.80 -1.54
0.840 -3.75 -1.44
0.840 -3.70 -1.34
0.840 -3.65 -1.24
0.840 -3.60 -1.14
0.840 -3.55 -1.04
0.840 -3.50 -0.94
0.840 -3.45 -0.84
0.840 -3.40 -0.74
0.840 -3.35 -0.64
0.840 -3.30 -0.54
0.840 -3.25 -0.44
0.840 -3.20 -0.34
0.840 -3.15 -0.24
0.840 -3.10 -0.14
0.840 -3.05 -0.04
0.840 -3.00 0.06
0.840 -2.95 0.16
0.840 -2.90 0.26
0.840 -2.85 0.36
0.840 -2.80 0.46
0.840 -2.75 0.56
0.840 -2.70 0.66
0.840 -2.65 0.76
0.840 -2.60 0.86
0.840 -2.55 0.96
0.840 -2.50 1.06
0.840 -2.45 1.16
0.840 -2.40 1.26
0.840 -2.35 1.36
0.840 -2.30 1.46
0.840 -2.25 1.56
0.840 -2.20 1.66
0.840 -2.15 1.76
0.840 -2.10 1.86
0.840 -2.05 1.96
0.840 -2.00 2.06
0.840 -1.95 2.16
0.840 -1.90 2.26
0.840 -1.85 2.36
0.840 -1.80 2.46
0.840 -1.75 2.56
0.840 -1.70 2.66
0.840 -1.65 2.76
0.840 -1.60 2.86
0.840 -1.55 2.96
0.840 -1.50 3.06
0.840 -1.45 3.16
0.840 -1.40 3.26
0.840 -1.35 3.36
0.840 -1.30 3.46
0.840 -1.25 3.56
0.840 -1.20 3.66
0.840 -1.15 3.76
0.840 -1.10 3.86
0.840 -1.05 3.96
0.840 -1.00 4.06
0.841 -5.00 -3.93
0.841 -4.95 -3.83
0.841 -4.90 -3.73
0.841 -4.85 -3.63
0.841 -4.80 -3.53
0.841 -4.75 -3.43
0.841 -4.70 -3.33
0.841 -4.65 -3.23
0.841 -4.60 -3.13
0.841 -4.55 -3.03
0.841 -4.50 -2.93
0.841 -4.45 -2.83
0.841 -4.40 -2.73
0.841 -4.35 -2.63
0.841 -4.30 -2.53
0.841 -4.25 -2.43
0.841 -4.20 -2.33
0.841 -4.15 -2.23
0.841 -4.10 -2.13
0.841 -4.05 -2.03
0.841 -4.00 -1.93
0.841 -3.95 -1.83
0.841 -3.90 -1.73
0.841 -3.85 -1.63
0.841 -3.80 -1.53
0.841 -3.75 -1.43
0.841 -3.70 -1.33
0.841 -3.65 -1.23
0.841 -3.60 -1.13
0.841 -3.55 -1.03
0.841 -3.50 -0.93
0.841 -3.45 -0.83
0.841 -3.40 -0.73
0.841 -3.35 -0.63
0.841 -3.30 -0.53
0.841 -3.25 -0.43
0.841 -3.20 -0.33
0.841 -3.15 -0.23
0.841 -3.10 -0.13
0.841 -3.05 -0.03
0.841 -3.00 0.07
0.841 -2.95 0.17
0.841 -2.90 0.27
0.841 -2.85 0.37
0.841 -2.80 0.47
0.841 -2.75 0.57
0.841 -2.70 0.67
0.841 -2.65 0.77
0.841 -2.60 0.87
0.841 -2.55 0.97
0.841 -2.50 1.07
0.841 -2.45 1.17
0.841 -2.40 1.27
0.841 -2.35 1.37
0.841 -2.30 1.47
0.841 -2.25 1.57
0.841 -2.20 1.67
0.841 -2.15 1.77
0.841 -2.10 1.87
0.841 -2.05 1.97
0.841 -2.00 2.07
0.841 -1.95 2.17
0.841 -1.90 2.27
0.841 -1.85 2.37
0.841 -1.80 2.47
0.841 -1.75 2.57
0.841 -1.70 2.67
0.841 -1.65 2.77
0.841 -1.60 2.87
0.841 -1.55 2.97
0.841 -1.50 3.07
0.841 -1.45 3.17
0.841 -1.40 3.27
0.841 -1.35 3.37
0.841 -1.30 3.47
0.841 -1.25 3.57
0.841 -1.20 3.67
0.841 -1.15 3.77
0.841 -1.10 3.87
0.841 -1.05 3.97
0.841 -1.00 4.07
0.843 -5.00 -3.89
0.843 -4.95 -3.79
0.843 -4.90 -3.69
0.843 -4.85 -3.59
0.843 -4.80 -3.49
0.843 -4.75 -3.39
0.843 -4.70 -3.29
0.843 -4.65 -3.19
0.843 -4.60 -3.09
0.843 -4.55 -2.99
0.843 -4.50 -2.89
0.843 -4.45 -2.79
0.843 -4.40 -2.69
0.843 -4.35 -2.59
0.843 -4.30 -2.49
0.843 -4.25 -2.39
0.843 -4.20 -2.29
0.843 -4.15 -2.19
0.843 -4.10 -2.09
0.843 -4.05 -1.99
0.843 -4.00 -1.89
0.843 -3.95 -1.79
0.843 -3.90 -1.69
0.843 -3.85 -1.59
0.843 -3.80 -1.49
0.843 -3.75 -1.39
0.843 -3.70 -1.29
0.843 -3.65 -1.19
0.843 -3.60 -1.09
0.843 -3.55 -0.99
0.843 -3.50 -0.89
0.843 -3.45 -0.79
0.843 -3.40 -0.69
0.843 -3.35 -0.59
0.843 -3.30 -0.49
0.843 -3.25 -0.39
0.843 -3.20 -0.29
0.843 -3.15 -0.19
0.843 -3.10 -0.09
0.843 -3.05 0.01
0.843 -3.00 0.11
0.843 -2.95 0.21
0.843 -2.90 0.31
0.843 -2.85 0.41
0.843 -2.80 0.51
0.843 -2.75 0.61
0.843 -2.70 0.71
0.843 -2.65 0.81
0.843 -2.60 0.91
0.843 -2.55 1.01
0.843 -2.50 1.11
0.843 -2.45 1.21
0.843 -2.40 1.31
0.843 -2.35 1.41
0.843 -2.30 1.51
0.843 -2.25 1.61
0.843 -2.20 1.71
0.843 -2.15 1.81
0.843 -2.10 1.91
0.843 -2.05 2.01
0.843 -2.00 2.11
0.843 -1.95 2.21
0.843 -1.90 2.31
0.843 -1.85 2.41
0.843 -1.80 2.51
0.843 -1.75 2.61
0.843 -1.70 2.71
0.843 -1.65 2.81
0.843 -1.60 2.91
0.843 -1.55 3.01
0.843 -1.50 3.11
0.843 -1.45 3.21
0.843 -1.40 3.31
0.843 -1.35 3.41
0.843 -1.30 3.51
0.843 -1.25 3.61
0.843 -1.20 3.71
0.843 -1.15 3.81
0.843 -1.10 3.91
0.843 -1.05 4.01
0.843 -1.00 4.11
0.844 -5.00 -3.85
0.844 -4.95 -3.75
0.844 -4.90 -3.65
0.844 -4.85 -3.55
0.844 -4.80 -3.45
0.844 -4.75 -3.35
0.844 -4.70 -3.25
0.844 -4.65 -3.15
0.844 -4.60 -3.05
0.844 -4.55 -2.95
0.844 -4.50 -2.85
0.844 -4.45 -2.75
0.844 -4.40 -2.65
0.844 -4.35 -2.55
0.844 -4.30 -2.45
0.844 -4.25 -2.35
0.844 -4.20 -2.25
0.844 -4.15 -2.15
0.844 -4.10 -2.05
0.844 -4.05 -1.95
0.844 -4.00 -1.85
0.844 -3.95 -1.75
0.844 -3.90 -1.65
0.844 -3.85 -1.55
0.844 -3.80 -1.45
0.844 -3.75 -1.35
0.844 -3.70 -1.25
0.844 -3.65 -1.15
0.844 -3.60 -1.05
0.844 -3.55 -0.95
0.844 -3.50 -0.85
0.844 -3.45 -0.75
0.844 -3.40 -0.65
0.844 -3.35 -0.55
0.844 -3.30 -0.45
0.844 -3.25 -0.35
0.844 -3.20 -0.25
0.844 -3.15 -0.15
0.844 -3.10 -0.05
0.844 -3.05 0.05
0.844 -3.00 0.15
0.844 -2.95 0.25
0.844 -2.90 0.35
0.844 -2.85 0.45
0.844 -2.80 0.55
0.844 -2.75 0.65
0.844 -2.70 0.75
0.844 -2.65 0.85
0.844 -2.60 0.95
0.844 -2.55 1.05
0.844 -2.50 1.15
0.844 -2.45 1.25
0.844 -2.40 1.35
0.844 -2.35 1.45
0.844 -2.30 1.55
0.844 -2.25 1.65
0.844 -2.20 1.75
0.844 -2.15 1.85
0.844 -2.10 1.95
0.844 -2.05 2.05
0.844 -2.00 2.15
0.844 -1.95 2.25
0.844 -1.90 2.35
0.844 -1.85 2.45
0.844 -1.80 2.55
0.844 -1.75 2.65
0.844 -1.70 2.75
0.844 -1.65 2.85
0.844 -1.60 2.95
0.844 -1.55 3.05
0.844 -1.50 3.15
0.844 -1.45 3.25
0.844 -1.40 3.35
0.844 -1.35 3.45
0.844 -1.30 3.55
0.844 -1.25 3.65
0.844 -1.20 3.75
0.844 -1.15 3.85
0.844 -1.10 3.95
0.844 -1.05 4.05
0.844 -1.00 4.15
0.845 -5.00 -3.80
0.845 -4.95 -3.70
0.845 -4.90 -3.60
0.845 -4.85 -3.50
0.845 -4.80 -3.40
0.845 -4.75 -3.30
0.845 -4.70 -3.20
0.845 -4.65 -3.10
0.845 -4.60 -3.00
0.845 -4.55 -2.90
0.845 -4.50 -2.80
0.845 -4.45 -2.70
0.845 -4.40 -2.60
0.845 -4.35 -2.50
0.845 -4.30 -2.40
0.845 -4.25 -2.30
0.845 -4.20 -2.20
0.845 -4.15 -2.10
0.845 -4.10 -2.00
0.845 -4.05 -1.90
0.845 -4.00 -1.80
0.845 -3.95 -1.70
0.845 -3.90 -1.60
0.845 -3.85 -1.50
0.845 -3.80 -1.40
0.845 -3.75 -1.30
0.845 -3.70 -1.20
0.845 -3.65 -1.10
0.845 -3.60 -1.00
0.845 -3.55 -0.90
0.845 -3.50 -0.80
0.845 -3.45 -0.70
0.845 -3.40 -0.60
0.845 -3.35 -0.50
0.845 -3.30 -0.40
0.845 -3.25 -0.30
0.845 -3.20 -0.20
0.845 -3.15 -0.10
0.845 -3.10 0.00
0.845 -3.05 0.10
0.845 -3.00 0.20
0.845 -2.95 0.30
0.845 -2.90 0.40
0.845 -2.85 0.50
0.845 -2.80 0.60
0.845 -2.75 0.70
0.845 -2.70 0.80
0.845 -2.65 0.90
0.845 -2.60 1.00
0.845 -2.55 1.10
0.845 -2.50 1.20
0.845 -2.45 1.30
0.845 -2.40 1.40
0.845 -2.35 1.50
0.845 -2.30 1.60
0.845 -2.25 1.70
0.845 -2.20 1.80
0.845 -2.15 1.90
0.845 -2.10 2.00
0.845 -2.05 2.10
0.845 -2.00 2.20
0.845 -1.95 2.30
0.845 -1.90 2.40
0.845 -1.85 2.50
0.845 -1.80 2.60
0.845 -1.75 2.70
0.845 -1.70 2.80
0.845 -1.65 2.90
0.845 -1.60 3.00
0.845 -1.55 3.10
0.845 -1.50 3.20
0.845 -1.45 3.30
0.845 -1.40 3.40
0.845 -1.35 3.50
0.845 -1.30 3.60
0.845 -1.25 3.70
0.845 -1.20 3.80
0.845 -1.15 3.90
0.845 -1.10 4.00
0.845 -1.05 4.10
0.845 -1.00 4.20
0.846 -5.00 -3.76
0.846 -4.95 -3.66
0.846 -4.90 -3.56
0.846 -4.85 -3.46
0.846 -4.80 -3.36
0.846 -4.75 -3.26
0.846 -4.70 -3.16
0.846 -4.65 -3.06
0.846 -4.60 -2.96
0.846 -4.55 -2.86
0.846 -4.50 -2.76
0.846 -4.45 -2.66
0.846 -4.40 -2.56
0.846 -4.35 -2.46
0.846 -4.30 -2.36
0.846 -4.25 -2.26
0.846 -4.20 -2.16
0.846 -4.15 -2.06
0.846 -4.10 -1.96
0.846 -4.05 -1.86
0.846 -4.00 -1.76
0.846 -3.95 -1.66
0.846 -3.90 -1.56
0.846 -3.85 -1.46
0.846 -3.80 -1.36
0.846 -3.75 -1.26
0.846 -3.70 -1.16
0.846 -3.65 -1.06
0.846 -3.60 -0.96
0.846 -3.55 -0.86
0.846 -3.50 -0.76
0.846 -3.45 -0.66
0.846 -3.40 -0.56
0.846 -3.35 -0.46
0.846 -3.30 -0.36
0.846 -3.25 -0.26
0.846 -3.20 -0.16
0.846 -3.15 -0.06
0.846 -3.10 0.04
0.846 -3.05 0.14
0.846 -3.00 0.24
0.846 -2.95 0.34
0.846 -2.90 0.44
0.846 -2.85 0.54
0.846 -2.80 0.64
0.846 -2.75 0.74
0.846 -2.70 0.84
0.846 -2.65 0.94
0.846 -2.60 1.04
0.846 -2.55 1.14
0.846 -2.50 1.24
0.846 -2.45 1.34
0.846 -2.40 1.44
0.846 -2.35 1.54
0.846 -2.30 1.64
0.846 -2.25 1.74
0.846 -2.20 1.84
0.846 -2.15 1.94
0.846 -2.10 2.04
0.846 -2.05 2.14
0.846 -2.00 2.24
0.846 -1.95 2.34
0.846 -1.90 2.44
0.846 -1.85 2.54
0.846 -1.80 2.64
0.846 -1.75 2.74
0.846 -1.70 2.84
0.846 -1.65 2.94
0.846 -1.60 3.04
0.846 -1.55 3.14
0.846 -1.50 3.24
0.846 -1.45 3.34
0.846 -1.40 3.44
0.846 -1.35 3.54
0.846 -1.30 3.64
0.846 -1.25 3.74
0.846 -1.20 3.84
0.846 -1.15 3.94
0.846 -1.10 4.04
0.846 -1.05 4.14
0.846 -1.00 4.24
0.848 -5.00 -3.71
0.848 -4.95 -3.61
0.848 -4.90 -3.51
0.848 -4.85 -3.41
0.848 -4.80 -3.31
0.848 -4.75 -3.21
0.848 -4.70 -3.11
0.848 -4.65 -3.01
0.848 -4.60 -2.91
0.848 -4.55 -2.81
0.848 -4.50 -2.71
0.848 -4.45 -2.61
0.848 -4.40 -2.51
0.848 -4.35 -2.41
0.848 -4.30 -2.31
0.848 -4.25 -2.21
0.848 -4.20 -2.11
0.848 -4.15 -2.01
0.848 -4.10 -1.91
0.848 -4.05 -1.81
0.848 -4.00 -1.71
0.848 -3.95 -1.61
0.848 -3.90 -1.51
0.848 -3.85 -1.41
0.848 -3.80 -1.31
0.848 -3.75 -1.21
0.848 -3.70 -1.11
0.848 -3.65 -1.01
0.848 -3.60 -0.91
0.848 -3.55 -0.81
0.848 -3.50 -0.71
0.848 -3.45 -0.61
0.848 -3.40 -0.51
0.848 -3.35 -0.41
0.848 -3.30 -0.31
0.848 -3.25 -0.21
0.848 -3.20 -0.11
0.848 -3.15 -0.01
0.848 -3.10 0.09
0.848 -3.05 0.19
0.848 -3.00 0.29
0.848 -2.95 0.39
0.848 -2.90 0.49
0.848 -2.85 0.59
0.848 -2.80 0.69
0.848 -2.75 0.79
0.848 -2.70 0.89
0.848 -2.65 0.99
0.848 -2.60 1.09
0.848 -2.55 1.19
0.848 -2.50 1.29
0.848 -2.45 1.39
0.848 -2.40 1.49
0.848 -2.35 1.59
0.848 -2.30 1.69
0.848 -2.25 1.79
0.848 -2.20 1.89
0.848 -2.15 1.99
0.848 -2.10 2.09
0.848 -2.05 2.19
0.848 -2.00 2.29
0.848 -1.95 2.39
0.848 -1.90 2.49
0.848 -1.85 2.59
0.848 -1.80 2.69
0.848 -1.75 2.79
0.848 -1.70 2.89
0.848 -1.65 2.99
0.848 -1.60 3.09
0.848 -1.55 3.19
0.848 -1.50 3.29
0.848 -1.45 3.39
0.848 -1.40 3.49
0.848 -1.35 3.59
0.848 -1.30 3.69
0.848 -1.25 3.79
0.848 -1.20 3.89
0.848 -1.15 3.99
0.848 -1.10 4.09
0.848 -1.05 4.19
0.848 -1.00 4.29
0.849 -5.00 -3.67
0.849 -4.95 -3.57
0.849 -4.90 -3.47
0.849 -4.85 -3.37
0.849 -4.80 -3.27
0.849 -4.75 -3.17
0.849 -4.70 -3.07
0.849 -4.65 -2.97
0.849 -4.60 -2.87
0.849 -4.55 -2.77
0.849 -4.50 -2.67
0.849 -4.45 -2.57
0.849 -4.40 -2.47
0.849 -4.35 -2.37
0.849 -4.30 -2.27
0.849 -4.25 -2.17
0.849 -4.20 -2.07
0.849 -4.15 -1.97
0.849 -4.10 -1.87
0.849 -4.05 -1.77
0.849 -4.00 -1.67
0.849 -3.95 -1.57
0.849 -3.90 -1.47
0.849 -3.85 -1.37
0.849 -3.80 -1.27
0.849 -3.75 -1.17
0.849 -3.70 -1.07
0.849 -3.65 -0.97
0.849 -3.60 -0.87
0.849 -3.55 -0.77
0.849 -3.50 -0.67
0.849 -3.45 -0.57
0.849 -3.40 -0.47
0.849 -3.35 -0.37
0.849 -3.30 -0.27
0.849 -3.25 -0.17
0.849 -3.20 -0.07
0.849 -3.15 0.03
0.849 -3.10 0.13
0.849 -3.05 0.23
0.849 -3.00 0.33
0.849 -2.95 0.43
0.849 -2.90 0.53
0.849 -2.85 0.63
0.849 -2.80 0.73
0.849 -2.75 0.83
0.849 -2.70 0.93
0.849 -2.65 1.03
0.849 -2.60 1.13
0.849 -2.55 1.23
0.849 -2.50 1.33
0.849 -2.45 1.43
0.849 -2.40 1.53
0.849 -2.35 1.63
0.849 -2.30 1.73
0.849 -2.25 1.83
0.849 -2.20 1.93
0.849 -2.15 2.03
0.849 -2.10 2.13
0.849 -2.05 2.23
0.849 -2.00 2.33
0.849 -1.95 2.43
0.849 -1.90 2.53
0.849 -1.85 2.63
0.849 -1.80 2.73
0.849 -1.75 2.83
0.849 -1.70 2.93
0.849 -1.65 3.03
0.849 -1.60 3.13
0.849 -1.55 3.23
0.849 -1.50 3.33
0.849 -1.45 3.43
0.849 -1.40 3.53
0.849 -1.35 3.63
0.849 -1.30 3.73
0.849 -1.25 3.83
0.849 -1.20 3.93
0.849 -1.15 4.03
0.849 -1.10 4.13
0.849 -1.05 4.23
0.849 -1.00 4.33
0.850 -5.00 -3.66
0.850 -4.95 -3.56
0.850 -4.90 -3.46
0.850 -4.85 -3.36
0.850 -4.80 -3.26
0.850 -4.75 -3.16
0.850 -4.70 -3.06
0.850 -4.65 -2.96
0.850 -4.60 -2.86
0.850 -4.55 -2.76
0.850 -4.50 -2.66
0.850 -4.45 -2.56
0.850 -4.40 -2.46
0.850 -4.35 -2.36
0.850 -4.30 -2.26
0.850 -4.25 -2.16
0.850 -4.20 -2.06
0.850 -4.15 -1.96
0.850 -4.10 -1.86
0.850 -4.05 -1.76
0.850 -4.00 -1.66
0.850 -3.95 -1.56
0.850 -3.90 -1.46
0.850 -3.85 -1.36
0.850 -3.80 -1.26
0.850 -3.75 -1.16
0.850 -3.70 -1.06
0.850 -3.65 -0.96
0.850 -3.60 -0.86
0.850 -3.55 -0.76
0.850 -3.50 -0.66
0.850 -3.45 -0.56
0.850 -3.40 -0.46
0.850 -3.35 -0.36
0.850 -3.30 -0.26
0.850 -3.25 -0.16
0.850 -3.20 -0.06
0.850 -3.15 0.04
0.850 -3.10 0.14
0.850 -3.05 0.24
0.850 -3.00 0.34
0.850 -2.95 0.44
0.850 -2.90 0.54
0.850 -2.85 0.64
0.850 -2.80 0.74
0.850 -2.75 0.84
0.850 -2.70 0.94
0.850 -2.65 1.04
0.850 -2.60 1.14
0.850 -2.55 1.24
0.850 -2.50 1.34
0.850 -2.45 1.44
0.850 -2.40 1.54
0.850 -2.35 1.64
0.850 -2.30 1.74
0.850 -2.25 1.84
0.850 -2.20 1.94
0.850 -2.15 2.04
0.850 -2.10 2.14
0.850 -2.05 2.24
0.850 -2.00 2.34
0.850 -1.95 2.44
0.850 -1.90 2.54
0.850 -1.85 2.64
0.850 -1.80 2.74
0.850 -1.75 2.84
0.850 -1.70 2.94
0.850 -1.65 3.04
0.850 -1.60 3.14
0.850 -1.55 3.24
0.850 -1.50 3.34
0.850 -1.45 3.44
0.850 -1.40 3.54
0.850 -1.35 3.64
0.850 -1.30 3.74
0.850 -1.25 3.84
0.850 -1.20 3.94
0.850 -1.15 4.04
0.850 -1.10 4.14
0.850 -1.05 4.24
0.850 -1.00 4.34
0.851 -5.00 -3.66
0.851 -4.95 -3.56
0.851 -4.90 -3.46
0.851 -4.85 -3.36
0.851 -4.80 -3.26
0.851 -4.75 -3.16
0.851 -4.70 -3.06
0.851 -4.65 -2.96
0.851 -4.60 -2.86
0.851 -4.55 -2.76
0.851 -4.50 -2.66
0.851 -4.45 -2.56
0.851 -4.40 -2.46
0.851 -4.35 -2.36
0.851 -4.30 -2.26
0.851 -4.25 -2.16
0.851 -4.20 -2.06
0.851 -4.15 -1.96
0.851 -4.10 -1.86
0.851 -4.05 -1.76
0.851 -4.00 -1.66
0.851 -3.95 -1.56
0.851 -3.90 -1.46
0.851 -3.85 -1.36
0.851 -3.80 -1.26
0.851 -3.75 -1.16
0.851 -3.70 -1.06
0.851 -3.65 -0.96
0.851 -3.60 -0.86
0.851 -3.55 -0.76
0.851 -3.50 -0.66
0.851 -3.45 -0.56
0.851 -3.40 -0.46
0.851 -3.35 -0.36
0.851 -3.30 -0.26
0.851 -3.25 -0.16
0.851 -3.20 -0.06
0.851 -3.15 0.04
0.851 -3.10 0.14
0.851 -3.05 0.24
0.851 -3.00 0.34
0.851 -2.95 0.44
0.851 -2.90 0.54
0.851 -2.85 0.64
0.851 -2.80 0.74
0.851 -2.75 0.84
0.851 -2.70 0.94
0.851 -2.65 1.04
0.851 -2.60 1.14
0.851 -2.55 1.24
0.851 -2.50 1.34
0.851 -2.45 1.44
0.851 -2.40 1.54
0.851 -2.35 1.64
0.851 -2.30 1.74
0.851 -2.25 1.84
0.851 -2.20 1.94
0.851 -2.15 2.04
0.851 -2.10 2.14
0.851 -2.05 2.24
0.851 -2.00 2.34
0.851 -1.95 2.44
0.851 -1.90 2.54
0.851 -1.85 2.64
0.851 -1.80 2.74
0.851 -1.75 2.84
0.851 -1.70 2.94
0.851 -1.65 3.04
0.851 -1.60 3.14
0.851 -1.55 3.24
0.851 -1.50 3.34
0.851 -1.45 3.44
0.851 -1.40 3.54
0.851 -1.35 3.64
0.851 -1.30 3.74
0.851 -1.25 3.84
0.851 -1.20 3.94
0.851 -1.15 4.04
0.851 -1.10 4.14
0.851 -1.05 4.24
0.851 -1.00 4.34
0.852 -5.00 -3.68
0.852 -4.95 -3.58
0.852 -4.90 -3.48
0.852 -4.85 -3.38
0.852 -4.80 -3.28
0.852 -4.75 -3.18
0.852 -4.70 -3.08
0.852 -4.65 -2.98
0.852 -4.60 -2.88
0.852 -4.55 -2.78
0.852 -4.50 -2.68
0.852 -4.45 -2.58
0.852 -4.40 -2.48
0.852 -4.35 -2.38
0.852 -4.30 -2.28
0.852 -4.25 -2.18
0.852 -4.20 -2.08
0.852 -4.15 -1.98
0.852 -4.10 -1.88
0.852 -4.05 -1.78
0.852 -4.00 -1.68
0.852 -3.95 -1.58
0.852 -3.90 -1.48
0.852 -3.85 -1.38
0.852 -3.80 -1.28
0.852 -3.75 -1.18
0.852 -3.70 -1.08
0.852 -3.65 -0.98
0.852 -3.60 -0.88
0.852 -3.55 -0.78
0.852 -3.50 -0.68
0.852 -3.45 -0.58
0.852 -3.40 -0.48
0.852 -3.35 -0.38
0.852 -3.30 -0.28
0.852 -3.25 -0.18
0.852 -3.20 -0.08
0.852 -3.15 0.02
0.852 -3.10 0.12
0.852 -3.05 0.22
0.852 -3.00 0.32
0.852 -2.95 0.42
0.852 -2.90 0.52
0.852 -2.85 0.62
0.852 -2.80 0.72
0.852 -2.75 0.82
0.852 -2.70 0.92
0.852 -2.65 1.02
0.852 -2.60 1.12
0.852 -2.55 1.22
0.852 -2.50 1.32
0.852 -2.45 1.42
0.852 -2.40 1.52
0.852 -2.35 1.62
0.852 -2.30 1.72
0.852 -2.25 1.82
0.852 -2.20 1.92
0.852 -2.15 2.02
0.852 -2.10 2.12
0.852 -2.05 2.22
0.852 -2.00 2.32
0.852 -1.95 2.42
0.852 -1.90 2.52
0.852 -1.85 2.62
0.852 -1.80 2.72
0.852 -1.75 2.82
0.852 -1.70 2.92
0.852 -1.65 3.02
0.852 -1.60 3.12
0.852 -1.55 3.22
0.852 -1.50 3.32
0.852 -1.45 3.42
0.852 -1.40 3.52
0.852 -1.35 3.62
0.852 -1.30 3.72
0.852 -1.25 3.82
0.852 -1.20 3.92
0.852 -1.15 4.02
0.852 -1.10 4.12
0.852 -1.05 4.22
0.852 -1.00 4.32
0.854 -5.00 -3.71
0.854 -4.95 -3.61
0.854 -4.90 -3.51
0.854 -4.85 -3.41
0.854 -4.80 -3.31
0.854 -4.75 -3.21
0.854 -4.70 -3.11
0.854 -4.65 -3.01
0.854 -4.60 -2.91
0.854 -4.55 -2.81
0.854 -4.50 -2.71
0.854 -4.45 -2.61
0.854 -4.40 -2.51
0.854 -4.35 -2.41
0.854 -4.30 -2.31
0.854 -4.25 -2.21
0.854 -4.20 -2.11
0.854 -4.15 -2.01
0.854 -4.10 -1.91
0.854 -4.05 -1.81
0.854 -4.00 -1.71
0.854 -3.95 -1.61
0.854 -3.90 -1.51
0.854 -3.85 -1.41
0.854 -3.80 -1.31
0.854 -3.75 -1.21
0.854 -3.70 -1.11
0.854 -3.65 -1.01
0.854 -3.60 -0.91
0.854 -3.55 -0.81
0.854 -3.50 -0.71
0.854 -3.45 -0.61
0.854 -3.40 -0.51
0.854 -3.35 -0.41
0.854 -3.30 -0.31
0.854 -3.25 -0.21
0.854 -3.20 -0.11
0.854 -3.15 -0.01
0.854 -3.10 0.09
0.854 -3.05 0.19
0.854 -3.00 0.29
0.854 -2.95 0.39
0.854 -2.90 0.49
0.854 -2.85 0.59
0.854 -2.80 0.69
0.854 -2.75 0.79
0.854 -2.70 0.89
0.854 -2.65 0.99
0.854 -2.60 1.09
0.854 -2.55 1.19
0.854 -2.50 1.29
0.854 -2.45 1.39
0.854 -2.40 1.49
0.854 -2.35 1.59
0.854 -2.30 1.69
0.854 -2.25 1.79
0.854 -2.20 1.89
0.854 -2.15 1.99
0.854 -2.10 2.09
0.854 -2.05 2.19
0.854 -2.00 2.29
0.854 -1.95 2.39
0.854 -1.90 2.49
0.854 -1.85 2.59
0.854 -1.80 2.69
0.854 -1.75 2.79
0.854 -1.70 2.89
0.854 -1.65 2.99
0.854 -1.60 3.09
0.854 -1.55 3.19
0.854 -1.50 3.29
0.854 -1.45 3.39
0.854 -1.40 3.49
0.854 -1.35 3.59
0.854 -1.30 3.69
0.854 -1.25 3.79
0.854 -1.20 3.89
0.854 -1.15 3.99
0.854 -1.10 4.09
0.854 -1.05 4.19
0.854 -1.00 4.29
0.855 -5.00 -3.73
0.855 -4.95 -3.63
0.855 -4.90 -3.53
0.855 -4.85 -3.43
0.855 -4.80 -3.33
0.855 -4.75 -3.23
0.855 -4.70 -3.13
0.855 -4.65 -3.03
0.855 -4.60 -2.93
0.855 -4.55 -2.83
0.855 -4.50 -2.73
0.855 -4.45 -2.63
0.855 -4.40 -2.53
0.855 -4.35 -2.43
0.855 -4.30 -2.33
0.855 -4.25 -2.23
0.855 -4.20 -2.13
0.855 -4.15 -2.03
0.855 -4.10 -1.93
0.855 -4.05 -1.83
0.855 -4.00 -1.73
0.855 -3.95 -1.63
0.855 -3.90 -1.53
0.855 -3.85 -1.43
0.855 -3.80 -1.33
0.855 -3.75 -1.23
0.855 -3.70 -1.13
0.855 -3.65 -1.03
0.855 -3.60 -0.93
0.855 -3.55 -0.83
0.855 -3.50 -0.73
0.855 -3.45 -0.63
0.855 -3.40 -0.53
0.855 -3.35 -0.43
0.855 -3.30 -0.33
0.855 -3.25 -0.23
0.855 -3.20 -0.13
0.855 -3.15 -0.03
0.855 -3.10 0.07
0.855 -3.05 0.17
0.855 -3.00 0.27
0.855 -2.95 0.37
0.855 -2.90 0.47
0.855 -2.85 0.57
0.855 -2.80 0.67
0.855 -2.75 0.77
0.855 -2.70 0.87
0.855 -2.65 0.97
0.855 -2.60 1.07
0.855 -2.55 1.17
0.855 -2.50 1.27
0.855 -2.45 1.37
0.855 -2.40 1.47
0.855 -2.35 1.57
0.855 -2.30 1.67
0.855 -2.25 1.77
0.855 -2.20 1.87
0.855 -2.15 1.97
0.855 -2.10 2.07
0.855 -2.05 2.17
0.855 -2.00 2.27
0.855 -1.95 2.37
0.855 -1.90 2.47
0.855 -1.85 2.57
0.855 -1.80 2.67
0.855 -1.75 2.77
0.855 -1.70 2.87
0.855 -1.65 2.97
0.855 -1.60 3.07
0.855 -1.55 3.17
0.855 -1.50 3.27
0.855 -1.45 3.37
0.855 -1.40 3.47
0.855 -1.35 3.57
0.855 -1.30 3.67
0.855 -1.25 3.77
0.855 -1.20 3.87
0.855 -1.15 3.97
0.855 -1.10 4.07
0.855 -1.05 4.17
0.855 -1.00 4.27
0.856 -5.00 -3.76
0.856 -4.95 -3.66
0.856 -4.90 -3.56
0.856 -4.85 -3.46
0.856 -4.80 -3.36
0.856 -4.75 -3.26
0.856 -4.70 -3.16
0.856 -4.65 -3.06
0.856 -4.60 -2.96
0.856 -4.55 -2.86
0.856 -4.50 -2.76
0.856 -4.45 -2.66
0.856 -4.40 -2.56
0.856 -4.35 -2.46
0.856 -4.30 -2.36
0.856 -4.25 -2.26
0.856 -4.20 -2.16
0.856 -4.15 -2.06
0.856 -4.10 -1.96
0.856 -4.05 -1.86
0.856 -4.00 -1.76
0.856 -3.95 -1.66
0.856 -3.90 -1.56
0.856 -3.85 -1.46
0.856 -3.80 -1.36
0.856 -3.75 -1.26
0.856 -3.70 -1.16
0.856 -3.65 -1.06
0.856 -3.60 -0.96
0.856 -3.55 -0.86
0.856 -3.50 -0.76
0.856 -3.45 -0.66
0.856 -3.40 -0.56
0.856 -3.35 -0.46
0.856 -3.30 -0.36
0.856 -3.25 -0.26
0.856 -3.20 -0.16
0.856 -3.15 -0.06
0.856 -3.10 0.04
0.856 -3.05 0.14
0.856 -3.00 0.24
0.856 -2.95 0.34
0.856 -2.90 0.44
0.856 -2.85 0.54
0.856 -2.80 0.64
0.856 -2.75 0.74
0.856 -2.70 0.84
0.856 -2.65 0.94
0.856 -2.60 1.04
0.856 -2.55 1.14
0.856 -2.50 1.24
0.856 -2.45 1.34
0.856 -2.40 1.44
0.856 -2.35 1.54
0.856 -2.30 1.64
0.856 -2.25 1.74
0.856 -2.20 1.84
0.856 -2.15 1.94
0.856 -2.10 2.04
0.856 -2.05 2.14
0.856 -2.00 2.24
0.856 -1.95 2.34
0.856 -1.90 2.44
0.856 -1.85 2.54
0.856 -1.80 2.64
0.856 -1.75 2.74
0.856 -1.70 2.84
0.856 -1.65 2.94
0.856 -1.60 3.04
0.856 -1.55 3.14
0.856 -1.50 3.24
0.856 -1.45 3.34
0.856 -1.40 3.44
0.856 -1.35 3.54
0.856 -1.30 3.64
0.856 -1.25 3.74
0.856 -1.20 3.84
0.856 -1.15 3.94
0.856 -1.10 4.04
0.856 -1.05 4.14
0.856 -1.00 4.24
0.857 -5.00 -3.78
0.857 -4.95 -3.68
0.857 -4.90 -3.58
0.857 -4.85 -3.48
0.857 -4.80 -3.38
0.857 -4.75 -3.28
0.857 -4.70 -3.18
0.857 -4.65 -3.08
0.857 -4.60 -2.98
0.857 -4.55 -2.88
0.857 -4.50 -2.78
0.857 -4.45 -2.68
0.857 -4.40 -2.58
0.857 -4.35 -2.48
0.857 -4.30 -2.38
0.857 -4.25 -2.28
0.857 -4.20 -2.18
0.857 -4.15 -2.08
0.857 -4.10 -1.98
0.857 -4.05 -1.88
0.857 -4.00 -1.78
0.857 -3.95 -1.68
0.857 -3.90 -1.58
0.857 -3.85 -1.48
0.857 -3.80 -1.38
0.857 -3.75 -1.28
0.857 -3.70 -1.18
0.857 -3.65 -1.08
0.857 -3.60 -0.98
0.857 -3.55 -0.88
0.857 -3.50 -0.78
0.857 -3.45 -0.68
0.857 -3.40 -0.58
0.857 -3.35 -0.48
0.857 -3.30 -0.38
0.857 -3.25 -0.28
0.857 -3.20 -0.18
0.857 -3.15 -0.08
0.857 -3.10 0.02
0.857 -3.05 0.12
0.857 -3.00 0.22
0.857 -2.95 0.32
0.857 -2.90 0.42
0.857 -2.85 0.52
0.857 -2.80 0.62
0.857 -2.75 0.72
0.857 -2.70 0.82
0.857 -2.65 0.92
0.857 -2.60 1.02
0.857 -2.55 1.12
0.857 -2.50 1.22
0.857 -2.45 1.32
0.857 -2.40 1.42
0.857 -2.35 1.52
0.857 -2.30 1.62
0.857 -2.25 1.72
0.857 -2.20 1.82
0.857 -2.15 1.92
0.857 -2.10 2.02
0.857 -2.05 2.12
0.857 -2.00 2.22
0.857 -1.95 2.32
0.857 -1.90 2.42
0.857 -1.85 2.52
0.857 -1.80 2.62
0.857 -1.75 2.72
0.857 -1.70 2.82
0.857 -1.65 2.92
0.857 -1.60 3.02
0.857 -1.55 3.12
0.857 -1.50 3.22
0.857 -1.45 3.32
0.857 -1.40 3.42
0.857 -1.35 3.52
0.857 -1.30 3.62
0.857 -1.25 3.72
0.857 -1.20 3.82
0.857 -1.15 3.92
0.857 -1.10 4.02
0.857 -1.05 4.12
0.857 -1.00 4.22
0.859 -5.00 -3.81
0.859 -4.95 -3.71
0.859 -4.90 -3.61
0.859 -4.85 -3.51
0.859 -4.80 -3.41
0.859 -4.75 -3.31
0.859 -4.70 -3.21
0.859 -4.65 -3.11
0.859 -4.60 -3.01
0.859 -4.55 -2.91
0.859 -4.50 -2.81
0.859 -4.45 -2.71
0.859 -4.40 -2.61
0.859 -4.35 -2.51
0.859 -4.30 -2.41
0.859 -4.25 -2.31
0.859 -4.20 -2.21
0.859 -4.15 -2.11
0.859 -4.10 -2.01
0.859 -4.05 -1.91
0.859 -4.00 -1.81
0.859 -3.95 -1.71
0.859 -3.90 -1.61
0.859 -3.85 -1.51
0.859 -3.80 -1.41
0.859 -3.75 -1.31
0.859 -3.70 -1.21
0.859 -3.65 -1.11
0.859 -3.60 -1.01
0.859 -3.55 -0.91
0.859 -3.50 -0.81
0.859 -3.45 -0.71
0.859 -3.40 -0.61
0.859 -3.35 -0.51
0.859 -3.30 -0.41
0.859 -3.25 -0.31
0.859 -3.20 -0.21
0.859 -3.15 -0.11
0.859 -3.10 -0.01
0.859 -3.05 0.09
0.859 -3.00 0.19
0.859 -2.95 0.29
0.859 -2.90 0.39
0.859 -2.85 0.49
0.859 -2.80 0.59
0.859 -2.75 0.69
0.859 -2.70 0.79
0.859 -2.65 0.89
0.859 -2.60 0.99
0.859 -2.55 1.09
0.859 -2.50 1.19
0.859 -2.45 1.29
0.859 -2.40 1.39
0.859 -2.35 1.49
0.859 -2.30 1.59
0.859 -2.25 1.69
0.859 -2.20 1.79
0.859 -2.15 1.89
0.859 -2.10 1.99
0.859 -2.05 2.09
0.859 -2.00 2.19
0.859 -1.95 2.29
0.859 -1.90 2.39
0.859 -1.85 2.49
0.859 -1.80 2.59
0.859 -1.75 2.69
0.859 -1.70 2.79
0.859 -1.65 2.89
0.859 -1.60 2.99
0.859 -1.55 3.09
0.859 -1.50 3.19
0.859 -1.45 3.29
0.859 -1.40 3.39
0.859 -1.35 3.49
0.859 -1.30 3.59
0.859 -1.25 3.69
0.859 -1.20 3.79
0.859 -1.15 3.89
0.859 -1.10 3.99
0.859 -1.05 4.09
0.859 -1.00 4.19
0.860 -5.00 -3.85
0.860 -4.95 -3.75
0.860 -4.90 -3.65
0.860 -4.85 -3.55
0.860 -4.80 -3.45
0.860 -4.75 -3.35
0.860 -4.70 -3.25
0.860 -4.65 -3.15
0.860 -4.60 -3.05
0.860 -4.55 -2.95
0.860 -4.50 -2.85
0.860 -4.45 -2.75
0.860 -4.40 -2.65
0.860 -4.35 -2.55
0.860 -4.30 -2.45
0.860 -4.25 -2.35
0.860 -4.20 -2.25
0.860 -4.15 -2.15
0.860 -4.10 -2.05
0.860 -4.05 -1.95
0.860 -4.00 -1.85
0.860 -3.95 -1.75
0.860 -3.90 -1.65
0.860 -3.85 -1.55
0.860 -3.80 -1.45
0.860 -3.75 -1.35
0.860 -3.70 -1.25
0.860 -3.65 -1.15
0.860 -3.60 -1.05
0.860 -3.55 -0.95
0.860 -3.50 -0.85
0.860 -3.45 -0.75
0.860 -3.40 -0.65
0.860 -3.35 -0.55
0.860 -3.30 -0.45
0.860 -3.25 -0.35
0.860 -3.20 -0.25
0.860 -3.15 -0.15
0.860 -3.10 -0.05
0.860 -3.05 0.05
0.860 -3.00 0.15
0.860 -2.95 0.25
0.860 -2.90 0.35
0.860 -2.85 0.45
0.860 -2.80 0.55
0.860 -2.75 0.65
0.860 -2.70 0.75
0.860 -2.65 0.85
0.860 -2.60 0.95
0.860 -2.55 1.05
0.860 -2.50 1.15
0.860 -2.45 1.25
0.860 -2.40 1.35
0.860 -2.35 1.45
0.860 -2.30 1.55
0.860 -2.25 1.65
0.860 -2.20 1.75
0.860 -2.15 1.85
0.860 -2.10 1.95
0.860 -2.05 2.05
0.860 -2.00 2.15
0.860 -1.95 2.25
0.860 -1.90 2.35
0.860 -1.85 2.45
0.860 -1.80 2.55
0.860 -1.75 2.65
0.860 -1.70 2.75
0.860 -1.65 2.85
0.860 -1.60 2.95
0.860 -1.55 3.05
0.860 -1.50 3.15
0.860 -1.45 3.25
0.860 -1.40 3.35
0.860 -1.35 3.45
0.860 -1.30 3.55
0.860 -1.25 3.65
0.860 -1.20 3.75
0.860 -1.15 3.85
0.860 -1.10 3.95
0.860 -1.05 4.05
0.860 -1.00 4.15
0.861 -5.00 -3.88
0.861 -4.95 -3.78
0.861 -4.90 -3.68
0.861 -4.85 -3.58
0.861 -4.80 -3.48
0.861 -4.75 -3.38
0.861 -4.70 -3.28
0.861 -4.65 -3.18
0.861 -4.60 -3.08
0.861 -4.55 -2.98
0.861 -4.50 -2.88
0.861 -4.45 -2.78
0.861 -4.40 -2.68
0.861 -4.35 -2.58
0.861 -4.30 -2.48
0.861 -4.25 -2.38
0.861 -4.20 -2.28
0.861 -4.15 -2.18
0.861 -4.10 -2.08
0.861 -4.05 -1.98
0.861 -4.00 -1.88
0.861 -3.95 -1.78
0.861 -3.90 -1.68
0.861 -3.85 -1.58
0.861 -3.80 -1.48
0.861 -3.75 -1.38
0.861 -3.70 -1.28
0.861 -3.65 -1.18
0.861 -3.60 -1.08
0.861 -3.55 -0.98
0.861 -3.50 -0.88
0.861 -3.45 -0.78
0.861 -3.40 -0.68
0.861 -3.35 -0.58
0.861 -3.30 -0.48
0.861 -3.25 -0.38
0.861 -3.20 -0.28
0.861 -3.15 -0.18
0.861 -3.10 -0.08
0.861 -3.05 0.02
0.861 -3.00 0.12
0.861 -2.95 0.22
0.861 -2.90 0.32
0.861 -2.85 0.42
0.861 -2.80 0.52
0.861 -2.75 0.62
0.861 -2.70 0.72
0.861 -2.65 0.82
0.861 -2.60 0.92
0.861 -2.55 1.02
0.861 -2.50 1.12
0.861 -2.45 1.22
0.861 -2.40 1.32
0.861 -2.35 1.42
0.861 -2.30 1.52
0.861 -2.25 1.62
0.861 -2.20 1.72
0.861 -2.15 1.82
0.861 -2.10 1.92
0.861 -2.05 2.02
0.861 -2.00 2.12
0.861 -1.95 2.22
0.861 -1.90 2.32
0.861 -1.85 2.42
0.861 -1.80 2.52
0.861 -1.75 2.62
0.861 -1.70 2.72
0.861 -1.65 2.82
0.861 -1.60 2.92
0.861 -1.55 3.02
0.861 -1.50 3.12
0.861 -1.45 3.22
0.861 -1.40 3.32
0.861 -1.35 3.42
0.861 -1.30 3.52
0.861 -1.25 3.62
0.861 -1.20 3.72
0.861 -1.15 3.82
0.861 -1.10 3.92
0.861 -1.05 4.02
0.861 -1.00 4.12
0.862 -5.00 -3.92
0.862 -4.95 -3.82
0.862 -4.90 -3.72
0.862 -4.85 -3.62
0.862 -4.80 -3.52
0.862 -4.75 -3.42
0.862 -4.70 -3.32
0.862 -4.65 -3.22
0.862 -4.60 -3.12
0.862 -4.55 -3.02
0.862 -4.50 -2.92
0.862 -4.45 -2.82
0.862 -4.40 -2.72
0.862 -4.35 -2.62
0.862 -4.30 -2.52
0.862 -4.25 -2.42
0.862 -4.20 -2.32
0.862 -4.15 -2.22
0.862 -4.10 -2.12
0.862 -4.05 -2.02
0.862 -4.00 -1.92
0.862 -3.95 -1.82
0.862 -3.90 -1.72
0.862 -3.85 -1.62
0.862 -3.80 -1.52
0.862 -3.75 -1.42
0.862 -3.70 -1.32
0.862 -3.65 -1.22
0.862 -3.60 -1.12
0.862 -3.55 -1.02
0.862 -3.50 -0.92
0.862 -3.45 -0.82
0.862 -3.40 -0.72
0.862 -3.35 -0.62
0.862 -3.30 -0.52
0.862 -3.25 -0.42
0.862 -3.20 -0.32
0.862 -3.15 -0.22
0.862 -3.10 -0.12
0.862 -3.05 -0.02
0.862 -3.00 0.08
0.862 -2.95 0.18
0.862 -2.90 0.28
0.862 -2.85 0.38
0.862 -2.80 0.48
0.862 -2.75 0.58
0.862 -2.70 0.68
0.862 -2.65 0.78
0.862 -2.60 0.88
0.862 -2.55 0.98
0.862 -2.50 1.08
0.862 -2.45 1.18
0.862 -2.40 1.28
0.862 -2.35 1.38
0.862 -2.30 1.48
0.862 -2.25 1.58
0.862 -2.20 1.68
0.862 -2.15 1.78
0.862 -2.10 1.88
0.862 -2.05 1.98
0.862 -2.00 2.08
0.862 -1.95 2.18
0.862 -1.90 2.28
0.862 -1.85 2.38
0.862 -1.80 2.48
0.862 -1.75 2.58
0.862 -1.70 2.68
0.862 -1.65 2.78
0.862 -1.60 2.88
0.862 -1.55 2.98
0.862 -1.50 3.08
0.862 -1.45 3.18
0.862 -1.40 3.28
0.862 -1.35 3.38
0.862 -1.30 3.48
0.862 -1.25 3.58
0.862 -1.20 3.68
0.862 -1.15 3.78
0.862 -1.10 3.88
0.862 -1.05 3.98
0.862 -1.00 4.08
0.863 -5.00 -3.98
0.863 -4.95 -3.88
0.863 -4.90 -3.78
0.863 -4.85 -3.68
0.863 -4.80 -3.58
0.863 -4.75 -3.48
0.863 -4.70 -3.38
0.863 -4.65 -3.28
0.863 -4.60 -3.18
0.863 -4.55 -3.08
0.863 -4.50 -2.98
0.863 -4.45 -2.88
0.863 -4.40 -2.78
0.863 -4.35 -2.68
0.863 -4.30 -2.58
0.863 -4.25 -2.48
0.863 -4.20 -2.38
0.863 -4.15 -2.28
0.863 -4.10 -2.18
0.863 -4.05 -2.08
0.863 -4.00 -1.98
0.863 -3.95 -1.88
0.863 -3.90 -1.78
0.863 -3.85 -1.68
0.863 -3.80 -1.58
0.863 -3.75 -1.48
0.863 -3.70 -1.38
0.863 -3.65 -1.28
0.863 -3.60 -1.18
0.863 -3.55 -1.08
0.863 -3.50 -0.98
0.863 -3.45 -0.88
0.863 -3.40 -0.78
0.863 -3.35 -0.68
0.863 -3.30 -0.58
0.863 -3.25 -0.48
0.863 -3.20 -0.38
0.863 -3.15 -0.28
0.863 -3.10 -0.18
0.863 -3.05 -0.08
0.863 -3.00 0.02
0.863 -2.95 0.12
0.863 -2.90 0.22
0.863 -2.85 0.32
0.863 -2.80 0.42
0.863 -2.75 0.52
0.863 -2.70 0.62
0.863 -2.65 0.72
0.863 -2.60 0.82
0.863 -2.55 0.92
0.863 -2.50 1.02
0.863 -2.45 1.12
0.863 -2.40 1.22
0.863 -2.35 1.32
0.863 -2.30 1.42
0.863 -2.25 1.52
0.863 -2.20 1.62
0.863 -2.15 1.72
0.863 -2.10 1.82
0.863 -2.05 1.92
0.863 -2.00 2.02
0.863 -1.95 2.12
0.863 -1.90 2.22
0.863 -1.85 2.32
0.863 -1.80 2.42
0.863 -1.75 2.52
0.863 -1.70 2.62
0.863 -1.65 2.72
0.863 -1.60 2.82
0.863 -1.55 2.92
0.863 -1.50 3.02
0.863 -1.45 3.12
0.863 -1.40 3.22
0.863 -1.35 3.32
0.863 -1.30 3.42
0.863 -1.25 3.52
0.863 -1.20 3.62
0.863 -1.15 3.72
0.863 -1.10 3.82
0.863 -1.05 3.92
0.863 -1.00 4.02
0.865 -5.00 -4.02
0.865 -4.95 -3.92
0.865 -4.90 -3.82
0.865 -4.85 -3.72
0.865 -4.80 -3.62
0.865 -4.75 -3.52
0.865 -4.70 -3.42
0.865 -4.65 -3.32
0.865 -4.60 -3.22
0.865 -4.55 -3.12
0.865 -4.50 -3.02
0.865 -4.45 -2.92
0.865 -4.40 -2.82
0.865 -4.35 -2.72
0.865 -4.30 -2.62
0.865 -4.25 -2.52
0.865 -4.20 -2.42
0.865 -4.15 -2.32
0.865 -4.10 -2.22
0.865 -4.05 -2.12
0.865 -4.00 -2.02
0.865 -3.95 -1.92
0.865 -3.90 -1.82
0.865 -3.85 -1.72
0.865 -3.80 -1.62
0.865 -3.75 -1.52
0.865 -3.70 -1.42
0.865 -3.65 -1.32
0.865 -3.60 -1.22
0.865 -3.55 -1.12
0.865 -3.50 -1.02
0.865 -3.45 -0.92
0.865 -3.40 -0.82
0.865 -3.35 -0.72
0.865 -3.30 -0.62
0.865 -3.25 -0.52
0.865 -3.20 -0.42
0.865 -3.15 -0.32
0.865 -3.10 -0.22
0.865 -3.05 -0.12
0.865 -3.00 -0.02
0.865 -2.95 0.08
0.865 -2.90 0.18
0.865 -2.85 0.28
0.865 -2.80 0.38
0.865 -2.75 0.48
0.865 -2.70 0.58
0.865 -2.65 0.68
0.865 -2.60 0.78
0.865 -2.55 0.88
0.865 -2.50 0.98
0.865 -2.45 1.08
0.865 -2.40 1.18
0.865 -2.35 1.28
0.865 -2.30 1.38
0.865 -2.25 1.48
0.865 -2.20 1.58
0.865 -2.15 1.68
0.865 -2.10 1.78
0.865 -2.05 1.88
0.865 -2.00 1.98
0.865 -1.95 2.08
0.865 -1.90 2.18
0.865 -1.85 2.28
0.865 -1.80 2.38
0.865 -1.75 2.48
0.865 -1.70 2.58
0.865 -1.65 2.68
0.865 -1.60 2.78
0.865 -1.55 2.88
0.865 -1.50 2.98
0.865 -1.45 3.08
0.865 -1.40 3.18
0.865 -1.35 3.28
0.865 -1.30 3.38
0.865 -1.25 3.48
0.865 -1.20 3.58
0.865 -1.15 3.68
0.865 -1.10 3.78
0.865 -1.05 3.88
0.865 -1.00 3.98
0.866 -5.00 -4.04
0.866 -4.95 -3.94
0.866 -4.90 -3.84
0.866 -4.85 -3.74
0.866 -4.80 -3.64
0.866 -4.75 -3.54
0.866 -4.70 -3.44
0.866 -4.65 -3.34
0.866 -4.60 -3.24
0.866 -4.55 -3.14
0.866 -4.50 -3.04
0.866 -4.45 -2.94
0.866 -4.40 -2.84
0.866 -4.35 -2.74
0.866 -4.30 -2.64
0.866 -4.25 -2.54
0.866 -4.20 -2.44
0.866 -4.15 -2.34
0.866 -4.10 -2.24
0.866 -4.05 -2.14
0.866 -4.00 -2.04
0.866 -3.95 -1.94
0.866 -3.90 -1.84
0.866 -3.85 -1.74
0.866 -3.80 -1.64
0.866 -3.75 -1.54
0.866 -3.70 -1.44
0.866 -3.65 -1.34
0.866 -3.60 -1.24
0.866 -3.55 -1.14
0.866 -3.50 -1.04
0.866 -3.45 -0.94
0.866 -3.40 -0.84
0.866 -3.35 -0.74
0.866 -3.30 -0.64
0.866 -3.25 -0.54
0.866 -3.20 -0.44
0.866 -3.15 -0.34
0.866 -3.10 -0.24
0.866 -3.05 -0.14
0.866 -3.00 -0.04
0.866 -2.95 0.06
0.866 -2.90 0.16
0.866 -2.85 0.26
0.866 -2.80 0.36
0.866 -2.75 0.46
0.866 -2.70 0.56
0.866 -2.65 0.66
0.866 -2.60 0.76
0.866 -2.55 0.86
0.866 -2.50 0.96
0.866 -2.45 1.06
0.866 -2.40 1.16
0.866 -2.35 1.26
0.866 -2.30 1.36
0.866 -2.25 1.46
0.866 -2.20 1.56
0.866 -2.15 1.66
0.866 -2.10 1.76
0.866 -2.05 1.86
0.866 -2.00 1.96
0.866 -1.95 2.06
0.866 -1.90 2.16
0.866 -1.85 2.26
0.866 -1.80 2.36
0.866 -1.75 2.46
0.866 -1.70 2.56
0.866 -1.65 2.66
0.866 -1.60 2.76
0.866 -1.55 2.86
0.866 -1.50 2.96
0.866 -1.45 3.06
0.866 -1.40 3.16
0.866 -1.35 3.26
0.866 -1.30 3.36
0.866 -1.25 3.46
0.866 -1.20 3.56
0.866 -1.15 3.66
0.866 -1.10 3.76
0.866 -1.05 3.86
0.866 -1.00 3.96
0.867 -5.00 -4.05
0.867 -4.95 -3.95
0.867 -4.90 -3.85
0.867 -4.85 -3.75
0.867 -4.80 -3.65
0.867 -4.75 -3.55
0.867 -4.70 -3.45
0.867 -4.65 -3.35
0.867 -4.60 -3.25
0.867 -4.55 -3.15
0.867 -4.50 -3.05
0.867 -4.45 -2.95
0.867 -4.40 -2.85
0.867 -4.35 -2.75
0.867 -4.30 -2.65
0.867 -4.25 -2.55
0.867 -4.20 -2.45
0.867 -4.15 -2.35
0.867 -4.10 -2.25
0.867 -4.05 -2.15
0.867 -4.00 -2.05
0.867 -3.95 -1.95
0.867 -3.90 -1.85
0.867 -3.85 -1.75
0.867 -3.80 -1.65
0.867 -3.75 -1.55
0.867 -3.70 -1.45
0.867 -3.65 -1.35
0.867 -3.60 -1.25
0.867 -3.55 -1.15
0.867 -3.50 -1.05
0.867 -3.45 -0.95
0.867 -3.40 -0.85
0.867 -3.35 -0.75
0.867 -3.30 -0.65
0.867 -3.25 -0.55
0.867 -3.20 -0.45
0.867 -3.15 -0.35
0.867 -3.10 -0.25
0.867 -3.05 -0.15
0.867 -3.00 -0.05
0.867 -2.95 0.05
0.867 -2.90 0.15
0.867 -2.85 0.25
0.867 -2.80 0.35
0.867 -2.75 0.45
0.867 -2.70 0.55
0.867 -2.65 0.65
0.867 -2.60 0.75
0.867 -2.55 0.85
0.867 -2.50 0.95
0.867 -2.45 1.05
0.867 -2.40 1.15
0.867 -2.35 1.25
0.867 -2.30 1.35
0.867 -2.25 1.45
0.867 -2.20 1.55
0.867 -2.15 1.65
0.867 -2.10 1.75
0.867 -2.05 1.85
0.867 -2.00 1.95
0.867 -1.95 2.05
0.867 -1.90 2.15
0.867 -1.85 2.25
0.867 -1.80 2.35
0.867 -1.75 2.45
0.867 -1.70 2.55
0.867 -1.65 2.65
0.867 -1.60 2.75
0.867 -1.55 2.85
0.867 -1.50 2.95
0.867 -1.45 3.05
0.867 -1.40 3.15
0.867 -1.35 3.25
0.867 -1.30 3.35
0.867 -1.25 3.45
0.867 -1.20 3.55
0.867 -1.15 3.65
0.867 -1.10 3.75
0.867 -1.05 3.85
0.867 -1.00 3.95
0.868 -5.00 -4.03
0.868 -4.95 -3.93
0.868 -4.90 -3.83
0.868 -4.85 -3.73
0.868 -4.80 -3.63
0.868 -4.75 -3.53
0.868 -4.70 -3.43
0.868 -4.65 -3.33
0.868 -4.60 -3.23
0.868 -4.55 -3.13
0.868 -4.50 -3.03
0.868 -4.45 -2.93
0.868 -4.40 -2.83
0.868 -4.35 -2.73
0.868 -4.30 -2.63
0.868 -4.25 -2.53
0.868 -4.20 -2.43
0.868 -4.15 -2.33
0.868 -4.10 -2.23
0.868 -4.05 -2.13
0.868 -4.00 -2.03
0.868 -3.95 -1.93
0.868 -3.90 -1.83
0.868 -3.85 -1.73
0.868 -3.80 -1.63
0.868 -3.75 -1.53
0.868 -3.70 -1.43
0.868 -3.65 -1.33
0.868 -3.60 -1.23
0.868 -3.55 -1.13
0.868 -3.50 -1.03
0.868 -3.45 -0.93
0.868 -3.40 -0.83
0.868 -3.35 -0.73
0.868 -3.30 -0.63
0.868 -3.25 -0.53
0.868 -3.20 -0.43
0.868 -3.15 -0.33
0.868 -3.10 -0.23
0.868 -3.05 -0.13
0.868 -3.00 -0.03
0.868 -2.95 0.07
0.868 -2.90 0.17
0.868 -2.85 0.27
0.868 -2.80 0.37
0.868 -2.75 0.47
0.868 -2.70 0.57
0.868 -2.65 0.67
0.868 -2.60 0.77
0.868 -2.55 0.87
0.868 -2.50 0.97
0.868 -2.45 1.07
0.868 -2.40 1.17
0.868 -2.35 1.27
0.868 -2.30 1.37
0.868 -2.25 1.47
0.868 -2.20 1.57
0.868 -2.15 1.67
0.868 -2.10 1.77
0.868 -2.05 1.87
0.868 -2.00 1.97
0.868 -1.95 2.07
0.868 -1.90 2.17
0.868 -1.85 2.27
0.868 -1.80 2.37
0.868 -1.75 2.47
0.868 -1.70 2.57
0.868 -1.65 2.67
0.868 -1.60 2.77
0.868 -1.55 2.87
0.868 -1.50 2.97
0.868 -1.45 3.07
0.868 -1.40 3.17
0.868 -1.35 3.27
0.868 -1.30 3.37
0.868 -1.25 3.47
0.868 -1.20 3.57
0.868 -1.15 3.67
0.868 -1.10 3.77
0.868 -1.05 3.87
0.868 -1.00 3.97
0.869 -5.00 -4.02
0.869 -4.95 -3.92
0.869 -4.90 -3.82
0.869 -4.85 -3.72
0.869 -4.80 -3.62
0.869 -4.75 -3.52
0.869 -4.70 -3.42
0.869 -4.65 -3.32
0.869 -4.60 -3.22
0.869 -4.55 -3.12
0.869 -4.50 -3.02
0.869 -4.45 -2.92
0.869 -4.40 -2.82
0.869 -4.35 -2.72
0.869 -4.30 -2.62
0.869 -4.25 -2.52
0.869 -4.20 -2.42
0.869 -4.15 -2.32
0.869 -4.10 -2.22
0.869 -4.05 -2.12
0.869 -4.00 -2.02
0.869 -3.95 -1.92
0.869 -3.90 -1.82
0.869 -3.85 -1.72
0.869 -3.80 -1.62
0.869 -3.75 -1.52
0.869 -3.70 -1.42
0.869 -3.65 -1.32
0.869 -3.60 -1.22
0.869 -3.55 -1.12
0.869 -3.50 -1.02
0.869 -3.45 -0.92
0.869 -3.40 -0.82
0.869 -3.35 -0.72
0.869 -3.30 -0.62
0.869 -3.25 -0.52
0.869 -3.20 -0.42
0.869 -3.15 -0.32
0.869 -3.10 -0.22
0.869 -3.05 -0.12
0.869 -3.00 -0.02
0.869 -2.95 0.08
0.869 -2.90 0.18
0.869 -2.85 0.28
0.869 -2.80 0.38
0.869 -2.75 0.48
0.869 -2.70 0.58
0.869 -2.65 0.68
0.869 -2.60 0.78
0.869 -2.55 0.88
0.869 -2.50 0.98
0.869 -2.45 1.08
0.869 -2.40 1.18
0.869 -2.35 1.28
0.869 -2.30 1.38
0.869 -2.25 1.48
0.869 -2.20 1.58
0.869 -2.15 1.68
0.869 -2.10 1.78
0.869 -2.05 1.88
0.869 -2.00 1.98
0.869 -1.95 2.08
0.869 -1.90 2.18
0.869 -1.85 2.28
0.869 -1.80 2.38
0.869 -1.75 2.48
0.869 -1.70 2.58
0.869 -1.65 2.68
0.869 -1.60 2.78
0.869 -1.55 2.88
0.869 -1.50 2.98
0.869 -1.45 3.08
0.869 -1.40 3.18
0.869 -1.35 3.28
0.869 -1.30 3.38
0.869 -1.25 3.48
0.869 -1.20 3.58
0.869 -1.15 3.68
0.869 -1.10 3.78
0.869 -1.05 3.88
0.869 -1.00 3.98
0.870 -5.00 -4.00
0.870 -4.95 -3.90
0.870 -4.90 -3.80
0.870 -4.85 -3.70
0.870 -4.80 -3.60
0.870 -4.75 -3.50
0.870 -4.70 -3.40
0.870 -4.65 -3.30
0.870 -4.60 -3.20
0.870 -4.55 -3.10
0.870 -4.50 -3.00
0.870 -4.45 -2.90
0.870 -4.40 -2.80
0.870 -4.35 -2.70
0.870 -4.30 -2.60
0.870 -4.25 -2.50
0.870 -4.20 -2.40
0.870 -4.15 -2.30
0.870 -4.10 -2.20
0.870 -4.05 -2.10
0.870 -4.00 -2.00
0.870 -3.95 -1.90
0.870 -3.90 -1.80
0.870 -3.85 -1.70
0.870 -3.80 -1.60
0.870 -3.75 -1.50
0.870 -3.70 -1.40
0.870 -3.65 -1.30
0.870 -3.60 -1.20
0.870 -3.55 -1.10
0.870 -3.50 -1.00
0.870 -3.45 -0.90
0.870 -3.40 -0.80
0.870 -3.35 -0.70
0.870 -3.30 -0.60
0.870 -3.25 -0.50
0.870 -3.20 -0.40
0.870 -3.15 -0.30
0.870 -3.10 -0.20
0.870 -3.05 -0.10
0.870 -3.00 0.00
0.870 -2.95 0.10
0.870 -2.90 0.20
0.870 -2.85 0.30
0.870 -2.80 0.40
0.870 -2.75 0.50
0.870 -2.70 0.60
0.870 -2.65 0.70
0.870 -2.60 0.80
0.870 -2.55 0.90
0.870 -2.50 1.00
0.870 -2.45 1.10
0.870 -2.40 1.20
0.870 -2.35 1.30
0.870 -2.30 1.40
0.870 -2.25 1.50
0.870 -2.20 1.60
0.870 -2.15 1.70
0.870 -2.10 1.80
0.870 -2.05 1.90
0.870 -2.00 2.00
0.870 -1.95 2.10
0.870 -1.90 2.20
0.870 -1.85 2.30
0.870 -1.80 2.40
0.870 -1.75 2.50
0.870 -1.70 2.60
0.870 -1.65 2.70
0.870 -1.60 2.80
0.870 -1.55 2.90
0.870 -1.50 3.00
0.870 -1.45 3.10
0.870 -1.40 3.20
0.870 -1.35 3.30
0.870 -1.30 3.40
0.870 -1.25 3.50
0.870 -1.20 3.60
0.870 -1.15 3.70
0.870 -1.10 3.80
0.870 -1.05 3.90
0.870 -1.00 4.00
0.872 -5.00 -3.97
0.872 -4.95 -3.87
0.872 -4.90 -3.77
0.872 -4.85 -3.67
0.872 -4.80 -3.57
0.872 -4.75 -3.47
0.872 -4.70 -3.37
0.872 -4.65 -3.27
0.872 -4.60 -3.17
0.872 -4.55 -3.07
0.872 -4.50 -2.97
0.872 -4.45 -2.87
0.872 -4.40 -2.77
0.872 -4.35 -2.67
0.872 -4.30 -2.57
0.872 -4.25 -2.47
0.872 -4.20 -2.37
0.872 -4.15 -2.27
0.872 -4.10 -2.17
0.872 -4.05 -2.07
0.872 -4.00 -1.97
0.872 -3.95 -1.87
0.872 -3.90 -1.77
0.872 -3.85 -1.67
0.872 -3.80 -1.57
0.872 -3.75 -1.47
0.872 -3.70 -1.37
0.872 -3.65 -1.27
0.872 -3.60 -1.17
0.872 -3.55 -1.07
0.872 -3.50 -0.97
0.872 -3.45 -0.87
0.872 -3.40 -0.77
0.872 -3.35 -0.67
0.872 -3.30 -0.57
0.872 -3.25 -0.47
0.872 -3.20 -0.37
0.872 -3.15 -0.27
0.872 -3.10 -0.17
0.872 -3.05 -0.07
0.872 -3.00 0.03
0.872 -2.95 0.13
0.872 -2.90 0.23
0.872 -2.85 0.33
0.872 -2.80 0.43
0.872 -2.75 0.53
0.872 -2.70 0.63
0.872 -2.65 0.73
0.872 -2.60 0.83
0.872 -2.55 0.93
0.872 -2.50 1.03
0.872 -2.45 1.13
0.872 -2.40 1.23
0.872 -2.35 1.33
0.872 -2.30 1.43
0.872 -2.25 1.53
0.872 -2.20 1.63
0.872 -2.15 1.73
0.872 -2.10 1.83
0.872 -2.05 1.93
0.872 -2.00 2.03
0.872 -1.95 2.13
0.872 -1.90 2.23
0.872 -1.85 2.33
0.872 -1.80 2.43
0.872 -1.75 2.53
0.872 -1.70 2.63
0.872 -1.65 2.73
0.872 -1.60 2.83
0.872 -1.55 2.93
0.872 -1.50 3.03
0.872 -1.45 3.13
0.872 -1.40 3.23
0.872 -1.35 3.33
0.872 -1.30 3.43
0.872 -1.25 3.53
0.872 -1.20 3.63
0.872 -1.15 3.73
0.872 -1.10 3.83
0.872 -1.05 3.93
0.872 -1.00 4.03
0.873 -5.00 -3.96
0.873 -4.95 -3.86
0.873 -4.90 -3.76
0.873 -4.85 -3.66
0.873 -4.80 -3.56
0.873 -4.75 -3.46
0.873 -4.70 -3.36
0.873 -4.65 -3.26
0.873 -4.60 -3.16
0.873 -4.55 -3.06
0.873 -4.50 -2.96
0.873 -4.45 -2.86
0.873 -4.40 -2.76
0.873 -4.35 -2.66
0.873 -4.30 -2.56
0.873 -4.25 -2.46
0.873 -4.20 -2.36
0.873 -4.15 -2.26
0.873 -4.10 -2.16
0.873 -4.05 -2.06
0.873 -4.00 -1.96
0.873 -3.95 -1.86
0.873 -3.90 -1.76
0.873 -3.85 -1.66
0.873 -3.80 -1.56
0.873 -3.75 -1.46
0.873 -3.70 -1.36
0.873 -3.65 -1.26
0.873 -3.60 -1.16
0.873 -3.55 -1.06
0.873 -3.50 -0.96
0.873 -3.45 -0.86
0.873 -3.40 -0.76
0.873 -3.35 -0.66
0.873 -3.30 -0.56
0.873 -3.25 -0.46
0.873 -3.20 -0.36
0.873 -3.15 -0.26
0.873 -3.10 -0.16
0.873 -3.05 -0.06
0.873 -3.00 0.04
0.873 -2.95 0.14
0.873 -2.90 0.24
0.873 -2.85 0.34
0.873 -2.80 0.44
0.873 -2.75 0.54
0.873 -2.70 0.64
0.873 -2.65 0.74
0.873 -2.60 0.84
0.873 -2.55 0.94
0.873 -2.50 1.04
0.873 -2.45 1.14
0.873 -2.40 1.24
0.873 -2.35 1.34
0.873 -2.30 1.44
0.873 -2.25 1.54
0.873 -2.20 1.64
0.873 -2.15 1.74
0.873 -2.10 1.84
0.873 -2.05 1.94
0.873 -2.00 2.04
0.873 -1.95 2.14
0.873 -1.90 2.24
0.873 -1.85 2.34
0.873 -1.80 2.44
0.873 -1.75 2.54
0.873 -1.70 2.64
0.873 -1.65 2.74
0.873 -1.60 2.84
0.873 -1.55 2.94
0.873 -1.50 3.04
0.873 -1.45 3.14
0.873 -1.40 3.24
0.873 -1.35 3.34
0.873 -1.30 3.44
0.873 -1.25 3.54
0.873 -1.20 3.64
0.873 -1.15 3.74
0.873 -1.10 3.84
0.873 -1.05 3.94
0.873 -1.00 4.04
0.874 -5.00 -3.94
0.874 -4.95 -3.84
0.874 -4.90 -3.74
0.874 -4.85 -3.64
0.874 -4.80 -3.54
0.874 -4.75 -3.44
0.874 -4.70 -3.34
0.874 -4.65 -3.24
0.874 -4.60 -3.14
0.874 -4.55 -3.04
0.874 -4.50 -2.94
0.874 -4.45 -2.84
0.874 -4.40 -2.74
0.874 -4.35 -2.64
0.874 -4.30 -2.54
0.874 -4.25 -2.44
0.874 -4.20 -2.34
0.874 -4.15 -2.24
0.874 -4.10 -2.14
0.874 -4.05 -2.04
0.874 -4.00 -1.94
0.874 -3.95 -1.84
0.874 -3.90 -1.74
0.874 -3.85 -1.64
0.874 -3.80 -1.54
0.874 -3.75 -1.44
0.874 -3.70 -1.34
0.874 -3.65 -1.24
0.874 -3.60 -1.14
0.874 -3.55 -1.04
0.874 -3.50 -0.94
0.874 -3.45 -0.84
0.874 -3.40 -0.74
0.874 -3.35 -0.64
0.874 -3.30 -0.54
0.874 -3.25 -0.44
0.874 -3.20 -0.34
0.874 -3.15 -0.24
0.874 -3.10 -0.14
0.874 -3.05 -0.04
0.874 -3.00 0.06
0.874 -2.95 0.16
0.874 -2.90 0.26
0.874 -2.85 0.36
0.874 -2.80 0.46
0.874 -2.75 0.56
0.874 -2.70 0.66
0.874 -2.65 0.76
0.874 -2.60 0.86
0.874 -2.55 0.96
0.874 -2.50 1.06
0.874 -2.45 1.16
0.874 -2.40 1.26
0.874 -2.35 1.36
0.874 -2.30 1.46
0.874 -2.25 1.56
0.874 -2.20 1.66
0.874 -2.15 1.76
0.874 -2.10 1.86
0.874 -2.05 1.96
0.874 -2.00 2.06
0.874 -1.95 2.16
0.874 -1.90 2.26
0.874 -1.85 2.36
0.874 -1.80 2.46
0.874 -1.75 2.56
0.874 -1.70 2.66
0.874 -1.65 2.76
0.874 -1.60 2.86
0.874 -1.55 2.96
0.874 -1.50 3.06
0.874 -1.45 3.16
0.874 -1.40 3.26
0.874 -1.35 3.36
0.874 -1.30 3.46
0.874 -1.25 3.56
0.874 -1.20 3.66
0.874 -1.15 3.76
0.874 -1.10 3.86
0.874 -1.05 3.96
0.874 -1.00 4.06
0.875 -5.00 -4.00
0.875 -4.95 -3.90
0.875 -4.90 -3.80
0.875 -4.85 -3.70
0.875 -4.80 -3.60
0.875 -4.75 -3.50
0.875 -4.70 -3.40
0.875 -4.65 -3.30
0.875 -4.60 -3.20
0.875 -4.55 -3.10
0.875 -4.50 -3.00
0.875 -4.45 -2.90
0.875 -4.40 -2.80
0.875 -4.35 -2.70
0.875 -4.30 -2.60
0.875 -4.25 -2.50
0.875 -4.20 -2.40
0.875 -4.15 -2.30
0.875 -4.10 -2.20
0.875 -4.05 -2.10
0.875 -4.00 -2.00
0.875 -3.95 -1.90
0.875 -3.90 -1.80
0.875 -3.85 -1.70
0.875 -3.80 -1.60
0.875 -3.75 -1.50
0.875 -3.70 -1.40
0.875 -3.65 -1.30
0.875 -3.60 -1.20
0.875 -3.55 -1.10
0.875 -3.50 -1.00
0.875 -3.45 -0.90
0.875 -3.40 -0.80
0.875 -3.35 -0.70
0.875 -3.30 -0.60
0.875 -3.25 -0.50
0.875 -3.20 -0.40
0.875 -3.15 -0.30
0.875 -3.10 -0.20
0.875 -3.05 -0.10
0.875 -3.00 0.00
0.875 -2.95 0.10
0.875 -2.90 0.20
0.875 -2.85 0.30
0.875 -2.80 0.40
0.875 -2.75 0.50
0.875 -2.70 0.60
0.875 -2.65 0.70
0.875 -2.60 0.80
0.875 -2.55 0.90
0.875 -2.50 1.00
0.875 -2.45 1.10
0.875 -2.40 1.20
0.875 -2.35 1.30
0.875 -2.30 1.40
0.875 -2.25 1.50
0.875 -2.20 1.60
0.875 -2.15 1.70
0.875 -2.10 1.80
0.875 -2.05 1.90
0.875 -2.00 2.00
0.875 -1.95 2.10
0.875 -1.90 2.20
0.875 -1.85 2.30
0.875 -1.80 2.40
0.875 -1.75 2.50
0.875 -1.70 2.60
0.875 -1.65 2.70
0.875 -1.60 2.80
0.875 -1.55 2.90
0.875 -1.50 3.00
0.875 -1.45 3.10
0.875 -1.40 3.20
0.875 -1.35 3.30
0.875 -1.30 3.40
0.875 -1.25 3.50
0.875 -1.20 3.60
0.875 -1.15 3.70
0.875 -1.10 3.80
0.875 -1.05 3.90
0.875 -1.00 4.00
0.876 -5.00 -4.03
0.876 -4.95 -3.93
0.876 -4.90 -3.83
0.876 -4.85 -3.73
0.876 -4.80 -3.63
0.876 -4.75 -3.53
0.876 -4.70 -3.43
0.876 -4.65 -3.33
0.876 -4.60 -3.23
0.876 -4.55 -3.13
0.876 -4.50 -3.03
0.876 -4.45 -2.93
0.876 -4.40 -2.83
0.876 -4.35 -2.73
0.876 -4.30 -2.63
0.876 -4.25 -2.53
0.876 -4.20 -2.43
0.876 -4.15 -2.33
0.876 -4.10 -2.23
0.876 -4.05 -2.13
0.876 -4.00 -2.03
0.876 -3.95 -1.93
0.876 -3.90 -1.83
0.876 -3.85 -1.73
0.876 -3.80 -1.63
0.876 -3.75 -1.53
0.876 -3.70 -1.43
0.876 -3.65 -1.33
0.876 -3.60 -1.23
0.876 -3.55 -1.13
0.876 -3.50 -1.03
0.876 -3.45 -0.93
0.876 -3.40 -0.83
0.876 -3.35 -0.73
0.876 -3.30 -0.63
0.876 -3.25 -0.53
0.876 -3.20 -0.43
0.876 -3.15 -0.33
0.876 -3.10 -0.23
0.876 -3.05 -0.13
0.876 -3.00 -0.03
0.876 -2.95 0.07
0.876 -2.90 0.17
0.876 -2.85 0.27
0.876 -2.80 0.37
0.876 -2.75 0.47
0.876 -2.70 0.57
0.876 -2.65 0.67
0.876 -2.60 0.77
0.876 -2.55 0.87
0.876 -2.50 0.97
0.876 -2.45 1.07
0.876 -2.40 1.17
0.876 -2.35 1.27
0.876 -2.30 1.37
0.876 -2.25 1.47
0.876 -2.20 1.57
0.876 -2.15 1.67
0.876 -2.10 1.77
0.876 -2.05 1.87
0.876 -2.00 1.97
0.876 -1.95 2.07
0.876 -1.90 2.17
0.876 -1.85 2.27
0.876 -1.80 2.37
0.876 -1.75 2.47
0.876 -1.70 2.57
0.876 -1.65 2.67
0.876 -1.60 2.77
0.876 -1.55 2.87
0.876 -1.50 2.97
0.876 -1.45 3.07
0.876 -1.40 3.17
0.876 -1.35 3.27
0.876 -1.30 3.37
0.876 -1.25 3.47
0.876 -1.20 3.57
0.876 -1.15 3.67
0.876 -1.10 3.77
0.876 -1.05 3.87
0.876 -1.00 3.97
0.877 -5.00 -4.04
0.877 -4.95 -3.94
0.877 -4.90 -3.84
0.877 -4.85 -3.74
0.877 -4.80 -3.64
0.877 -4.75 -3.54
0.877 -4.70 -3.44
0.877 -4.65 -3.34
0.877 -4.60 -3.24
0.877 -4.55 -3.14
0.877 -4.50 -3.04
0.877 -4.45 -2.94
0.877 -4.40 -2.84
0.877 -4.35 -2.74
0.877 -4.30 -2.64
0.877 -4.25 -2.54
0.877 -4.20 -2.44
0.877 -4.15 -2.34
0.877 -4.10 -2.24
0.877 -4.05 -2.14
0.877 -4.00 -2.04
0.877 -3.95 -1.94
0.877 -3.90 -1.84
0.877 -3.85 -1.74
0.877 -3.80 -1.64
0.877 -3.75 -1.54
0.877 -3.70 -1.44
0.877 -3.65 -1.34
0.877 -3.60 -1.24
0.877 -3.55 -1.14
0.877 -3.50 -1.04
0.877 -3.45 -0.94
0.877 -3.40 -0.84
0.877 -3.35 -0.74
0.877 -3.30 -0.64
0.877 -3.25 -0.54
0.877 -3.20 -0.44
0.877 -3.15 -0.34
0.877 -3.10 -0.24
0.877 -3.05 -0.14
0.877 -3.00 -0.04
0.877 -2.95 0.06
0.877 -2.90 0.16
0.877 -2.85 0.26
0.877 -2.80 0.36
0.877 -2.75 0.46
0.877 -2.70 0.56
0.877 -2.65 0.66
0.877 -2.60 0.76
0.877 -2.55 0.86
0.877 -2.50 0.96
0.877 -2.45 1.06
0.877 -2.40 1.16
0.877 -2.35 1.26
0.877 -2.30 1.36
0.877 -2.25 1.46
0.877 -2.20 1.56
0.877 -2.15 1.66
0.877 -2.10 1.76
0.877 -2.05 1.86
0.877 -2.00 1.96
0.877 -1.95 2.06
0.877 -1.90 2.16
0.877 -1.85 2.26
0.877 -1.80 2.36
0.877 -1.75 2.46
0.877 -1.70 2.56
0.877 -1.65 2.66
0.877 -1.60 2.76
0.877 -1.55 2.86
0.877 -1.50 2.96
0.877 -1.45 3.06
0.877 -1.40 3.16
0.877 -1.35 3.26
0.877 -1.30 3.36
0.877 -1.25 3.46
0.877 -1.20 3.56
0.877 -1.15 3.66
0.877 -1.10 3.76
0.877 -1.05 3.86
0.877 -1.00 3.96
0.879 -5.00 -4.07
0.879 -4.95 -3.97
0.879 -4.90 -3.87
0.879 -4.85 -3.77
0.879 -4.80 -3.67
0.879 -4.75 -3.57
0.879 -4.70 -3.47
0.879 -4.65 -3.37
0.879 -4.60 -3.27
0.879 -4.55 -3.17
0.879 -4.50 -3.07
0.879 -4.45 -2.97
0.879 -4.40 -2.87
0.879 -4.35 -2.77
0.879 -4.30 -2.67
0.879 -4.25 -2.57
0.879 -4.20 -2.47
0.879 -4.15 -2.37
0.879 -4.10 -2.27
0.879 -4.05 -2.17
0.879 -4.00 -2.07
0.879 -3.95 -1.97
0.879 -3.90 -1.87
0.879 -3.85 -1.77
0.879 -3.80 -1.67
0.879 -3.75 -1.57
0.879 -3.70 -1.47
0.879 -3.65 -1.37
0.879 -3.60 -1.27
0.879 -3.55 -1.17
0.879 -3.50 -1.07
0.879 -3.45 -0.97
0.879 -3.40 -0.87
0.879 -3.35 -0.77
0.879 -3.30 -0.67
0.879 -3.25 -0.57
0.879 -3.20 -0.47
0.879 -3.15 -0.37
0.879 -3.10 -0.27
0.879 -3.05 -0.17
0.879 -3.00 -0.07
0.879 -2.95 0.03
0.879 -2.90 0.13
0.879 -2.85 0.23
0.879 -2.80 0.33
0.879 -2.75 0.43
0.879 -2.70 0.53
0.879 -2.65 0.63
0.879 -2.60 0.73
0.879 -2.55 0.83
0.879 -2.50 0.93
0.879 -2.45 1.03
0.879 -2.40 1.13
0.879 -2.35 1.23
0.879 -2.30 1.33
0.879 -2.25 1.43
0.879 -2.20 1.53
0.879 -2.15 1.63
0.879 -2.10 1.73
0.879 -2.05 1.83
0.879 -2.00 1.93
0.879 -1.95 2.03
0.879 -1.90 2.13
0.879 -1.85 2.23
0.879 -1.80 2.33
0.879 -1.75 2.43
0.879 -1.70 2.53
0.879 -1.65 2.63
0.879 -1.60 2.73
0.879 -1.55 2.83
0.879 -1.50 2.93
0.879 -1.45 3.03
0.879 -1.40 3.13
0.879 -1.35 3.23
0.879 -1.30 3.33
0.879 -1.25 3.43
0.879 -1.20 3.53
0.879 -1.15 3.63
0.879 -1.10 3.73
0.879 -1.05 3.83
0.879 -1.00 3.93
0.880 -5.00 -4.11
0.880 -4.95 -4.01
0.880 -4.90 -3.91
0.880 -4.85 -3.81
0.880 -4.80 -3.71
0.880 -4.75 -3.61
0.880 -4.70 -3.51
0.880 -4.65 -3.41
0.880 -4.60 -3.31
0.880 -4.55 -3.21
0.880 -4.50 -3.11
0.880 -4.45 -3.01
0.880 -4.40 -2.91
0.880 -4.35 -2.81
0.880 -4.30 -2.71
0.880 -4.25 -2.61
0.880 -4.20 -2.51
0.880 -4.15 -2.41
0.880 -4.10 -2.31
0.880 -4.05 -2.21
0.880 -4.00 -2.11
0.880 -3.95 -2.01
0.880 -3.90 -1.91
0.880 -3.85 -1.81
0.880 -3.80 -1.71
0.880 -3.75 -1.61
0.880 -3.70 -1.51
0.880 -3.65 -1.41
0.880 -3.60 -1.31
0.880 -3.55 -1.21
0.880 -3.50 -1.11
0.880 -3.45 -1.01
0.880 -3.40 -0.91
0.880 -3.35 -0.81
0.880 -3.30 -0.71
0.880 -3.25 -0.61
0.880 -3.20 -0.51
0.880 -3.15 -0.41
0.880 -3.10 -0.31
0.880 -3.05 -0.21
0.880 -3.00 -0.11
0.880 -2.95 -0.01
0.880 -2.90 0.09
0.880 -2.85 0.19
0.880 -2.80 0.29
0.880 -2.75 0.39
0.880 -2.70 0.49
0.880 -2.65 0.59
0.880 -2.60 0.69
0.880 -2.55 0.79
0.880 -2.50 0.89
0.880 -2.45 0.99
0.880 -2.40 1.09
0.880 -2.35 1.19
0.880 -2.30 1.29
0.880 -2.25 1.39
0.880 -2.20 1.49
0.880 -2.15 1.59
0.880 -2.10 1.69
0.880 -2.05 1.79
0.880 -2.00 1.89
0.880 -1.95 1.99
0.880 -1.90 2.09
0.880 -1.85 2.19
0.880 -1.80 2.29
0.880 -1.75 2.39
0.880 -1.70 2.49
0.880 -1.65 2.59
0.880 -1.60 2.69
0.880 -1.55 2.79
0.880 -1.50 2.89
0.880 -1.45 2.99
0.880 -1.40 3.09
0.880 -1.35 3.19
0.880 -1.30 3.29
0.880 -1.25 3.39
0.880 -1.20 3.49
0.880 -1.15 3.59
0.880 -1.10 3.69
0.880 -1.05 3.79
0.880 -1.00 3.89
0.881 -5.00 -4.17
0.881 -4.95 -4.07
0.881 -4.90 -3.97
0.881 -4.85 -3.87
0.881 -4.80 -3.77
0.881 -4.75 -3.67
0.881 -4.70 -3.57
0.881 -4.65 -3.47
0.881 -4.60 -3.37
0.881 -4.55 -3.27
0.881 -4.50 -3.17
0.881 -4.45 -3.07
0.881 -4.40 -2.97
0.881 -4.35 -2.87
0.881 -4.30 -2.77
0.881 -4.25 -2.67
0.881 -4.20 -2.57
0.881 -4.15 -2.47
0.881 -4.10 -2.37
0.881 -4.05 -2.27
0.881 -4.00 -2.17
0.881 -3.95 -2.07
0.881 -3.90 -1.97
0.881 -3.85 -1.87
0.881 -3.80 -1.77
0.881 -3.75 -1.67
0.881 -3.70 -1.57
0.881 -3.65 -1.47
0.881 -3.60 -1.37
0.881 -3.55 -1.27
0.881 -3.50 -1.17
0.881 -3.45 -1.07
0.881 -3.40 -0.97
0.881 -3.35 -0.87
0.881 -3.30 -0.77
0.881 -3.25 -0.67
0.881 -3.20 -0.57
0.881 -3.15 -0.47
0.881 -3.10 -0.37
0.881 -3.05 -0.27
0.881 -3.00 -0.17
0.881 -2.95 -0.07
0.881 -2.90 0.03
0.881 -2.85 0.13
0.881 -2.80 0.23
0.881 -2.75 0.33
0.881 -2.70 0.43
0.881 -2.65 0.53
0.881 -2.60 0.63
0.881 -2.55 0.73
0.881 -2.50 0.83
0.881 -2.45 0.93
0.881 -2.40 1.03
0.881 -2.35 1.13
0.881 -2.30 1.23
0.881 -2.25 1.33
0.881 -2.20 1.43
0.881 -2.15 1.53
0.881 -2.10 1.63
0.881 -2.05 1.73
0.881 -2.00 1.83
0.881 -1.95 1.93
0.881 -1.90 2.03
0.881 -1.85 2.13
0.881 -1.80 2.23
0.881 -1.75 2.33
0.881 -1.70 2.43
0.881 -1.65 2.53
0.881 -1.60 2.63
0.881 -1.55 2.73
0.881 -1.50 2.83
0.881 -1.45 2.93
0.881 -1.40 3.03
0.881 -1.35 3.13
0.881 -1.30 3.23
0.881 -1.25 3.33
0.881 -1.20 3.43
0.881 -1.15 3.53
0.881 -1.10 3.63
0.881 -1.05 3.73
0.881 -1.00 3.83
0.882 -5.00 -4.24
0.882 -4.95 -4.14
0.882 -4.90 -4.04
0.882 -4.85 -3.94
0.882 -4.80 -3.84
0.882 -4.75 -3.74
0.882 -4.70 -3.64
0.882 -4.65 -3.54
0.882 -4.60 -3.44
0.882 -4.55 -3.34
0.882 -4.50 -3.24
0.882 -4.45 -3.14
0.882 -4.40 -3.04
0.882 -4.35 -2.94
0.882 -4.30 -2.84
0.882 -4.25 -2.74
0.882 -4.20 -2.64
0.882 -4.15 -2.54
0.882 -4.10 -2.44
0.882 -4.05 -2.34
0.882 -4.00 -2.24
0.882 -3.95 -2.14
0.882 -3.90 -2.04
0.882 -3.85 -1.94
0.882 -3.80 -1.84
0.882 -3.75 -1.74
0.882 -3.70 -1.64
0.882 -3.65 -1.54
0.882 -3.60 -1.44
0.882 -3.55 -1.34
0.882 -3.50 -1.24
0.882 -3.45 -1.14
0.882 -3.40 -1.04
0.882 -3.35 -0.94
0.882 -3.30 -0.84
0.882 -3.25 -0.74
0.882 -3.20 -0.64
0.882 -3.15 -0.54
0.882 -3.10 -0.44
0.882 -3.05 -0.34
0.882 -3.00 -0.24
0.882 -2.95 -0.14
0.882 -2.90 -0.04
0.882 -2.85 0.06
0.882 -2.80 0.16
0.882 -2.75 0.26
0.882 -2.70 0.36
0.882 -2.65 0.46
0.882 -2.60 0.56
0.882 -2.55 0.66
0.882 -2.50 0.76
0.882 -2.45 0.86
0.882 -2.40 0.96
0.882 -2.35 1.06
0.882 -2.30 1.16
0.882 -2.25 1.26
0.882 -2.20 1.36
0.882 -2.15 1.46
0.882 -2.10 1.56
0.882 -2.05 1.66
0.882 -2.00 1.76
0.882 -1.95 1.86
0.882 -1.90 1.96
0.882 -1.85 2.06
0.882 -1.80 2.16
0.882 -1.75 2.26
0.882 -1.70 2.36
0.882 -1.65 2.46
0.882 -1.60 2.56
0.882 -1.55 2.66
0.882 -1.50 2.76
0.882 -1.45 2.86
0.882 -1.40 2.96
0.882 -1.35 3.06
0.882 -1.30 3.16
0.882 -1.25 3.26
0.882 -1.20 3.36
0.882 -1.15 3.46
0.882 -1.10 3.56
0.882 -1.05 3.66
0.882 -1.00 3.76
0.883 -5.00 -4.32
0.883 -4.95 -4.22
0.883 -4.90 -4.12
0.883 -4.85 -4.02
0.883 -4.80 -3.92
0.883 -4.75 -3.82
0.883 -4.70 -3.72
0.883 -4.65 -3.62
0.883 -4.60 -3.52
0.883 -4.55 -3.42
0.883 -4.50 -3.32
0.883 -4.45 -3.22
0.883 -4.40 -3.12
0.883 -4.35 -3.02
0.883 -4.30 -2.92
0.883 -4.25 -2.82
0.883 -4.20 -2.72
0.883 -4.15 -2.62
0.883 -4.10 -2.52
0.883 -4.05 -2.42
0.883 -4.00 -2.32
0.883 -3.95 -2.22
0.883 -3.90 -2.12
0.883 -3.85 -2.02
0.883 -3.80 -1.92
0.883 -3.75 -1.82
0.883 -3.70 -1.72
0.883 -3.65 -1.62
0.883 -3.60 -1.52
0.883 -3.55 -1.42
0.883 -3.50 -1.32
0.883 -3.45 -1.22
0.883 -3.40 -1.12
0.883 -3.35 -1.02
0.883 -3.30 -0.92
0.883 -3.25 -0.82
0.883 -3.20 -0.72
0.883 -3.15 -0.62
0.883 -3.10 -0.52
0.883 -3.05 -0.42
0.883 -3.00 -0.32
0.883 -2.95 -0.22
0.883 -2.90 -0.12
0.883 -2.85 -0.02
0.883 -2.80 0.08
0.883 -2.75 0.18
0.883 -2.70 0.28
0.883 -2.65 0.38
0.883 -2.60 0.48
0.883 -2.55 0.58
0.883 -2.50 0.68
0.883 -2.45 0.78
0.883 -2.40 0.88
0.883 -2.35 0.98
0.883 -2.30 1.08
0.883 -2.25 1.18
0.883 -2.20 1.28
0.883 -2.15 1.38
0.883 -2.10 1.48
0.883 -2.05 1.58
0.883 -2.00 1.68
0.883 -1.95 1.78
0.883 -1.90 1.88
0.883 -1.85 1.98
0.883 -1.80 2.08
0.883 -1.75 2.18
0.883 -1.70 2.28
0.883 -1.65 2.38
0.883 -1.60 2.48
0.883 -1.55 2.58
0.883 -1.50 2.68
0.883 -1.45 2.78
0.883 -1.40 2.88
0.883 -1.35 2.98
0.883 -1.30 3.08
0.883 -1.25 3.18
0.883 -1.20 3.28
0.883 -1.15 3.38
0.883 -1.10 3.48
0.883 -1.05 3.58
0.883 -1.00 3.68
0.884 -5.00 -4.39
0.884 -4.95 -4.29
0.884 -4.90 -4.19
0.884 -4.85 -4.09
0.884 -4.80 -3.99
0.884 -4.75 -3.89
0.884 -4.70 -3.79
0.884 -4.65 -3.69
0.884 -4.60 -3.59
0.884 -4.55 -3.49
0.884 -4.50 -3.39
0.884 -4.45 -3.29
0.884 -4.40 -3.19
0.884 -4.35 -3.09
0.884 -4.30 -2.99
0.884 -4.25 -2.89
0.884 -4.20 -2.79
0.884 -4.15 -2.69
0.884 -4.10 -2.59
0.884 -4.05 -2.49
0.884 -4.00 -2.39
0.884 -3.95 -2.29
0.884 -3.90 -2.19
0.884 -3.85 -2.09
0.884 -3.80 -1.99
0.884 -3.75 -1.89
0.884 -3.70 -1.79
0.884 -3.65 -1.69
0.884 -3.60 -1.59
0.884 -3.55 -1.49
0.884 -3.50 -1.39
0.884 -3.45 -1.29
0.884 -3.40 -1.19
0.884 -3.35 -1.09
0.884 -3.30 -0.99
0.884 -3.25 -0.89
0.884 -3.20 -0.79
0.884 -3.15 -0.69
0.884 -3.10 -0.59
0.884 -3.05 -0.49
0.884 -3.00 -0.39
0.884 -2.95 -0.29
0.884 -2.90 -0.19
0.884 -2.85 -0.09
0.884 -2.80 0.01
0.884 -2.75 0.11
0.884 -2.70 0.21
0.884 -2.65 0.31
0.884 -2.60 0.41
0.884 -2.55 0.51
0.884 -2.50 0.61
0.884 -2.45 0.71
0.884 -2.40 0.81
0.884 -2.35 0.91
0.884 -2.30 1.01
0.884 -2.25 1.11
0.884 -2.20 1.21
0.884 -2.15 1.31
0.884 -2.10 1.41
0.884 -2.05 1.51
0.884 -2.00 1.61
0.884 -1.95 1.71
0.884 -1.90 1.81
0.884 -1.85 1.91
0.884 -1.80 2.01
0.884 -1.75 2.11
0.884 -1.70 2.21
0.884 -1.65 2.31
0.884 -1.60 2.41
0.884 -1.55 2.51
0.884 -1.50 2.61
0.884 -1.45 2.71
0.884 -1.40 2.81
0.884 -1.35 2.91
0.884 -1.30 3.01
0.884 -1.25 3.11
0.884 -1.20 3.21
0.884 -1.15 3.31
0.884 -1.10 3.41
0.884 -1.05 3.51
0.884 -1.00 3.61
0.885 -5.00 -4.46
0.885 -4.95 -4.36
0.885 -4.90 -4.26
0.885 -4.85 -4.16
0.885 -4.80 -4.06
0.885 -4.75 -3.96
0.885 -4.70 -3.86
0.885 -4.65 -3.76
0.885 -4.60 -3.66
0.885 -4.55 -3.56
0.885 -4.50 -3.46
0.885 -4.45 -3.36
0.885 -4.40 -3.26
0.885 -4.35 -3.16
0.885 -4.30 -3.06
0.885 -4.25 -2.96
0.885 -4.20 -2.86
0.885 -4.15 -2.76
0.885 -4.10 -2.66
0.885 -4.05 -2.56
0.885 -4.00 -2.46
0.885 -3.95 -2.36
0.885 -3.90 -2.26
0.885 -3.85 -2.16
0.885 -3.80 -2.06
0.885 -3.75 -1.96
0.885 -3.70 -1.86
0.885 -3.65 -1.76
0.885 -3.60 -1.66
0.885 -3.55 -1.56
0.885 -3.50 -1.46
0.885 -3.45 -1.36
0.885 -3.40 -1.26
0.885 -3.35 -1.16
0.885 -3.30 -1.06
0.885 -3.25 -0.96
0.885 -3.20 -0.86
0.885 -3.15 -0.76
0.885 -3.10 -0.66
0.885 -3.05 -0.56
0.885 -3.00 -0.46
0.885 -2.95 -0.36
0.885 -2.90 -0.26
0.885 -2.85 -0.16
0.885 -2.80 -0.06
0.885 -2.75 0.04
0.885 -2.70 0.14
0.885 -2.65 0.24
0.885 -2.60 0.34
0.885 -2.55 0.44
0.885 -2.50 0.54
0.885 -2.45 0.64
0.885 -2.40 0.74
0.885 -2.35 0.84
0.885 -2.30 0.94
0.885 -2.25 1.04
0.885 -2.20 1.14
0.885 -2.15 1.24
0.885 -2.10 1.34
0.885 -2.05 1.44
0.885 -2.00 1.54
0.885 -1.95 1.64
0.885 -1.90 1.74
0.885 -1.85 1.84
0.885 -1.80 1.94
0.885 -1.75 2.04
0.885 -1.70 2.14
0.885 -1.65 2.24
0.885 -1.60 2.34
0.885 -1.55 2.44
0.885 -1.50 2.54
0.885 -1.45 2.64
0.885 -1.40 2.74
0.885 -1.35 2.84
0.885 -1.30 2.94
0.885 -1.25 3.04
0.885 -1.20 3.14
0.885 -1.15 3.24
0.885 -1.10 3.34
0.885 -1.05 3.44
0.885 -1.00 3.54
0.886 -5.00 -4.53
0.886 -4.95 -4.43
0.886 -4.90 -4.33
0.886 -4.85 -4.23
0.886 -4.80 -4.13
0.886 -4.75 -4.03
0.886 -4.70 -3.93
0.886 -4.65 -3.83
0.886 -4.60 -3.73
0.886 -4.55 -3.63
0.886 -4.50 -3.53
0.886 -4.45 -3.43
0.886 -4.40 -3.33
0.886 -4.35 -3.23
0.886 -4.30 -3.13
0.886 -4.25 -3.03
0.886 -4.20 -2.93
0.886 -4.15 -2.83
0.886 -4.10 -2.73
0.886 -4.05 -2.63
0.886 -4.00 -2.53
0.886 -3.95 -2.43
0.886 -3.90 -2.33
0.886 -3.85 -2.23
0.886 -3.80 -2.13
0.886 -3.75 -2.03
0.886 -3.70 -1.93
0.886 -3.65 -1.83
0.886 -3.60 -1.73
0.886 -3.55 -1.63
0.886 -3.50 -1.53
0.886 -3.45 -1.43
0.886 -3.40 -1.33
0.886 -3.35 -1.23
0.886 -3.30 -1.13
0.886 -3.25 -1.03
0.886 -3.20 -0.93
0.886 -3.15 -0.83
0.886 -3.10 -0.73
0.886 -3.05 -0.63
0.886 -3.00 -0.53
0.886 -2.95 -0.43
0.886 -2.90 -0.33
0.886 -2.85 -0.23
0.886 -2.80 -0.13
0.886 -2.75 -0.03
0.886 -2.70 0.07
0.886 -2.65 0.17
0.886 -2.60 0.27
0.886 -2.55 0.37
0.886 -2.50 0.47
0.886 -2.45 0.57
0.886 -2.40 0.67
0.886 -2.35 0.77
0.886 -2.30 0.87
0.886 -2.25 0.97
0.886 -2.20 1.07
0.886 -2.15 1.17
0.886 -2.10 1.27
0.886 -2.05 1.37
0.886 -2.00 1.47
0.886 -1.95 1.57
0.886 -1.90 1.67
0.886 -1.85 1.77
0.886 -1.80 1.87
0.886 -1.75 1.97
0.886 -1.70 2.07
0.886 -1.65 2.17
0.886 -1.60 2.27
0.886 -1.55 2.37
0.886 -1.50 2.47
0.886 -1.45 2.57
0.886 -1.40 2.67
0.886 -1.35 2.77
0.886 -1.30 2.87
0.886 -1.25 2.97
0.886 -1.20 3.07
0.886 -1.15 3.17
0.886 -1.10 3.27
0.886 -1.05 3.37
0.886 -1.00 3.47
0.888 -5.00 -4.59
0.888 -4.95 -4.49
0.888 -4.90 -4.39
0.888 -4.85 -4.29
0.888 -4.80 -4.19
0.888 -4.75 -4.09
0.888 -4.70 -3.99
0.888 -4.65 -3.89
0.888 -4.60 -3.79
0.888 -4.55 -3.69
0.888 -4.50 -3.59
0.888 -4.45 -3.49
0.888 -4.40 -3.39
0.888 -4.35 -3.29
0.888 -4.30 -3.19
0.888 -4.25 -3.09
0.888 -4.20 -2.99
0.888 -4.15 -2.89
0.888 -4.10 -2.79
0.888 -4.05 -2.69
0.888 -4.00 -2.59
0.888 -3.95 -2.49
0.888 -3.90 -2.39
0.888 -3.85 -2.29
0.888 -3.80 -2.19
0.888 -3.75 -2.09
0.888 -3.70 -1.99
0.888 -3.65 -1.89
0.888 -3.60 -1.79
0.888 -3.55 -1.69
0.888 -3.50 -1.59
0.888 -3.45 -1.49
0.888 -3.40 -1.39
0.888 -3.35 -1.29
0.888 -3.30 -1.19
0.888 -3.25 -1.09
0.888 -3.20 -0.99
0.888 -3.15 -0.89
0.888 -3.10 -0.79
0.888 -3.05 -0.69
0.888 -3.00 -0.59
0.888 -2.95 -0.49
0.888 -2.90 -0.39
0.888 -2.85 -0.29
0.888 -2.80 -0.19
0.888 -2.75 -0.09
0.888 -2.70 0.01
0.888 -2.65 0.11
0.888 -2.60 0.21
0.888 -2.55 0.31
0.888 -2.50 0.41
0.888 -2.45 0.51
0.888 -2.40 0.61
0.888 -2.35 0.71
0.888 -2.30 0.81
0.888 -2.25 0.91
0.888 -2.20 1.01
0.888 -2.15 1.11
0.888 -2.10 1.21
0.888 -2.05 1.31
0.888 -2.00 1.41
0.888 -1.95 1.51
0.888 -1.90 1.61
0.888 -1.85 1.71
0.888 -1.80 1.81
0.888 -1.75 1.91
0.888 -1.70 2.01
0.888 -1.65 2.11
0.888 -1.60 2.21
0.888 -1.55 2.31
0.888 -1.50 2.41
0.888 -1.45 2.51
0.888 -1.40 2.61
0.888 -1.35 2.71
0.888 -1.30 2.81
0.888 -1.25 2.91
0.888 -1.20 3.01
0.888 -1.15 3.11
0.888 -1.10 3.21
0.888 -1.05 3.31
0.888 -1.00 3.41
0.889 -5.00 -4.64
0.889 -4.95 -4.54
0.889 -4.90 -4.44
0.889 -4.85 -4.34
0.889 -4.80 -4.24
0.889 -4.75 -4.14
0.889 -4.70 -4.04
0.889 -4.65 -3.94
0.889 -4.60 -3.84
0.889 -4.55 -3.74
0.889 -4.50 -3.64
0.889 -4.45 -3.54
0.889 -4.40 -3.44
0.889 -4.35 -3.34
0.889 -4.30 -3.24
0.889 -4.25 -3.14
0.889 -4.20 -3.04
0.889 -4.15 -2.94
0.889 -4.10 -2.84
0.889 -4.05 -2.74
0.889 -4.00 -2.64
0.889 -3.95 -2.54
0.889 -3.90 -2.44
0.889 -3.85 -2.34
0.889 -3.80 -2.24
0.889 -3.75 -2.14
0.889 -3.70 -2.04
0.889 -3.65 -1.94
0.889 -3.60 -1.84
0.889 -3.55 -1.74
0.889 -3.50 -1.64
0.889 -3.45 -1.54
0.889 -3.40 -1.44
0.889 -3.35 -1.34
0.889 -3.30 -1.24
0.889 -3.25 -1.14
0.889 -3.20 -1.04
0.889 -3.15 -0.94
0.889 -3.10 -0.84
0.889 -3.05 -0.74
0.889 -3.00 -0.64
0.889 -2.95 -0.54
0.889 -2.90 -0.44
0.889 -2.85 -0.34
0.889 -2.80 -0.24
0.889 -2.75 -0.14
0.889 -2.70 -0.04
0.889 -2.65 0.06
0.889 -2.60 0.16
0.889 -2.55 0.26
0.889 -2.50 0.36
0.889 -2.45 0.46
0.889 -2.40 0.56
0.889 -2.35 0.66
0.889 -2.30 0.76
0.889 -2.25 0.86
0.889 -2.20 0.96
0.889 -2.15 1.06
0.889 -2.10 1.16
0.889 -2.05 1.26
0.889 -2.00 1.36
0.889 -1.95 1.46
0.889 -1.90 1.56
0.889 -1.85 1.66
0.889 -1.80 1.76
0.889 -1.75 1.86
0.889 -1.70 1.96
0.889 -1.65 2.06
0.889 -1.60 2.16
0.889 -1.55 2.26
0.889 -1.50 2.36
0.889 -1.45 2.46
0.889 -1.40 2.56
0.889 -1.35 2.66
0.889 -1.30 2.76
0.889 -1.25 2.86
0.889 -1.20 2.96
0.889 -1.15 3.06
0.889 -1.10 3.16
0.889 -1.05 3.26
0.889 -1.00 3.36
0.890 -5.00 -4.68
0.890 -4.95 -4.58
0.890 -4.90 -4.48
0.890 -4.85 -4.38
0.890 -4.80 -4.28
0.890 -4.75 -4.18
0.890 -4.70 -4.08
0.890 -4.65 -3.98
0.890 -4.60 -3.88
0.890 -4.55 -3.78
0.890 -4.50 -3.68
0.890 -4.45 -3.58
0.890 -4.40 -3.48
0.890 -4.35 -3.38
0.890 -4.30 -3.28
0.890 -4.25 -3.18
0.890 -4.20 -3.08
0.890 -4.15 -2.98
0.890 -4.10 -2.88
0.890 -4.05 -2.78
0.890 -4.00 -2.68
0.890 -3.95 -2.58
0.890 -3.90 -2.48
0.890 -3.85 -2.38
0.890 -3.80 -2.28
0.890 -3.75 -2.18
0.890 -3.70 -2.08
0.890 -3.65 -1.98
0.890 -3.60 -1.88
0.890 -3.55 -1.78
0.890 -3.50 -1.68
0.890 -3.45 -1.58
0.890 -3.40 -1.48
0.890 -3.35 -1.38
0.890 -3.30 -1.28
0.890 -3.25 -1.18
0.890 -3.20 -1.08
0.890 -3.15 -0.98
0.890 -3.10 -0.88
0.890 -3.05 -0.78
0.890 -3.00 -0.68
0.890 -2.95 -0.58
0.890 -2.90 -0.48
0.890 -2.85 -0.38
0.890 -2.80 -0.28
0.890 -2.75 -0.18
0.890 -2.70 -0.08
0.890 -2.65 0.02
0.890 -2.60 0.12
0.890 -2.55 0.22
0.890 -2.50 0.32
0.890 -2.45 0.42
0.890 -2.40 0.52
0.890 -2.35 0.62
0.890 -2.30 0.72
0.890 -2.25 0.82
0.890 -2.20 0.92
0.890 -2.15 1.02
0.890 -2.10 1.12
0.890 -2.05 1.22
0.890 -2.00 1.32
0.890 -1.95 1.42
0.890 -1.90 1.52
0.890 -1.85 1.62
0.890 -1.80 1.72
0.890 -1.75 1.82
0.890 -1.70 1.92
0.890 -1.65 2.02
0.890 -1.60 2.12
0.890 -1.55 2.22
0.890 -1.50 2.32
0.890 -1.45 2.42
0.890 -1.40 2.52
0.890 -1.35 2.62
0.890 -1.30 2.72
0.890 -1.25 2.82
0.890 -1.20 2.92
0.890 -1.15 3.02
0.890 -1.10 3.12
0.890 -1.05 3.22
0.890 -1.00 3.32
0.891 -5.00 -4.69
0.891 -4.95 -4.59
0.891 -4.90 -4.49
0.891 -4.85 -4.39
0.891 -4.80 -4.29
0.891 -4.75 -4.19
0.891 -4.70 -4.09
0.891 -4.65 -3.99
0.891 -4.60 -3.89
0.891 -4.55 -3.79
0.891 -4.50 -3.69
0.891 -4.45 -3.59
0.891 -4.40 -3.49
0.891 -4.35 -3.39
0.891 -4.30 -3.29
0.891 -4.25 -3.19
0.891 -4.20 -3.09
0.891 -4.15 -2.99
0.891 -4.10 -2.89
0.891 -4.05 -2.79
0.891 -4.00 -2.69
0.891 -3.95 -2.59
0.891 -3.90 -2.49
0.891 -3.85 -2.39
0.891 -3.80 -2.29
0.891 -3.75 -2.19
0.891 -3.70 -2.09
0.891 -3.65 -1.99
0.891 -3.60 -1.89
0.891 -3.55 -1.79
0.891 -3.50 -1.69
0.891 -3.45 -1.59
0.891 -3.40 -1.49
0.891 -3.35 -1.39
0.891 -3.30 -1.29
0.891 -3.25 -1.19
0.891 -3.20 -1.09
0.891 -3.15 -0.99
0.891 -3.10 -0.89
0.891 -3.05 -0.79
0.891 -3.00 -0.69
0.891 -2.95 -0.59
0.891 -2.90 -0.49
0.891 -2.85 -0.39
0.891 -2.80 -0.29
0.891 -2.75 -0.19
0.891 -2.70 -0.09
0.891 -2.65 0.01
0.891 -2.60 0.11
0.891 -2.55 0.21
0.891 -2.50 0.31
0.891 -2.45 0.41
0.891 -2.40 0.51
0.891 -2.35 0.61
0.891 -2.30 0.71
0.891 -2.25 0.81
0.891 -2.20 0.91
0.891 -2.15 1.01
0.891 -2.10 1.11
0.891 -2.05 1.21
0.891 -2.00 1.31
0.891 -1.95 1.41
0.891 -1.90 1.51
0.891 -1.85 1.61
0.891 -1.80 1.71
0.891 -1.75 1.81
0.891 -1.70 1.91
0.891 -1.65 2.01
0.891 -1.60 2.11
0.891 -1.55 2.21
0.891 -1.50 2.31
0.891 -1.45 2.41
0.891 -1.40 2.51
0.891 -1.35 2.61
0.891 -1.30 2.71
0.891 -1.25 2.81
0.891 -1.20 2.91
0.891 -1.15 3.01
0.891 -1.10 3.11
0.891 -1.05 3.21
0.891 -1.00 3.31
0.892 -5.00 -4.68
0.892 -4.95 -4.58
0.892 -4.90 -4.48
0.892 -4.85 -4.38
0.892 -4.80 -4.28
0.892 -4.75 -4.18
0.892 -4.70 -4.08
0.892 -4.65 -3.98
0.892 -4.60 -3.88
0.892 -4.55 -3.78
0.892 -4.50 -3.68
0.892 -4.45 -3.58
0.892 -4.40 -3.48
0.892 -4.35 -3.38
0.892 -4.30 -3.28
0.892 -4.25 -3.18
0.892 -4.20 -3.08
0.892 -4.15 -2.98
0.892 -4.10 -2.88
0.892 -4.05 -2.78
0.892 -4.00 -2.68
0.892 -3.95 -2.58
0.892 -3.90 -2.48
0.892 -3.85 -2.38
0.892 -3.80 -2.28
0.892 -3.75 -2.18
0.892 -3.70 -2.08
0.892 -3.65 -1.98
0.892 -3.60 -1.88
0.892 -3.55 -1.78
0.892 -3.50 -1.68
0.892 -3.45 -1.58
0.892 -3.40 -1.48
0.892 -3.35 -1.38
0.892 -3.30 -1.28
0.892 -3.25 -1.18
0.892 -3.20 -1.08
0.892 -3.15 -0.98
0.892 -3.10 -0.88
0.892 -3.05 -0.78
0.892 -3.00 -0.68
0.892 -2.95 -0.58
0.892 -2.90 -0.48
0.892 -2.85 -0.38
0.892 -2.80 -0.28
0.892 -2.75 -0.18
0.892 -2.70 -0.08
0.892 -2.65 0.02
0.892 -2.60 0.12
0.892 -2.55 0.22
0.892 -2.50 0.32
0.892 -2.45 0.42
0.892 -2.40 0.52
0.892 -2.35 0.62
0.892 -2.30 0.72
0.892 -2.25 0.82
0.892 -2.20 0.92
0.892 -2.15 1.02
0.892 -2.10 1.12
0.892 -2.05 1.22
0.892 -2.00 1.32
0.892 -1.95 1.42
0.892 -1.90 1.52
0.892 -1.85 1.62
0.892 -1.80 1.72
0.892 -1.75 1.82
0.892 -1.70 1.92
0.892 -1.65 2.02
0.892 -1.60 2.12
0.892 -1.55 2.22
0.892 -1.50 2.32
0.892 -1.45 2.42
0.892 -1.40 2.52
0.892 -1.35 2.62
0.892 -1.30 2.72
0.892 -1.25 2.82
0.892 -1.20 2.92
0.892 -1.15 3.02
0.892 -1.10 3.12
0.892 -1.05 3.22
0.892 -1.00 3.32
0.893 -5.00 -4.64
0.893 -4.95 -4.54
0.893 -4.90 -4.44
0.893 -4.85 -4.34
0.893 -4.80 -4.24
0.893 -4.75 -4.14
0.893 -4.70 -4.04
0.893 -4.65 -3.94
0.893 -4.60 -3.84
0.893 -4.55 -3.74
0.893 -4.50 -3.64
0.893 -4.45 -3.54
0.893 -4.40 -3.44
0.893 -4.35 -3.34
0.893 -4.30 -3.24
0.893 -4.25 -3.14
0.893 -4.20 -3.04
0.893 -4.15 -2.94
0.893 -4.10 -2.84
0.893 -4.05 -2.74
0.893 -4.00 -2.64
0.893 -3.95 -2.54
0.893 -3.90 -2.44
0.893 -3.85 -2.34
0.893 -3.80 -2.24
0.893 -3.75 -2.14
0.893 -3.70 -2.04
0.893 -3.65 -1.94
0.893 -3.60 -1.84
0.893 -3.55 -1.74
0.893 -3.50 -1.64
0.893 -3.45 -1.54
0.893 -3.40 -1.44
0.893 -3.35 -1.34
0.893 -3.30 -1.24
0.893 -3.25 -1.14
0.893 -3.20 -1.04
0.893 -3.15 -0.94
0.893 -3.10 -0.84
0.893 -3.05 -0.74
0.893 -3.00 -0.64
0.893 -2.95 -0.54
0.893 -2.90 -0.44
0.893 -2.85 -0.34
0.893 -2.80 -0.24
0.893 -2.75 -0.14
0.893 -2.70 -0.04
0.893 -2.65 0.06
0.893 -2.60 0.16
0.893 -2.55 0.26
0.893 -2.50 0.36
0.893 -2.45 0.46
0.893 -2.40 0.56
0.893 -2.35 0.66
0.893 -2.30 0.76
0.893 -2.25 0.86
0.893 -2.20 0.96
0.893 -2.15 1.06
0.893 -2.10 1.16
0.893 -2.05 1.26
0.893 -2.00 1.36
0.893 -1.95 1.46
0.893 -1.90 1.56
0.893 -1.85 1.66
0.893 -1.80 1.76
0.893 -1.75 1.86
0.893 -1.70 1.96
0.893 -1.65 2.06
0.893 -1.60 2.16
0.893 -1.55 2.26
0.893 -1.50 2.36
0.893 -1.45 2.46
0.893 -1.40 2.56
0.893 -1.35 2.66
0.893 -1.30 2.76
0.893 -1.25 2.86
0.893 -1.20 2.96
0.893 -1.15 3.06
0.893 -1.10 3.16
0.893 -1.05 3.26
0.893 -1.00 3.36
0.894 -5.00 -4.62
0.894 -4.95 -4.52
0.894 -4.90 -4.42
0.894 -4.85 -4.32
0.894 -4.80 -4.22
0.894 -4.75 -4.12
0.894 -4.70 -4.02
0.894 -4.65 -3.92
0.894 -4.60 -3.82
0.894 -4.55 -3.72
0.894 -4.50 -3.62
0.894 -4.45 -3.52
0.894 -4.40 -3.42
0.894 -4.35 -3.32
0.894 -4.30 -3.22
0.894 -4.25 -3.12
0.894 -4.20 -3.02
0.894 -4.15 -2.92
0.894 -4.10 -2.82
0.894 -4.05 -2.72
0.894 -4.00 -2.62
0.894 -3.95 -2.52
0.894 -3.90 -2.42
0.894 -3.85 -2.32
0.894 -3.80 -2.22
0.894 -3.75 -2.12
0.894 -3.70 -2.02
0.894 -3.65 -1.92
0.894 -3.60 -1.82
0.894 -3.55 -1.72
0.894 -3.50 -1.62
0.894 -3.45 -1.52
0.894 -3.40 -1.42
0.894 -3.35 -1.32
0.894 -3.30 -1.22
0.894 -3.25 -1.12
0.894 -3.20 -1.02
0.894 -3.15 -0.92
0.894 -3.10 -0.82
0.894 -3.05 -0.72
0.894 -3.00 -0.62
0.894 -2.95 -0.52
0.894 -2.90 -0.42
0.894 -2.85 -0.32
0.894 -2.80 -0.22
0.894 -2.75 -0.12
0.894 -2.70 -0.02
0.894 -2.65 0.08
0.894 -2.60 0.18
0.894 -2.55 0.28
0.894 -2.50 0.38
0.894 -2.45 0.48
0.894 -2.40 0.58
0.894 -2.35 0.68
0.894 -2.30 0.78
0.894 -2.25 0.88
0.894 -2.20 0.98
0.894 -2.15 1.08
0.894 -2.10 1.18
0.894 -2.05 1.28
0.894 -2.00 1.38
0.894 -1.95 1.48
0.894 -1.90 1.58
0.894 -1.85 1.68
0.894 -1.80 1.78
0.894 -1.75 1.88
0.894 -1.70 1.98
0.894 -1.65 2.08
0.894 -1.60 2.18
0.894 -1.55 2.28
0.894 -1.50 2.38
0.894 -1.45 2.48
0.894 -1.40 2.58
0.894 -1.35 2.68
0.894 -1.30 2.78
0.894 -1.25 2.88
0.894 -1.20 2.98
0.894 -1.15 3.08
0.894 -1.10 3.18
0.894 -1.05 3.28
0.894 -1.00 3.38
0.895 -5.00 -4.59
0.895 -4.95 -4.49
0.895 -4.90 -4.39
0.895 -4.85 -4.29
0.895 -4.80 -4.19
0.895 -4.75 -4.09
0.895 -4.70 -3.99
0.895 -4.65 -3.89
0.895 -4.60 -3.79
0.895 -4.55 -3.69
0.895 -4.50 -3.59
0.895 -4.45 -3.49
0.895 -4.40 -3.39
0.895 -4.35 -3.29
0.895 -4.30 -3.19
0.895 -4.25 -3.09
0.895 -4.20 -2.99
0.895 -4.15 -2.89
0.895 -4.10 -2.79
0.895 -4.05 -2.69
0.895 -4.00 -2.59
0.895 -3.95 -2.49
0.895 -3.90 -2.39
0.895 -3.85 -2.29
0.895 -3.80 -2.19
0.895 -3.75 -2.09
0.895 -3.70 -1.99
0.895 -3.65 -1.89
0.895 -3.60 -1.79
0.895 -3.55 -1.69
0.895 -3.50 -1.59
0.895 -3.45 -1.49
0.895 -3.40 -1.39
0.895 -3.35 -1.29
0.895 -3.30 -1.19
0.895 -3.25 -1.09
0.895 -3.20 -0.99
0.895 -3.15 -0.89
0.895 -3.10 -0.79
0.895 -3.05 -0.69
0.895 -3.00 -0.59
0.895 -2.95 -0.49
0.895 -2.90 -0.39
0.895 -2.85 -0.29
0.895 -2.80 -0.19
0.895 -2.75 -0.09
0.895 -2.70 0.01
0.895 -2.65 0.11
0.895 -2.60 0.21
0.895 -2.55 0.31
0.895 -2.50 0.41
0.895 -2.45 0.51
0.895 -2.40 0.61
0.895 -2.35 0.71
0.895 -2.30 0.81
0.895 -2.25 0.91
0.895 -2.20 1.01
0.895 -2.15 1.11
0.895 -2.10 1.21
0.895 -2.05 1.31
0.895 -2.00 1.41
0.895 -1.95 1.51
0.895 -1.90 1.61
0.895 -1.85 1.71
0.895 -1.80 1.81
0.895 -1.75 1.91
0.895 -1.70 2.01
0.895 -1.65 2.11
0.895 -1.60 2.21
0.895 -1.55 2.31
0.895 -1.50 2.41
0.895 -1.45 2.51
0.895 -1.40 2.61
0.895 -1.35 2.71
0.895 -1.30 2.81
0.895 -1.25 2.91
0.895 -1.20 3.01
0.895 -1.15 3.11
0.895 -1.10 3.21
0.895 -1.05 3.31
0.895 -1.00 3.41
0.897 -5.00 -4.55
0.897 -4.95 -4.45
0.897 -4.90 -4.35
0.897 -4.85 -4.25
0.897 -4.80 -4.15
0.897 -4.75 -4.05
0.897 -4.70 -3.95
0.897 -4.65 -3.85
0.897 -4.60 -3.75
0.897 -4.55 -3.65
0.897 -4.50 -3.55
0.897 -4.45 -3.45
0.897 -4.40 -3.35
0.897 -4.35 -3.25
0.897 -4.30 -3.15
0.897 -4.25 -3.05
0.897 -4.20 -2.95
0.897 -4.15 -2.85
0.897 -4.10 -2.75
0.897 -4.05 -2.65
0.897 -4.00 -2.55
0.897 -3.95 -2.45
0.897 -3.90 -2.35
0.897 -3.85 -2.25
0.897 -3.80 -2.15
0.897 -3.75 -2.05
0.897 -3.70 -1.95
0.897 -3.65 -1.85
0.897 -3.60 -1.75
0.897 -3.55 -1.65
0.897 -3.50 -1.55
0.897 -3.45 -1.45
0.897 -3.40 -1.35
0.897 -3.35 -1.25
0.897 -3.30 -1.15
0.897 -3.25 -1.05
0.897 -3.20 -0.95
0.897 -3.15 -0.85
0.897 -3.10 -0.75
0.897 -3.05 -0.65
0.897 -3.00 -0.55
0.897 -2.95 -0.45
0.897 -2.90 -0.35
0.897 -2.85 -0.25
0.897 -2.80 -0.15
0.897 -2.75 -0.05
0.897 -2.70 0.05
0.897 -2.65 0.15
0.897 -2.60 0.25
0.897 -2.55 0.35
0.897 -2.50 0.45
0.897 -2.45 0.55
0.897 -2.40 0.65
0.897 -2.35 0.75
0.897 -2.30 0.85
0.897 -2.25 0.95
0.897 -2.20 1.05
0.897 -2.15 1.15
0.897 -2.10 1.25
0.897 -2.05 1.35
0.897 -2.00 1.45
0.897 -1.95 1.55
0.897 -1.90 1.65
0.897 -1.85 1.75
0.897 -1.80 1.85
0.897 -1.75 1.95
0.897 -1.70 2.05
0.897 -1.65 2.15
0.897 -1.60 2.25
0.897 -1.55 2.35
0.897 -1.50 2.45
0.897 -1.45 2.55
0.897 -1.40 2.65
0.897 -1.35 2.75
0.897 -1.30 2.85
0.897 -1.25 2.95
0.897 -1.20 3.05
0.897 -1.15 3.15
0.897 -1.10 3.25
0.897 -1.05 3.35
0.897 -1.00 3.45
0.898 -5.00 -4.52
0.898 -4.95 -4.42
0.898 -4.90 -4.32
0.898 -4.85 -4.22
0.898 -4.80 -4.12
0.898 -4.75 -4.02
0.898 -4.70 -3.92
0.898 -4.65 -3.82
0.898 -4.60 -3.72
0.898 -4.55 -3.62
0.898 -4.50 -3.52
0.898 -4.45 -3.42
0.898 -4.40 -3.32
0.898 -4.35 -3.22
0.898 -4.30 -3.12
0.898 -4.25 -3.02
0.898 -4.20 -2.92
0.898 -4.15 -2.82
0.898 -4.10 -2.72
0.898 -4.05 -2.62
0.898 -4.00 -2.52
0.898 -3.95 -2.42
0.898 -3.90 -2.32
0.898 -3.85 -2.22
0.898 -3.80 -2.12
0.898 -3.75 -2.02
0.898 -3.70 -1.92
0.898 -3.65 -1.82
0.898 -3.60 -1.72
0.898 -3.55 -1.62
0.898 -3.50 -1.52
0.898 -3.45 -1.42
0.898 -3.40 -1.32
0.898 -3.35 -1.22
0.898 -3.30 -1.12
0.898 -3.25 -1.02
0.898 -3.20 -0.92
0.898 -3.15 -0.82
0.898 -3.10 -0.72
0.898 -3.05 -0.62
0.898 -3.00 -0.52
0.898 -2.95 -0.42
0.898 -2.90 -0.32
0.898 -2.85 -0.22
0.898 -2.80 -0.12
0.898 -2.75 -0.02
0.898 -2.70 0.08
0.898 -2.65 0.18
0.898 -2.60 0.28
0.898 -2.55 0.38
0.898 -2.50 0.48
0.898 -2.45 0.58
0.898 -2.40 0.68
0.898 -2.35 0.78
0.898 -2.30 0.88
0.898 -2.25 0.98
0.898 -2.20 1.08
0.898 -2.15 1.18
0.898 -2.10 1.28
0.898 -2.05 1.38
0.898 -2.00 1.48
0.898 -1.95 1.58
0.898 -1.90 1.68
0.898 -1.85 1.78
0.898 -1.80 1.88
0.898 -1.75 1.98
0.898 -1.70 2.08
0.898 -1.65 2.18
0.898 -1.60 2.28
0.898 -1.55 2.38
0.898 -1.50 2.48
0.898 -1.45 2.58
0.898 -1.40 2.68
0.898 -1.35 2.78
0.898 -1.30 2.88
0.898 -1.25 2.98
0.898 -1.20 3.08
0.898 -1.15 3.18
0.898 -1.10 3.28
0.898 -1.05 3.38
0.898 -1.00 3.48
0.899 -5.00 -4.48
0.899 -4.95 -4.38
0.899 -4.90 -4.28
0.899 -4.85 -4.18
0.899 -4.80 -4.08
0.899 -4.75 -3.98
0.899 -4.70 -3.88
0.899 -4.65 -3.78
0.899 -4.60 -3.68
0.899 -4.55 -3.58
0.899 -4.50 -3.48
0.899 -4.45 -3.38
0.899 -4.40 -3.28
0.899 -4.35 -3.18
0.899 -4.30 -3.08
0.899 -4.25 -2.98
0.899 -4.20 -2.88
0.899 -4.15 -2.78
0.899 -4.10 -2.68
0.899 -4.05 -2.58
0.899 -4.00 -2.48
0.899 -3.95 -2.38
0.899 -3.90 -2.28
0.899 -3.85 -2.18
0.899 -3.80 -2.08
0.899 -3.75 -1.98
0.899 -3.70 -1.88
0.899 -3.65 -1.78
0.899 -3.60 -1.68
0.899 -3.55 -1.58
0.899 -3.50 -1.48
0.899 -3.45 -1.38
0.899 -3.40 -1.28
0.899 -3.35 -1.18
0.899 -3.30 -1.08
0.899 -3.25 -0.98
0.899 -3.20 -0.88
0.899 -3.15 -0.78
0.899 -3.10 -0.68
0.899 -3.05 -0.58
0.899 -3.00 -0.48
0.899 -2.95 -0.38
0.899 -2.90 -0.28
0.899 -2.85 -0.18
0.899 -2.80 -0.08
0.899 -2.75 0.02
0.899 -2.70 0.12
0.899 -2.65 0.22
0.899 -2.60 0.32
0.899 -2.55 0.42
0.899 -2.50 0.52
0.899 -2.45 0.62
0.899 -2.40 0.72
0.899 -2.35 0.82
0.899 -2.30 0.92
0.899 -2.25 1.02
0.899 -2.20 1.12
0.899 -2.15 1.22
0.899 -2.10 1.32
0.899 -2.05 1.42
0.899 -2.00 1.52
0.899 -1.95 1.62
0.899 -1.90 1.72
0.899 -1.85 1.82
0.899 -1.80 1.92
0.899 -1.75 2.02
0.899 -1.70 2.12
0.899 -1.65 2.22
0.899 -1.60 2.32
0.899 -1.55 2.42
0.899 -1.50 2.52
0.899 -1.45 2.62
0.899 -1.40 2.72
0.899 -1.35 2.82
0.899 -1.30 2.92
0.899 -1.25 3.02
0.899 -1.20 3.12
0.899 -1.15 3.22
0.899 -1.10 3.32
0.899 -1.05 3.42
0.899 -1.00 3.52
0.900 -5.00 -4.44
0.900 -4.95 -4.34
0.900 -4.90 -4.24
0.900 -4.85 -4.14
0.900 -4.80 -4.04
0.900 -4.75 -3.94
0.900 -4.70 -3.84
0.900 -4.65 -3.74
0.900 -4.60 -3.64
0.900 -4.55 -3.54
0.900 -4.50 -3.44
0.900 -4.45 -3.34
0.900 -4.40 -3.24
0.900 -4.35 -3.14
0.900 -4.30 -3.04
0.900 -4.25 -2.94
0.900 -4.20 -2.84
0.900 -4.15 -2.74
0.900 -4.10 -2.64
0.900 -4.05 -2.54
0.900 -4.00 -2.44
0.900 -3.95 -2.34
0.900 -3.90 -2.24
0.900 -3.85 -2.14
0.900 -3.80 -2.04
0.900 -3.75 -1.94
0.900 -3.70 -1.84
0.900 -3.65 -1.74
0.900 -3.60 -1.64
0.900 -3.55 -1.54
0.900 -3.50 -1.44
0.900 -3.45 -1.34
0.900 -3.40 -1.24
0.900 -3.35 -1.14
0.900 -3.30 -1.04
0.900 -3.25 -0.94
0.900 -3.20 -0.84
0.900 -3.15 -0.74
0.900 -3.10 -0.64
0.900 -3.05 -0.54
0.900 -3.00 -0.44
0.900 -2.95 -0.34
0.900 -2.90 -0.24
0.900 -2.85 -0.14
0.900 -2.80 -0.04
0.900 -2.75 0.06
0.900 -2.70 0.16
0.900 -2.65 0.26
0.900 -2.60 0.36
0.900 -2.55 0.46
0.900 -2.50 0.56
0.900 -2.45 0.66
0.900 -2.40 0.76
0.900 -2.35 0.86
0.900 -2.30 0.96
0.900 -2.25 1.06
0.900 -2.20 1.16
0.900 -2.15 1.26
0.900 -2.10 1.36
0.900 -2.05 1.46
0.900 -2.00 1.56
0.900 -1.95 1.66
0.900 -1.90 1.76
0.900 -1.85 1.86
0.900 -1.80 1.96
0.900 -1.75 2.06
0.900 -1.70 2.16
0.900 -1.65 2.26
0.900 -1.60 2.36
0.900 -1.55 2.46
0.900 -1.50 2.56
0.900 -1.45 2.66
0.900 -1.40 2.76
0.900 -1.35 2.86
0.900 -1.30 2.96
0.900 -1.25 3.06
0.900 -1.20 3.16
0.900 -1.15 3.26
0.900 -1.10 3.36
0.900 -1.05 3.46
0.900 -1.00 3.56
0.901 -5.00 -4.39
0.901 -4.95 -4.29
0.901 -4.90 -4.19
0.901 -4.85 -4.09
0.901 -4.80 -3.99
0.901 -4.75 -3.89
0.901 -4.70 -3.79
0.901 -4.65 -3.69
0.901 -4.60 -3.59
0.901 -4.55 -3.49
0.901 -4.50 -3.39
0.901 -4.45 -3.29
0.901 -4.40 -3.19
0.901 -4.35 -3.09
0.901 -4.30 -2.99
0.901 -4.25 -2.89
0.901 -4.20 -2.79
0.901 -4.15 -2.69
0.901 -4.10 -2.59
0.901 -4.05 -2.49
0.901 -4.00 -2.39
0.901 -3.95 -2.29
0.901 -3.90 -2.19
0.901 -3.85 -2.09
0.901 -3.80 -1.99
0.901 -3.75 -1.89
0.901 -3.70 -1.79
0.901 -3.65 -1.69
0.901 -3.60 -1.59
0.901 -3.55 -1.49
0.901 -3.50 -1.39
0.901 -3.45 -1.29
0.901 -3.40 -1.19
0.901 -3.35 -1.09
0.901 -3.30 -0.99
0.901 -3.25 -0.89
0.901 -3.20 -0.79
0.901 -3.15 -0.69
0.901 -3.10 -0.59
0.901 -3.05 -0.49
0.901 -3.00 -0.39
0.901 -2.95 -0.29
0.901 -2.90 -0.19
0.901 -2.85 -0.09
0.901 -2.80 0.01
0.901 -2.75 0.11
0.901 -2.70 0.21
0.901 -2.65 0.31
0.901 -2.60 0.41
0.901 -2.55 0.51
0.901 -2.50 0.61
0.901 -2.45 0.71
0.901 -2.40 0.81
0.901 -2.35 0.91
0.901 -2.30 1.01
0.901 -2.25 1.11
0.901 -2.20 1.21
0.901 -2.15 1.31
0.901 -2.10 1.41
0.901 -2.05 1.51
0.901 -2.00 1.61
0.901 -1.95 1.71
0.901 -1.90 1.81
0.901 -1.85 1.91
0.901 -1.80 2.01
0.901 -1.75 2.11
0.901 -1.70 2.21
0.901 -1.65 2.31
0.901 -1.60 2.41
0.901 -1.55 2.51
0.901 -1.50 2.61
0.901 -1.45 2.71
0.901 -1.40 2.81
0.901 -1.35 2.91
0.901 -1.30 3.01
0.901 -1.25 3.11
0.901 -1.20 3.21
0.901 -1.15 3.31
0.901 -1.10 3.41
0.901 -1.05 3.51
0.901 -1.00 3.61
0.902 -5.00 -4.35
0.902 -4.95 -4.25
0.902 -4.90 -4.15
0.902 -4.85 -4.05
0.902 -4.80 -3.95
0.902 -4.75 -3.85
0.902 -4.70 -3.75
0.902 -4.65 -3.65
0.902 -4.60 -3.55
0.902 -4.55 -3.45
0.902 -4.50 -3.35
0.902 -4.45 -3.25
0.902 -4.40 -3.15
0.902 -4.35 -3.05
0.902 -4.30 -2.95
0.902 -4.25 -2.85
0.902 -4.20 -2.75
0.902 -4.15 -2.65
0.902 -4.10 -2.55
0.902 -4.05 -2.45
0.902 -4.00 -2.35
0.902 -3.95 -2.25
0.902 -3.90 -2.15
0.902 -3.85 -2.05
0.902 -3.80 -1.95
0.902 -3.75 -1.85
0.902 -3.70 -1.75
0.902 -3.65 -1.65
0.902 -3.60 -1.55
0.902 -3.55 -1.45
0.902 -3.50 -1.35
0.902 -3.45 -1.25
0.902 -3.40 -1.15
0.902 -3.35 -1.05
0.902 -3.30 -0.95
0.902 -3.25 -0.85
0.902 -3.20 -0.75
0.902 -3.15 -0.65
0.902 -3.10 -0.55
0.902 -3.05 -0.45
0.902 -3.00 -0.35
0.902 -2.95 -0.25
0.902 -2.90 -0.15
0.902 -2.85 -0.05
0.902 -2.80 0.05
0.902 -2.75 0.15
0.902 -2.70 0.25
0.902 -2.65 0.35
0.902 -2.60 0.45
0.902 -2.55 0.55
0.902 -2.50 0.65
0.902 -2.45 0.75
0.902 -2.40 0.85
0.902 -2.35 0.95
0.902 -2.30 1.05
0.902 -2.25 1.15
0.902 -2.20 1.25
0.902 -2.15 1.35
0.902 -2.10 1.45
0.902 -2.05 1.55
0.902 -2.00 1.65
0.902 -1.95 1.75
0.902 -1.90 1.85
0.902 -1.85 1.95
0.902 -1.80 2.05
0.902 -1.75 2.15
0.902 -1.70 2.25
0.902 -1.65 2.35
0.902 -1.60 2.45
0.902 -1.55 2.55
0.902 -1.50 2.65
0.902 -1.45 2.75
0.902 -1.40 2.85
0.902 -1.35 2.95
0.902 -1.30 3.05
0.902 -1.25 3.15
0.902 -1.20 3.25
0.902 -1.15 3.35
0.902 -1.10 3.45
0.902 -1.05 3.55
0.902 -1.00 3.65
0.903 -5.00 -10.44
0.903 -4.95 -10.34
0.903 -4.90 -10.24
0.903 -4.85 -10.14
0.903 -4.80 -10.04
0.903 -4.75 -9.94
0.903 -4.70 -9.84
0.903 -4.65 -9.74
0.903 -4.60 -9.64
0.903 -4.55 -9.54
0.903 -4.50 -9.44
0.903 -4.45 -9.34
0.903 -4.40 -9.24
0.903 -4.35 -9.14
0.903 -4.30 -9.04
0.903 -4.25 -8.94
0.903 -4.20 -8.84
0.903 -4.15 -8.74
0.903 -4.10 -8.64
0.903 -4.05 -8.54
0.903 -4.00 -8.44
0.903 -3.95 -8.34
0.903 -3.90 -8.24
0.903 -3.85 -8.14
0.903 -3.80 -8.04
0.903 -3.75 -7.94
0.903 -3.70 -7.84
0.903 -3.65 -7.74
0.903 -3.60 -7.64
0.903 -3.55 -7.54
0.903 -3.50 -7.44
0.903 -3.45 -7.34
0.903 -3.40 -7.24
0.903 -3.35 -7.14
0.903 -3.30 -7.04
0.903 -3.25 -6.94
0.903 -3.20 -6.84
0.903 -3.15 -6.74
0.903 -3.10 -6.64
0.903 -3.05 -6.54
0.903 -3.00 -6.44
0.903 -2.95 -6.34
0.903 -2.90 -6.24
0.903 -2.85 -6.14
0.903 -2.80 -6.04
0.903 -2.75 -5.94
0.903 -2.70 -5.84
0.903 -2.65 -5.74
0.903 -2.60 -5.64
0.903 -2.55 -5.54
0.903 -2.50 -5.44
0.903 -2.45 -5.34
0.903 -2.40 -5.24
0.903 -2.35 -5.14
0.903 -2.30 -5.04
0.903 -2.25 -4.94
0.903 -2.20 -4.84
0.903 -2.15 -4.74
0.903 -2.10 -4.64
0.903 -2.05 -4.54
0.903 -2.00 -4.44
0.903 -1.95 -4.34
0.903 -1.90 -4.24
0.903 -1.85 -4.14
0.903 -1.80 -4.04
0.903 -1.75 -3.94
0.903 -1.70 -3.84
0.903 -1.65 -3.74
0.903 -1.60 -3.64
0.903 -1.55 -3.54
0.903 -1.50 -3.44
0.903 -1.45 -3.34
0.903 -1.40 -3.24
0.903 -1.35 -3.14
0.903 -1.30 -3.04
0.903 -1.25 -2.94
0.903 -1.20 -2.84
0.903 -1.15 -2.74
0.903 -1.10 -2.64
0.903 -1.05 -2.54
0.903 -1.00 -2.44


==> anc/CHARMexclusion.dat <==
-5.00 -6.00 -50.00
-5.00 -5.90 -50.00
-5.00 -5.80 -50.00
-5.00 -5.70 -50.00
-5.00 -5.60 -50.00
-5.00 -5.50 -50.00
-5.00 -5.40 -50.00
-5.00 -5.30 -14.64
-5.00 -5.20 -14.44
-5.00 -5.10 -14.24
-5.00 -5.00 -13.90
-5.00 -4.90 -13.46
-5.00 -4.80 -13.15
-5.00 -4.70 -12.71
-5.00 -4.60 -12.31
-5.00 -4.50 -11.89
-5.00 -4.40 -11.48
-5.00 -4.30 -11.09
-5.00 -4.20 -10.69
-5.00 -4.10 -10.29
-5.00 -4.00 -9.89
-5.00 -3.90 -9.49
-5.00 -3.80 -9.09
-5.00 -3.70 -8.69
-5.00 -3.60 -8.29
-5.00 -3.50 -7.89
-5.00 -3.40 -7.49
-5.00 -3.30 -7.09
-5.00 -3.20 -6.69
-5.00 -3.10 -6.29
-5.00 -3.00 -5.89
-5.00 -2.90 -5.49
-5.00 -2.80 -5.09
-5.00 -2.70 -4.69
-5.00 -2.60 -4.29
-5.00 -2.50 -3.89
-5.00 -2.40 -3.49
-5.00 -2.30 -3.09
-5.00 -2.20 -2.69
-5.00 -2.10 -2.29
-5.00 -2.00 -1.89
-5.00 -1.90 -1.49
-5.00 -1.80 -1.09
-5.00 -1.70 -0.69
-5.00 -1.60 -0.29
-5.00 -1.50 0.11
-5.00 -1.40 0.51
-5.00 -1.30 0.91
-5.00 -1.20 1.59
-5.00 -1.10 1.99
-5.00 -1.00 2.39
-4.90 -6.00 -50.00
-4.90 -5.90 -50.00
-4.90 -5.80 -50.00
-4.90 -5.70 -50.00
-4.90 -5.60 -50.00
-4.90 -5.50 -15.04
-4.90 -5.40 -14.84
-4.90 -5.30 -14.64
-4.90 -5.20 -14.30
-4.90 -5.10 -13.86
-4.90 -5.00 -13.55
-4.90 -4.90 -13.11
-4.90 -4.80 -12.71
-4.90 -4.70 -12.29
-4.90 -4.60 -11.88
-4.90 -4.50 -11.49
-4.90 -4.40 -11.09
-4.90 -4.30 -10.69
-4.90 -4.20 -10.29
-4.90 -4.10 -9.89
-4.90 -4.00 -9.49
-4.90 -3.90 -9.09
-4.90 -3.80 -8.69
-4.90 -3.70 -8.29
-4.90 -3.60 -7.89
-4.90 -3.50 -7.49
-4.90 -3.40 -7.09
-4.90 -3.30 -6.69
-4.90 -3.20 -6.29
-4.90 -3.10 -5.89
-4.90 -3.00 -5.49
-4.90 -2.90 -5.09
-4.90 -2.80 -4.69
-4.90 -2.70 -4.29
-4.90 -2.60 -3.89
-4.90 -2.50 -3.49
-4.90 -2.40 -3.09
-4.90 -2.30 -2.69
-4.90 -2.20 -2.29
-4.90 -2.10 -1.89
-4.90 -2.00 -1.49
-4.90 -1.90 -1.09
-4.90 -1.80 -0.69
-4.90 -1.70 -0.29
-4.90 -1.60 0.11
-4.90 -1.50 0.51
-4.90 -1.40 0.91
-4.90 -1.30 1.59
-4.90 -1.20 1.99
-4.90 -1.10 2.39
-4.90 -1.00 2.79
-4.80 -6.00 -50.00
-4.80 -5.90 -50.00
-4.80 -5.80 -50.00
-4.80 -5.70 -15.44
-4.80 -5.60 -15.24
-4.80 -5.50 -15.04
-4.80 -5.40 -14.70
-4.80 -5.30 -14.26
-4.80 -5.20 -13.95
-4.80 -5.10 -13.51
-4.80 -5.00 -13.11
-4.80 -4.90 -12.69
-4.80 -4.80 -12.28
-4.80 -4.70 -11.89
-4.80 -4.60 -11.49
-4.80 -4.50 -11.09
-4.80 -4.40 -10.69
-4.80 -4.30 -10.29
-4.80 -4.20 -9.89
-4.80 -4.10 -9.49
-4.80 -4.00 -9.09
-4.80 -3.90 -8.69
-4.80 -3.80 -8.29
-4.80 -3.70 -7.89
-4.80 -3.60 -7.49
-4.80 -3.50 -7.09
-4.80 -3.40 -6.69
-4.80 -3.30 -6.29
-4.80 -3.20 -5.89
-4.80 -3.10 -5.49
-4.80 -3.00 -5.09
-4.80 -2.90 -4.69
-4.80 -2.80 -4.29
-4.80 -2.70 -3.89
-4.80 -2.60 -3.49
-4.80 -2.50 -3.09
-4.80 -2.40 -2.69
-4.80 -2.30 -2.29
-4.80 -2.20 -1.89
-4.80 -2.10 -1.49
-4.80 -2.00 -1.09
-4.80 -1.90 -0.69
-4.80 -1.80 -0.29
-4.80 -1.70 0.11
-4.80 -1.60 0.51
-4.80 -1.50 0.91
-4.80 -1.40 1.59
-4.80 -1.30 1.99
-4.80 -1.20 2.39
-4.80 -1.10 2.79
-4.80 -1.00 3.19
-4.70 -6.00 -50.00
-4.70 -5.90 -15.84
-4.70 -5.80 -15.64
-4.70 -5.70 -15.44
-4.70 -5.60 -15.10
-4.70 -5.50 -14.66
-4.70 -5.40 -14.35
-4.70 -5.30 -13.91
-4.70 -5.20 -13.51
-4.70 -5.10 -13.09
-4.70 -5.00 -12.68
-4.70 -4.90 -12.29
-4.70 -4.80 -11.89
-4.70 -4.70 -11.49
-4.70 -4.60 -11.09
-4.70 -4.50 -10.69
-4.70 -4.40 -10.29
-4.70 -4.30 -9.89
-4.70 -4.20 -9.49
-4.70 -4.10 -9.09
-4.70 -4.00 -8.69
-4.70 -3.90 -8.29
-4.70 -3.80 -7.89
-4.70 -3.70 -7.49
-4.70 -3.60 -7.09
-4.70 -3.50 -6.69
-4.70 -3.40 -6.29
-4.70 -3.30 -5.89
-4.70 -3.20 -5.49
-4.70 -3.10 -5.09
-4.70 -3.00 -4.69
-4.70 -2.90 -4.29
-4.70 -2.80 -3.89
-4.70 -2.70 -3.49
-4.70 -2.60 -3.09
-4.70 -2.50 -2.69
-4.70 -2.40 -2.29
-4.70 -2.30 -1.89
-4.70 -2.20 -1.49
-4.70 -2.10 -1.09
-4.70 -2.00 -0.69
-4.70 -1.90 -0.29
-4.70 -1.80 0.11
-4.70 -1.70 0.51
-4.70 -1.60 0.91
-4.70 -1.50 1.59
-4.70 -1.40 1.99
-4.70 -1.30 2.39
-4.70 -1.20 2.79
-4.70 -1.10 3.19
-4.70 -1.00 3.59
-4.60 -6.00 -16.04
-4.60 -5.90 -15.84
-4.60 -5.80 -15.50
-4.60 -5.70 -15.06
-4.60 -5.60 -14.75
-4.60 -5.50 -14.31
-4.60 -5.40 -13.91
-4.60 -5.30 -13.49
-4.60 -5.20 -13.08
-4.60 -5.10 -12.69
-4.60 -5.00 -12.29
-4.60 -4.90 -11.89
-4.60 -4.80 -11.49
-4.60 -4.70 -11.09
-4.60 -4.60 -10.69
-4.60 -4.50 -10.29
-4.60 -4.40 -9.89
-4.60 -4.30 -9.49
-4.60 -4.20 -9.09
-4.60 -4.10 -8.69
-4.60 -4.00 -8.29
-4.60 -3.90 -7.89
-4.60 -3.80 -7.49
-4.60 -3.70 -7.09
-4.60 -3.60 -6.69
-4.60 -3.50 -6.29
-4.60 -3.40 -5.89
-4.60 -3.30 -5.49
-4.60 -3.20 -5.09
-4.60 -3.10 -4.69
-4.60 -3.00 -4.29
-4.60 -2.90 -3.89
-4.60 -2.80 -3.49
-4.60 -2.70 -3.09
-4.60 -2.60 -2.69
-4.60 -2.50 -2.29
-4.60 -2.40 -1.89
-4.60 -2.30 -1.49
-4.60 -2.20 -1.09
-4.60 -2.10 -0.69
-4.60 -2.00 -0.29
-4.60 -1.90 0.11
-4.60 -1.80 0.51
-4.60 -1.70 0.91
-4.60 -1.60 1.59
-4.60 -1.50 1.99
-4.60 -1.40 2.39
-4.60 -1.30 2.79
-4.60 -1.20 3.19
-4.60 -1.10 3.59
-4.60 -1.00 3.99
-4.50 -6.00 -15.90
-4.50 -5.90 -15.46
-4.50 -5.80 -15.15
-4.50 -5.70 -14.71
-4.50 -5.60 -14.31
-4.50 -5.50 -13.89
-4.50 -5.40 -13.48
-4.50 -5.30 -13.09
-4.50 -5.20 -12.69
-4.50 -5.10 -12.29
-4.50 -5.00 -11.89
-4.50 -4.90 -11.49
-4.50 -4.80 -11.09
-4.50 -4.70 -10.69
-4.50 -4.60 -10.29
-4.50 -4.50 -9.89
-4.50 -4.40 -9.49
-4.50 -4.30 -9.09
-4.50 -4.20 -8.69
-4.50 -4.10 -8.29
-4.50 -4.00 -7.89
-4.50 -3.90 -7.49
-4.50 -3.80 -7.09
-4.50 -3.70 -6.69
-4.50 -3.60 -6.29
-4.50 -3.50 -5.89
-4.50 -3.40 -5.49
-4.50 -3.30 -5.09
-4.50 -3.20 -4.69
-4.50 -3.10 -4.29
-4.50 -3.00 -3.89
-4.50 -2.90 -3.49
-4.50 -2.80 -3.09
-4.50 -2.70 -2.69
-4.50 -2.60 -2.29
-4.50 -2.50 -1.89
-4.50 -2.40 -1.49
-4.50 -2.30 -1.09
-4.50 -2.20 -0.69
-4.50 -2.10 -0.29
-4.50 -2.00 0.11
-4.50 -1.90 0.51
-4.50 -1.80 0.91
-4.50 -1.70 1.59
-4.50 -1.60 1.99
-4.50 -1.50 2.39
-4.50 -1.40 2.79
-4.50 -1.30 3.19
-4.50 -1.20 3.59
-4.50 -1.10 3.99
-4.50 -1.00 4.39
-4.40 -6.00 -15.55
-4.40 -5.90 -15.11
-4.40 -5.80 -14.71
-4.40 -5.70 -14.29
-4.40 -5.60 -13.88
-4.40 -5.50 -13.49
-4.40 -5.40 -13.09
-4.40 -5.30 -12.69
-4.40 -5.20 -12.29
-4.40 -5.10 -11.89
-4.40 -5.00 -11.49
-4.40 -4.90 -11.09
-4.40 -4.80 -10.69
-4.40 -4.70 -10.29
-4.40 -4.60 -9.89
-4.40 -4.50 -9.49
-4.40 -4.40 -9.09
-4.40 -4.30 -8.69
-4.40 -4.20 -8.29
-4.40 -4.10 -7.89
-4.40 -4.00 -7.49
-4.40 -3.90 -7.09
-4.40 -3.80 -6.69
-4.40 -3.70 -6.29
-4.40 -3.60 -5.89
-4.40 -3.50 -5.49
-4.40 -3.40 -5.09
-4.40 -3.30 -4.69
-4.40 -3.20 -4.29
-4.40 -3.10 -3.89
-4.40 -3.00 -3.49
-4.40 -2.90 -3.09
-4.40 -2.80 -2.69
-4.40 -2.70 -2.29
-4.40 -2.60 -1.89
-4.40 -2.50 -1.49
-4.40 -2.40 -1.09
-4.40 -2.30 -0.69
-4.40 -2.20 -0.29
-4.40 -2.10 0.11
-4.40 -2.00 0.51
-4.40 -1.90 0.91
-4.40 -1.80 1.59
-4.40 -1.70 1.99
-4.40 -1.60 2.39
-4.40 -1.50 2.79
-4.40 -1.40 3.19
-4.40 -1.30 3.59
-4.40 -1.20 3.99
-4.40 -1.10 4.39
-4.40 -1.00 4.79
-4.30 -6.00 -15.11
-4.30 -5.90 -14.69
-4.30 -5.80 -14.28
-4.30 -5.70 -13.89
-4.30 -5.60 -13.49
-4.30 -5.50 -13.09
-4.30 -5.40 -12.69
-4.30 -5.30 -12.29
-4.30 -5.20 -11.89
-4.30 -5.10 -11.49
-4.30 -5.00 -11.09
-4.30 -4.90 -10.69
-4.30 -4.80 -10.29
-4.30 -4.70 -9.89
-4.30 -4.60 -9.49
-4.30 -4.50 -9.09
-4.30 -4.40 -8.69
-4.30 -4.30 -8.29
-4.30 -4.20 -7.89
-4.30 -4.10 -7.49
-4.30 -4.00 -7.09
-4.30 -3.90 -6.69
-4.30 -3.80 -6.29
-4.30 -3.70 -5.89
-4.30 -3.60 -5.49
-4.30 -3.50 -5.09
-4.30 -3.40 -4.69
-4.30 -3.30 -4.29
-4.30 -3.20 -3.89
-4.30 -3.10 -3.49
-4.30 -3.00 -3.09
-4.30 -2.90 -2.69
-4.30 -2.80 -2.29
-4.30 -2.70 -1.89
-4.30 -2.60 -1.49
-4.30 -2.50 -1.09
-4.30 -2.40 -0.69
-4.30 -2.30 -0.29
-4.30 -2.20 0.11
-4.30 -2.10 0.51
-4.30 -2.00 0.91
-4.30 -1.90 1.59
-4.30 -1.80 1.99
-4.30 -1.70 2.39
-4.30 -1.60 2.79
-4.30 -1.50 3.19
-4.30 -1.40 3.59
-4.30 -1.30 3.99
-4.30 -1.20 4.39
-4.30 -1.10 4.79
-4.30 -1.00 5.19
-4.20 -6.00 -14.68
-4.20 -5.90 -14.29
-4.20 -5.80 -13.89
-4.20 -5.70 -13.49
-4.20 -5.60 -13.09
-4.20 -5.50 -12.69
-4.20 -5.40 -12.29
-4.20 -5.30 -11.89
-4.20 -5.20 -11.49
-4.20 -5.10 -11.09
-4.20 -5.00 -10.69
-4.20 -4.90 -10.29
-4.20 -4.80 -9.89
-4.20 -4.70 -9.49
-4.20 -4.60 -9.09
-4.20 -4.50 -8.69
-4.20 -4.40 -8.29
-4.20 -4.30 -7.89
-4.20 -4.20 -7.49
-4.20 -4.10 -7.09
-4.20 -4.00 -6.69
-4.20 -3.90 -6.29
-4.20 -3.80 -5.89
-4.20 -3.70 -5.49
-4.20 -3.60 -5.09
-4.20 -3.50 -4.69
-4.20 -3.40 -4.29
-4.20 -3.30 -3.89
-4.20 -3.20 -3.49
-4.20 -3.10 -3.09
-4.20 -3.00 -2.69
-4.20 -2.90 -2.29
-4.20 -2.80 -1.89
-4.20 -2.70 -1.49
-4.20 -2.60 -1.09
-4.20 -2.50 -0.69
-4.20 -2.40 -0.29
-4.20 -2.30 0.11
-4.20 -2.20 0.51
-4.20 -2.10 0.91
-4.20 -2.00 1.59
-4.20 -1.90 1.99
-4.20 -1.80 2.39
-4.20 -1.70 2.79
-4.20 -1.60 3.19
-4.20 -1.50 3.59
-4.20 -1.40 3.99
-4.20 -1.30 4.39
-4.20 -1.20 4.79
-4.20 -1.10 5.19
-4.20 -1.00 5.59
-4.10 -6.00 -14.29
-4.10 -5.90 -13.89
-4.10 -5.80 -13.49
-4.10 -5.70 -13.09
-4.10 -5.60 -12.69
-4.10 -5.50 -12.29
-4.10 -5.40 -11.89
-4.10 -5.30 -11.49
-4.10 -5.20 -11.09
-4.10 -5.10 -10.69
-4.10 -5.00 -10.29
-4.10 -4.90 -9.89
-4.10 -4.80 -9.49
-4.10 -4.70 -9.09
-4.10 -4.60 -8.69
-4.10 -4.50 -8.29
-4.10 -4.40 -7.89
-4.10 -4.30 -7.49
-4.10 -4.20 -7.09
-4.10 -4.10 -6.69
-4.10 -4.00 -6.29
-4.10 -3.90 -5.89
-4.10 -3.80 -5.49
-4.10 -3.70 -5.09
-4.10 -3.60 -4.69
-4.10 -3.50 -4.29
-4.10 -3.40 -3.89
-4.10 -3.30 -3.49
-4.10 -3.20 -3.09
-4.10 -3.10 -2.69
-4.10 -3.00 -2.29
-4.10 -2.90 -1.89
-4.10 -2.80 -1.49
-4.10 -2.70 -1.09
-4.10 -2.60 -0.69
-4.10 -2.50 -0.29
-4.10 -2.40 0.11
-4.10 -2.30 0.51
-4.10 -2.20 0.91
-4.10 -2.10 1.59
-4.10 -2.00 1.99
-4.10 -1.90 2.39
-4.10 -1.80 2.79
-4.10 -1.70 3.19
-4.10 -1.60 3.59
-4.10 -1.50 3.99
-4.10 -1.40 4.39
-4.10 -1.30 4.79
-4.10 -1.20 5.19
-4.10 -1.10 5.59
-4.10 -1.00 5.99
-4.00 -6.00 -13.89
-4.00 -5.90 -13.49
-4.00 -5.80 -13.09
-4.00 -5.70 -12.69
-4.00 -5.60 -12.29
-4.00 -5.50 -11.89
-4.00 -5.40 -11.49
-4.00 -5.30 -11.09
-4.00 -5.20 -10.69
-4.00 -5.10 -10.29
-4.00 -5.00 -9.89
-4.00 -4.90 -9.49
-4.00 -4.80 -9.09
-4.00 -4.70 -8.69
-4.00 -4.60 -8.29
-4.00 -4.50 -7.89
-4.00 -4.40 -7.49
-4.00 -4.30 -7.09
-4.00 -4.20 -6.69
-4.00 -4.10 -6.29
-4.00 -4.00 -5.89
-4.00 -3.90 -5.49
-4.00 -3.80 -5.09
-4.00 -3.70 -4.69
-4.00 -3.60 -4.29
-4.00 -3.50 -3.89
-4.00 -3.40 -3.49
-4.00 -3.30 -3.09
-4.00 -3.20 -2.69
-4.00 -3.10 -2.29
-4.00 -3.00 -1.89
-4.00 -2.90 -1.49
-4.00 -2.80 -1.09
-4.00 -2.70 -0.69
-4.00 -2.60 -0.29
-4.00 -2.50 0.11
-4.00 -2.40 0.51
-4.00 -2.30 0.91
-4.00 -2.20 1.59
-4.00 -2.10 1.99
-4.00 -2.00 2.39
-4.00 -1.90 2.79
-4.00 -1.80 3.19
-4.00 -1.70 3.59
-4.00 -1.60 3.99
-4.00 -1.50 4.39
-4.00 -1.40 4.79
-4.00 -1.30 5.19
-4.00 -1.20 5.59
-4.00 -1.10 5.98
-4.00 -1.00 6.38
-3.90 -6.00 -13.49
-3.90 -5.90 -13.09
-3.90 -5.80 -12.69
-3.90 -5.70 -12.29
-3.90 -5.60 -11.89
-3.90 -5.50 -11.49
-3.90 -5.40 -11.09
-3.90 -5.30 -10.69
-3.90 -5.20 -10.29
-3.90 -5.10 -9.89
-3.90 -5.00 -9.49
-3.90 -4.90 -9.09
-3.90 -4.80 -8.69
-3.90 -4.70 -8.29
-3.90 -4.60 -7.89
-3.90 -4.50 -7.49
-3.90 -4.40 -7.09
-3.90 -4.30 -6.69
-3.90 -4.20 -6.29
-3.90 -4.10 -5.89
-3.90 -4.00 -5.49
-3.90 -3.90 -5.09
-3.90 -3.80 -4.69
-3.90 -3.70 -4.29
-3.90 -3.60 -3.89
-3.90 -3.50 -3.49
-3.90 -3.40 -3.09
-3.90 -3.30 -2.69
-3.90 -3.20 -2.29
-3.90 -3.10 -1.89
-3.90 -3.00 -1.49
-3.90 -2.90 -1.09
-3.90 -2.80 -0.69
-3.90 -2.70 -0.29
-3.90 -2.60 0.11
-3.90 -2.50 0.51
-3.90 -2.40 0.91
-3.90 -2.30 1.59
-3.90 -2.20 1.99
-3.90 -2.10 2.39
-3.90 -2.00 2.79
-3.90 -1.90 3.19
-3.90 -1.80 3.59
-3.90 -1.70 3.99
-3.90 -1.60 4.39
-3.90 -1.50 4.79
-3.90 -1.40 5.19
-3.90 -1.30 5.58
-3.90 -1.20 5.98
-3.90 -1.10 6.38
-3.90 -1.00 6.78
-3.80 -6.00 -13.09
-3.80 -5.90 -12.69
-3.80 -5.80 -12.29
-3.80 -5.70 -11.89
-3.80 -5.60 -11.49
-3.80 -5.50 -11.09
-3.80 -5.40 -10.69
-3.80 -5.30 -10.29
-3.80 -5.20 -9.89
-3.80 -5.10 -9.49
-3.80 -5.00 -9.09
-3.80 -4.90 -8.69
-3.80 -4.80 -8.29
-3.80 -4.70 -7.89
-3.80 -4.60 -7.49
-3.80 -4.50 -7.09
-3.80 -4.40 -6.69
-3.80 -4.30 -6.29
-3.80 -4.20 -5.89
-3.80 -4.10 -5.49
-3.80 -4.00 -5.09
-3.80 -3.90 -4.69
-3.80 -3.80 -4.29
-3.80 -3.70 -3.89
-3.80 -3.60 -3.49
-3.80 -3.50 -3.09
-3.80 -3.40 -2.69
-3.80 -3.30 -2.29
-3.80 -3.20 -1.89
-3.80 -3.10 -1.49
-3.80 -3.00 -1.09
-3.80 -2.90 -0.69
-3.80 -2.80 -0.29
-3.80 -2.70 0.11
-3.80 -2.60 0.51
-3.80 -2.50 0.91
-3.80 -2.40 1.59
-3.80 -2.30 1.99
-3.80 -2.20 2.39
-3.80 -2.10 2.79
-3.80 -2.00 3.19
-3.80 -1.90 3.59
-3.80 -1.80 3.99
-3.80 -1.70 4.39
-3.80 -1.60 4.79
-3.80 -1.50 5.18
-3.80 -1.40 5.58
-3.80 -1.30 5.98
-3.80 -1.20 6.38
-3.80 -1.10 6.78
-3.80 -1.00 7.17
-3.70 -6.00 -12.69
-3.70 -5.90 -12.29
-3.70 -5.80 -11.89
-3.70 -5.70 -11.49
-3.70 -5.60 -11.09
-3.70 -5.50 -10.69
-3.70 -5.40 -10.29
-3.70 -5.30 -9.89
-3.70 -5.20 -9.49
-3.70 -5.10 -9.09
-3.70 -5.00 -8.69
-3.70 -4.90 -8.29
-3.70 -4.80 -7.89
-3.70 -4.70 -7.49
-3.70 -4.60 -7.09
-3.70 -4.50 -6.69
-3.70 -4.40 -6.29
-3.70 -4.30 -5.89
-3.70 -4.20 -5.49
-3.70 -4.10 -5.09
-3.70 -4.00 -4.69
-3.70 -3.90 -4.29
-3.70 -3.80 -3.89
-3.70 -3.70 -3.49
-3.70 -3.60 -3.09
-3.70 -3.50 -2.69
-3.70 -3.40 -2.29
-3.70 -3.30 -1.89
-3.70 -3.20 -1.49
-3.70 -3.10 -1.09
-3.70 -3.00 -0.69
-3.70 -2.90 -0.29
-3.70 -2.80 0.11
-3.70 -2.70 0.51
-3.70 -2.60 0.91
-3.70 -2.50 1.59
-3.70 -2.40 1.99
-3.70 -2.30 2.39
-3.70 -2.20 2.79
-3.70 -2.10 3.19
-3.70 -2.00 3.59
-3.70 -1.90 3.99
-3.70 -1.80 4.39
-3.70 -1.70 4.78
-3.70 -1.60 5.18
-3.70 -1.50 5.58
-3.70 -1.40 5.98
-3.70 -1.30 6.38
-3.70 -1.20 6.77
-3.70 -1.10 7.16
-3.70 -1.00 7.55
-3.60 -6.00 -12.29
-3.60 -5.90 -11.89
-3.60 -5.80 -11.49
-3.60 -5.70 -11.09
-3.60 -5.60 -10.69
-3.60 -5.50 -10.29
-3.60 -5.40 -9.89
-3.60 -5.30 -9.49
-3.60 -5.20 -9.09
-3.60 -5.10 -8.69
-3.60 -5.00 -8.29
-3.60 -4.90 -7.89
-3.60 -4.80 -7.49
-3.60 -4.70 -7.09
-3.60 -4.60 -6.69
-3.60 -4.50 -6.29
-3.60 -4.40 -5.89
-3.60 -4.30 -5.49
-3.60 -4.20 -5.09
-3.60 -4.10 -4.69
-3.60 -4.00 -4.29
-3.60 -3.90 -3.89
-3.60 -3.80 -3.49
-3.60 -3.70 -3.09
-3.60 -3.60 -2.69
-3.60 -3.50 -2.29
-3.60 -3.40 -1.89
-3.60 -3.30 -1.49
-3.60 -3.20 -1.09
-3.60 -3.10 -0.69
-3.60 -3.00 -0.29
-3.60 -2.90 0.11
-3.60 -2.80 0.51
-3.60 -2.70 0.91
-3.60 -2.60 1.59
-3.60 -2.50 1.99
-3.60 -2.40 2.39
-3.60 -2.30 2.79
-3.60 -2.20 3.19
-3.60 -2.10 3.59
-3.60 -2.00 3.99
-3.60 -1.90 4.38
-3.60 -1.80 4.78
-3.60 -1.70 5.18
-3.60 -1.60 5.58
-3.60 -1.50 5.98
-3.60 -1.40 6.37
-3.60 -1.30 6.76
-3.60 -1.20 7.15
-3.60 -1.10 7.52
-3.60 -1.00 7.89
-3.50 -6.00 -11.89
-3.50 -5.90 -11.49
-3.50 -5.80 -11.09
-3.50 -5.70 -10.69
-3.50 -5.60 -10.29
-3.50 -5.50 -9.89
-3.50 -5.40 -9.49
-3.50 -5.30 -9.09
-3.50 -5.20 -8.69
-3.50 -5.10 -8.29
-3.50 -5.00 -7.89
-3.50 -4.90 -7.49
-3.50 -4.80 -7.09
-3.50 -4.70 -6.69
-3.50 -4.60 -6.29
-3.50 -4.50 -5.89
-3.50 -4.40 -5.49
-3.50 -4.30 -5.09
-3.50 -4.20 -4.69
-3.50 -4.10 -4.29
-3.50 -4.00 -3.89
-3.50 -3.90 -3.49
-3.50 -3.80 -3.09
-3.50 -3.70 -2.69
-3.50 -3.60 -2.29
-3.50 -3.50 -1.89
-3.50 -3.40 -1.49
-3.50 -3.30 -1.09
-3.50 -3.20 -0.69
-3.50 -3.10 -0.29
-3.50 -3.00 0.11
-3.50 -2.90 0.51
-3.50 -2.80 0.91
-3.50 -2.70 1.59
-3.50 -2.60 1.99
-3.50 -2.50 2.39
-3.50 -2.40 2.79
-3.50 -2.30 3.19
-3.50 -2.20 3.59
-3.50 -2.10 3.98
-3.50 -2.00 4.38
-3.50 -1.90 4.78
-3.50 -1.80 5.18
-3.50 -1.70 5.58
-3.50 -1.60 5.97
-3.50 -1.50 6.36
-3.50 -1.40 6.75
-3.50 -1.30 7.12
-3.50 -1.20 7.49
-3.50 -1.10 7.84
-3.50 -1.00 8.16
-3.40 -6.00 -11.49
-3.40 -5.90 -11.09
-3.40 -5.80 -10.69
-3.40 -5.70 -10.29
-3.40 -5.60 -9.89
-3.40 -5.50 -9.49
-3.40 -5.40 -9.09
-3.40 -5.30 -8.69
-3.40 -5.20 -8.29
-3.40 -5.10 -7.89
-3.40 -5.00 -7.49
-3.40 -4.90 -7.09
-3.40 -4.80 -6.69
-3.40 -4.70 -6.29
-3.40 -4.60 -5.89
-3.40 -4.50 -5.49
-3.40 -4.40 -5.09
-3.40 -4.30 -4.69
-3.40 -4.20 -4.29
-3.40 -4.10 -3.89
-3.40 -4.00 -3.49
-3.40 -3.90 -3.09
-3.40 -3.80 -2.69
-3.40 -3.70 -2.29
-3.40 -3.60 -1.89
-3.40 -3.50 -1.49
-3.40 -3.40 -1.09
-3.40 -3.30 -0.69
-3.40 -3.20 -0.29
-3.40 -3.10 0.11
-3.40 -3.00 0.51
-3.40 -2.90 0.91
-3.40 -2.80 1.59
-3.40 -2.70 1.99
-3.40 -2.60 2.39
-3.40 -2.50 2.79
-3.40 -2.40 3.19
-3.40 -2.30 3.58
-3.40 -2.20 3.98
-3.40 -2.10 4.38
-3.40 -2.00 4.78
-3.40 -1.90 5.18
-3.40 -1.80 5.57
-3.40 -1.70 5.96
-3.40 -1.60 6.35
-3.40 -1.50 6.72
-3.40 -1.40 7.09
-3.40 -1.30 7.44
-3.40 -1.20 7.76
-3.40 -1.10 8.05
-3.40 -1.00 8.30
-3.30 -6.00 -11.09
-3.30 -5.90 -10.69
-3.30 -5.80 -10.29
-3.30 -5.70 -9.89
-3.30 -5.60 -9.49
-3.30 -5.50 -9.09
-3.30 -5.40 -8.69
-3.30 -5.30 -8.29
-3.30 -5.20 -7.89
-3.30 -5.10 -7.49
-3.30 -5.00 -7.09
-3.30 -4.90 -6.69
-3.30 -4.80 -6.29
-3.30 -4.70 -5.89
-3.30 -4.60 -5.49
-3.30 -4.50 -5.09
-3.30 -4.40 -4.69
-3.30 -4.30 -4.29
-3.30 -4.20 -3.89
-3.30 -4.10 -3.49
-3.30 -4.00 -3.09
-3.30 -3.90 -2.69
-3.30 -3.80 -2.29
-3.30 -3.70 -1.89
-3.30 -3.60 -1.49
-3.30 -3.50 -1.09
-3.30 -3.40 -0.69
-3.30 -3.30 -0.29
-3.30 -3.20 0.11
-3.30 -3.10 0.51
-3.30 -3.00 0.91
-3.30 -2.90 1.59
-3.30 -2.80 1.99
-3.30 -2.70 2.39
-3.30 -2.60 2.79
-3.30 -2.50 3.18
-3.30 -2.40 3.58
-3.30 -2.30 3.98
-3.30 -2.20 4.38
-3.30 -2.10 4.78
-3.30 -2.00 5.17
-3.30 -1.90 5.56
-3.30 -1.80 5.95
-3.30 -1.70 6.32
-3.30 -1.60 6.69
-3.30 -1.50 7.04
-3.30 -1.40 7.36
-3.30 -1.30 7.65
-3.30 -1.20 7.90
-3.30 -1.10 8.12
-3.30 -1.00 8.31
-3.20 -6.00 -10.69
-3.20 -5.90 -10.29
-3.20 -5.80 -9.89
-3.20 -5.70 -9.49
-3.20 -5.60 -9.09
-3.20 -5.50 -8.69
-3.20 -5.40 -8.29
-3.20 -5.30 -7.89
-3.20 -5.20 -7.49
-3.20 -5.10 -7.09
-3.20 -5.00 -6.69
-3.20 -4.90 -6.29
-3.20 -4.80 -5.89
-3.20 -4.70 -5.49
-3.20 -4.60 -5.09
-3.20 -4.50 -4.69
-3.20 -4.40 -4.29
-3.20 -4.30 -3.89
-3.20 -4.20 -3.49
-3.20 -4.10 -3.09
-3.20 -4.00 -2.69
-3.20 -3.90 -2.29
-3.20 -3.80 -1.89
-3.20 -3.70 -1.49
-3.20 -3.60 -1.09
-3.20 -3.50 -0.69
-3.20 -3.40 -0.29
-3.20 -3.30 0.11
-3.20 -3.20 0.51
-3.20 -3.10 0.91
-3.20 -3.00 1.59
-3.20 -2.90 1.99
-3.20 -2.80 2.39
-3.20 -2.70 2.78
-3.20 -2.60 3.18
-3.20 -2.50 3.58
-3.20 -2.40 3.98
-3.20 -2.30 4.38
-3.20 -2.20 4.77
-3.20 -2.10 5.16
-3.20 -2.00 5.55
-3.20 -1.90 5.92
-3.20 -1.80 6.29
-3.20 -1.70 6.64
-3.20 -1.60 6.96
-3.20 -1.50 7.25
-3.20 -1.40 7.50
-3.20 -1.30 7.72
-3.20 -1.20 7.91
-3.20 -1.10 8.07
-3.20 -1.00 8.21
-3.10 -6.00 -10.29
-3.10 -5.90 -9.89
-3.10 -5.80 -9.49
-3.10 -5.70 -9.09
-3.10 -5.60 -8.69
-3.10 -5.50 -8.29
-3.10 -5.40 -7.89
-3.10 -5.30 -7.49
-3.10 -5.20 -7.09
-3.10 -5.10 -6.69
-3.10 -5.00 -6.29
-3.10 -4.90 -5.89
-3.10 -4.80 -5.49
-3.10 -4.70 -5.09
-3.10 -4.60 -4.69
-3.10 -4.50 -4.29
-3.10 -4.40 -3.89
-3.10 -4.30 -3.49
-3.10 -4.20 -3.09
-3.10 -4.10 -2.69
-3.10 -4.00 -2.29
-3.10 -3.90 -1.89
-3.10 -3.80 -1.49
-3.10 -3.70 -1.09
-3.10 -3.60 -0.69
-3.10 -3.50 -0.29
-3.10 -3.40 0.11
-3.10 -3.30 0.51
-3.10 -3.20 0.91
-3.10 -3.10 1.59
-3.10 -3.00 1.99
-3.10 -2.90 2.39
-3.10 -2.80 2.78
-3.10 -2.70 3.18
-3.10 -2.60 3.58
-3.10 -2.50 3.98
-3.10 -2.40 4.37
-3.10 -2.30 4.76
-3.10 -2.20 5.15
-3.10 -2.10 5.52
-3.10 -2.00 5.89
-3.10 -1.90 6.24
-3.10 -1.80 6.56
-3.10 -1.70 6.85
-3.10 -1.60 7.10
-3.10 -1.50 7.32
-3.10 -1.40 7.51
-3.10 -1.30 7.67
-3.10 -1.20 7.81
-3.10 -1.10 7.91
-3.10 -1.00 7.95
-3.00 -6.00 -9.89
-3.00 -5.90 -9.49
-3.00 -5.80 -9.09
-3.00 -5.70 -8.69
-3.00 -5.60 -8.29
-3.00 -5.50 -7.89
-3.00 -5.40 -7.49
-3.00 -5.30 -7.09
-3.00 -5.20 -6.69
-3.00 -5.10 -6.29
-3.00 -5.00 -5.89
-3.00 -4.90 -5.49
-3.00 -4.80 -5.09
-3.00 -4.70 -4.69
-3.00 -4.60 -4.29
-3.00 -4.50 -3.89
-3.00 -4.40 -3.49
-3.00 -4.30 -3.09
-3.00 -4.20 -2.69
-3.00 -4.10 -2.29
-3.00 -4.00 -1.89
-3.00 -3.90 -1.49
-3.00 -3.80 -1.09
-3.00 -3.70 -0.69
-3.00 -3.60 -0.29
-3.00 -3.50 0.11
-3.00 -3.40 0.51
-3.00 -3.30 0.91
-3.00 -3.20 1.59
-3.00 -3.10 1.99
-3.00 -3.00 2.39
-3.00 -2.90 2.78
-3.00 -2.80 3.18
-3.00 -2.70 3.58
-3.00 -2.60 3.97
-3.00 -2.50 4.36
-3.00 -2.40 4.75
-3.00 -2.30 5.12
-3.00 -2.20 5.49
-3.00 -2.10 5.84
-3.00 -2.00 6.16
-3.00 -1.90 6.45
-3.00 -1.80 6.70
-3.00 -1.70 6.92
-3.00 -1.60 7.11
-3.00 -1.50 7.27
-3.00 -1.40 7.41
-3.00 -1.30 7.51
-3.00 -1.20 7.55
-3.00 -1.10 7.53
-3.00 -1.00 7.41
-2.90 -6.00 -9.49
-2.90 -5.90 -9.09
-2.90 -5.80 -8.69
-2.90 -5.70 -8.29
-2.90 -5.60 -7.89
-2.90 -5.50 -7.49
-2.90 -5.40 -7.09
-2.90 -5.30 -6.69
-2.90 -5.20 -6.29
-2.90 -5.10 -5.89
-2.90 -5.00 -5.49
-2.90 -4.90 -5.09
-2.90 -4.80 -4.69
-2.90 -4.70 -4.29
-2.90 -4.60 -3.89
-2.90 -4.50 -3.49
-2.90 -4.40 -3.09
-2.90 -4.30 -2.69
-2.90 -4.20 -2.29
-2.90 -4.10 -1.89
-2.90 -4.00 -1.49
-2.90 -3.90 -1.09
-2.90 -3.80 -0.69
-2.90 -3.70 -0.29
-2.90 -3.60 0.11
-2.90 -3.50 0.51
-2.90 -3.40 0.91
-2.90 -3.30 1.59
-2.90 -3.20 1.99
-2.90 -3.10 2.38
-2.90 -3.00 2.78
-2.90 -2.90 3.18
-2.90 -2.80 3.57
-2.90 -2.70 3.96
-2.90 -2.60 4.35
-2.90 -2.50 4.72
-2.90 -2.40 5.09
-2.90 -2.30 5.44
-2.90 -2.20 5.76
-2.90 -2.10 6.05
-2.90 -2.00 6.30
-2.90 -1.90 6.52
-2.90 -1.80 6.71
-2.90 -1.70 6.87
-2.90 -1.60 7.01
-2.90 -1.50 7.11
-2.90 -1.40 7.15
-2.90 -1.30 7.13
-2.90 -1.20 7.01
-2.90 -1.10 6.77
-2.90 -1.00 6.35
-2.80 -6.00 -9.09
-2.80 -5.90 -8.69
-2.80 -5.80 -8.29
-2.80 -5.70 -7.89
-2.80 -5.60 -7.49
-2.80 -5.50 -7.09
-2.80 -5.40 -6.69
-2.80 -5.30 -6.29
-2.80 -5.20 -5.89
-2.80 -5.10 -5.49
-2.80 -5.00 -5.09
-2.80 -4.90 -4.69
-2.80 -4.80 -4.29
-2.80 -4.70 -3.89
-2.80 -4.60 -3.49
-2.80 -4.50 -3.09
-2.80 -4.40 -2.69
-2.80 -4.30 -2.29
-2.80 -4.20 -1.89
-2.80 -4.10 -1.49
-2.80 -4.00 -1.09
-2.80 -3.90 -0.69
-2.80 -3.80 -0.29
-2.80 -3.70 0.11
-2.80 -3.60 0.51
-2.80 -3.50 0.91
-2.80 -3.40 1.59
-2.80 -3.30 1.98
-2.80 -3.20 2.38
-2.80 -3.10 2.78
-2.80 -3.00 3.17
-2.80 -2.90 3.56
-2.80 -2.80 3.95
-2.80 -2.70 4.32
-2.80 -2.60 4.69
-2.80 -2.50 5.04
-2.80 -2.40 5.36
-2.80 -2.30 5.65
-2.80 -2.20 5.90
-2.80 -2.10 6.12
-2.80 -2.00 6.31
-2.80 -1.90 6.47
-2.80 -1.80 6.61
-2.80 -1.70 6.71
-2.80 -1.60 6.75
-2.80 -1.50 6.73
-2.80 -1.40 6.61
-2.80 -1.30 6.37
-2.80 -1.20 5.95
-2.80 -1.10 5.28
-2.80 -1.00 4.24
-2.70 -6.00 -8.69
-2.70 -5.90 -8.29
-2.70 -5.80 -7.89
-2.70 -5.70 -7.49
-2.70 -5.60 -7.09
-2.70 -5.50 -6.69
-2.70 -5.40 -6.29
-2.70 -5.30 -5.89
-2.70 -5.20 -5.49
-2.70 -5.10 -5.09
-2.70 -5.00 -4.69
-2.70 -4.90 -4.29
-2.70 -4.80 -3.89
-2.70 -4.70 -3.49
-2.70 -4.60 -3.09
-2.70 -4.50 -2.69
-2.70 -4.40 -2.29
-2.70 -4.30 -1.89
-2.70 -4.20 -1.49
-2.70 -4.10 -1.09
-2.70 -4.00 -0.69
-2.70 -3.90 -0.29
-2.70 -3.80 0.11
-2.70 -3.70 0.51
-2.70 -3.60 0.91
-2.70 -3.50 1.58
-2.70 -3.40 1.98
-2.70 -3.30 2.38
-2.70 -3.20 2.77
-2.70 -3.10 3.16
-2.70 -3.00 3.55
-2.70 -2.90 3.92
-2.70 -2.80 4.29
-2.70 -2.70 4.64
-2.70 -2.60 4.96
-2.70 -2.50 5.25
-2.70 -2.40 5.50
-2.70 -2.30 5.72
-2.70 -2.20 5.91
-2.70 -2.10 6.07
-2.70 -2.00 6.21
-2.70 -1.90 6.31
-2.70 -1.80 6.35
-2.70 -1.70 6.33
-2.70 -1.60 6.21
-2.70 -1.50 5.97
-2.70 -1.40 5.55
-2.70 -1.30 4.88
-2.70 -1.20 3.84
-2.70 -1.10 2.25
-2.70 -1.00 -0.31
-2.60 -6.00 -8.29
-2.60 -5.90 -7.89
-2.60 -5.80 -7.49
-2.60 -5.70 -7.09
-2.60 -5.60 -6.69
-2.60 -5.50 -6.29
-2.60 -5.40 -5.89
-2.60 -5.30 -5.49
-2.60 -5.20 -5.09
-2.60 -5.10 -4.69
-2.60 -5.00 -4.29
-2.60 -4.90 -3.89
-2.60 -4.80 -3.49
-2.60 -4.70 -3.09
-2.60 -4.60 -2.69
-2.60 -4.50 -2.29
-2.60 -4.40 -1.89
-2.60 -4.30 -1.49
-2.60 -4.20 -1.09
-2.60 -4.10 -0.69
-2.60 -4.00 -0.29
-2.60 -3.90 0.11
-2.60 -3.80 0.51
-2.60 -3.70 0.91
-2.60 -3.60 1.58
-2.60 -3.50 1.98
-2.60 -3.40 2.37
-2.60 -3.30 2.76
-2.60 -3.20 3.15
-2.60 -3.10 3.52
-2.60 -3.00 3.89
-2.60 -2.90 4.24
-2.60 -2.80 4.56
-2.60 -2.70 4.85
-2.60 -2.60 5.10
-2.60 -2.50 5.32
-2.60 -2.40 5.51
-2.60 -2.30 5.67
-2.60 -2.20 5.81
-2.60 -2.10 5.91
-2.60 -2.00 5.95
-2.60 -1.90 5.93
-2.60 -1.80 5.81
-2.60 -1.70 5.57
-2.60 -1.60 5.15
-2.60 -1.50 4.48
-2.60 -1.40 3.44
-2.60 -1.30 1.85
-2.60 -1.20 -0.71
-2.60 -1.10 -5.29
-2.60 -1.00 -11.39
-2.50 -6.00 -7.89
-2.50 -5.90 -7.49
-2.50 -5.80 -7.09
-2.50 -5.70 -6.69
-2.50 -5.60 -6.29
-2.50 -5.50 -5.89
-2.50 -5.40 -5.49
-2.50 -5.30 -5.09
-2.50 -5.20 -4.69
-2.50 -5.10 -4.29
-2.50 -5.00 -3.89
-2.50 -4.90 -3.49
-2.50 -4.80 -3.09
-2.50 -4.70 -2.69
-2.50 -4.60 -2.29
-2.50 -4.50 -1.89
-2.50 -4.40 -1.49
-2.50 -4.30 -1.09
-2.50 -4.20 -0.69
-2.50 -4.10 -0.29
-2.50 -4.00 0.11
-2.50 -3.90 0.51
-2.50 -3.80 0.91
-2.50 -3.70 1.58
-2.50 -3.60 1.97
-2.50 -3.50 2.36
-2.50 -3.40 2.75
-2.50 -3.30 3.12
-2.50 -3.20 3.49
-2.50 -3.10 3.84
-2.50 -3.00 4.16
-2.50 -2.90 4.45
-2.50 -2.80 4.70
-2.50 -2.70 4.92
-2.50 -2.60 5.11
-2.50 -2.50 5.27
-2.50 -2.40 5.41
-2.50 -2.30 5.51
-2.50 -2.20 5.55
-2.50 -2.10 5.53
-2.50 -2.00 5.41
-2.50 -1.90 5.17
-2.50 -1.80 4.75
-2.50 -1.70 4.08
-2.50 -1.60 3.04
-2.50 -1.50 1.45
-2.50 -1.40 -1.11
-2.50 -1.30 -5.69
-2.50 -1.20 -11.79
-2.50 -1.10 -11.60
-2.50 -1.00 -11.40
-2.40 -6.00 -7.49
-2.40 -5.90 -7.09
-2.40 -5.80 -6.69
-2.40 -5.70 -6.29
-2.40 -5.60 -5.89
-2.40 -5.50 -5.49
-2.40 -5.40 -5.09
-2.40 -5.30 -4.69
-2.40 -5.20 -4.29
-2.40 -5.10 -3.89
-2.40 -5.00 -3.49
-2.40 -4.90 -3.09
-2.40 -4.80 -2.69
-2.40 -4.70 -2.29
-2.40 -4.60 -1.89
-2.40 -4.50 -1.49
-2.40 -4.40 -1.09
-2.40 -4.30 -0.69
-2.40 -4.20 -0.29
-2.40 -4.10 0.11
-2.40 -4.00 0.51
-2.40 -3.90 0.91
-2.40 -3.80 1.57
-2.40 -3.70 1.96
-2.40 -3.60 2.35
-2.40 -3.50 2.72
-2.40 -3.40 3.09
-2.40 -3.30 3.44
-2.40 -3.20 3.76
-2.40 -3.10 4.05
-2.40 -3.00 4.30
-2.40 -2.90 4.52
-2.40 -2.80 4.71
-2.40 -2.70 4.87
-2.40 -2.60 5.01
-2.40 -2.50 5.11
-2.40 -2.40 5.15
-2.40 -2.30 5.13
-2.40 -2.20 5.01
-2.40 -2.10 4.77
-2.40 -2.00 4.35
-2.40 -1.90 3.68
-2.40 -1.80 2.64
-2.40 -1.70 1.06
-2.40 -1.60 -1.51
-2.40 -1.50 -6.09
-2.40 -1.40 -12.19
-2.40 -1.30 -12.00
-2.40 -1.20 -11.80
-2.40 -1.10 -11.60
-2.40 -1.00 -11.40
-2.30 -6.00 -7.09
-2.30 -5.90 -6.69
-2.30 -5.80 -6.29
-2.30 -5.70 -5.89
-2.30 -5.60 -5.49
-2.30 -5.50 -5.09
-2.30 -5.40 -4.69
-2.30 -5.30 -4.29
-2.30 -5.20 -3.89
-2.30 -5.10 -3.49
-2.30 -5.00 -3.09
-2.30 -4.90 -2.69
-2.30 -4.80 -2.29
-2.30 -4.70 -1.89
-2.30 -4.60 -1.49
-2.30 -4.50 -1.09
-2.30 -4.40 -0.69
-2.30 -4.30 -0.29
-2.30 -4.20 0.11
-2.30 -4.10 0.51
-2.30 -4.00 0.90
-2.30 -3.90 1.56
-2.30 -3.80 1.95
-2.30 -3.70 2.32
-2.30 -3.60 2.69
-2.30 -3.50 3.04
-2.30 -3.40 3.36
-2.30 -3.30 3.65
-2.30 -3.20 3.90
-2.30 -3.10 4.12
-2.30 -3.00 4.31
-2.30 -2.90 4.47
-2.30 -2.80 4.61
-2.30 -2.70 4.71
-2.30 -2.60 4.75
-2.30 -2.50 4.73
-2.30 -2.40 4.61
-2.30 -2.30 4.37
-2.30 -2.20 3.95
-2.30 -2.10 3.28
-2.30 -2.00 2.25
-2.30 -1.90 0.66
-2.30 -1.80 -1.91
-2.30 -1.70 -6.49
-2.30 -1.60 -12.59
-2.30 -1.50 -12.40
-2.30 -1.40 -12.20
-2.30 -1.30 -12.00
-2.30 -1.20 -11.80
-2.30 -1.10 -11.60
-2.30 -1.00 -11.40
-2.20 -6.00 -6.69
-2.20 -5.90 -6.29
-2.20 -5.80 -5.89
-2.20 -5.70 -5.49
-2.20 -5.60 -5.09
-2.20 -5.50 -4.69
-2.20 -5.40 -4.29
-2.20 -5.30 -3.89
-2.20 -5.20 -3.49
-2.20 -5.10 -3.09
-2.20 -5.00 -2.69
-2.20 -4.90 -2.29
-2.20 -4.80 -1.89
-2.20 -4.70 -1.49
-2.20 -4.60 -1.09
-2.20 -4.50 -0.69
-2.20 -4.40 -0.29
-2.20 -4.30 0.11
-2.20 -4.20 0.50
-2.20 -4.10 0.90
-2.20 -4.00 1.55
-2.20 -3.90 1.93
-2.20 -3.80 2.29
-2.20 -3.70 2.64
-2.20 -3.60 2.96
-2.20 -3.50 3.25
-2.20 -3.40 3.50
-2.20 -3.30 3.72
-2.20 -3.20 3.91
-2.20 -3.10 4.07
-2.20 -3.00 4.21
-2.20 -2.90 4.31
-2.20 -2.80 4.35
-2.20 -2.70 4.33
-2.20 -2.60 4.21
-2.20 -2.50 3.97
-2.20 -2.40 3.55
-2.20 -2.30 2.88
-2.20 -2.20 1.86
-2.20 -2.10 0.45
-2.20 -2.00 -2.31
-2.20 -1.90 -6.89
-2.20 -1.80 -12.99
-2.20 -1.70 -12.80
-2.20 -1.60 -12.60
-2.20 -1.50 -12.40
-2.20 -1.40 -12.20
-2.20 -1.30 -12.00
-2.20 -1.20 -11.80
-2.20 -1.10 -11.60
-2.20 -1.00 -11.40
-2.10 -6.00 -6.29
-2.10 -5.90 -5.89
-2.10 -5.80 -5.49
-2.10 -5.70 -5.09
-2.10 -5.60 -4.69
-2.10 -5.50 -4.29
-2.10 -5.40 -3.89
-2.10 -5.30 -3.49
-2.10 -5.20 -3.09
-2.10 -5.10 -2.69
-2.10 -5.00 -2.29
-2.10 -4.90 -1.89
-2.10 -4.80 -1.49
-2.10 -4.70 -1.09
-2.10 -4.60 -0.69
-2.10 -4.50 -0.29
-2.10 -4.40 0.10
-2.10 -4.30 0.50
-2.10 -4.20 0.90
-2.10 -4.10 1.53
-2.10 -4.00 1.89
-2.10 -3.90 2.24
-2.10 -3.80 2.56
-2.10 -3.70 2.85
-2.10 -3.60 3.10
-2.10 -3.50 3.32
-2.10 -3.40 3.51
-2.10 -3.30 3.67
-2.10 -3.20 3.81
-2.10 -3.10 3.91
-2.10 -3.00 3.95
-2.10 -2.90 3.93
-2.10 -2.80 3.81
-2.10 -2.70 3.57
-2.10 -2.60 3.15
-2.10 -2.50 2.48
-2.10 -2.40 1.43
-2.10 -2.30 0.05
-2.10 -2.20 -2.71
-2.10 -2.10 -7.29
-2.10 -2.00 -13.39
-2.10 -1.90 -13.20
-2.10 -1.80 -13.00
-2.10 -1.70 -12.80
-2.10 -1.60 -12.60
-2.10 -1.50 -12.40
-2.10 -1.40 -12.20
-2.10 -1.30 -12.00
-2.10 -1.20 -11.80
-2.10 -1.10 -11.60
-2.10 -1.00 -11.40
-2.00 -6.00 -5.89
-2.00 -5.90 -5.49
-2.00 -5.80 -5.09
-2.00 -5.70 -4.69
-2.00 -5.60 -4.29
-2.00 -5.50 -3.89
-2.00 -5.40 -3.49
-2.00 -5.30 -3.09
-2.00 -5.20 -2.69
-2.00 -5.10 -2.29
-2.00 -5.00 -1.89
-2.00 -4.90 -1.49
-2.00 -4.80 -1.09
-2.00 -4.70 -0.69
-2.00 -4.60 -0.30
-2.00 -4.50 0.10
-2.00 -4.40 0.50
-2.00 -4.30 0.89
-2.00 -4.20 1.49
-2.00 -4.10 1.84
-2.00 -4.00 2.16
-2.00 -3.90 2.45
-2.00 -3.80 2.70
-2.00 -3.70 2.92
-2.00 -3.60 3.11
-2.00 -3.50 3.27
-2.00 -3.40 3.41
-2.00 -3.30 3.51
-2.00 -3.20 3.55
-2.00 -3.10 3.53
-2.00 -3.00 3.41
-2.00 -2.90 3.17
-2.00 -2.80 2.75
-2.00 -2.70 2.08
-2.00 -2.60 1.04
-2.00 -2.50 -0.35
-2.00 -2.40 -3.11
-2.00 -2.30 -7.69
-2.00 -2.20 -13.79
-2.00 -2.10 -13.60
-2.00 -2.00 -13.40
-2.00 -1.90 -13.20
-2.00 -1.80 -13.00
-2.00 -1.70 -12.80
-2.00 -1.60 -12.60
-2.00 -1.50 -12.40
-2.00 -1.40 -12.20
-2.00 -1.30 -12.00
-2.00 -1.20 -11.80
-2.00 -1.10 -11.60
-2.00 -1.00 -11.40
-1.90 -6.00 -5.49
-1.90 -5.90 -5.09
-1.90 -5.80 -4.69
-1.90 -5.70 -4.29
-1.90 -5.60 -3.89
-1.90 -5.50 -3.49
-1.90 -5.40 -3.09
-1.90 -5.30 -2.69
-1.90 -5.20 -2.29
-1.90 -5.10 -1.89
-1.90 -5.00 -1.49
-1.90 -4.90 -1.09
-1.90 -4.80 -0.70
-1.90 -4.70 -0.30
-1.90 -4.60 0.10
-1.90 -4.50 0.49
-1.90 -4.40 0.88
-1.90 -4.30 1.44
-1.90 -4.20 1.77
-1.90 -4.10 2.05
-1.90 -4.00 2.30
-1.90 -3.90 2.52
-1.90 -3.80 2.71
-1.90 -3.70 2.88
-1.90 -3.60 3.01
-1.90 -3.50 3.11
-1.90 -3.40 3.15
-1.90 -3.30 3.13
-1.90 -3.20 3.01
-1.90 -3.10 2.77
-1.90 -3.00 2.35
-1.90 -2.90 1.70
-1.90 -2.80 0.64
-1.90 -2.70 -0.75
-1.90 -2.60 -3.51
-1.90 -2.50 -8.09
-1.90 -2.40 -14.19
-1.90 -2.30 -14.00
-1.90 -2.20 -13.80
-1.90 -2.10 -13.60
-1.90 -2.00 -13.40
-1.90 -1.90 -13.20
-1.90 -1.80 -13.00
-1.90 -1.70 -12.80
-1.90 -1.60 -12.60
-1.90 -1.50 -12.40
-1.90 -1.40 -12.20
-1.90 -1.30 -12.00
-1.90 -1.20 -11.80
-1.90 -1.10 -11.60
-1.90 -1.00 -11.40
-1.80 -6.00 -5.09
-1.80 -5.90 -4.69
-1.80 -5.80 -4.29
-1.80 -5.70 -3.89
-1.80 -5.60 -3.49
-1.80 -5.50 -3.09
-1.80 -5.40 -2.69
-1.80 -5.30 -2.29
-1.80 -5.20 -1.89
-1.80 -5.10 -1.49
-1.80 -5.00 -1.10
-1.80 -4.90 -0.70
-1.80 -4.80 -0.30
-1.80 -4.70 0.09
-1.80 -4.60 0.48
-1.80 -4.50 0.86
-1.80 -4.40 1.37
-1.80 -4.30 1.65
-1.80 -4.20 1.90
-1.80 -4.10 2.12
-1.80 -4.00 2.31
-1.80 -3.90 2.48
-1.80 -3.80 2.61
-1.80 -3.70 2.71
-1.80 -3.60 2.75
-1.80 -3.50 2.73
-1.80 -3.40 2.61
-1.80 -3.30 2.37
-1.80 -3.20 1.95
-1.80 -3.10 1.30
-1.80 -3.00 0.47
-1.80 -2.90 -1.15
-1.80 -2.80 -3.91
-1.80 -2.70 -8.49
-1.80 -2.60 -14.59
-1.80 -2.50 -14.40
-1.80 -2.40 -14.20
-1.80 -2.30 -14.00
-1.80 -2.20 -13.80
-1.80 -2.10 -13.60
-1.80 -2.00 -13.40
-1.80 -1.90 -13.20
-1.80 -1.80 -13.00
-1.80 -1.70 -12.80
-1.80 -1.60 -12.60
-1.80 -1.50 -12.40
-1.80 -1.40 -12.20
-1.80 -1.30 -12.00
-1.80 -1.20 -11.80
-1.80 -1.10 -11.60
-1.80 -1.00 -11.40
-1.70 -6.00 -4.69
-1.70 -5.90 -4.29
-1.70 -5.80 -3.89
-1.70 -5.70 -3.49
-1.70 -5.60 -3.09
-1.70 -5.50 -2.69
-1.70 -5.40 -2.29
-1.70 -5.30 -1.89
-1.70 -5.20 -1.50
-1.70 -5.10 -1.10
-1.70 -5.00 -0.70
-1.70 -4.90 -0.31
-1.70 -4.80 0.08
-1.70 -4.70 0.46
-1.70 -4.60 0.83
-1.70 -4.50 1.26
-1.70 -4.40 1.52
-1.70 -4.30 1.72
-1.70 -4.20 1.93
-1.70 -4.10 2.08
-1.70 -4.00 2.21
-1.70 -3.90 2.31
-1.70 -3.80 2.37
-1.70 -3.70 2.33
-1.70 -3.60 2.22
-1.70 -3.50 1.97
-1.70 -3.40 1.56
-1.70 -3.30 0.90
-1.70 -3.20 0.07
-1.70 -3.10 -1.55
-1.70 -3.00 -4.31
-1.70 -2.90 -8.89
-1.70 -2.80 -14.99
-1.70 -2.70 -14.80
-1.70 -2.60 -14.60
-1.70 -2.50 -14.40
-1.70 -2.40 -14.20
-1.70 -2.30 -14.00
-1.70 -2.20 -13.80
-1.70 -2.10 -13.60
-1.70 -2.00 -13.40
-1.70 -1.90 -13.20
-1.70 -1.80 -13.00
-1.70 -1.70 -12.80
-1.70 -1.60 -12.60
-1.70 -1.50 -12.40
-1.70 -1.40 -12.20
-1.70 -1.30 -12.00
-1.70 -1.20 -11.80
-1.70 -1.10 -11.60
-1.70 -1.00 -11.40
-1.60 -6.00 -4.32
-1.60 -5.90 -3.92
-1.60 -5.80 -3.52
-1.60 -5.70 -3.12
-1.60 -5.60 -2.72
-1.60 -5.50 -2.32
-1.60 -5.40 -1.92
-1.60 -5.30 -1.53
-1.60 -5.20 -1.13
-1.60 -5.10 -0.74
-1.60 -5.00 -0.35
-1.60 -4.90 0.03
-1.60 -4.80 0.40
-1.60 -4.70 0.75
-1.60 -4.60 1.07
-1.60 -4.50 1.34
-1.60 -4.40 1.50
-1.60 -4.30 1.65
-1.60 -4.20 1.77
-1.60 -4.10 1.89
-1.60 -4.00 1.96
-1.60 -3.90 1.92
-1.60 -3.80 1.81
-1.60 -3.70 1.58
-1.60 -3.60 1.16
-1.60 -3.50 0.63
-1.60 -3.40 -0.33
-1.60 -3.30 -1.95
-1.60 -3.20 -4.71
-1.60 -3.10 -9.29
-1.60 -3.00 -15.41
-1.60 -2.90 -15.23
-1.60 -2.80 -15.03
-1.60 -2.70 -14.83
-1.60 -2.60 -14.63
-1.60 -2.50 -14.43
-1.60 -2.40 -14.23
-1.60 -2.30 -14.03
-1.60 -2.20 -13.83
-1.60 -2.10 -13.63
-1.60 -2.00 -13.43
-1.60 -1.90 -13.23
-1.60 -1.80 -13.03
-1.60 -1.70 -12.83
-1.60 -1.60 -12.63
-1.60 -1.50 -12.43
-1.60 -1.40 -12.23
-1.60 -1.30 -12.03
-1.60 -1.20 -11.83
-1.60 -1.10 -11.63
-1.60 -1.00 -11.43
-1.50 -6.00 -3.95
-1.50 -5.90 -3.55
-1.50 -5.80 -3.15
-1.50 -5.70 -2.75
-1.50 -5.60 -2.35
-1.50 -5.50 -1.96
-1.50 -5.40 -1.56
-1.50 -5.30 -1.17
-1.50 -5.20 -0.78
-1.50 -5.10 -0.40
-1.50 -5.00 -0.03
-1.50 -4.90 0.32
-1.50 -4.80 0.65
-1.50 -4.70 0.93
-1.50 -4.60 1.15
-1.50 -4.50 1.28
-1.50 -4.40 1.34
-1.50 -4.30 1.47
-1.50 -4.20 1.53
-1.50 -4.10 1.50
-1.50 -4.00 1.39
-1.50 -3.90 1.16
-1.50 -3.80 0.75
-1.50 -3.70 0.22
-1.50 -3.60 -0.74
-1.50 -3.50 -2.36
-1.50 -3.40 -5.11
-1.50 -3.30 -9.70
-1.50 -3.20 -15.84
-1.50 -3.10 -15.66
-1.50 -3.00 -15.46
-1.50 -2.90 -15.26
-1.50 -2.80 -15.06
-1.50 -2.70 -14.86
-1.50 -2.60 -14.66
-1.50 -2.50 -14.46
-1.50 -2.40 -14.26
-1.50 -2.30 -14.06
-1.50 -2.20 -13.86
-1.50 -2.10 -13.66
-1.50 -2.00 -13.46
-1.50 -1.90 -13.26
-1.50 -1.80 -13.06
-1.50 -1.70 -12.86
-1.50 -1.60 -12.66
-1.50 -1.50 -12.46
-1.50 -1.40 -12.26
-1.50 -1.30 -12.06
-1.50 -1.20 -11.86
-1.50 -1.10 -11.66
-1.50 -1.00 -11.46
-1.40 -6.00 -3.58
-1.40 -5.90 -3.18
-1.40 -5.80 -2.78
-1.40 -5.70 -2.39
-1.40 -5.60 -1.99
-1.40 -5.50 -1.60
-1.40 -5.40 -1.21
-1.40 -5.30 -0.83
-1.40 -5.20 -0.46
-1.40 -5.10 -0.11
-1.40 -5.00 0.21
-1.40 -4.90 0.50
-1.40 -4.80 0.72
-1.40 -4.70 0.85
-1.40 -4.60 0.91
-1.40 -4.50 0.97
-1.40 -4.40 1.07
-1.40 -4.30 1.12
-1.40 -4.20 1.01
-1.40 -4.10 0.75
-1.40 -4.00 0.38
-1.40 -3.90 -0.19
-1.40 -3.80 -1.15
-1.40 -3.70 -2.77
-1.40 -3.60 -5.52
-1.40 -3.50 -10.10
-1.40 -3.40 -16.27
-1.40 -3.30 -16.09
-1.40 -3.20 -15.89
-1.40 -3.10 -15.69
-1.40 -3.00 -15.49
-1.40 -2.90 -15.29
-1.40 -2.80 -15.09
-1.40 -2.70 -14.89
-1.40 -2.60 -14.69
-1.40 -2.50 -14.49
-1.40 -2.40 -14.29
-1.40 -2.30 -14.09
-1.40 -2.20 -13.89
-1.40 -2.10 -13.69
-1.40 -2.00 -13.49
-1.40 -1.90 -13.29
-1.40 -1.80 -13.09
-1.40 -1.70 -12.89
-1.40 -1.60 -12.69
-1.40 -1.50 -12.49
-1.40 -1.40 -12.29
-1.40 -1.30 -12.09
-1.40 -1.20 -11.89
-1.40 -1.10 -11.69
-1.40 -1.00 -11.49
-1.30 -6.00 -3.22
-1.30 -5.90 -2.82
-1.30 -5.80 -2.43
-1.30 -5.70 -2.03
-1.30 -5.60 -1.65
-1.30 -5.50 -1.27
-1.30 -5.40 -0.90
-1.30 -5.30 -0.55
-1.30 -5.20 -0.22
-1.30 -5.10 0.06
-1.30 -5.00 0.28
-1.30 -4.90 0.42
-1.30 -4.80 0.48
-1.30 -4.70 0.54
-1.30 -4.60 0.65
-1.30 -4.50 0.69
-1.30 -4.40 0.58
-1.30 -4.30 0.32
-1.30 -4.20 -0.05
-1.30 -4.10 -0.61
-1.30 -4.00 -1.57
-1.30 -3.90 -3.19
-1.30 -3.80 -5.94
-1.30 -3.70 -10.53
-1.30 -3.60 -16.70
-1.30 -3.50 -16.52
-1.30 -3.40 -16.32
-1.30 -3.30 -16.12
-1.30 -3.20 -15.92
-1.30 -3.10 -15.72
-1.30 -3.00 -15.52
-1.30 -2.90 -15.32
-1.30 -2.80 -15.12
-1.30 -2.70 -14.92
-1.30 -2.60 -14.72
-1.30 -2.50 -14.52
-1.30 -2.40 -14.32
-1.30 -2.30 -14.12
-1.30 -2.20 -13.92
-1.30 -2.10 -13.72
-1.30 -2.00 -13.52
-1.30 -1.90 -13.32
-1.30 -1.80 -13.12
-1.30 -1.70 -12.92
-1.30 -1.60 -12.72
-1.30 -1.50 -12.52
-1.30 -1.40 -12.32
-1.30 -1.30 -12.12
-1.30 -1.20 -11.92
-1.30 -1.10 -11.72
-1.30 -1.00 -11.52
-1.20 -6.00 -2.86
-1.20 -5.90 -2.47
-1.20 -5.80 -2.08
-1.20 -5.70 -1.70
-1.20 -5.60 -1.33
-1.20 -5.50 -0.98
-1.20 -5.40 -0.66
-1.20 -5.30 -0.38
-1.20 -5.20 -0.15
-1.20 -5.10 -0.02
-1.20 -5.00 0.05
-1.20 -4.90 0.11
-1.20 -4.80 0.22
-1.20 -4.70 0.26
-1.20 -4.60 0.15
-1.20 -4.50 -0.11
-1.20 -4.40 -0.47
-1.20 -4.30 -1.04
-1.20 -4.20 -1.99
-1.20 -4.10 -3.61
-1.20 -4.00 -6.37
-1.20 -3.90 -10.95
-1.20 -3.80 -17.14
-1.20 -3.70 -16.95
-1.20 -3.60 -16.75
-1.20 -3.50 -16.55
-1.20 -3.40 -16.35
-1.20 -3.30 -16.15
-1.20 -3.20 -15.95
-1.20 -3.10 -15.75
-1.20 -3.00 -15.55
-1.20 -2.90 -15.35
-1.20 -2.80 -15.15
-1.20 -2.70 -14.95
-1.20 -2.60 -14.75
-1.20 -2.50 -14.55
-1.20 -2.40 -14.35
-1.20 -2.30 -14.15
-1.20 -2.20 -13.95
-1.20 -2.10 -13.75
-1.20 -2.00 -13.55
-1.20 -1.90 -13.35
-1.20 -1.80 -13.15
-1.20 -1.70 -12.95
-1.20 -1.60 -12.75
-1.20 -1.50 -12.55
-1.20 -1.40 -12.35
-1.20 -1.30 -12.15
-1.20 -1.20 -11.95
-1.20 -1.10 -11.75
-1.20 -1.00 -11.55
-1.10 -6.00 -2.53
-1.10 -5.90 -2.15
-1.10 -5.80 -1.78
-1.10 -5.70 -1.42
-1.10 -5.60 -1.10
-1.10 -5.50 -0.82
-1.10 -5.40 -0.59
-1.10 -5.30 -0.45
-1.10 -5.20 -0.39
-1.10 -5.10 -0.32
-1.10 -5.00 -0.21
-1.10 -4.90 -0.17
-1.10 -4.80 -0.28
-1.10 -4.70 -0.54
-1.10 -4.60 -0.90
-1.10 -4.50 -1.47
-1.10 -4.40 -2.42
-1.10 -4.30 -4.04
-1.10 -4.20 -6.80
-1.10 -4.10 -11.38
-1.10 -4.00 -17.58
-1.10 -3.90 -17.39
-1.10 -3.80 -17.19
-1.10 -3.70 -16.99
-1.10 -3.60 -16.79
-1.10 -3.50 -16.59
-1.10 -3.40 -16.39
-1.10 -3.30 -16.19
-1.10 -3.20 -15.99
-1.10 -3.10 -15.79
-1.10 -3.00 -15.59
-1.10 -2.90 -15.39
-1.10 -2.80 -15.19
-1.10 -2.70 -14.99
-1.10 -2.60 -14.79
-1.10 -2.50 -14.59
-1.10 -2.40 -14.39
-1.10 -2.30 -14.19
-1.10 -2.20 -13.99
-1.10 -2.10 -13.79
-1.10 -2.00 -13.59
-1.10 -1.90 -13.39
-1.10 -1.80 -13.19
-1.10 -1.70 -12.99
-1.10 -1.60 -12.79
-1.10 -1.50 -12.59
-1.10 -1.40 -12.39
-1.10 -1.30 -12.19
-1.10 -1.20 -11.99
-1.10 -1.10 -11.79
-1.10 -1.00 -11.59
-1.00 -6.00 -2.22
-1.00 -5.90 -1.87
-1.00 -5.80 -1.54
-1.00 -5.70 -1.26
-1.00 -5.60 -1.04
-1.00 -5.50 -0.90
-1.00 -5.40 -0.83
-1.00 -5.30 -0.76
-1.00 -5.20 -0.65
-1.00 -5.10 -0.60
-1.00 -5.00 -0.71
-1.00 -4.90 -0.97
-1.00 -4.80 -1.33
-1.00 -4.70 -1.90
-1.00 -4.60 -2.85
-1.00 -4.50 -4.47
-1.00 -4.40 -7.23
-1.00 -4.30 -11.81
-1.00 -4.20 -18.02
-1.00 -4.10 -17.83
-1.00 -4.00 -17.63
-1.00 -3.90 -17.43
-1.00 -3.80 -17.23
-1.00 -3.70 -17.03
-1.00 -3.60 -16.83
-1.00 -3.50 -16.63
-1.00 -3.40 -16.43
-1.00 -3.30 -16.23
-1.00 -3.20 -16.03
-1.00 -3.10 -15.83
-1.00 -3.00 -15.63
-1.00 -2.90 -15.43
-1.00 -2.80 -15.23
-1.00 -2.70 -15.03
-1.00 -2.60 -14.83
-1.00 -2.50 -14.63
-1.00 -2.40 -14.43
-1.00 -2.30 -14.23
-1.00 -2.20 -14.03
-1.00 -2.10 -13.83
-1.00 -2.00 -13.63
-1.00 -1.90 -13.43
-1.00 -1.80 -13.23
-1.00 -1.70 -13.03
-1.00 -1.60 -12.83
-1.00 -1.50 -12.63
-1.00 -1.40 -12.43
-1.00 -1.30 -12.23
-1.00 -1.20 -12.03
-1.00 -1.10 -11.83
-1.00 -1.00 -11.63


==> anc/E137exclusion.dat <==
-5.00 -7.00 -43.48
-5.00 -6.95 -43.48
-5.00 -6.90 -43.48
-5.00 -6.85 -43.48
-5.00 -6.80 -43.48
-5.00 -6.75 -43.48
-5.00 -6.70 -43.48
-5.00 -6.65 -43.48
-5.00 -6.60 -43.48
-5.00 -6.55 -43.48
-5.00 -6.50 -43.48
-5.00 -6.45 -43.48
-5.00 -6.40 -43.48
-5.00 -6.35 -43.48
-5.00 -6.30 -43.48
-5.00 -6.25 -43.48
-5.00 -6.20 -43.48
-5.00 -6.15 -43.48
-5.00 -6.10 -43.48
-5.00 -6.05 -43.48
-5.00 -6.00 -43.48
-5.00 -5.95 -43.48
-5.00 -5.90 -43.48
-5.00 -5.85 -43.48
-5.00 -5.80 -43.48
-5.00 -5.75 -43.48
-5.00 -5.70 -43.48
-5.00 -5.65 -27.08
-5.00 -5.60 -10.69
-5.00 -5.55 -10.42
-5.00 -5.50 -10.16
-5.00 -5.45 -9.94
-5.00 -5.40 -9.72
-5.00 -5.35 -9.51
-5.00 -5.30 -9.30
-5.00 -5.25 -9.10
-5.00 -5.20 -8.90
-5.00 -5.15 -8.70
-5.00 -5.10 -8.50
-5.00 -5.05 -8.30
-5.00 -5.00 -8.10
-5.00 -4.95 -7.90
-5.00 -4.90 -7.70
-5.00 -4.85 -7.50
-5.00 -4.80 -7.30
-5.00 -4.75 -7.10
-5.00 -4.70 -6.90
-5.00 -4.65 -6.70
-5.00 -4.60 -6.50
-5.00 -4.55 -6.30
-5.00 -4.50 -6.10
-5.00 -4.45 -5.90
-5.00 -4.40 -5.70
-5.00 -4.35 -5.50
-5.00 -4.30 -5.30
-5.00 -4.25 -5.10
-5.00 -4.20 -4.90
-5.00 -4.15 -4.70
-5.00 -4.10 -4.50
-5.00 -4.05 -4.30
-5.00 -4.00 -4.10
-5.00 -3.95 -3.90
-5.00 -3.90 -3.70
-5.00 -3.85 -3.50
-5.00 -3.80 -3.30
-5.00 -3.75 -3.10
-5.00 -3.70 -2.90
-5.00 -3.65 -2.70
-5.00 -3.60 -2.50
-5.00 -3.55 -2.30
-5.00 -3.50 -2.10
-5.00 -3.45 -1.90
-5.00 -3.40 -1.70
-5.00 -3.35 -1.50
-5.00 -3.30 -1.30
-5.00 -3.25 -1.10
-5.00 -3.20 -0.90
-5.00 -3.15 -0.70
-5.00 -3.10 -0.50
-5.00 -3.05 -0.30
-5.00 -3.00 -0.10
-5.00 -2.95 0.10
-5.00 -2.90 0.30
-5.00 -2.85 0.50
-5.00 -2.80 0.70
-5.00 -2.75 0.90
-5.00 -2.70 1.10
-5.00 -2.65 1.30
-5.00 -2.60 1.50
-5.00 -2.55 1.70
-5.00 -2.50 1.90
-5.00 -2.45 2.10
-5.00 -2.40 2.30
-5.00 -2.35 2.50
-5.00 -2.30 2.70
-5.00 -2.25 2.90
-5.00 -2.20 3.10
-5.00 -2.15 3.30
-5.00 -2.10 3.50
-5.00 -2.05 3.70
-5.00 -2.00 3.90
-5.00 -1.95 4.10
-5.00 -1.90 4.30
-5.00 -1.85 4.50
-5.00 -1.80 4.70
-5.00 -1.75 4.90
-5.00 -1.70 5.10
-5.00 -1.65 5.30
-5.00 -1.60 5.50
-5.00 -1.55 5.70
-5.00 -1.50 5.90
-5.00 -1.45 6.10
-5.00 -1.40 6.30
-5.00 -1.35 6.50
-5.00 -1.30 6.70
-5.00 -1.25 6.90
-5.00 -1.20 7.10
-5.00 -1.15 7.30
-5.00 -1.10 7.50
-5.00 -1.05 7.70
-5.00 -1.00 7.90
-4.95 -7.00 -43.48
-4.95 -6.95 -43.48
-4.95 -6.90 -43.48
-4.95 -6.85 -43.48
-4.95 -6.80 -43.48
-4.95 -6.75 -43.48
-4.95 -6.70 -43.48
-4.95 -6.65 -43.48
-4.95 -6.60 -43.48
-4.95 -6.55 -43.48
-4.95 -6.50 -43.48
-4.95 -6.45 -43.48
-4.95 -6.40 -43.48
-4.95 -6.35 -43.48
-4.95 -6.30 -43.48
-4.95 -6.25 -43.48
-4.95 -6.20 -43.48
-4.95 -6.15 -43.48
-4.95 -6.10 -43.48
-4.95 -6.05 -43.48
-4.95 -6.00 -43.48
-4.95 -5.95 -43.48
-4.95 -5.90 -43.48
-4.95 -5.85 -35.39
-4.95 -5.80 -27.29
-4.95 -5.75 -27.16
-4.95 -5.70 -27.03
-4.95 -5.65 -18.72
-4.95 -5.60 -10.41
-4.95 -5.55 -10.17
-4.95 -5.50 -9.94
-4.95 -5.45 -9.73
-4.95 -5.40 -9.52
-4.95 -5.35 -9.31
-4.95 -5.30 -9.11
-4.95 -5.25 -8.90
-4.95 -5.20 -8.70
-4.95 -5.15 -8.50
-4.95 -5.10 -8.31
-4.95 -5.05 -8.11
-4.95 -5.00 -7.91
-4.95 -4.95 -7.71
-4.95 -4.90 -7.51
-4.95 -4.85 -7.31
-4.95 -4.80 -7.11
-4.95 -4.75 -6.91
-4.95 -4.70 -6.71
-4.95 -4.65 -6.50
-4.95 -4.60 -6.30
-4.95 -4.55 -6.10
-4.95 -4.50 -5.91
-4.95 -4.45 -5.71
-4.95 -4.40 -5.51
-4.95 -4.35 -5.31
-4.95 -4.30 -5.11
-4.95 -4.25 -4.91
-4.95 -4.20 -4.71
-4.95 -4.15 -4.51
-4.95 -4.10 -4.31
-4.95 -4.05 -4.11
-4.95 -4.00 -3.91
-4.95 -3.95 -3.71
-4.95 -3.90 -3.51
-4.95 -3.85 -3.31
-4.95 -3.80 -3.11
-4.95 -3.75 -2.91
-4.95 -3.70 -2.71
-4.95 -3.65 -2.51
-4.95 -3.60 -2.31
-4.95 -3.55 -2.11
-4.95 -3.50 -1.91
-4.95 -3.45 -1.71
-4.95 -3.40 -1.51
-4.95 -3.35 -1.31
-4.95 -3.30 -1.11
-4.95 -3.25 -0.91
-4.95 -3.20 -0.71
-4.95 -3.15 -0.51
-4.95 -3.10 -0.31
-4.95 -3.05 -0.11
-4.95 -3.00 0.09
-4.95 -2.95 0.29
-4.95 -2.90 0.49
-4.95 -2.85 0.69
-4.95 -2.80 0.89
-4.95 -2.75 1.09
-4.95 -2.70 1.29
-4.95 -2.65 1.49
-4.95 -2.60 1.69
-4.95 -2.55 1.89
-4.95 -2.50 2.09
-4.95 -2.45 2.29
-4.95 -2.40 2.49
-4.95 -2.35 2.69
-4.95 -2.30 2.89
-4.95 -2.25 3.09
-4.95 -2.20 3.29
-4.95 -2.15 3.49
-4.95 -2.10 3.69
-4.95 -2.05 3.89
-4.95 -2.00 4.09
-4.95 -1.95 4.29
-4.95 -1.90 4.49
-4.95 -1.85 4.69
-4.95 -1.80 4.89
-4.95 -1.75 5.09
-4.95 -1.70 5.29
-4.95 -1.65 5.49
-4.95 -1.60 5.69
-4.95 -1.55 5.89
-4.95 -1.50 6.09
-4.95 -1.45 6.29
-4.95 -1.40 6.49
-4.95 -1.35 6.69
-4.95 -1.30 6.89
-4.95 -1.25 7.09
-4.95 -1.20 7.29
-4.95 -1.15 7.49
-4.95 -1.10 7.69
-4.95 -1.05 7.89
-4.95 -1.00 8.09
-4.90 -7.00 -43.48
-4.90 -6.95 -43.48
-4.90 -6.90 -43.48
-4.90 -6.85 -43.48
-4.90 -6.80 -43.48
-4.90 -6.75 -43.48
-4.90 -6.70 -43.48
-4.90 -6.65 -43.48
-4.90 -6.60 -43.48
-4.90 -6.55 -43.48
-4.90 -6.50 -43.48
-4.90 -6.45 -43.48
-4.90 -6.40 -43.48
-4.90 -6.35 -43.48
-4.90 -6.30 -43.48
-4.90 -6.25 -43.48
-4.90 -6.20 -43.48
-4.90 -6.15 -43.48
-4.90 -6.10 -43.48
-4.90 -6.05 -43.48
-4.90 -6.00 -43.48
-4.90 -5.95 -43.48
-4.90 -5.90 -43.48
-4.90 -5.85 -27.29
-4.90 -5.80 -11.10
-4.90 -5.75 -10.83
-4.90 -5.70 -10.57
-4.90 -5.65 -10.35
-4.90 -5.60 -10.13
-4.90 -5.55 -9.92
-4.90 -5.50 -9.71
-4.90 -5.45 -9.51
-4.90 -5.40 -9.31
-4.90 -5.35 -9.11
-4.90 -5.30 -8.91
-4.90 -5.25 -8.71
-4.90 -5.20 -8.51
-4.90 -5.15 -8.31
-4.90 -5.10 -8.11
-4.90 -5.05 -7.91
-4.90 -5.00 -7.71
-4.90 -4.95 -7.51
-4.90 -4.90 -7.31
-4.90 -4.85 -7.11
-4.90 -4.80 -6.91
-4.90 -4.75 -6.71
-4.90 -4.70 -6.51
-4.90 -4.65 -6.31
-4.90 -4.60 -6.11
-4.90 -4.55 -5.91
-4.90 -4.50 -5.71
-4.90 -4.45 -5.51
-4.90 -4.40 -5.31
-4.90 -4.35 -5.11
-4.90 -4.30 -4.91
-4.90 -4.25 -4.71
-4.90 -4.20 -4.51
-4.90 -4.15 -4.31
-4.90 -4.10 -4.11
-4.90 -4.05 -3.91
-4.90 -4.00 -3.71
-4.90 -3.95 -3.51
-4.90 -3.90 -3.31
-4.90 -3.85 -3.11
-4.90 -3.80 -2.91
-4.90 -3.75 -2.71
-4.90 -3.70 -2.51
-4.90 -3.65 -2.31
-4.90 -3.60 -2.11
-4.90 -3.55 -1.91
-4.90 -3.50 -1.71
-4.90 -3.45 -1.51
-4.90 -3.40 -1.31
-4.90 -3.35 -1.11
-4.90 -3.30 -0.91
-4.90 -3.25 -0.71
-4.90 -3.20 -0.51
-4.90 -3.15 -0.31
-4.90 -3.10 -0.11
-4.90 -3.05 0.09
-4.90 -3.00 0.29
-4.90 -2.95 0.49
-4.90 -2.90 0.69
-4.90 -2.85 0.89
-4.90 -2.80 1.09
-4.90 -2.75 1.29
-4.90 -2.70 1.49
-4.90 -2.65 1.69
-4.90 -2.60 1.89
-4.90 -2.55 2.09
-4.90 -2.50 2.29
-4.90 -2.45 2.49
-4.90 -2.40 2.69
-4.90 -2.35 2.89
-4.90 -2.30 3.09
-4.90 -2.25 3.29
-4.90 -2.20 3.49
-4.90 -2.15 3.69
-4.90 -2.10 3.89
-4.90 -2.05 4.09
-4.90 -2.00 4.29
-4.90 -1.95 4.49
-4.90 -1.90 4.69
-4.90 -1.85 4.89
-4.90 -1.80 5.09
-4.90 -1.75 5.29
-4.90 -1.70 5.49
-4.90 -1.65 5.69
-4.90 -1.60 5.89
-4.90 -1.55 6.09
-4.90 -1.50 6.29
-4.90 -1.45 6.49
-4.90 -1.40 6.69
-4.90 -1.35 6.89
-4.90 -1.30 7.09
-4.90 -1.25 7.29
-4.90 -1.20 7.49
-4.90 -1.15 7.69
-4.90 -1.10 7.89
-4.90 -1.05 8.09
-4.90 -1.00 8.29
-4.85 -7.00 -43.48
-4.85 -6.95 -43.48
-4.85 -6.90 -43.48
-4.85 -6.85 -43.48
-4.85 -6.80 -43.48
-4.85 -6.75 -43.48
-4.85 -6.70 -43.48
-4.85 -6.65 -43.48
-4.85 -6.60 -43.48
-4.85 -6.55 -43.48
-4.85 -6.50 -43.48
-4.85 -6.45 -43.48
-4.85 -6.40 -43.48
-4.85 -6.35 -43.48
-4.85 -6.30 -43.48
-4.85 -6.25 -43.48
-4.85 -6.20 -43.48
-4.85 -6.15 -43.48
-4.85 -6.10 -43.48
-4.85 -6.05 -35.49
-4.85 -6.00 -27.49
-4.85 -5.95 -27.36
-4.85 -5.90 -27.23
-4.85 -5.85 -19.03
-4.85 -5.80 -10.82
-4.85 -5.75 -10.58
-4.85 -5.70 -10.35
-4.85 -5.65 -10.14
-4.85 -5.60 -9.93
-4.85 -5.55 -9.72
-4.85 -5.50 -9.52
-4.85 -5.45 -9.31
-4.85 -5.40 -9.11
-4.85 -5.35 -8.91
-4.85 -5.30 -8.72
-4.85 -5.25 -8.52
-4.85 -5.20 -8.32
-4.85 -5.15 -8.12
-4.85 -5.10 -7.92
-4.85 -5.05 -7.72
-4.85 -5.00 -7.52
-4.85 -4.95 -7.32
-4.85 -4.90 -7.12
-4.85 -4.85 -6.91
-4.85 -4.80 -6.71
-4.85 -4.75 -6.51
-4.85 -4.70 -6.32
-4.85 -4.65 -6.12
-4.85 -4.60 -5.92
-4.85 -4.55 -5.72
-4.85 -4.50 -5.52
-4.85 -4.45 -5.32
-4.85 -4.40 -5.12
-4.85 -4.35 -4.92
-4.85 -4.30 -4.72
-4.85 -4.25 -4.52
-4.85 -4.20 -4.32
-4.85 -4.15 -4.12
-4.85 -4.10 -3.92
-4.85 -4.05 -3.72
-4.85 -4.00 -3.52
-4.85 -3.95 -3.32
-4.85 -3.90 -3.12
-4.85 -3.85 -2.92
-4.85 -3.80 -2.72
-4.85 -3.75 -2.52
-4.85 -3.70 -2.32
-4.85 -3.65 -2.12
-4.85 -3.60 -1.92
-4.85 -3.55 -1.72
-4.85 -3.50 -1.52
-4.85 -3.45 -1.32
-4.85 -3.40 -1.12
-4.85 -3.35 -0.92
-4.85 -3.30 -0.72
-4.85 -3.25 -0.52
-4.85 -3.20 -0.32
-4.85 -3.15 -0.12
-4.85 -3.10 0.08
-4.85 -3.05 0.28
-4.85 -3.00 0.48
-4.85 -2.95 0.68
-4.85 -2.90 0.88
-4.85 -2.85 1.08
-4.85 -2.80 1.28
-4.85 -2.75 1.48
-4.85 -2.70 1.68
-4.85 -2.65 1.88
-4.85 -2.60 2.08
-4.85 -2.55 2.28
-4.85 -2.50 2.48
-4.85 -2.45 2.68
-4.85 -2.40 2.88
-4.85 -2.35 3.08
-4.85 -2.30 3.28
-4.85 -2.25 3.48
-4.85 -2.20 3.68
-4.85 -2.15 3.88
-4.85 -2.10 4.08
-4.85 -2.05 4.28
-4.85 -2.00 4.48
-4.85 -1.95 4.68
-4.85 -1.90 4.88
-4.85 -1.85 5.08
-4.85 -1.80 5.28
-4.85 -1.75 5.48
-4.85 -1.70 5.68
-4.85 -1.65 5.88
-4.85 -1.60 6.08
-4.85 -1.55 6.28
-4.85 -1.50 6.48
-4.85 -1.45 6.68
-4.85 -1.40 6.88
-4.85 -1.35 7.08
-4.85 -1.30 7.28
-4.85 -1.25 7.48
-4.85 -1.20 7.68
-4.85 -1.15 7.88
-4.85 -1.10 8.08
-4.85 -1.05 8.28
-4.85 -1.00 8.48
-4.80 -7.00 -43.48
-4.80 -6.95 -43.48
-4.80 -6.90 -43.48
-4.80 -6.85 -43.48
-4.80 -6.80 -43.48
-4.80 -6.75 -43.48
-4.80 -6.70 -43.48
-4.80 -6.65 -43.48
-4.80 -6.60 -43.48
-4.80 -6.55 -43.48
-4.80 -6.50 -43.48
-4.80 -6.45 -43.48
-4.80 -6.40 -43.48
-4.80 -6.35 -43.48
-4.80 -6.30 -43.48
-4.80 -6.25 -43.48
-4.80 -6.20 -43.48
-4.80 -6.15 -43.48
-4.80 -6.10 -43.48
-4.80 -6.05 -27.49
-4.80 -6.00 -11.51
-4.80 -5.95 -11.24
-4.80 -5.90 -10.98
-4.80 -5.85 -10.76
-4.80 -5.80 -10.55
-4.80 -5.75 -10.33
-4.80 -5.70 -10.12
-4.80 -5.65 -9.92
-4.80 -5.60 -9.72
-4.80 -5.55 -9.52
-4.80 -5.50 -9.32
-4.80 -5.45 -9.12
-4.80 -5.40 -8.92
-4.80 -5.35 -8.72
-4.80 -5.30 -8.52
-4.80 -5.25 -8.32
-4.80 -5.20 -8.12
-4.80 -5.15 -7.92
-4.80 -5.10 -7.72
-4.80 -5.05 -7.52
-4.80 -5.00 -7.32
-4.80 -4.95 -7.12
-4.80 -4.90 -6.92
-4.80 -4.85 -6.72
-4.80 -4.80 -6.52
-4.80 -4.75 -6.32
-4.80 -4.70 -6.12
-4.80 -4.65 -5.92
-4.80 -4.60 -5.72
-4.80 -4.55 -5.52
-4.80 -4.50 -5.32
-4.80 -4.45 -5.12
-4.80 -4.40 -4.92
-4.80 -4.35 -4.72
-4.80 -4.30 -4.52
-4.80 -4.25 -4.32
-4.80 -4.20 -4.12
-4.80 -4.15 -3.92
-4.80 -4.10 -3.72
-4.80 -4.05 -3.52
-4.80 -4.00 -3.32
-4.80 -3.95 -3.12
-4.80 -3.90 -2.92
-4.80 -3.85 -2.72
-4.80 -3.80 -2.52
-4.80 -3.75 -2.32
-4.80 -3.70 -2.12
-4.80 -3.65 -1.92
-4.80 -3.60 -1.72
-4.80 -3.55 -1.52
-4.80 -3.50 -1.32
-4.80 -3.45 -1.12
-4.80 -3.40 -0.92
-4.80 -3.35 -0.72
-4.80 -3.30 -0.52
-4.80 -3.25 -0.32
-4.80 -3.20 -0.12
-4.80 -3.15 0.08
-4.80 -3.10 0.28
-4.80 -3.05 0.48
-4.80 -3.00 0.68
-4.80 -2.95 0.88
-4.80 -2.90 1.08
-4.80 -2.85 1.28
-4.80 -2.80 1.48
-4.80 -2.75 1.68
-4.80 -2.70 1.88
-4.80 -2.65 2.08
-4.80 -2.60 2.28
-4.80 -2.55 2.48
-4.80 -2.50 2.68
-4.80 -2.45 2.88
-4.80 -2.40 3.08
-4.80 -2.35 3.28
-4.80 -2.30 3.48
-4.80 -2.25 3.68
-4.80 -2.20 3.88
-4.80 -2.15 4.08
-4.80 -2.10 4.28
-4.80 -2.05 4.48
-4.80 -2.00 4.68
-4.80 -1.95 4.88
-4.80 -1.90 5.08
-4.80 -1.85 5.28
-4.80 -1.80 5.48
-4.80 -1.75 5.68
-4.80 -1.70 5.88
-4.80 -1.65 6.08
-4.80 -1.60 6.28
-4.80 -1.55 6.48
-4.80 -1.50 6.68
-4.80 -1.45 6.88
-4.80 -1.40 7.08
-4.80 -1.35 7.28
-4.80 -1.30 7.48
-4.80 -1.25 7.68
-4.80 -1.20 7.88
-4.80 -1.15 8.08
-4.80 -1.10 8.28
-4.80 -1.05 8.48
-4.80 -1.00 8.68
-4.75 -7.00 -43.48
-4.75 -6.95 -43.48
-4.75 -6.90 -43.48
-4.75 -6.85 -43.48
-4.75 -6.80 -43.48
-4.75 -6.75 -43.48
-4.75 -6.70 -43.48
-4.75 -6.65 -43.48
-4.75 -6.60 -43.48
-4.75 -6.55 -43.48
-4.75 -6.50 -43.48
-4.75 -6.45 -43.48
-4.75 -6.40 -43.48
-4.75 -6.35 -43.48
-4.75 -6.30 -43.48
-4.75 -6.25 -35.59
-4.75 -6.20 -27.70
-4.75 -6.15 -27.57
-4.75 -6.10 -27.44
-4.75 -6.05 -19.33
-4.75 -6.00 -11.23
-4.75 -5.95 -10.99
-4.75 -5.90 -10.76
-4.75 -5.85 -10.55
-4.75 -5.80 -10.34
-4.75 -5.75 -10.13
-4.75 -5.70 -9.93
-4.75 -5.65 -9.73
-4.75 -5.60 -9.52
-4.75 -5.55 -9.33
-4.75 -5.50 -9.13
-4.75 -5.45 -8.93
-4.75 -5.40 -8.73
-4.75 -5.35 -8.53
-4.75 -5.30 -8.33
-4.75 -5.25 -8.13
-4.75 -5.20 -7.93
-4.75 -5.15 -7.73
-4.75 -5.10 -7.53
-4.75 -5.05 -7.33
-4.75 -5.00 -7.13
-4.75 -4.95 -6.93
-4.75 -4.90 -6.73
-4.75 -4.85 -6.53
-4.75 -4.80 -6.33
-4.75 -4.75 -6.13
-4.75 -4.70 -5.93
-4.75 -4.65 -5.73
-4.75 -4.60 -5.53
-4.75 -4.55 -5.33
-4.75 -4.50 -5.13
-4.75 -4.45 -4.93
-4.75 -4.40 -4.73
-4.75 -4.35 -4.53
-4.75 -4.30 -4.33
-4.75 -4.25 -4.13
-4.75 -4.20 -3.93
-4.75 -4.15 -3.73
-4.75 -4.10 -3.53
-4.75 -4.05 -3.33
-4.75 -4.00 -3.13
-4.75 -3.95 -2.93
-4.75 -3.90 -2.73
-4.75 -3.85 -2.53
-4.75 -3.80 -2.33
-4.75 -3.75 -2.13
-4.75 -3.70 -1.93
-4.75 -3.65 -1.73
-4.75 -3.60 -1.53
-4.75 -3.55 -1.33
-4.75 -3.50 -1.13
-4.75 -3.45 -0.93
-4.75 -3.40 -0.73
-4.75 -3.35 -0.53
-4.75 -3.30 -0.33
-4.75 -3.25 -0.13
-4.75 -3.20 0.07
-4.75 -3.15 0.27
-4.75 -3.10 0.47
-4.75 -3.05 0.67
-4.75 -3.00 0.87
-4.75 -2.95 1.07
-4.75 -2.90 1.27
-4.75 -2.85 1.47
-4.75 -2.80 1.67
-4.75 -2.75 1.87
-4.75 -2.70 2.07
-4.75 -2.65 2.27
-4.75 -2.60 2.47
-4.75 -2.55 2.67
-4.75 -2.50 2.87
-4.75 -2.45 3.07
-4.75 -2.40 3.27
-4.75 -2.35 3.47
-4.75 -2.30 3.67
-4.75 -2.25 3.87
-4.75 -2.20 4.07
-4.75 -2.15 4.27
-4.75 -2.10 4.47
-4.75 -2.05 4.67
-4.75 -2.00 4.87
-4.75 -1.95 5.07
-4.75 -1.90 5.27
-4.75 -1.85 5.47
-4.75 -1.80 5.67
-4.75 -1.75 5.87
-4.75 -1.70 6.07
-4.75 -1.65 6.27
-4.75 -1.60 6.47
-4.75 -1.55 6.67
-4.75 -1.50 6.87
-4.75 -1.45 7.07
-4.75 -1.40 7.27
-4.75 -1.35 7.47
-4.75 -1.30 7.67
-4.75 -1.25 7.87
-4.75 -1.20 8.07
-4.75 -1.15 8.27
-4.75 -1.10 8.47
-4.75 -1.05 8.67
-4.75 -1.00 8.87
-4.70 -7.00 -43.48
-4.70 -6.95 -43.48
-4.70 -6.90 -43.48
-4.70 -6.85 -43.48
-4.70 -6.80 -43.48
-4.70 -6.75 -43.48
-4.70 -6.70 -43.48
-4.70 -6.65 -43.48
-4.70 -6.60 -43.48
-4.70 -6.55 -43.48
-4.70 -6.50 -43.48
-4.70 -6.45 -43.48
-4.70 -6.40 -43.48
-4.70 -6.35 -43.48
-4.70 -6.30 -43.48
-4.70 -6.25 -27.70
-4.70 -6.20 -11.92
-4.70 -6.15 -11.65
-4.70 -6.10 -11.39
-4.70 -6.05 -11.17
-4.70 -6.00 -10.96
-4.70 -5.95 -10.74
-4.70 -5.90 -10.53
-4.70 -5.85 -10.33
-4.70 -5.80 -10.13
-4.70 -5.75 -9.93
-4.70 -5.70 -9.73
-4.70 -5.65 -9.53
-4.70 -5.60 -9.33
-4.70 -5.55 -9.13
-4.70 -5.50 -8.93
-4.70 -5.45 -8.73
-4.70 -5.40 -8.53
-4.70 -5.35 -8.33
-4.70 -5.30 -8.13
-4.70 -5.25 -7.93
-4.70 -5.20 -7.73
-4.70 -5.15 -7.53
-4.70 -5.10 -7.33
-4.70 -5.05 -7.13
-4.70 -5.00 -6.93
-4.70 -4.95 -6.73
-4.70 -4.90 -6.53
-4.70 -4.85 -6.33
-4.70 -4.80 -6.13
-4.70 -4.75 -5.93
-4.70 -4.70 -5.73
-4.70 -4.65 -5.53
-4.70 -4.60 -5.33
-4.70 -4.55 -5.13
-4.70 -4.50 -4.93
-4.70 -4.45 -4.73
-4.70 -4.40 -4.53
-4.70 -4.35 -4.33
-4.70 -4.30 -4.13
-4.70 -4.25 -3.93
-4.70 -4.20 -3.73
-4.70 -4.15 -3.53
-4.70 -4.10 -3.33
-4.70 -4.05 -3.13
-4.70 -4.00 -2.93
-4.70 -3.95 -2.73
-4.70 -3.90 -2.53
-4.70 -3.85 -2.33
-4.70 -3.80 -2.13
-4.70 -3.75 -1.93
-4.70 -3.70 -1.73
-4.70 -3.65 -1.53
-4.70 -3.60 -1.33
-4.70 -3.55 -1.13
-4.70 -3.50 -0.93
-4.70 -3.45 -0.73
-4.70 -3.40 -0.53
-4.70 -3.35 -0.33
-4.70 -3.30 -0.13
-4.70 -3.25 0.07
-4.70 -3.20 0.27
-4.70 -3.15 0.47
-4.70 -3.10 0.67
-4.70 -3.05 0.87
-4.70 -3.00 1.07
-4.70 -2.95 1.27
-4.70 -2.90 1.47
-4.70 -2.85 1.67
-4.70 -2.80 1.87
-4.70 -2.75 2.07
-4.70 -2.70 2.27
-4.70 -2.65 2.47
-4.70 -2.60 2.67
-4.70 -2.55 2.87
-4.70 -2.50 3.07
-4.70 -2.45 3.27
-4.70 -2.40 3.47
-4.70 -2.35 3.67
-4.70 -2.30 3.87
-4.70 -2.25 4.07
-4.70 -2.20 4.27
-4.70 -2.15 4.47
-4.70 -2.10 4.67
-4.70 -2.05 4.87
-4.70 -2.00 5.07
-4.70 -1.95 5.27
-4.70 -1.90 5.47
-4.70 -1.85 5.67
-4.70 -1.80 5.87
-4.70 -1.75 6.07
-4.70 -1.70 6.27
-4.70 -1.65 6.47
-4.70 -1.60 6.67
-4.70 -1.55 6.87
-4.70 -1.50 7.07
-4.70 -1.45 7.27
-4.70 -1.40 7.47
-4.70 -1.35 7.67
-4.70 -1.30 7.87
-4.70 -1.25 8.07
-4.70 -1.20 8.27
-4.70 -1.15 8.47
-4.70 -1.10 8.67
-4.70 -1.05 8.87
-4.70 -1.00 9.07
-4.65 -7.00 -43.48
-4.65 -6.95 -43.48
-4.65 -6.90 -43.48
-4.65 -6.85 -43.48
-4.65 -6.80 -43.48
-4.65 -6.75 -43.48
-4.65 -6.70 -43.48
-4.65 -6.65 -43.48
-4.65 -6.60 -43.48
-4.65 -6.55 -43.48
-4.65 -6.50 -43.48
-4.65 -6.45 -35.69
-4.65 -6.40 -27.91
-4.65 -6.35 -27.77
-4.65 -6.30 -27.64
-4.65 -6.25 -19.64
-4.65 -6.20 -11.64
-4.65 -6.15 -11.40
-4.65 -6.10 -11.17
-4.65 -6.05 -10.96
-4.65 -6.00 -10.75
-4.65 -5.95 -10.54
-4.65 -5.90 -10.34
-4.65 -5.85 -10.14
-4.65 -5.80 -9.93
-4.65 -5.75 -9.74
-4.65 -5.70 -9.54
-4.65 -5.65 -9.34
-4.65 -5.60 -9.14
-4.65 -5.55 -8.94
-4.65 -5.50 -8.74
-4.65 -5.45 -8.54
-4.65 -5.40 -8.34
-4.65 -5.35 -8.14
-4.65 -5.30 -7.94
-4.65 -5.25 -7.74
-4.65 -5.20 -7.54
-4.65 -5.15 -7.34
-4.65 -5.10 -7.14
-4.65 -5.05 -6.94
-4.65 -5.00 -6.74
-4.65 -4.95 -6.54
-4.65 -4.90 -6.34
-4.65 -4.85 -6.14
-4.65 -4.80 -5.94
-4.65 -4.75 -5.74
-4.65 -4.70 -5.54
-4.65 -4.65 -5.34
-4.65 -4.60 -5.14
-4.65 -4.55 -4.94
-4.65 -4.50 -4.74
-4.65 -4.45 -4.54
-4.65 -4.40 -4.34
-4.65 -4.35 -4.14
-4.65 -4.30 -3.94
-4.65 -4.25 -3.74
-4.65 -4.20 -3.54
-4.65 -4.15 -3.34
-4.65 -4.10 -3.14
-4.65 -4.05 -2.94
-4.65 -4.00 -2.74
-4.65 -3.95 -2.54
-4.65 -3.90 -2.34
-4.65 -3.85 -2.14
-4.65 -3.80 -1.94
-4.65 -3.75 -1.74
-4.65 -3.70 -1.54
-4.65 -3.65 -1.34
-4.65 -3.60 -1.14
-4.65 -3.55 -0.94
-4.65 -3.50 -0.74
-4.65 -3.45 -0.54
-4.65 -3.40 -0.34
-4.65 -3.35 -0.14
-4.65 -3.30 0.06
-4.65 -3.25 0.26
-4.65 -3.20 0.46
-4.65 -3.15 0.66
-4.65 -3.10 0.86
-4.65 -3.05 1.06
-4.65 -3.00 1.26
-4.65 -2.95 1.46
-4.65 -2.90 1.66
-4.65 -2.85 1.86
-4.65 -2.80 2.06
-4.65 -2.75 2.26
-4.65 -2.70 2.46
-4.65 -2.65 2.66
-4.65 -2.60 2.86
-4.65 -2.55 3.06
-4.65 -2.50 3.26
-4.65 -2.45 3.46
-4.65 -2.40 3.66
-4.65 -2.35 3.86
-4.65 -2.30 4.06
-4.65 -2.25 4.26
-4.65 -2.20 4.46
-4.65 -2.15 4.66
-4.65 -2.10 4.86
-4.65 -2.05 5.06
-4.65 -2.00 5.26
-4.65 -1.95 5.46
-4.65 -1.90 5.66
-4.65 -1.85 5.86
-4.65 -1.80 6.06
-4.65 -1.75 6.26
-4.65 -1.70 6.46
-4.65 -1.65 6.66
-4.65 -1.60 6.86
-4.65 -1.55 7.06
-4.65 -1.50 7.26
-4.65 -1.45 7.46
-4.65 -1.40 7.66
-4.65 -1.35 7.86
-4.65 -1.30 8.06
-4.65 -1.25 8.26
-4.65 -1.20 8.46
-4.65 -1.15 8.66
-4.65 -1.10 8.86
-4.65 -1.05 9.06
-4.65 -1.00 9.26
-4.60 -7.00 -43.48
-4.60 -6.95 -43.48
-4.60 -6.90 -43.48
-4.60 -6.85 -43.48
-4.60 -6.80 -43.48
-4.60 -6.75 -43.48
-4.60 -6.70 -43.48
-4.60 -6.65 -43.48
-4.60 -6.60 -43.48
-4.60 -6.55 -43.48
-4.60 -6.50 -43.48
-4.60 -6.45 -27.91
-4.60 -6.40 -12.33
-4.60 -6.35 -12.07
-4.60 -6.30 -11.80
-4.60 -6.25 -11.58
-4.60 -6.20 -11.37
-4.60 -6.15 -11.15
-4.60 -6.10 -10.94
-4.60 -6.05 -10.74
-4.60 -6.00 -10.54
-4.60 -5.95 -10.34
-4.60 -5.90 -10.14
-4.60 -5.85 -9.94
-4.60 -5.80 -9.74
-4.60 -5.75 -9.54
-4.60 -5.70 -9.34
-4.60 -5.65 -9.14
-4.60 -5.60 -8.94
-4.60 -5.55 -8.74
-4.60 -5.50 -8.54
-4.60 -5.45 -8.34
-4.60 -5.40 -8.14
-4.60 -5.35 -7.94
-4.60 -5.30 -7.74
-4.60 -5.25 -7.54
-4.60 -5.20 -7.34
-4.60 -5.15 -7.14
-4.60 -5.10 -6.94
-4.60 -5.05 -6.74
-4.60 -5.00 -6.54
-4.60 -4.95 -6.34
-4.60 -4.90 -6.14
-4.60 -4.85 -5.94
-4.60 -4.80 -5.74
-4.60 -4.75 -5.54
-4.60 -4.70 -5.34
-4.60 -4.65 -5.14
-4.60 -4.60 -4.94
-4.60 -4.55 -4.74
-4.60 -4.50 -4.54
-4.60 -4.45 -4.34
-4.60 -4.40 -4.14
-4.60 -4.35 -3.94
-4.60 -4.30 -3.74
-4.60 -4.25 -3.54
-4.60 -4.20 -3.34
-4.60 -4.15 -3.14
-4.60 -4.10 -2.94
-4.60 -4.05 -2.74
-4.60 -4.00 -2.54
-4.60 -3.95 -2.34
-4.60 -3.90 -2.14
-4.60 -3.85 -1.94
-4.60 -3.80 -1.74
-4.60 -3.75 -1.54
-4.60 -3.70 -1.34
-4.60 -3.65 -1.14
-4.60 -3.60 -0.94
-4.60 -3.55 -0.74
-4.60 -3.50 -0.54
-4.60 -3.45 -0.34
-4.60 -3.40 -0.14
-4.60 -3.35 0.06
-4.60 -3.30 0.26
-4.60 -3.25 0.46
-4.60 -3.20 0.66
-4.60 -3.15 0.86
-4.60 -3.10 1.06
-4.60 -3.05 1.26
-4.60 -3.00 1.46
-4.60 -2.95 1.66
-4.60 -2.90 1.86
-4.60 -2.85 2.06
-4.60 -2.80 2.26
-4.60 -2.75 2.46
-4.60 -2.70 2.66
-4.60 -2.65 2.86
-4.60 -2.60 3.06
-4.60 -2.55 3.26
-4.60 -2.50 3.46
-4.60 -2.45 3.66
-4.60 -2.40 3.86
-4.60 -2.35 4.06
-4.60 -2.30 4.26
-4.60 -2.25 4.46
-4.60 -2.20 4.66
-4.60 -2.15 4.86
-4.60 -2.10 5.06
-4.60 -2.05 5.26
-4.60 -2.00 5.46
-4.60 -1.95 5.66
-4.60 -1.90 5.86
-4.60 -1.85 6.06
-4.60 -1.80 6.26
-4.60 -1.75 6.46
-4.60 -1.70 6.66
-4.60 -1.65 6.86
-4.60 -1.60 7.06
-4.60 -1.55 7.26
-4.60 -1.50 7.46
-4.60 -1.45 7.66
-4.60 -1.40 7.86
-4.60 -1.35 8.06
-4.60 -1.30 8.26
-4.60 -1.25 8.46
-4.60 -1.20 8.66
-4.60 -1.15 8.86
-4.60 -1.10 9.06
-4.60 -1.05 9.26
-4.60 -1.00 9.46
-4.55 -7.00 -43.48
-4.55 -6.95 -43.48
-4.55 -6.90 -43.48
-4.55 -6.85 -43.48
-4.55 -6.80 -43.48
-4.55 -6.75 -43.48
-4.55 -6.70 -43.48
-4.55 -6.65 -35.80
-4.55 -6.60 -28.11
-4.55 -6.55 -27.98
-4.55 -6.50 -27.85
-4.55 -6.45 -19.95
-4.55 -6.40 -12.05
-4.55 -6.35 -11.81
-4.55 -6.30 -11.58
-4.55 -6.25 -11.37
-4.55 -6.20 -11.16
-4.55 -6.15 -10.95
-4.55 -6.10 -10.75
-4.55 -6.05 -10.55
-4.55 -6.00 -10.35
-4.55 -5.95 -10.15
-4.55 -5.90 -9.95
-4.55 -5.85 -9.75
-4.55 -5.80 -9.55
-4.55 -5.75 -9.35
-4.55 -5.70 -9.15
-4.55 -5.65 -8.95
-4.55 -5.60 -8.75
-4.55 -5.55 -8.55
-4.55 -5.50 -8.35
-4.55 -5.45 -8.15
-4.55 -5.40 -7.95
-4.55 -5.35 -7.75
-4.55 -5.30 -7.55
-4.55 -5.25 -7.35
-4.55 -5.20 -7.15
-4.55 -5.15 -6.95
-4.55 -5.10 -6.75
-4.55 -5.05 -6.55
-4.55 -5.00 -6.35
-4.55 -4.95 -6.15
-4.55 -4.90 -5.95
-4.55 -4.85 -5.75
-4.55 -4.80 -5.55
-4.55 -4.75 -5.35
-4.55 -4.70 -5.15
-4.55 -4.65 -4.95
-4.55 -4.60 -4.75
-4.55 -4.55 -4.55
-4.55 -4.50 -4.35
-4.55 -4.45 -4.15
-4.55 -4.40 -3.95
-4.55 -4.35 -3.75
-4.55 -4.30 -3.55
-4.55 -4.25 -3.35
-4.55 -4.20 -3.15
-4.55 -4.15 -2.95
-4.55 -4.10 -2.75
-4.55 -4.05 -2.55
-4.55 -4.00 -2.35
-4.55 -3.95 -2.15
-4.55 -3.90 -1.95
-4.55 -3.85 -1.75
-4.55 -3.80 -1.55
-4.55 -3.75 -1.35
-4.55 -3.70 -1.15
-4.55 -3.65 -0.95
-4.55 -3.60 -0.75
-4.55 -3.55 -0.55
-4.55 -3.50 -0.35
-4.55 -3.45 -0.15
-4.55 -3.40 0.05
-4.55 -3.35 0.25
-4.55 -3.30 0.45
-4.55 -3.25 0.65
-4.55 -3.20 0.85
-4.55 -3.15 1.05
-4.55 -3.10 1.25
-4.55 -3.05 1.45
-4.55 -3.00 1.65
-4.55 -2.95 1.85
-4.55 -2.90 2.05
-4.55 -2.85 2.25
-4.55 -2.80 2.45
-4.55 -2.75 2.65
-4.55 -2.70 2.85
-4.55 -2.65 3.05
-4.55 -2.60 3.25
-4.55 -2.55 3.45
-4.55 -2.50 3.65
-4.55 -2.45 3.85
-4.55 -2.40 4.05
-4.55 -2.35 4.25
-4.55 -2.30 4.45
-4.55 -2.25 4.65
-4.55 -2.20 4.85
-4.55 -2.15 5.05
-4.55 -2.10 5.25
-4.55 -2.05 5.45
-4.55 -2.00 5.65
-4.55 -1.95 5.85
-4.55 -1.90 6.05
-4.55 -1.85 6.25
-4.55 -1.80 6.45
-4.55 -1.75 6.65
-4.55 -1.70 6.85
-4.55 -1.65 7.05
-4.55 -1.60 7.25
-4.55 -1.55 7.45
-4.55 -1.50 7.65
-4.55 -1.45 7.85
-4.55 -1.40 8.05
-4.55 -1.35 8.25
-4.55 -1.30 8.45
-4.55 -1.25 8.65
-4.55 -1.20 8.85
-4.55 -1.15 9.05
-4.55 -1.10 9.25
-4.55 -1.05 9.45
-4.55 -1.00 9.65
-4.50 -7.00 -43.48
-4.50 -6.95 -43.48
-4.50 -6.90 -43.48
-4.50 -6.85 -43.48
-4.50 -6.80 -43.48
-4.50 -6.75 -43.48
-4.50 -6.70 -43.48
-4.50 -6.65 -28.11
-4.50 -6.60 -12.74
-4.50 -6.55 -12.48
-4.50 -6.50 -12.21
-4.50 -6.45 -12.00
-4.50 -6.40 -11.78
-4.50 -6.35 -11.56
-4.50 -6.30 -11.35
-4.50 -6.25 -11.15
-4.50 -6.20 -10.95
-4.50 -6.15 -10.75
-4.50 -6.10 -10.56
-4.50 -6.05 -10.35
-4.50 -6.00 -10.15
-4.50 -5.95 -9.95
-4.50 -5.90 -9.75
-4.50 -5.85 -9.55
-4.50 -5.80 -9.35
-4.50 -5.75 -9.15
-4.50 -5.70 -8.95
-4.50 -5.65 -8.75
-4.50 -5.60 -8.55
-4.50 -5.55 -8.35
-4.50 -5.50 -8.15
-4.50 -5.45 -7.95
-4.50 -5.40 -7.75
-4.50 -5.35 -7.55
-4.50 -5.30 -7.35
-4.50 -5.25 -7.15
-4.50 -5.20 -6.95
-4.50 -5.15 -6.75
-4.50 -5.10 -6.55
-4.50 -5.05 -6.35
-4.50 -5.00 -6.15
-4.50 -4.95 -5.95
-4.50 -4.90 -5.75
-4.50 -4.85 -5.55
-4.50 -4.80 -5.35
-4.50 -4.75 -5.15
-4.50 -4.70 -4.95
-4.50 -4.65 -4.75
-4.50 -4.60 -4.55
-4.50 -4.55 -4.35
-4.50 -4.50 -4.15
-4.50 -4.45 -3.95
-4.50 -4.40 -3.75
-4.50 -4.35 -3.55
-4.50 -4.30 -3.35
-4.50 -4.25 -3.15
-4.50 -4.20 -2.95
-4.50 -4.15 -2.75
-4.50 -4.10 -2.55
-4.50 -4.05 -2.35
-4.50 -4.00 -2.15
-4.50 -3.95 -1.95
-4.50 -3.90 -1.75
-4.50 -3.85 -1.55
-4.50 -3.80 -1.35
-4.50 -3.75 -1.15
-4.50 -3.70 -0.95
-4.50 -3.65 -0.75
-4.50 -3.60 -0.55
-4.50 -3.55 -0.35
-4.50 -3.50 -0.15
-4.50 -3.45 0.05
-4.50 -3.40 0.25
-4.50 -3.35 0.45
-4.50 -3.30 0.65
-4.50 -3.25 0.85
-4.50 -3.20 1.05
-4.50 -3.15 1.25
-4.50 -3.10 1.45
-4.50 -3.05 1.65
-4.50 -3.00 1.85
-4.50 -2.95 2.05
-4.50 -2.90 2.25
-4.50 -2.85 2.45
-4.50 -2.80 2.65
-4.50 -2.75 2.85
-4.50 -2.70 3.05
-4.50 -2.65 3.25
-4.50 -2.60 3.45
-4.50 -2.55 3.65
-4.50 -2.50 3.85
-4.50 -2.45 4.05
-4.50 -2.40 4.25
-4.50 -2.35 4.45
-4.50 -2.30 4.65
-4.50 -2.25 4.85
-4.50 -2.20 5.05
-4.50 -2.15 5.25
-4.50 -2.10 5.45
-4.50 -2.05 5.65
-4.50 -2.00 5.85
-4.50 -1.95 6.05
-4.50 -1.90 6.25
-4.50 -1.85 6.45
-4.50 -1.80 6.65
-4.50 -1.75 6.85
-4.50 -1.70 7.05
-4.50 -1.65 7.25
-4.50 -1.60 7.45
-4.50 -1.55 7.65
-4.50 -1.50 7.85
-4.50 -1.45 8.05
-4.50 -1.40 8.25
-4.50 -1.35 8.45
-4.50 -1.30 8.65
-4.50 -1.25 8.85
-4.50 -1.20 9.05
-4.50 -1.15 9.25
-4.50 -1.10 9.45
-4.50 -1.05 9.65
-4.50 -1.00 9.85
-4.45 -7.00 -43.48
-4.45 -6.95 -43.48
-4.45 -6.90 -43.48
-4.45 -6.85 -35.90
-4.45 -6.80 -28.32
-4.45 -6.75 -28.19
-4.45 -6.70 -28.05
-4.45 -6.65 -20.26
-4.45 -6.60 -12.46
-4.45 -6.55 -12.23
-4.45 -6.50 -11.99
-4.45 -6.45 -11.78
-4.45 -6.40 -11.57
-4.45 -6.35 -11.36
-4.45 -6.30 -11.16
-4.45 -6.25 -10.96
-4.45 -6.20 -10.76
-4.45 -6.15 -10.56
-4.45 -6.10 -10.36
-4.45 -6.05 -10.16
-4.45 -6.00 -9.96
-4.45 -5.95 -9.76
-4.45 -5.90 -9.56
-4.45 -5.85 -9.36
-4.45 -5.80 -9.16
-4.45 -5.75 -8.96
-4.45 -5.70 -8.76
-4.45 -5.65 -8.56
-4.45 -5.60 -8.36
-4.45 -5.55 -8.16
-4.45 -5.50 -7.96
-4.45 -5.45 -7.76
-4.45 -5.40 -7.56
-4.45 -5.35 -7.36
-4.45 -5.30 -7.16
-4.45 -5.25 -6.96
-4.45 -5.20 -6.76
-4.45 -5.15 -6.56
-4.45 -5.10 -6.36
-4.45 -5.05 -6.16
-4.45 -5.00 -5.96
-4.45 -4.95 -5.76
-4.45 -4.90 -5.56
-4.45 -4.85 -5.36
-4.45 -4.80 -5.16
-4.45 -4.75 -4.96
-4.45 -4.70 -4.76
-4.45 -4.65 -4.56
-4.45 -4.60 -4.36
-4.45 -4.55 -4.16
-4.45 -4.50 -3.96
-4.45 -4.45 -3.76
-4.45 -4.40 -3.56
-4.45 -4.35 -3.36
-4.45 -4.30 -3.16
-4.45 -4.25 -2.96
-4.45 -4.20 -2.76
-4.45 -4.15 -2.56
-4.45 -4.10 -2.36
-4.45 -4.05 -2.16
-4.45 -4.00 -1.96
-4.45 -3.95 -1.76
-4.45 -3.90 -1.56
-4.45 -3.85 -1.36
-4.45 -3.80 -1.16
-4.45 -3.75 -0.96
-4.45 -3.70 -0.76
-4.45 -3.65 -0.56
-4.45 -3.60 -0.36
-4.45 -3.55 -0.16
-4.45 -3.50 0.04
-4.45 -3.45 0.24
-4.45 -3.40 0.44
-4.45 -3.35 0.64
-4.45 -3.30 0.84
-4.45 -3.25 1.04
-4.45 -3.20 1.24
-4.45 -3.15 1.44
-4.45 -3.10 1.64
-4.45 -3.05 1.84
-4.45 -3.00 2.04
-4.45 -2.95 2.24
-4.45 -2.90 2.44
-4.45 -2.85 2.64
-4.45 -2.80 2.84
-4.45 -2.75 3.04
-4.45 -2.70 3.24
-4.45 -2.65 3.44
-4.45 -2.60 3.64
-4.45 -2.55 3.84
-4.45 -2.50 4.04
-4.45 -2.45 4.24
-4.45 -2.40 4.44
-4.45 -2.35 4.64
-4.45 -2.30 4.84
-4.45 -2.25 5.04
-4.45 -2.20 5.24
-4.45 -2.15 5.44
-4.45 -2.10 5.64
-4.45 -2.05 5.84
-4.45 -2.00 6.04
-4.45 -1.95 6.24
-4.45 -1.90 6.44
-4.45 -1.85 6.64
-4.45 -1.80 6.84
-4.45 -1.75 7.04
-4.45 -1.70 7.24
-4.45 -1.65 7.44
-4.45 -1.60 7.64
-4.45 -1.55 7.84
-4.45 -1.50 8.04
-4.45 -1.45 8.24
-4.45 -1.40 8.44
-4.45 -1.35 8.64
-4.45 -1.30 8.84
-4.45 -1.25 9.04
-4.45 -1.20 9.24
-4.45 -1.15 9.44
-4.45 -1.10 9.64
-4.45 -1.05 9.84
-4.45 -1.00 10.04
-4.40 -7.00 -43.48
-4.40 -6.95 -43.48
-4.40 -6.90 -43.48
-4.40 -6.85 -28.32
-4.40 -6.80 -13.15
-4.40 -6.75 -12.89
-4.40 -6.70 -12.63
-4.40 -6.65 -12.41
-4.40 -6.60 -12.19
-4.40 -6.55 -11.98
-4.40 -6.50 -11.76
-4.40 -6.45 -11.56
-4.40 -6.40 -11.36
-4.40 -6.35 -11.16
-4.40 -6.30 -10.97
-4.40 -6.25 -10.77
-4.40 -6.20 -10.56
-4.40 -6.15 -10.36
-4.40 -6.10 -10.16
-4.40 -6.05 -9.96
-4.40 -6.00 -9.76
-4.40 -5.95 -9.56
-4.40 -5.90 -9.36
-4.40 -5.85 -9.16
-4.40 -5.80 -8.96
-4.40 -5.75 -8.76
-4.40 -5.70 -8.56
-4.40 -5.65 -8.36
-4.40 -5.60 -8.16
-4.40 -5.55 -7.96
-4.40 -5.50 -7.76
-4.40 -5.45 -7.56
-4.40 -5.40 -7.36
-4.40 -5.35 -7.16
-4.40 -5.30 -6.96
-4.40 -5.25 -6.76
-4.40 -5.20 -6.56
-4.40 -5.15 -6.36
-4.40 -5.10 -6.16
-4.40 -5.05 -5.96
-4.40 -5.00 -5.76
-4.40 -4.95 -5.56
-4.40 -4.90 -5.36
-4.40 -4.85 -5.16
-4.40 -4.80 -4.96
-4.40 -4.75 -4.76
-4.40 -4.70 -4.56
-4.40 -4.65 -4.36
-4.40 -4.60 -4.16
-4.40 -4.55 -3.96
-4.40 -4.50 -3.76
-4.40 -4.45 -3.56
-4.40 -4.40 -3.36
-4.40 -4.35 -3.16
-4.40 -4.30 -2.96
-4.40 -4.25 -2.76
-4.40 -4.20 -2.56
-4.40 -4.15 -2.36
-4.40 -4.10 -2.16
-4.40 -4.05 -1.96
-4.40 -4.00 -1.76
-4.40 -3.95 -1.56
-4.40 -3.90 -1.36
-4.40 -3.85 -1.16
-4.40 -3.80 -0.96
-4.40 -3.75 -0.76
-4.40 -3.70 -0.56
-4.40 -3.65 -0.36
-4.40 -3.60 -0.16
-4.40 -3.55 0.04
-4.40 -3.50 0.24
-4.40 -3.45 0.44
-4.40 -3.40 0.64
-4.40 -3.35 0.84
-4.40 -3.30 1.04
-4.40 -3.25 1.24
-4.40 -3.20 1.44
-4.40 -3.15 1.64
-4.40 -3.10 1.84
-4.40 -3.05 2.04
-4.40 -3.00 2.24
-4.40 -2.95 2.44
-4.40 -2.90 2.64
-4.40 -2.85 2.84
-4.40 -2.80 3.04
-4.40 -2.75 3.24
-4.40 -2.70 3.44
-4.40 -2.65 3.64
-4.40 -2.60 3.84
-4.40 -2.55 4.04
-4.40 -2.50 4.24
-4.40 -2.45 4.44
-4.40 -2.40 4.64
-4.40 -2.35 4.84
-4.40 -2.30 5.04
-4.40 -2.25 5.24
-4.40 -2.20 5.44
-4.40 -2.15 5.64
-4.40 -2.10 5.84
-4.40 -2.05 6.04
-4.40 -2.00 6.24
-4.40 -1.95 6.44
-4.40 -1.90 6.64
-4.40 -1.85 6.84
-4.40 -1.80 7.04
-4.40 -1.75 7.24
-4.40 -1.70 7.44
-4.40 -1.65 7.64
-4.40 -1.60 7.84
-4.40 -1.55 8.04
-4.40 -1.50 8.24
-4.40 -1.45 8.44
-4.40 -1.40 8.64
-4.40 -1.35 8.84
-4.40 -1.30 9.04
-4.40 -1.25 9.24
-4.40 -1.20 9.44
-4.40 -1.15 9.64
-4.40 -1.10 9.84
-4.40 -1.05 10.04
-4.40 -1.00 10.24
-4.35 -7.00 -28.52
-4.35 -6.95 -28.39
-4.35 -6.90 -28.26
-4.35 -6.85 -20.57
-4.35 -6.80 -12.88
-4.35 -6.75 -12.64
-4.35 -6.70 -12.40
-4.35 -6.65 -12.19
-4.35 -6.60 -11.98
-4.35 -6.55 -11.78
-4.35 -6.50 -11.57
-4.35 -6.45 -11.37
-4.35 -6.40 -11.17
-4.35 -6.35 -10.97
-4.35 -6.30 -10.77
-4.35 -6.25 -10.57
-4.35 -6.20 -10.37
-4.35 -6.15 -10.17
-4.35 -6.10 -9.97
-4.35 -6.05 -9.77
-4.35 -6.00 -9.57
-4.35 -5.95 -9.37
-4.35 -5.90 -9.17
-4.35 -5.85 -8.97
-4.35 -5.80 -8.77
-4.35 -5.75 -8.57
-4.35 -5.70 -8.37
-4.35 -5.65 -8.17
-4.35 -5.60 -7.97
-4.35 -5.55 -7.77
-4.35 -5.50 -7.57
-4.35 -5.45 -7.37
-4.35 -5.40 -7.17
-4.35 -5.35 -6.97
-4.35 -5.30 -6.77
-4.35 -5.25 -6.57
-4.35 -5.20 -6.37
-4.35 -5.15 -6.17
-4.35 -5.10 -5.97
-4.35 -5.05 -5.77
-4.35 -5.00 -5.57
-4.35 -4.95 -5.37
-4.35 -4.90 -5.17
-4.35 -4.85 -4.97
-4.35 -4.80 -4.77
-4.35 -4.75 -4.57
-4.35 -4.70 -4.37
-4.35 -4.65 -4.17
-4.35 -4.60 -3.97
-4.35 -4.55 -3.77
-4.35 -4.50 -3.57
-4.35 -4.45 -3.37
-4.35 -4.40 -3.17
-4.35 -4.35 -2.97
-4.35 -4.30 -2.77
-4.35 -4.25 -2.57
-4.35 -4.20 -2.37
-4.35 -4.15 -2.17
-4.35 -4.10 -1.97
-4.35 -4.05 -1.77
-4.35 -4.00 -1.57
-4.35 -3.95 -1.37
-4.35 -3.90 -1.17
-4.35 -3.85 -0.97
-4.35 -3.80 -0.77
-4.35 -3.75 -0.57
-4.35 -3.70 -0.37
-4.35 -3.65 -0.17
-4.35 -3.60 0.03
-4.35 -3.55 0.23
-4.35 -3.50 0.43
-4.35 -3.45 0.63
-4.35 -3.40 0.83
-4.35 -3.35 1.03
-4.35 -3.30 1.23
-4.35 -3.25 1.43
-4.35 -3.20 1.63
-4.35 -3.15 1.83
-4.35 -3.10 2.03
-4.35 -3.05 2.23
-4.35 -3.00 2.43
-4.35 -2.95 2.63
-4.35 -2.90 2.83
-4.35 -2.85 3.03
-4.35 -2.80 3.23
-4.35 -2.75 3.43
-4.35 -2.70 3.63
-4.35 -2.65 3.83
-4.35 -2.60 4.03
-4.35 -2.55 4.23
-4.35 -2.50 4.43
-4.35 -2.45 4.63
-4.35 -2.40 4.83
-4.35 -2.35 5.03
-4.35 -2.30 5.23
-4.35 -2.25 5.43
-4.35 -2.20 5.63
-4.35 -2.15 5.83
-4.35 -2.10 6.03
-4.35 -2.05 6.23
-4.35 -2.00 6.43
-4.35 -1.95 6.63
-4.35 -1.90 6.83
-4.35 -1.85 7.03
-4.35 -1.80 7.23
-4.35 -1.75 7.43
-4.35 -1.70 7.63
-4.35 -1.65 7.83
-4.35 -1.60 8.03
-4.35 -1.55 8.23
-4.35 -1.50 8.43
-4.35 -1.45 8.63
-4.35 -1.40 8.83
-4.35 -1.35 9.03
-4.35 -1.30 9.23
-4.35 -1.25 9.43
-4.35 -1.20 9.63
-4.35 -1.15 9.83
-4.35 -1.10 10.03
-4.35 -1.05 10.23
-4.35 -1.00 10.43
-4.30 -7.00 -13.56
-4.30 -6.95 -13.30
-4.30 -6.90 -13.04
-4.30 -6.85 -12.82
-4.30 -6.80 -12.60
-4.30 -6.75 -12.39
-4.30 -6.70 -12.18
-4.30 -6.65 -11.97
-4.30 -6.60 -11.77
-4.30 -6.55 -11.58
-4.30 -6.50 -11.38
-4.30 -6.45 -11.18
-4.30 -6.40 -10.98
-4.30 -6.35 -10.78
-4.30 -6.30 -10.58
-4.30 -6.25 -10.38
-4.30 -6.20 -10.18
-4.30 -6.15 -9.98
-4.30 -6.10 -9.78
-4.30 -6.05 -9.58
-4.30 -6.00 -9.38
-4.30 -5.95 -9.18
-4.30 -5.90 -8.98
-4.30 -5.85 -8.78
-4.30 -5.80 -8.58
-4.30 -5.75 -8.38
-4.30 -5.70 -8.18
-4.30 -5.65 -7.98
-4.30 -5.60 -7.78
-4.30 -5.55 -7.58
-4.30 -5.50 -7.38
-4.30 -5.45 -7.18
-4.30 -5.40 -6.98
-4.30 -5.35 -6.78
-4.30 -5.30 -6.58
-4.30 -5.25 -6.38
-4.30 -5.20 -6.18
-4.30 -5.15 -5.98
-4.30 -5.10 -5.78
-4.30 -5.05 -5.58
-4.30 -5.00 -5.38
-4.30 -4.95 -5.18
-4.30 -4.90 -4.98
-4.30 -4.85 -4.78
-4.30 -4.80 -4.58
-4.30 -4.75 -4.38
-4.30 -4.70 -4.18
-4.30 -4.65 -3.98
-4.30 -4.60 -3.78
-4.30 -4.55 -3.58
-4.30 -4.50 -3.38
-4.30 -4.45 -3.18
-4.30 -4.40 -2.98
-4.30 -4.35 -2.78
-4.30 -4.30 -2.58
-4.30 -4.25 -2.38
-4.30 -4.20 -2.18
-4.30 -4.15 -1.98
-4.30 -4.10 -1.78
-4.30 -4.05 -1.58
-4.30 -4.00 -1.38
-4.30 -3.95 -1.18
-4.30 -3.90 -0.98
-4.30 -3.85 -0.78
-4.30 -3.80 -0.58
-4.30 -3.75 -0.38
-4.30 -3.70 -0.18
-4.30 -3.65 0.02
-4.30 -3.60 0.22
-4.30 -3.55 0.42
-4.30 -3.50 0.62
-4.30 -3.45 0.82
-4.30 -3.40 1.02
-4.30 -3.35 1.22
-4.30 -3.30 1.42
-4.30 -3.25 1.62
-4.30 -3.20 1.82
-4.30 -3.15 2.02
-4.30 -3.10 2.22
-4.30 -3.05 2.42
-4.30 -3.00 2.62
-4.30 -2.95 2.82
-4.30 -2.90 3.02
-4.30 -2.85 3.22
-4.30 -2.80 3.42
-4.30 -2.75 3.62
-4.30 -2.70 3.82
-4.30 -2.65 4.02
-4.30 -2.60 4.22
-4.30 -2.55 4.42
-4.30 -2.50 4.62
-4.30 -2.45 4.82
-4.30 -2.40 5.02
-4.30 -2.35 5.22
-4.30 -2.30 5.42
-4.30 -2.25 5.62
-4.30 -2.20 5.82
-4.30 -2.15 6.02
-4.30 -2.10 6.22
-4.30 -2.05 6.42
-4.30 -2.00 6.62
-4.30 -1.95 6.82
-4.30 -1.90 7.02
-4.30 -1.85 7.22
-4.30 -1.80 7.42
-4.30 -1.75 7.62
-4.30 -1.70 7.82
-4.30 -1.65 8.02
-4.30 -1.60 8.22
-4.30 -1.55 8.42
-4.30 -1.50 8.62
-4.30 -1.45 8.82
-4.30 -1.40 9.02
-4.30 -1.35 9.22
-4.30 -1.30 9.42
-4.30 -1.25 9.62
-4.30 -1.20 9.82
-4.30 -1.15 10.02
-4.30 -1.10 10.22
-4.30 -1.05 10.42
-4.30 -1.00 10.62
-4.25 -7.00 -13.29
-4.25 -6.95 -13.05
-4.25 -6.90 -12.81
-4.25 -6.85 -12.60
-4.25 -6.80 -12.39
-4.25 -6.75 -12.19
-4.25 -6.70 -11.98
-4.25 -6.65 -11.78
-4.25 -6.60 -11.58
-4.25 -6.55 -11.38
-4.25 -6.50 -11.18
-4.25 -6.45 -10.98
-4.25 -6.40 -10.78
-4.25 -6.35 -10.58
-4.25 -6.30 -10.38
-4.25 -6.25 -10.18
-4.25 -6.20 -9.98
-4.25 -6.15 -9.78
-4.25 -6.10 -9.58
-4.25 -6.05 -9.38
-4.25 -6.00 -9.18
-4.25 -5.95 -8.98
-4.25 -5.90 -8.78
-4.25 -5.85 -8.58
-4.25 -5.80 -8.38
-4.25 -5.75 -8.18
-4.25 -5.70 -7.98
-4.25 -5.65 -7.78
-4.25 -5.60 -7.58
-4.25 -5.55 -7.38
-4.25 -5.50 -7.18
-4.25 -5.45 -6.98
-4.25 -5.40 -6.78
-4.25 -5.35 -6.58
-4.25 -5.30 -6.38
-4.25 -5.25 -6.18
-4.25 -5.20 -5.98
-4.25 -5.15 -5.78
-4.25 -5.10 -5.58
-4.25 -5.05 -5.38
-4.25 -5.00 -5.18
-4.25 -4.95 -4.98
-4.25 -4.90 -4.78
-4.25 -4.85 -4.58
-4.25 -4.80 -4.38
-4.25 -4.75 -4.18
-4.25 -4.70 -3.98
-4.25 -4.65 -3.78
-4.25 -4.60 -3.58
-4.25 -4.55 -3.38
-4.25 -4.50 -3.18
-4.25 -4.45 -2.98
-4.25 -4.40 -2.78
-4.25 -4.35 -2.58
-4.25 -4.30 -2.38
-4.25 -4.25 -2.18
-4.25 -4.20 -1.98
-4.25 -4.15 -1.78
-4.25 -4.10 -1.58
-4.25 -4.05 -1.38
-4.25 -4.00 -1.18
-4.25 -3.95 -0.98
-4.25 -3.90 -0.78
-4.25 -3.85 -0.58
-4.25 -3.80 -0.38
-4.25 -3.75 -0.18
-4.25 -3.70 0.02
-4.25 -3.65 0.22
-4.25 -3.60 0.42
-4.25 -3.55 0.62
-4.25 -3.50 0.82
-4.25 -3.45 1.02
-4.25 -3.40 1.22
-4.25 -3.35 1.42
-4.25 -3.30 1.62
-4.25 -3.25 1.82
-4.25 -3.20 2.02
-4.25 -3.15 2.22
-4.25 -3.10 2.42
-4.25 -3.05 2.62
-4.25 -3.00 2.82
-4.25 -2.95 3.02
-4.25 -2.90 3.22
-4.25 -2.85 3.42
-4.25 -2.80 3.62
-4.25 -2.75 3.82
-4.25 -2.70 4.02
-4.25 -2.65 4.22
-4.25 -2.60 4.42
-4.25 -2.55 4.62
-4.25 -2.50 4.82
-4.25 -2.45 5.02
-4.25 -2.40 5.22
-4.25 -2.35 5.42
-4.25 -2.30 5.62
-4.25 -2.25 5.82
-4.25 -2.20 6.02
-4.25 -2.15 6.22
-4.25 -2.10 6.42
-4.25 -2.05 6.62
-4.25 -2.00 6.82
-4.25 -1.95 7.02
-4.25 -1.90 7.22
-4.25 -1.85 7.42
-4.25 -1.80 7.62
-4.25 -1.75 7.82
-4.25 -1.70 8.02
-4.25 -1.65 8.22
-4.25 -1.60 8.42
-4.25 -1.55 8.62
-4.25 -1.50 8.82
-4.25 -1.45 9.02
-4.25 -1.40 9.22
-4.25 -1.35 9.42
-4.25 -1.30 9.62
-4.25 -1.25 9.82
-4.25 -1.20 10.02
-4.25 -1.15 10.22
-4.25 -1.10 10.42
-4.25 -1.05 10.62
-4.25 -1.00 10.82
-4.20 -7.00 -13.01
-4.20 -6.95 -12.80
-4.20 -6.90 -12.59
-4.20 -6.85 -12.39
-4.20 -6.80 -12.18
-4.20 -6.75 -11.99
-4.20 -6.70 -11.79
-4.20 -6.65 -11.59
-4.20 -6.60 -11.39
-4.20 -6.55 -11.19
-4.20 -6.50 -10.99
-4.20 -6.45 -10.79
-4.20 -6.40 -10.59
-4.20 -6.35 -10.39
-4.20 -6.30 -10.19
-4.20 -6.25 -9.99
-4.20 -6.20 -9.79
-4.20 -6.15 -9.59
-4.20 -6.10 -9.39
-4.20 -6.05 -9.19
-4.20 -6.00 -8.99
-4.20 -5.95 -8.79
-4.20 -5.90 -8.59
-4.20 -5.85 -8.39
-4.20 -5.80 -8.19
-4.20 -5.75 -7.99
-4.20 -5.70 -7.79
-4.20 -5.65 -7.59
-4.20 -5.60 -7.39
-4.20 -5.55 -7.19
-4.20 -5.50 -6.99
-4.20 -5.45 -6.79
-4.20 -5.40 -6.59
-4.20 -5.35 -6.39
-4.20 -5.30 -6.19
-4.20 -5.25 -5.99
-4.20 -5.20 -5.79
-4.20 -5.15 -5.59
-4.20 -5.10 -5.39
-4.20 -5.05 -5.19
-4.20 -5.00 -4.99
-4.20 -4.95 -4.79
-4.20 -4.90 -4.59
-4.20 -4.85 -4.39
-4.20 -4.80 -4.19
-4.20 -4.75 -3.99
-4.20 -4.70 -3.79
-4.20 -4.65 -3.59
-4.20 -4.60 -3.39
-4.20 -4.55 -3.19
-4.20 -4.50 -2.99
-4.20 -4.45 -2.79
-4.20 -4.40 -2.59
-4.20 -4.35 -2.39
-4.20 -4.30 -2.19
-4.20 -4.25 -1.99
-4.20 -4.20 -1.79
-4.20 -4.15 -1.59
-4.20 -4.10 -1.39
-4.20 -4.05 -1.19
-4.20 -4.00 -0.99
-4.20 -3.95 -0.79
-4.20 -3.90 -0.59
-4.20 -3.85 -0.39
-4.20 -3.80 -0.19
-4.20 -3.75 0.01
-4.20 -3.70 0.21
-4.20 -3.65 0.41
-4.20 -3.60 0.61
-4.20 -3.55 0.81
-4.20 -3.50 1.01
-4.20 -3.45 1.21
-4.20 -3.40 1.41
-4.20 -3.35 1.61
-4.20 -3.30 1.81
-4.20 -3.25 2.01
-4.20 -3.20 2.21
-4.20 -3.15 2.41
-4.20 -3.10 2.61
-4.20 -3.05 2.81
-4.20 -3.00 3.01
-4.20 -2.95 3.21
-4.20 -2.90 3.41
-4.20 -2.85 3.61
-4.20 -2.80 3.81
-4.20 -2.75 4.01
-4.20 -2.70 4.21
-4.20 -2.65 4.41
-4.20 -2.60 4.61
-4.20 -2.55 4.81
-4.20 -2.50 5.01
-4.20 -2.45 5.21
-4.20 -2.40 5.41
-4.20 -2.35 5.61
-4.20 -2.30 5.81
-4.20 -2.25 6.01
-4.20 -2.20 6.21
-4.20 -2.15 6.41
-4.20 -2.10 6.61
-4.20 -2.05 6.81
-4.20 -2.00 7.01
-4.20 -1.95 7.21
-4.20 -1.90 7.41
-4.20 -1.85 7.61
-4.20 -1.80 7.81
-4.20 -1.75 8.01
-4.20 -1.70 8.21
-4.20 -1.65 8.41
-4.20 -1.60 8.61
-4.20 -1.55 8.81
-4.20 -1.50 9.01
-4.20 -1.45 9.21
-4.20 -1.40 9.41
-4.20 -1.35 9.61
-4.20 -1.30 9.81
-4.20 -1.25 10.01
-4.20 -1.20 10.21
-4.20 -1.15 10.41
-4.20 -1.10 10.61
-4.20 -1.05 10.81
-4.20 -1.00 11.01
-4.15 -7.00 -12.80
-4.15 -6.95 -12.60
-4.15 -6.90 -12.39
-4.15 -6.85 -12.19
-4.15 -6.80 -11.99
-4.15 -6.75 -11.79
-4.15 -6.70 -11.59
-4.15 -6.65 -11.39
-4.15 -6.60 -11.19
-4.15 -6.55 -10.99
-4.15 -6.50 -10.79
-4.15 -6.45 -10.59
-4.15 -6.40 -10.39
-4.15 -6.35 -10.19
-4.15 -6.30 -9.99
-4.15 -6.25 -9.79
-4.15 -6.20 -9.59
-4.15 -6.15 -9.39
-4.15 -6.10 -9.19
-4.15 -6.05 -8.99
-4.15 -6.00 -8.79
-4.15 -5.95 -8.59
-4.15 -5.90 -8.39
-4.15 -5.85 -8.19
-4.15 -5.80 -7.99
-4.15 -5.75 -7.79
-4.15 -5.70 -7.59
-4.15 -5.65 -7.39
-4.15 -5.60 -7.19
-4.15 -5.55 -6.99
-4.15 -5.50 -6.79
-4.15 -5.45 -6.59
-4.15 -5.40 -6.39
-4.15 -5.35 -6.19
-4.15 -5.30 -5.99
-4.15 -5.25 -5.79
-4.15 -5.20 -5.59
-4.15 -5.15 -5.39
-4.15 -5.10 -5.19
-4.15 -5.05 -4.99
-4.15 -5.00 -4.79
-4.15 -4.95 -4.59
-4.15 -4.90 -4.39
-4.15 -4.85 -4.19
-4.15 -4.80 -3.99
-4.15 -4.75 -3.79
-4.15 -4.70 -3.59
-4.15 -4.65 -3.39
-4.15 -4.60 -3.19
-4.15 -4.55 -2.99
-4.15 -4.50 -2.79
-4.15 -4.45 -2.59
-4.15 -4.40 -2.39
-4.15 -4.35 -2.19
-4.15 -4.30 -1.99
-4.15 -4.25 -1.79
-4.15 -4.20 -1.59
-4.15 -4.15 -1.39
-4.15 -4.10 -1.19
-4.15 -4.05 -0.99
-4.15 -4.00 -0.79
-4.15 -3.95 -0.59
-4.15 -3.90 -0.39
-4.15 -3.85 -0.19
-4.15 -3.80 0.01
-4.15 -3.75 0.21
-4.15 -3.70 0.41
-4.15 -3.65 0.61
-4.15 -3.60 0.81
-4.15 -3.55 1.01
-4.15 -3.50 1.21
-4.15 -3.45 1.41
-4.15 -3.40 1.61
-4.15 -3.35 1.81
-4.15 -3.30 2.01
-4.15 -3.25 2.21
-4.15 -3.20 2.41
-4.15 -3.15 2.61
-4.15 -3.10 2.81
-4.15 -3.05 3.01
-4.15 -3.00 3.21
-4.15 -2.95 3.41
-4.15 -2.90 3.61
-4.15 -2.85 3.81
-4.15 -2.80 4.01
-4.15 -2.75 4.21
-4.15 -2.70 4.41
-4.15 -2.65 4.61
-4.15 -2.60 4.81
-4.15 -2.55 5.01
-4.15 -2.50 5.21
-4.15 -2.45 5.41
-4.15 -2.40 5.61
-4.15 -2.35 5.81
-4.15 -2.30 6.01
-4.15 -2.25 6.21
-4.15 -2.20 6.41
-4.15 -2.15 6.61
-4.15 -2.10 6.81
-4.15 -2.05 7.01
-4.15 -2.00 7.21
-4.15 -1.95 7.41
-4.15 -1.90 7.61
-4.15 -1.85 7.81
-4.15 -1.80 8.01
-4.15 -1.75 8.21
-4.15 -1.70 8.41
-4.15 -1.65 8.61
-4.15 -1.60 8.81
-4.15 -1.55 9.01
-4.15 -1.50 9.21
-4.15 -1.45 9.41
-4.15 -1.40 9.61
-4.15 -1.35 9.81
-4.15 -1.30 10.01
-4.15 -1.25 10.21
-4.15 -1.20 10.41
-4.15 -1.15 10.61
-4.15 -1.10 10.81
-4.15 -1.05 11.01
-4.15 -1.00 11.21
-4.10 -7.00 -12.60
-4.10 -6.95 -12.40
-4.10 -6.90 -12.20
-4.10 -6.85 -12.00
-4.10 -6.80 -11.80
-4.10 -6.75 -11.60
-4.10 -6.70 -11.40
-4.10 -6.65 -11.20
-4.10 -6.60 -11.00
-4.10 -6.55 -10.80
-4.10 -6.50 -10.60
-4.10 -6.45 -10.40
-4.10 -6.40 -10.20
-4.10 -6.35 -10.00
-4.10 -6.30 -9.80
-4.10 -6.25 -9.60
-4.10 -6.20 -9.40
-4.10 -6.15 -9.20
-4.10 -6.10 -9.00
-4.10 -6.05 -8.80
-4.10 -6.00 -8.60
-4.10 -5.95 -8.40
-4.10 -5.90 -8.20
-4.10 -5.85 -8.00
-4.10 -5.80 -7.80
-4.10 -5.75 -7.60
-4.10 -5.70 -7.40
-4.10 -5.65 -7.20
-4.10 -5.60 -7.00
-4.10 -5.55 -6.80
-4.10 -5.50 -6.60
-4.10 -5.45 -6.40
-4.10 -5.40 -6.20
-4.10 -5.35 -6.00
-4.10 -5.30 -5.80
-4.10 -5.25 -5.60
-4.10 -5.20 -5.40
-4.10 -5.15 -5.20
-4.10 -5.10 -5.00
-4.10 -5.05 -4.80
-4.10 -5.00 -4.60
-4.10 -4.95 -4.40
-4.10 -4.90 -4.20
-4.10 -4.85 -4.00
-4.10 -4.80 -3.80
-4.10 -4.75 -3.60
-4.10 -4.70 -3.40
-4.10 -4.65 -3.20
-4.10 -4.60 -3.00
-4.10 -4.55 -2.80
-4.10 -4.50 -2.60
-4.10 -4.45 -2.40
-4.10 -4.40 -2.20
-4.10 -4.35 -2.00
-4.10 -4.30 -1.80
-4.10 -4.25 -1.60
-4.10 -4.20 -1.40
-4.10 -4.15 -1.20
-4.10 -4.10 -1.00
-4.10 -4.05 -0.80
-4.10 -4.00 -0.60
-4.10 -3.95 -0.40
-4.10 -3.90 -0.20
-4.10 -3.85 0.00
-4.10 -3.80 0.20
-4.10 -3.75 0.40
-4.10 -3.70 0.60
-4.10 -3.65 0.80
-4.10 -3.60 1.00
-4.10 -3.55 1.20
-4.10 -3.50 1.40
-4.10 -3.45 1.60
-4.10 -3.40 1.80
-4.10 -3.35 2.00
-4.10 -3.30 2.20
-4.10 -3.25 2.40
-4.10 -3.20 2.60
-4.10 -3.15 2.80
-4.10 -3.10 3.00
-4.10 -3.05 3.20
-4.10 -3.00 3.40
-4.10 -2.95 3.60
-4.10 -2.90 3.80
-4.10 -2.85 4.00
-4.10 -2.80 4.20
-4.10 -2.75 4.40
-4.10 -2.70 4.60
-4.10 -2.65 4.80
-4.10 -2.60 5.00
-4.10 -2.55 5.20
-4.10 -2.50 5.40
-4.10 -2.45 5.60
-4.10 -2.40 5.80
-4.10 -2.35 6.00
-4.10 -2.30 6.20
-4.10 -2.25 6.40
-4.10 -2.20 6.60
-4.10 -2.15 6.80
-4.10 -2.10 7.00
-4.10 -2.05 7.20
-4.10 -2.00 7.40
-4.10 -1.95 7.60
-4.10 -1.90 7.80
-4.10 -1.85 8.00
-4.10 -1.80 8.20
-4.10 -1.75 8.40
-4.10 -1.70 8.60
-4.10 -1.65 8.80
-4.10 -1.60 9.00
-4.10 -1.55 9.20
-4.10 -1.50 9.40
-4.10 -1.45 9.60
-4.10 -1.40 9.80
-4.10 -1.35 10.00
-4.10 -1.30 10.20
-4.10 -1.25 10.40
-4.10 -1.20 10.60
-4.10 -1.15 10.80
-4.10 -1.10 11.00
-4.10 -1.05 11.20
-4.10 -1.00 11.40
-4.05 -7.00 -12.40
-4.05 -6.95 -12.21
-4.05 -6.90 -12.01
-4.05 -6.85 -11.81
-4.05 -6.80 -11.61
-4.05 -6.75 -11.41
-4.05 -6.70 -11.21
-4.05 -6.65 -11.01
-4.05 -6.60 -10.81
-4.05 -6.55 -10.61
-4.05 -6.50 -10.41
-4.05 -6.45 -10.21
-4.05 -6.40 -10.01
-4.05 -6.35 -9.81
-4.05 -6.30 -9.61
-4.05 -6.25 -9.41
-4.05 -6.20 -9.21
-4.05 -6.15 -9.01
-4.05 -6.10 -8.81
-4.05 -6.05 -8.61
-4.05 -6.00 -8.41
-4.05 -5.95 -8.21
-4.05 -5.90 -8.01
-4.05 -5.85 -7.81
-4.05 -5.80 -7.61
-4.05 -5.75 -7.41
-4.05 -5.70 -7.21
-4.05 -5.65 -7.01
-4.05 -5.60 -6.81
-4.05 -5.55 -6.61
-4.05 -5.50 -6.41
-4.05 -5.45 -6.21
-4.05 -5.40 -6.01
-4.05 -5.35 -5.81
-4.05 -5.30 -5.61
-4.05 -5.25 -5.41
-4.05 -5.20 -5.21
-4.05 -5.15 -5.01
-4.05 -5.10 -4.81
-4.05 -5.05 -4.61
-4.05 -5.00 -4.41
-4.05 -4.95 -4.21
-4.05 -4.90 -4.01
-4.05 -4.85 -3.81
-4.05 -4.80 -3.61
-4.05 -4.75 -3.41
-4.05 -4.70 -3.21
-4.05 -4.65 -3.01
-4.05 -4.60 -2.81
-4.05 -4.55 -2.61
-4.05 -4.50 -2.41
-4.05 -4.45 -2.21
-4.05 -4.40 -2.01
-4.05 -4.35 -1.81
-4.05 -4.30 -1.61
-4.05 -4.25 -1.41
-4.05 -4.20 -1.21
-4.05 -4.15 -1.01
-4.05 -4.10 -0.81
-4.05 -4.05 -0.61
-4.05 -4.00 -0.41
-4.05 -3.95 -0.21
-4.05 -3.90 -0.01
-4.05 -3.85 0.19
-4.05 -3.80 0.39
-4.05 -3.75 0.59
-4.05 -3.70 0.79
-4.05 -3.65 0.99
-4.05 -3.60 1.19
-4.05 -3.55 1.39
-4.05 -3.50 1.59
-4.05 -3.45 1.79
-4.05 -3.40 1.99
-4.05 -3.35 2.19
-4.05 -3.30 2.39
-4.05 -3.25 2.59
-4.05 -3.20 2.79
-4.05 -3.15 2.99
-4.05 -3.10 3.19
-4.05 -3.05 3.39
-4.05 -3.00 3.59
-4.05 -2.95 3.79
-4.05 -2.90 3.99
-4.05 -2.85 4.19
-4.05 -2.80 4.39
-4.05 -2.75 4.59
-4.05 -2.70 4.79
-4.05 -2.65 4.99
-4.05 -2.60 5.19
-4.05 -2.55 5.39
-4.05 -2.50 5.59
-4.05 -2.45 5.79
-4.05 -2.40 5.99
-4.05 -2.35 6.19
-4.05 -2.30 6.39
-4.05 -2.25 6.59
-4.05 -2.20 6.79
-4.05 -2.15 6.99
-4.05 -2.10 7.19
-4.05 -2.05 7.39
-4.05 -2.00 7.59
-4.05 -1.95 7.79
-4.05 -1.90 7.99
-4.05 -1.85 8.19
-4.05 -1.80 8.39
-4.05 -1.75 8.59
-4.05 -1.70 8.79
-4.05 -1.65 8.99
-4.05 -1.60 9.19
-4.05 -1.55 9.39
-4.05 -1.50 9.59
-4.05 -1.45 9.79
-4.05 -1.40 9.99
-4.05 -1.35 10.19
-4.05 -1.30 10.39
-4.05 -1.25 10.59
-4.05 -1.20 10.79
-4.05 -1.15 10.99
-4.05 -1.10 11.19
-4.05 -1.05 11.39
-4.05 -1.00 11.59
-4.00 -7.00 -12.21
-4.00 -6.95 -12.01
-4.00 -6.90 -11.81
-4.00 -6.85 -11.61
-4.00 -6.80 -11.41
-4.00 -6.75 -11.21
-4.00 -6.70 -11.01
-4.00 -6.65 -10.81
-4.00 -6.60 -10.61
-4.00 -6.55 -10.41
-4.00 -6.50 -10.21
-4.00 -6.45 -10.01
-4.00 -6.40 -9.81
-4.00 -6.35 -9.61
-4.00 -6.30 -9.41
-4.00 -6.25 -9.21
-4.00 -6.20 -9.01
-4.00 -6.15 -8.81
-4.00 -6.10 -8.61
-4.00 -6.05 -8.41
-4.00 -6.00 -8.21
-4.00 -5.95 -8.01
-4.00 -5.90 -7.81
-4.00 -5.85 -7.61
-4.00 -5.80 -7.41
-4.00 -5.75 -7.21
-4.00 -5.70 -7.01
-4.00 -5.65 -6.81
-4.00 -5.60 -6.61
-4.00 -5.55 -6.41
-4.00 -5.50 -6.21
-4.00 -5.45 -6.01
-4.00 -5.40 -5.81
-4.00 -5.35 -5.61
-4.00 -5.30 -5.41
-4.00 -5.25 -5.21
-4.00 -5.20 -5.01
-4.00 -5.15 -4.81
-4.00 -5.10 -4.61
-4.00 -5.05 -4.41
-4.00 -5.00 -4.21
-4.00 -4.95 -4.01
-4.00 -4.90 -3.81
-4.00 -4.85 -3.61
-4.00 -4.80 -3.41
-4.00 -4.75 -3.21
-4.00 -4.70 -3.01
-4.00 -4.65 -2.81
-4.00 -4.60 -2.61
-4.00 -4.55 -2.41
-4.00 -4.50 -2.21
-4.00 -4.45 -2.01
-4.00 -4.40 -1.81
-4.00 -4.35 -1.61
-4.00 -4.30 -1.41
-4.00 -4.25 -1.21
-4.00 -4.20 -1.01
-4.00 -4.15 -0.81
-4.00 -4.10 -0.61
-4.00 -4.05 -0.41
-4.00 -4.00 -0.21
-4.00 -3.95 -0.01
-4.00 -3.90 0.19
-4.00 -3.85 0.39
-4.00 -3.80 0.59
-4.00 -3.75 0.79
-4.00 -3.70 0.99
-4.00 -3.65 1.19
-4.00 -3.60 1.39
-4.00 -3.55 1.59
-4.00 -3.50 1.79
-4.00 -3.45 1.99
-4.00 -3.40 2.19
-4.00 -3.35 2.39
-4.00 -3.30 2.59
-4.00 -3.25 2.79
-4.00 -3.20 2.99
-4.00 -3.15 3.19
-4.00 -3.10 3.39
-4.00 -3.05 3.59
-4.00 -3.00 3.79
-4.00 -2.95 3.99
-4.00 -2.90 4.19
-4.00 -2.85 4.39
-4.00 -2.80 4.59
-4.00 -2.75 4.79
-4.00 -2.70 4.99
-4.00 -2.65 5.19
-4.00 -2.60 5.39
-4.00 -2.55 5.59
-4.00 -2.50 5.79
-4.00 -2.45 5.99
-4.00 -2.40 6.19
-4.00 -2.35 6.39
-4.00 -2.30 6.59
-4.00 -2.25 6.79
-4.00 -2.20 6.99
-4.00 -2.15 7.19
-4.00 -2.10 7.39
-4.00 -2.05 7.59
-4.00 -2.00 7.79
-4.00 -1.95 7.99
-4.00 -1.90 8.19
-4.00 -1.85 8.39
-4.00 -1.80 8.59
-4.00 -1.75 8.79
-4.00 -1.70 8.99
-4.00 -1.65 9.19
-4.00 -1.60 9.39
-4.00 -1.55 9.59
-4.00 -1.50 9.79
-4.00 -1.45 9.99
-4.00 -1.40 10.19
-4.00 -1.35 10.39
-4.00 -1.30 10.59
-4.00 -1.25 10.79
-4.00 -1.20 10.99
-4.00 -1.15 11.19
-4.00 -1.10 11.39
-4.00 -1.05 11.59
-4.00 -1.00 11.79
-3.95 -7.00 -12.02
-3.95 -6.95 -11.82
-3.95 -6.90 -11.62
-3.95 -6.85 -11.42
-3.95 -6.80 -11.22
-3.95 -6.75 -11.02
-3.95 -6.70 -10.82
-3.95 -6.65 -10.62
-3.95 -6.60 -10.42
-3.95 -6.55 -10.22
-3.95 -6.50 -10.02
-3.95 -6.45 -9.82
-3.95 -6.40 -9.62
-3.95 -6.35 -9.42
-3.95 -6.30 -9.22
-3.95 -6.25 -9.02
-3.95 -6.20 -8.82
-3.95 -6.15 -8.62
-3.95 -6.10 -8.42
-3.95 -6.05 -8.22
-3.95 -6.00 -8.02
-3.95 -5.95 -7.82
-3.95 -5.90 -7.62
-3.95 -5.85 -7.42
-3.95 -5.80 -7.22
-3.95 -5.75 -7.02
-3.95 -5.70 -6.82
-3.95 -5.65 -6.62
-3.95 -5.60 -6.42
-3.95 -5.55 -6.22
-3.95 -5.50 -6.02
-3.95 -5.45 -5.82
-3.95 -5.40 -5.62
-3.95 -5.35 -5.42
-3.95 -5.30 -5.22
-3.95 -5.25 -5.02
-3.95 -5.20 -4.82
-3.95 -5.15 -4.62
-3.95 -5.10 -4.42
-3.95 -5.05 -4.22
-3.95 -5.00 -4.02
-3.95 -4.95 -3.82
-3.95 -4.90 -3.62
-3.95 -4.85 -3.42
-3.95 -4.80 -3.22
-3.95 -4.75 -3.02
-3.95 -4.70 -2.82
-3.95 -4.65 -2.62
-3.95 -4.60 -2.42
-3.95 -4.55 -2.22
-3.95 -4.50 -2.02
-3.95 -4.45 -1.82
-3.95 -4.40 -1.62
-3.95 -4.35 -1.42
-3.95 -4.30 -1.22
-3.95 -4.25 -1.02
-3.95 -4.20 -0.82
-3.95 -4.15 -0.62
-3.95 -4.10 -0.42
-3.95 -4.05 -0.22
-3.95 -4.00 -0.02
-3.95 -3.95 0.18
-3.95 -3.90 0.38
-3.95 -3.85 0.58
-3.95 -3.80 0.78
-3.95 -3.75 0.98
-3.95 -3.70 1.18
-3.95 -3.65 1.38
-3.95 -3.60 1.58
-3.95 -3.55 1.78
-3.95 -3.50 1.98
-3.95 -3.45 2.18
-3.95 -3.40 2.38
-3.95 -3.35 2.58
-3.95 -3.30 2.78
-3.95 -3.25 2.98
-3.95 -3.20 3.18
-3.95 -3.15 3.38
-3.95 -3.10 3.58
-3.95 -3.05 3.78
-3.95 -3.00 3.98
-3.95 -2.95 4.18
-3.95 -2.90 4.38
-3.95 -2.85 4.58
-3.95 -2.80 4.78
-3.95 -2.75 4.98
-3.95 -2.70 5.18
-3.95 -2.65 5.38
-3.95 -2.60 5.58
-3.95 -2.55 5.78
-3.95 -2.50 5.98
-3.95 -2.45 6.18
-3.95 -2.40 6.38
-3.95 -2.35 6.58
-3.95 -2.30 6.78
-3.95 -2.25 6.98
-3.95 -2.20 7.18
-3.95 -2.15 7.38
-3.95 -2.10 7.58
-3.95 -2.05 7.78
-3.95 -2.00 7.98
-3.95 -1.95 8.18
-3.95 -1.90 8.38
-3.95 -1.85 8.58
-3.95 -1.80 8.78
-3.95 -1.75 8.98
-3.95 -1.70 9.18
-3.95 -1.65 9.38
-3.95 -1.60 9.58
-3.95 -1.55 9.78
-3.95 -1.50 9.98
-3.95 -1.45 10.18
-3.95 -1.40 10.38
-3.95 -1.35 10.58
-3.95 -1.30 10.78
-3.95 -1.25 10.98
-3.95 -1.20 11.18
-3.95 -1.15 11.38
-3.95 -1.10 11.58
-3.95 -1.05 11.78
-3.95 -1.00 11.98
-3.90 -7.00 -11.83
-3.90 -6.95 -11.63
-3.90 -6.90 -11.43
-3.90 -6.85 -11.22
-3.90 -6.80 -11.02
-3.90 -6.75 -10.82
-3.90 -6.70 -10.63
-3.90 -6.65 -10.43
-3.90 -6.60 -10.23
-3.90 -6.55 -10.03
-3.90 -6.50 -9.83
-3.90 -6.45 -9.63
-3.90 -6.40 -9.43
-3.90 -6.35 -9.23
-3.90 -6.30 -9.03
-3.90 -6.25 -8.83
-3.90 -6.20 -8.63
-3.90 -6.15 -8.43
-3.90 -6.10 -8.23
-3.90 -6.05 -8.03
-3.90 -6.00 -7.83
-3.90 -5.95 -7.63
-3.90 -5.90 -7.43
-3.90 -5.85 -7.23
-3.90 -5.80 -7.03
-3.90 -5.75 -6.83
-3.90 -5.70 -6.63
-3.90 -5.65 -6.43
-3.90 -5.60 -6.23
-3.90 -5.55 -6.03
-3.90 -5.50 -5.83
-3.90 -5.45 -5.63
-3.90 -5.40 -5.43
-3.90 -5.35 -5.23
-3.90 -5.30 -5.03
-3.90 -5.25 -4.83
-3.90 -5.20 -4.63
-3.90 -5.15 -4.43
-3.90 -5.10 -4.23
-3.90 -5.05 -4.03
-3.90 -5.00 -3.83
-3.90 -4.95 -3.63
-3.90 -4.90 -3.43
-3.90 -4.85 -3.23
-3.90 -4.80 -3.03
-3.90 -4.75 -2.83
-3.90 -4.70 -2.63
-3.90 -4.65 -2.43
-3.90 -4.60 -2.23
-3.90 -4.55 -2.03
-3.90 -4.50 -1.83
-3.90 -4.45 -1.63
-3.90 -4.40 -1.43
-3.90 -4.35 -1.23
-3.90 -4.30 -1.03
-3.90 -4.25 -0.83
-3.90 -4.20 -0.63
-3.90 -4.15 -0.43
-3.90 -4.10 -0.23
-3.90 -4.05 -0.03
-3.90 -4.00 0.17
-3.90 -3.95 0.37
-3.90 -3.90 0.57
-3.90 -3.85 0.77
-3.90 -3.80 0.97
-3.90 -3.75 1.17
-3.90 -3.70 1.37
-3.90 -3.65 1.57
-3.90 -3.60 1.77
-3.90 -3.55 1.97
-3.90 -3.50 2.17
-3.90 -3.45 2.37
-3.90 -3.40 2.57
-3.90 -3.35 2.77
-3.90 -3.30 2.97
-3.90 -3.25 3.17
-3.90 -3.20 3.37
-3.90 -3.15 3.57
-3.90 -3.10 3.77
-3.90 -3.05 3.97
-3.90 -3.00 4.17
-3.90 -2.95 4.37
-3.90 -2.90 4.57
-3.90 -2.85 4.77
-3.90 -2.80 4.97
-3.90 -2.75 5.17
-3.90 -2.70 5.37
-3.90 -2.65 5.57
-3.90 -2.60 5.77
-3.90 -2.55 5.97
-3.90 -2.50 6.17
-3.90 -2.45 6.37
-3.90 -2.40 6.57
-3.90 -2.35 6.77
-3.90 -2.30 6.97
-3.90 -2.25 7.17
-3.90 -2.20 7.37
-3.90 -2.15 7.57
-3.90 -2.10 7.77
-3.90 -2.05 7.97
-3.90 -2.00 8.17
-3.90 -1.95 8.37
-3.90 -1.90 8.57
-3.90 -1.85 8.77
-3.90 -1.80 8.97
-3.90 -1.75 9.17
-3.90 -1.70 9.37
-3.90 -1.65 9.57
-3.90 -1.60 9.77
-3.90 -1.55 9.97
-3.90 -1.50 10.17
-3.90 -1.45 10.37
-3.90 -1.40 10.57
-3.90 -1.35 10.77
-3.90 -1.30 10.97
-3.90 -1.25 11.17
-3.90 -1.20 11.37
-3.90 -1.15 11.57
-3.90 -1.10 11.77
-3.90 -1.05 11.97
-3.90 -1.00 12.17
-3.85 -7.00 -11.63
-3.85 -6.95 -11.43
-3.85 -6.90 -11.23
-3.85 -6.85 -11.03
-3.85 -6.80 -10.83
-3.85 -6.75 -10.63
-3.85 -6.70 -10.43
-3.85 -6.65 -10.23
-3.85 -6.60 -10.03
-3.85 -6.55 -9.83
-3.85 -6.50 -9.63
-3.85 -6.45 -9.43
-3.85 -6.40 -9.23
-3.85 -6.35 -9.03
-3.85 -6.30 -8.83
-3.85 -6.25 -8.63
-3.85 -6.20 -8.43
-3.85 -6.15 -8.23
-3.85 -6.10 -8.03
-3.85 -6.05 -7.83
-3.85 -6.00 -7.63
-3.85 -5.95 -7.43
-3.85 -5.90 -7.23
-3.85 -5.85 -7.03
-3.85 -5.80 -6.83
-3.85 -5.75 -6.63
-3.85 -5.70 -6.43
-3.85 -5.65 -6.23
-3.85 -5.60 -6.03
-3.85 -5.55 -5.83
-3.85 -5.50 -5.63
-3.85 -5.45 -5.43
-3.85 -5.40 -5.23
-3.85 -5.35 -5.03
-3.85 -5.30 -4.83
-3.85 -5.25 -4.63
-3.85 -5.20 -4.43
-3.85 -5.15 -4.23
-3.85 -5.10 -4.03
-3.85 -5.05 -3.83
-3.85 -5.00 -3.63
-3.85 -4.95 -3.43
-3.85 -4.90 -3.23
-3.85 -4.85 -3.03
-3.85 -4.80 -2.83
-3.85 -4.75 -2.63
-3.85 -4.70 -2.43
-3.85 -4.65 -2.23
-3.85 -4.60 -2.03
-3.85 -4.55 -1.83
-3.85 -4.50 -1.63
-3.85 -4.45 -1.43
-3.85 -4.40 -1.23
-3.85 -4.35 -1.03
-3.85 -4.30 -0.83
-3.85 -4.25 -0.63
-3.85 -4.20 -0.43
-3.85 -4.15 -0.23
-3.85 -4.10 -0.03
-3.85 -4.05 0.17
-3.85 -4.00 0.37
-3.85 -3.95 0.57
-3.85 -3.90 0.77
-3.85 -3.85 0.97
-3.85 -3.80 1.17
-3.85 -3.75 1.37
-3.85 -3.70 1.57
-3.85 -3.65 1.77
-3.85 -3.60 1.97
-3.85 -3.55 2.17
-3.85 -3.50 2.37
-3.85 -3.45 2.57
-3.85 -3.40 2.77
-3.85 -3.35 2.97
-3.85 -3.30 3.17
-3.85 -3.25 3.37
-3.85 -3.20 3.57
-3.85 -3.15 3.77
-3.85 -3.10 3.97
-3.85 -3.05 4.17
-3.85 -3.00 4.37
-3.85 -2.95 4.57
-3.85 -2.90 4.77
-3.85 -2.85 4.97
-3.85 -2.80 5.17
-3.85 -2.75 5.37
-3.85 -2.70 5.57
-3.85 -2.65 5.77
-3.85 -2.60 5.97
-3.85 -2.55 6.17
-3.85 -2.50 6.37
-3.85 -2.45 6.57
-3.85 -2.40 6.77
-3.85 -2.35 6.97
-3.85 -2.30 7.17
-3.85 -2.25 7.37
-3.85 -2.20 7.57
-3.85 -2.15 7.77
-3.85 -2.10 7.97
-3.85 -2.05 8.17
-3.85 -2.00 8.37
-3.85 -1.95 8.57
-3.85 -1.90 8.77
-3.85 -1.85 8.97
-3.85 -1.80 9.17
-3.85 -1.75 9.37
-3.85 -1.70 9.57
-3.85 -1.65 9.77
-3.85 -1.60 9.97
-3.85 -1.55 10.17
-3.85 -1.50 10.37
-3.85 -1.45 10.57
-3.85 -1.40 10.77
-3.85 -1.35 10.97
-3.85 -1.30 11.17
-3.85 -1.25 11.37
-3.85 -1.20 11.57
-3.85 -1.15 11.77
-3.85 -1.10 11.97
-3.85 -1.05 12.16
-3.85 -1.00 12.36
-3.80 -7.00 -11.44
-3.80 -6.95 -11.24
-3.80 -6.90 -11.04
-3.80 -6.85 -10.84
-3.80 -6.80 -10.64
-3.80 -6.75 -10.44
-3.80 -6.70 -10.24
-3.80 -6.65 -10.04
-3.80 -6.60 -9.84
-3.80 -6.55 -9.64
-3.80 -6.50 -9.44
-3.80 -6.45 -9.24
-3.80 -6.40 -9.04
-3.80 -6.35 -8.84
-3.80 -6.30 -8.64
-3.80 -6.25 -8.44
-3.80 -6.20 -8.24
-3.80 -6.15 -8.04
-3.80 -6.10 -7.84
-3.80 -6.05 -7.64
-3.80 -6.00 -7.44
-3.80 -5.95 -7.24
-3.80 -5.90 -7.04
-3.80 -5.85 -6.84
-3.80 -5.80 -6.64
-3.80 -5.75 -6.44
-3.80 -5.70 -6.24
-3.80 -5.65 -6.04
-3.80 -5.60 -5.84
-3.80 -5.55 -5.64
-3.80 -5.50 -5.44
-3.80 -5.45 -5.24
-3.80 -5.40 -5.04
-3.80 -5.35 -4.84
-3.80 -5.30 -4.64
-3.80 -5.25 -4.44
-3.80 -5.20 -4.24
-3.80 -5.15 -4.04
-3.80 -5.10 -3.84
-3.80 -5.05 -3.64
-3.80 -5.00 -3.44
-3.80 -4.95 -3.24
-3.80 -4.90 -3.04
-3.80 -4.85 -2.84
-3.80 -4.80 -2.64
-3.80 -4.75 -2.44
-3.80 -4.70 -2.24
-3.80 -4.65 -2.04
-3.80 -4.60 -1.84
-3.80 -4.55 -1.64
-3.80 -4.50 -1.44
-3.80 -4.45 -1.24
-3.80 -4.40 -1.04
-3.80 -4.35 -0.84
-3.80 -4.30 -0.64
-3.80 -4.25 -0.44
-3.80 -4.20 -0.24
-3.80 -4.15 -0.04
-3.80 -4.10 0.16
-3.80 -4.05 0.36
-3.80 -4.00 0.56
-3.80 -3.95 0.76
-3.80 -3.90 0.96
-3.80 -3.85 1.16
-3.80 -3.80 1.36
-3.80 -3.75 1.56
-3.80 -3.70 1.76
-3.80 -3.65 1.96
-3.80 -3.60 2.16
-3.80 -3.55 2.36
-3.80 -3.50 2.56
-3.80 -3.45 2.76
-3.80 -3.40 2.96
-3.80 -3.35 3.16
-3.80 -3.30 3.36
-3.80 -3.25 3.56
-3.80 -3.20 3.76
-3.80 -3.15 3.96
-3.80 -3.10 4.16
-3.80 -3.05 4.36
-3.80 -3.00 4.56
-3.80 -2.95 4.76
-3.80 -2.90 4.96
-3.80 -2.85 5.16
-3.80 -2.80 5.36
-3.80 -2.75 5.56
-3.80 -2.70 5.76
-3.80 -2.65 5.96
-3.80 -2.60 6.16
-3.80 -2.55 6.36
-3.80 -2.50 6.56
-3.80 -2.45 6.76
-3.80 -2.40 6.96
-3.80 -2.35 7.16
-3.80 -2.30 7.36
-3.80 -2.25 7.56
-3.80 -2.20 7.76
-3.80 -2.15 7.96
-3.80 -2.10 8.16
-3.80 -2.05 8.36
-3.80 -2.00 8.56
-3.80 -1.95 8.76
-3.80 -1.90 8.96
-3.80 -1.85 9.16
-3.80 -1.80 9.36
-3.80 -1.75 9.56
-3.80 -1.70 9.76
-3.80 -1.65 9.96
-3.80 -1.60 10.16
-3.80 -1.55 10.36
-3.80 -1.50 10.56
-3.80 -1.45 10.76
-3.80 -1.40 10.96
-3.80 -1.35 11.16
-3.80 -1.30 11.36
-3.80 -1.25 11.56
-3.80 -1.20 11.76
-3.80 -1.15 11.96
-3.80 -1.10 12.16
-3.80 -1.05 12.36
-3.80 -1.00 12.56
-3.75 -7.00 -11.25
-3.75 -6.95 -11.05
-3.75 -6.90 -10.85
-3.75 -6.85 -10.65
-3.75 -6.80 -10.45
-3.75 -6.75 -10.25
-3.75 -6.70 -10.05
-3.75 -6.65 -9.85
-3.75 -6.60 -9.65
-3.75 -6.55 -9.45
-3.75 -6.50 -9.25
-3.75 -6.45 -9.05
-3.75 -6.40 -8.85
-3.75 -6.35 -8.65
-3.75 -6.30 -8.45
-3.75 -6.25 -8.25
-3.75 -6.20 -8.05
-3.75 -6.15 -7.85
-3.75 -6.10 -7.65
-3.75 -6.05 -7.45
-3.75 -6.00 -7.25
-3.75 -5.95 -7.05
-3.75 -5.90 -6.85
-3.75 -5.85 -6.65
-3.75 -5.80 -6.45
-3.75 -5.75 -6.25
-3.75 -5.70 -6.05
-3.75 -5.65 -5.85
-3.75 -5.60 -5.65
-3.75 -5.55 -5.45
-3.75 -5.50 -5.25
-3.75 -5.45 -5.05
-3.75 -5.40 -4.85
-3.75 -5.35 -4.65
-3.75 -5.30 -4.45
-3.75 -5.25 -4.25
-3.75 -5.20 -4.05
-3.75 -5.15 -3.85
-3.75 -5.10 -3.65
-3.75 -5.05 -3.45
-3.75 -5.00 -3.25
-3.75 -4.95 -3.05
-3.75 -4.90 -2.85
-3.75 -4.85 -2.65
-3.75 -4.80 -2.45
-3.75 -4.75 -2.25
-3.75 -4.70 -2.05
-3.75 -4.65 -1.85
-3.75 -4.60 -1.65
-3.75 -4.55 -1.45
-3.75 -4.50 -1.25
-3.75 -4.45 -1.05
-3.75 -4.40 -0.85
-3.75 -4.35 -0.65
-3.75 -4.30 -0.45
-3.75 -4.25 -0.25
-3.75 -4.20 -0.05
-3.75 -4.15 0.15
-3.75 -4.10 0.35
-3.75 -4.05 0.55
-3.75 -4.00 0.75
-3.75 -3.95 0.95
-3.75 -3.90 1.15
-3.75 -3.85 1.35
-3.75 -3.80 1.55
-3.75 -3.75 1.75
-3.75 -3.70 1.95
-3.75 -3.65 2.15
-3.75 -3.60 2.35
-3.75 -3.55 2.55
-3.75 -3.50 2.75
-3.75 -3.45 2.95
-3.75 -3.40 3.15
-3.75 -3.35 3.35
-3.75 -3.30 3.55
-3.75 -3.25 3.75
-3.75 -3.20 3.95
-3.75 -3.15 4.15
-3.75 -3.10 4.35
-3.75 -3.05 4.55
-3.75 -3.00 4.75
-3.75 -2.95 4.95
-3.75 -2.90 5.15
-3.75 -2.85 5.35
-3.75 -2.80 5.55
-3.75 -2.75 5.75
-3.75 -2.70 5.95
-3.75 -2.65 6.15
-3.75 -2.60 6.35
-3.75 -2.55 6.55
-3.75 -2.50 6.75
-3.75 -2.45 6.95
-3.75 -2.40 7.15
-3.75 -2.35 7.35
-3.75 -2.30 7.55
-3.75 -2.25 7.75
-3.75 -2.20 7.95
-3.75 -2.15 8.15
-3.75 -2.10 8.35
-3.75 -2.05 8.55
-3.75 -2.00 8.75
-3.75 -1.95 8.95
-3.75 -1.90 9.15
-3.75 -1.85 9.35
-3.75 -1.80 9.55
-3.75 -1.75 9.75
-3.75 -1.70 9.95
-3.75 -1.65 10.15
-3.75 -1.60 10.35
-3.75 -1.55 10.55
-3.75 -1.50 10.75
-3.75 -1.45 10.95
-3.75 -1.40 11.15
-3.75 -1.35 11.35
-3.75 -1.30 11.55
-3.75 -1.25 11.75
-3.75 -1.20 11.95
-3.75 -1.15 12.15
-3.75 -1.10 12.35
-3.75 -1.05 12.55
-3.75 -1.00 12.74
-3.70 -7.00 -11.05
-3.70 -6.95 -10.85
-3.70 -6.90 -10.65
-3.70 -6.85 -10.45
-3.70 -6.80 -10.25
-3.70 -6.75 -10.05
-3.70 -6.70 -9.85
-3.70 -6.65 -9.65
-3.70 -6.60 -9.45
-3.70 -6.55 -9.25
-3.70 -6.50 -9.05
-3.70 -6.45 -8.85
-3.70 -6.40 -8.65
-3.70 -6.35 -8.45
-3.70 -6.30 -8.25
-3.70 -6.25 -8.05
-3.70 -6.20 -7.85
-3.70 -6.15 -7.65
-3.70 -6.10 -7.45
-3.70 -6.05 -7.25
-3.70 -6.00 -7.05
-3.70 -5.95 -6.85
-3.70 -5.90 -6.65
-3.70 -5.85 -6.45
-3.70 -5.80 -6.25
-3.70 -5.75 -6.05
-3.70 -5.70 -5.85
-3.70 -5.65 -5.65
-3.70 -5.60 -5.45
-3.70 -5.55 -5.25
-3.70 -5.50 -5.05
-3.70 -5.45 -4.85
-3.70 -5.40 -4.65
-3.70 -5.35 -4.45
-3.70 -5.30 -4.25
-3.70 -5.25 -4.05
-3.70 -5.20 -3.85
-3.70 -5.15 -3.65
-3.70 -5.10 -3.45
-3.70 -5.05 -3.25
-3.70 -5.00 -3.05
-3.70 -4.95 -2.85
-3.70 -4.90 -2.65
-3.70 -4.85 -2.45
-3.70 -4.80 -2.25
-3.70 -4.75 -2.05
-3.70 -4.70 -1.85
-3.70 -4.65 -1.65
-3.70 -4.60 -1.45
-3.70 -4.55 -1.25
-3.70 -4.50 -1.05
-3.70 -4.45 -0.85
-3.70 -4.40 -0.65
-3.70 -4.35 -0.45
-3.70 -4.30 -0.25
-3.70 -4.25 -0.05
-3.70 -4.20 0.15
-3.70 -4.15 0.35
-3.70 -4.10 0.55
-3.70 -4.05 0.75
-3.70 -4.00 0.95
-3.70 -3.95 1.15
-3.70 -3.90 1.35
-3.70 -3.85 1.55
-3.70 -3.80 1.75
-3.70 -3.75 1.95
-3.70 -3.70 2.15
-3.70 -3.65 2.35
-3.70 -3.60 2.55
-3.70 -3.55 2.75
-3.70 -3.50 2.95
-3.70 -3.45 3.15
-3.70 -3.40 3.35
-3.70 -3.35 3.55
-3.70 -3.30 3.75
-3.70 -3.25 3.95
-3.70 -3.20 4.15
-3.70 -3.15 4.35
-3.70 -3.10 4.55
-3.70 -3.05 4.75
-3.70 -3.00 4.95
-3.70 -2.95 5.15
-3.70 -2.90 5.35
-3.70 -2.85 5.55
-3.70 -2.80 5.75
-3.70 -2.75 5.95
-3.70 -2.70 6.15
-3.70 -2.65 6.35
-3.70 -2.60 6.55
-3.70 -2.55 6.75
-3.70 -2.50 6.95
-3.70 -2.45 7.15
-3.70 -2.40 7.35
-3.70 -2.35 7.55
-3.70 -2.30 7.75
-3.70 -2.25 7.95
-3.70 -2.20 8.15
-3.70 -2.15 8.35
-3.70 -2.10 8.55
-3.70 -2.05 8.75
-3.70 -2.00 8.95
-3.70 -1.95 9.15
-3.70 -1.90 9.35
-3.70 -1.85 9.55
-3.70 -1.80 9.75
-3.70 -1.75 9.95
-3.70 -1.70 10.15
-3.70 -1.65 10.35
-3.70 -1.60 10.55
-3.70 -1.55 10.75
-3.70 -1.50 10.95
-3.70 -1.45 11.15
-3.70 -1.40 11.34
-3.70 -1.35 11.54
-3.70 -1.30 11.74
-3.70 -1.25 11.94
-3.70 -1.20 12.14
-3.70 -1.15 12.34
-3.70 -1.10 12.54
-3.70 -1.05 12.74
-3.70 -1.00 12.93
-3.65 -7.00 -10.86
-3.65 -6.95 -10.66
-3.65 -6.90 -10.46
-3.65 -6.85 -10.26
-3.65 -6.80 -10.06
-3.65 -6.75 -9.86
-3.65 -6.70 -9.66
-3.65 -6.65 -9.46
-3.65 -6.60 -9.26
-3.65 -6.55 -9.06
-3.65 -6.50 -8.86
-3.65 -6.45 -8.66
-3.65 -6.40 -8.46
-3.65 -6.35 -8.26
-3.65 -6.30 -8.06
-3.65 -6.25 -7.86
-3.65 -6.20 -7.66
-3.65 -6.15 -7.46
-3.65 -6.10 -7.26
-3.65 -6.05 -7.06
-3.65 -6.00 -6.86
-3.65 -5.95 -6.66
-3.65 -5.90 -6.46
-3.65 -5.85 -6.26
-3.65 -5.80 -6.06
-3.65 -5.75 -5.86
-3.65 -5.70 -5.66
-3.65 -5.65 -5.46
-3.65 -5.60 -5.26
-3.65 -5.55 -5.06
-3.65 -5.50 -4.86
-3.65 -5.45 -4.66
-3.65 -5.40 -4.46
-3.65 -5.35 -4.26
-3.65 -5.30 -4.06
-3.65 -5.25 -3.86
-3.65 -5.20 -3.66
-3.65 -5.15 -3.46
-3.65 -5.10 -3.26
-3.65 -5.05 -3.06
-3.65 -5.00 -2.86
-3.65 -4.95 -2.66
-3.65 -4.90 -2.46
-3.65 -4.85 -2.26
-3.65 -4.80 -2.06
-3.65 -4.75 -1.86
-3.65 -4.70 -1.66
-3.65 -4.65 -1.46
-3.65 -4.60 -1.26
-3.65 -4.55 -1.06
-3.65 -4.50 -0.86
-3.65 -4.45 -0.66
-3.65 -4.40 -0.46
-3.65 -4.35 -0.26
-3.65 -4.30 -0.06
-3.65 -4.25 0.14
-3.65 -4.20 0.34
-3.65 -4.15 0.54
-3.65 -4.10 0.74
-3.65 -4.05 0.94
-3.65 -4.00 1.14
-3.65 -3.95 1.34
-3.65 -3.90 1.54
-3.65 -3.85 1.74
-3.65 -3.80 1.94
-3.65 -3.75 2.14
-3.65 -3.70 2.34
-3.65 -3.65 2.54
-3.65 -3.60 2.74
-3.65 -3.55 2.94
-3.65 -3.50 3.14
-3.65 -3.45 3.34
-3.65 -3.40 3.54
-3.65 -3.35 3.74
-3.65 -3.30 3.94
-3.65 -3.25 4.14
-3.65 -3.20 4.34
-3.65 -3.15 4.54
-3.65 -3.10 4.74
-3.65 -3.05 4.94
-3.65 -3.00 5.14
-3.65 -2.95 5.34
-3.65 -2.90 5.54
-3.65 -2.85 5.74
-3.65 -2.80 5.94
-3.65 -2.75 6.14
-3.65 -2.70 6.34
-3.65 -2.65 6.54
-3.65 -2.60 6.74
-3.65 -2.55 6.94
-3.65 -2.50 7.14
-3.65 -2.45 7.34
-3.65 -2.40 7.54
-3.65 -2.35 7.74
-3.65 -2.30 7.94
-3.65 -2.25 8.14
-3.65 -2.20 8.34
-3.65 -2.15 8.54
-3.65 -2.10 8.74
-3.65 -2.05 8.94
-3.65 -2.00 9.14
-3.65 -1.95 9.34
-3.65 -1.90 9.54
-3.65 -1.85 9.74
-3.65 -1.80 9.94
-3.65 -1.75 10.14
-3.65 -1.70 10.34
-3.65 -1.65 10.54
-3.65 -1.60 10.74
-3.65 -1.55 10.94
-3.65 -1.50 11.14
-3.65 -1.45 11.34
-3.65 -1.40 11.54
-3.65 -1.35 11.73
-3.65 -1.30 11.93
-3.65 -1.25 12.13
-3.65 -1.20 12.33
-3.65 -1.15 12.53
-3.65 -1.10 12.72
-3.65 -1.05 12.92
-3.65 -1.00 13.11
-3.60 -7.00 -10.67
-3.60 -6.95 -10.47
-3.60 -6.90 -10.27
-3.60 -6.85 -10.07
-3.60 -6.80 -9.87
-3.60 -6.75 -9.67
-3.60 -6.70 -9.47
-3.60 -6.65 -9.27
-3.60 -6.60 -9.07
-3.60 -6.55 -8.87
-3.60 -6.50 -8.67
-3.60 -6.45 -8.47
-3.60 -6.40 -8.27
-3.60 -6.35 -8.07
-3.60 -6.30 -7.87
-3.60 -6.25 -7.67
-3.60 -6.20 -7.47
-3.60 -6.15 -7.27
-3.60 -6.10 -7.07
-3.60 -6.05 -6.87
-3.60 -6.00 -6.67
-3.60 -5.95 -6.47
-3.60 -5.90 -6.27
-3.60 -5.85 -6.07
-3.60 -5.80 -5.87
-3.60 -5.75 -5.67
-3.60 -5.70 -5.47
-3.60 -5.65 -5.27
-3.60 -5.60 -5.07
-3.60 -5.55 -4.87
-3.60 -5.50 -4.67
-3.60 -5.45 -4.47
-3.60 -5.40 -4.27
-3.60 -5.35 -4.07
-3.60 -5.30 -3.87
-3.60 -5.25 -3.67
-3.60 -5.20 -3.47
-3.60 -5.15 -3.27
-3.60 -5.10 -3.07
-3.60 -5.05 -2.87
-3.60 -5.00 -2.67
-3.60 -4.95 -2.47
-3.60 -4.90 -2.27
-3.60 -4.85 -2.07
-3.60 -4.80 -1.87
-3.60 -4.75 -1.67
-3.60 -4.70 -1.47
-3.60 -4.65 -1.27
-3.60 -4.60 -1.07
-3.60 -4.55 -0.87
-3.60 -4.50 -0.67
-3.60 -4.45 -0.47
-3.60 -4.40 -0.27
-3.60 -4.35 -0.07
-3.60 -4.30 0.13
-3.60 -4.25 0.33
-3.60 -4.20 0.53
-3.60 -4.15 0.73
-3.60 -4.10 0.93
-3.60 -4.05 1.13
-3.60 -4.00 1.33
-3.60 -3.95 1.53
-3.60 -3.90 1.73
-3.60 -3.85 1.93
-3.60 -3.80 2.13
-3.60 -3.75 2.33
-3.60 -3.70 2.53
-3.60 -3.65 2.73
-3.60 -3.60 2.93
-3.60 -3.55 3.13
-3.60 -3.50 3.33
-3.60 -3.45 3.53
-3.60 -3.40 3.73
-3.60 -3.35 3.93
-3.60 -3.30 4.13
-3.60 -3.25 4.33
-3.60 -3.20 4.53
-3.60 -3.15 4.73
-3.60 -3.10 4.93
-3.60 -3.05 5.13
-3.60 -3.00 5.33
-3.60 -2.95 5.53
-3.60 -2.90 5.73
-3.60 -2.85 5.93
-3.60 -2.80 6.13
-3.60 -2.75 6.33
-3.60 -2.70 6.53
-3.60 -2.65 6.73
-3.60 -2.60 6.93
-3.60 -2.55 7.13
-3.60 -2.50 7.33
-3.60 -2.45 7.53
-3.60 -2.40 7.73
-3.60 -2.35 7.93
-3.60 -2.30 8.13
-3.60 -2.25 8.33
-3.60 -2.20 8.53
-3.60 -2.15 8.73
-3.60 -2.10 8.93
-3.60 -2.05 9.13
-3.60 -2.00 9.33
-3.60 -1.95 9.53
-3.60 -1.90 9.73
-3.60 -1.85 9.93
-3.60 -1.80 10.13
-3.60 -1.75 10.33
-3.60 -1.70 10.53
-3.60 -1.65 10.73
-3.60 -1.60 10.93
-3.60 -1.55 11.13
-3.60 -1.50 11.33
-3.60 -1.45 11.53
-3.60 -1.40 11.73
-3.60 -1.35 11.93
-3.60 -1.30 12.12
-3.60 -1.25 12.32
-3.60 -1.20 12.52
-3.60 -1.15 12.71
-3.60 -1.10 12.91
-3.60 -1.05 13.10
-3.60 -1.00 13.30
-3.55 -7.00 -10.47
-3.55 -6.95 -10.27
-3.55 -6.90 -10.07
-3.55 -6.85 -9.87
-3.55 -6.80 -9.67
-3.55 -6.75 -9.47
-3.55 -6.70 -9.27
-3.55 -6.65 -9.07
-3.55 -6.60 -8.87
-3.55 -6.55 -8.67
-3.55 -6.50 -8.47
-3.55 -6.45 -8.27
-3.55 -6.40 -8.07
-3.55 -6.35 -7.87
-3.55 -6.30 -7.67
-3.55 -6.25 -7.47
-3.55 -6.20 -7.27
-3.55 -6.15 -7.07
-3.55 -6.10 -6.87
-3.55 -6.05 -6.67
-3.55 -6.00 -6.47
-3.55 -5.95 -6.27
-3.55 -5.90 -6.07
-3.55 -5.85 -5.87
-3.55 -5.80 -5.67
-3.55 -5.75 -5.47
-3.55 -5.70 -5.27
-3.55 -5.65 -5.07
-3.55 -5.60 -4.87
-3.55 -5.55 -4.67
-3.55 -5.50 -4.47
-3.55 -5.45 -4.27
-3.55 -5.40 -4.07
-3.55 -5.35 -3.87
-3.55 -5.30 -3.67
-3.55 -5.25 -3.47
-3.55 -5.20 -3.27
-3.55 -5.15 -3.07
-3.55 -5.10 -2.87
-3.55 -5.05 -2.67
-3.55 -5.00 -2.47
-3.55 -4.95 -2.27
-3.55 -4.90 -2.07
-3.55 -4.85 -1.87
-3.55 -4.80 -1.67
-3.55 -4.75 -1.47
-3.55 -4.70 -1.27
-3.55 -4.65 -1.07
-3.55 -4.60 -0.87
-3.55 -4.55 -0.67
-3.55 -4.50 -0.47
-3.55 -4.45 -0.27
-3.55 -4.40 -0.07
-3.55 -4.35 0.13
-3.55 -4.30 0.33
-3.55 -4.25 0.53
-3.55 -4.20 0.73
-3.55 -4.15 0.93
-3.55 -4.10 1.13
-3.55 -4.05 1.33
-3.55 -4.00 1.53
-3.55 -3.95 1.73
-3.55 -3.90 1.93
-3.55 -3.85 2.13
-3.55 -3.80 2.33
-3.55 -3.75 2.53
-3.55 -3.70 2.73
-3.55 -3.65 2.93
-3.55 -3.60 3.13
-3.55 -3.55 3.33
-3.55 -3.50 3.53
-3.55 -3.45 3.73
-3.55 -3.40 3.93
-3.55 -3.35 4.13
-3.55 -3.30 4.33
-3.55 -3.25 4.53
-3.55 -3.20 4.73
-3.55 -3.15 4.93
-3.55 -3.10 5.13
-3.55 -3.05 5.33
-3.55 -3.00 5.53
-3.55 -2.95 5.73
-3.55 -2.90 5.93
-3.55 -2.85 6.13
-3.55 -2.80 6.33
-3.55 -2.75 6.53
-3.55 -2.70 6.73
-3.55 -2.65 6.93
-3.55 -2.60 7.13
-3.55 -2.55 7.33
-3.55 -2.50 7.53
-3.55 -2.45 7.73
-3.55 -2.40 7.93
-3.55 -2.35 8.13
-3.55 -2.30 8.33
-3.55 -2.25 8.53
-3.55 -2.20 8.73
-3.55 -2.15 8.93
-3.55 -2.10 9.13
-3.55 -2.05 9.33
-3.55 -2.00 9.53
-3.55 -1.95 9.73
-3.55 -1.90 9.92
-3.55 -1.85 10.12
-3.55 -1.80 10.32
-3.55 -1.75 10.52
-3.55 -1.70 10.72
-3.55 -1.65 10.92
-3.55 -1.60 11.12
-3.55 -1.55 11.32
-3.55 -1.50 11.52
-3.55 -1.45 11.72
-3.55 -1.40 11.92
-3.55 -1.35 12.11
-3.55 -1.30 12.31
-3.55 -1.25 12.51
-3.55 -1.20 12.70
-3.55 -1.15 12.89
-3.55 -1.10 13.09
-3.55 -1.05 13.27
-3.55 -1.00 13.46
-3.50 -7.00 -10.28
-3.50 -6.95 -10.08
-3.50 -6.90 -9.88
-3.50 -6.85 -9.68
-3.50 -6.80 -9.48
-3.50 -6.75 -9.28
-3.50 -6.70 -9.08
-3.50 -6.65 -8.88
-3.50 -6.60 -8.68
-3.50 -6.55 -8.48
-3.50 -6.50 -8.28
-3.50 -6.45 -8.08
-3.50 -6.40 -7.88
-3.50 -6.35 -7.68
-3.50 -6.30 -7.48
-3.50 -6.25 -7.28
-3.50 -6.20 -7.08
-3.50 -6.15 -6.88
-3.50 -6.10 -6.68
-3.50 -6.05 -6.48
-3.50 -6.00 -6.28
-3.50 -5.95 -6.08
-3.50 -5.90 -5.88
-3.50 -5.85 -5.68
-3.50 -5.80 -5.48
-3.50 -5.75 -5.28
-3.50 -5.70 -5.08
-3.50 -5.65 -4.88
-3.50 -5.60 -4.68
-3.50 -5.55 -4.48
-3.50 -5.50 -4.28
-3.50 -5.45 -4.08
-3.50 -5.40 -3.88
-3.50 -5.35 -3.68
-3.50 -5.30 -3.48
-3.50 -5.25 -3.28
-3.50 -5.20 -3.08
-3.50 -5.15 -2.88
-3.50 -5.10 -2.68
-3.50 -5.05 -2.48
-3.50 -5.00 -2.28
-3.50 -4.95 -2.08
-3.50 -4.90 -1.88
-3.50 -4.85 -1.68
-3.50 -4.80 -1.48
-3.50 -4.75 -1.28
-3.50 -4.70 -1.08
-3.50 -4.65 -0.88
-3.50 -4.60 -0.68
-3.50 -4.55 -0.48
-3.50 -4.50 -0.28
-3.50 -4.45 -0.08
-3.50 -4.40 0.12
-3.50 -4.35 0.32
-3.50 -4.30 0.52
-3.50 -4.25 0.72
-3.50 -4.20 0.92
-3.50 -4.15 1.12
-3.50 -4.10 1.32
-3.50 -4.05 1.52
-3.50 -4.00 1.72
-3.50 -3.95 1.92
-3.50 -3.90 2.12
-3.50 -3.85 2.32
-3.50 -3.80 2.52
-3.50 -3.75 2.72
-3.50 -3.70 2.92
-3.50 -3.65 3.12
-3.50 -3.60 3.32
-3.50 -3.55 3.52
-3.50 -3.50 3.72
-3.50 -3.45 3.92
-3.50 -3.40 4.12
-3.50 -3.35 4.32
-3.50 -3.30 4.52
-3.50 -3.25 4.72
-3.50 -3.20 4.92
-3.50 -3.15 5.12
-3.50 -3.10 5.32
-3.50 -3.05 5.52
-3.50 -3.00 5.72
-3.50 -2.95 5.92
-3.50 -2.90 6.12
-3.50 -2.85 6.32
-3.50 -2.80 6.52
-3.50 -2.75 6.72
-3.50 -2.70 6.92
-3.50 -2.65 7.12
-3.50 -2.60 7.32
-3.50 -2.55 7.52
-3.50 -2.50 7.72
-3.50 -2.45 7.92
-3.50 -2.40 8.12
-3.50 -2.35 8.32
-3.50 -2.30 8.52
-3.50 -2.25 8.72
-3.50 -2.20 8.92
-3.50 -2.15 9.12
-3.50 -2.10 9.32
-3.50 -2.05 9.52
-3.50 -2.00 9.72
-3.50 -1.95 9.92
-3.50 -1.90 10.12
-3.50 -1.85 10.32
-3.50 -1.80 10.52
-3.50 -1.75 10.72
-3.50 -1.70 10.91
-3.50 -1.65 11.11
-3.50 -1.60 11.31
-3.50 -1.55 11.51
-3.50 -1.50 11.71
-3.50 -1.45 11.91
-3.50 -1.40 12.10
-3.50 -1.35 12.30
-3.50 -1.30 12.50
-3.50 -1.25 12.69
-3.50 -1.20 12.88
-3.50 -1.15 13.07
-3.50 -1.10 13.26
-3.50 -1.05 13.44
-3.50 -1.00 13.63
-3.45 -7.00 -10.09
-3.45 -6.95 -9.89
-3.45 -6.90 -9.69
-3.45 -6.85 -9.49
-3.45 -6.80 -9.29
-3.45 -6.75 -9.09
-3.45 -6.70 -8.89
-3.45 -6.65 -8.69
-3.45 -6.60 -8.49
-3.45 -6.55 -8.29
-3.45 -6.50 -8.09
-3.45 -6.45 -7.89
-3.45 -6.40 -7.69
-3.45 -6.35 -7.49
-3.45 -6.30 -7.29
-3.45 -6.25 -7.09
-3.45 -6.20 -6.89
-3.45 -6.15 -6.69
-3.45 -6.10 -6.49
-3.45 -6.05 -6.29
-3.45 -6.00 -6.09
-3.45 -5.95 -5.89
-3.45 -5.90 -5.69
-3.45 -5.85 -5.49
-3.45 -5.80 -5.29
-3.45 -5.75 -5.09
-3.45 -5.70 -4.89
-3.45 -5.65 -4.69
-3.45 -5.60 -4.49
-3.45 -5.55 -4.29
-3.45 -5.50 -4.09
-3.45 -5.45 -3.89
-3.45 -5.40 -3.69
-3.45 -5.35 -3.49
-3.45 -5.30 -3.29
-3.45 -5.25 -3.09
-3.45 -5.20 -2.89
-3.45 -5.15 -2.69
-3.45 -5.10 -2.49
-3.45 -5.05 -2.29
-3.45 -5.00 -2.09
-3.45 -4.95 -1.89
-3.45 -4.90 -1.69
-3.45 -4.85 -1.49
-3.45 -4.80 -1.29
-3.45 -4.75 -1.09
-3.45 -4.70 -0.89
-3.45 -4.65 -0.69
-3.45 -4.60 -0.49
-3.45 -4.55 -0.29
-3.45 -4.50 -0.09
-3.45 -4.45 0.11
-3.45 -4.40 0.31
-3.45 -4.35 0.51
-3.45 -4.30 0.71
-3.45 -4.25 0.91
-3.45 -4.20 1.11
-3.45 -4.15 1.31
-3.45 -4.10 1.51
-3.45 -4.05 1.71
-3.45 -4.00 1.91
-3.45 -3.95 2.11
-3.45 -3.90 2.31
-3.45 -3.85 2.51
-3.45 -3.80 2.71
-3.45 -3.75 2.91
-3.45 -3.70 3.11
-3.45 -3.65 3.31
-3.45 -3.60 3.51
-3.45 -3.55 3.71
-3.45 -3.50 3.91
-3.45 -3.45 4.11
-3.45 -3.40 4.31
-3.45 -3.35 4.51
-3.45 -3.30 4.71
-3.45 -3.25 4.91
-3.45 -3.20 5.11
-3.45 -3.15 5.31
-3.45 -3.10 5.51
-3.45 -3.05 5.71
-3.45 -3.00 5.91
-3.45 -2.95 6.11
-3.45 -2.90 6.31
-3.45 -2.85 6.51
-3.45 -2.80 6.71
-3.45 -2.75 6.91
-3.45 -2.70 7.11
-3.45 -2.65 7.31
-3.45 -2.60 7.51
-3.45 -2.55 7.71
-3.45 -2.50 7.91
-3.45 -2.45 8.11
-3.45 -2.40 8.31
-3.45 -2.35 8.51
-3.45 -2.30 8.71
-3.45 -2.25 8.91
-3.45 -2.20 9.11
-3.45 -2.15 9.31
-3.45 -2.10 9.51
-3.45 -2.05 9.71
-3.45 -2.00 9.91
-3.45 -1.95 10.11
-3.45 -1.90 10.31
-3.45 -1.85 10.51
-3.45 -1.80 10.71
-3.45 -1.75 10.91
-3.45 -1.70 11.10
-3.45 -1.65 11.30
-3.45 -1.60 11.50
-3.45 -1.55 11.70
-3.45 -1.50 11.89
-3.45 -1.45 12.09
-3.45 -1.40 12.29
-3.45 -1.35 12.48
-3.45 -1.30 12.67
-3.45 -1.25 12.86
-3.45 -1.20 13.05
-3.45 -1.15 13.23
-3.45 -1.10 13.41
-3.45 -1.05 13.58
-3.45 -1.00 13.76
-3.40 -7.00 -9.90
-3.40 -6.95 -9.70
-3.40 -6.90 -9.50
-3.40 -6.85 -9.30
-3.40 -6.80 -9.10
-3.40 -6.75 -8.90
-3.40 -6.70 -8.70
-3.40 -6.65 -8.50
-3.40 -6.60 -8.30
-3.40 -6.55 -8.10
-3.40 -6.50 -7.90
-3.40 -6.45 -7.70
-3.40 -6.40 -7.50
-3.40 -6.35 -7.30
-3.40 -6.30 -7.10
-3.40 -6.25 -6.90
-3.40 -6.20 -6.70
-3.40 -6.15 -6.50
-3.40 -6.10 -6.30
-3.40 -6.05 -6.10
-3.40 -6.00 -5.90
-3.40 -5.95 -5.70
-3.40 -5.90 -5.50
-3.40 -5.85 -5.30
-3.40 -5.80 -5.10
-3.40 -5.75 -4.90
-3.40 -5.70 -4.70
-3.40 -5.65 -4.50
-3.40 -5.60 -4.30
-3.40 -5.55 -4.10
-3.40 -5.50 -3.90
-3.40 -5.45 -3.70
-3.40 -5.40 -3.50
-3.40 -5.35 -3.30
-3.40 -5.30 -3.10
-3.40 -5.25 -2.90
-3.40 -5.20 -2.70
-3.40 -5.15 -2.50
-3.40 -5.10 -2.30
-3.40 -5.05 -2.10
-3.40 -5.00 -1.90
-3.40 -4.95 -1.70
-3.40 -4.90 -1.50
-3.40 -4.85 -1.30
-3.40 -4.80 -1.10
-3.40 -4.75 -0.90
-3.40 -4.70 -0.70
-3.40 -4.65 -0.50
-3.40 -4.60 -0.30
-3.40 -4.55 -0.10
-3.40 -4.50 0.10
-3.40 -4.45 0.30
-3.40 -4.40 0.50
-3.40 -4.35 0.70
-3.40 -4.30 0.90
-3.40 -4.25 1.10
-3.40 -4.20 1.30
-3.40 -4.15 1.50
-3.40 -4.10 1.70
-3.40 -4.05 1.90
-3.40 -4.00 2.10
-3.40 -3.95 2.30
-3.40 -3.90 2.50
-3.40 -3.85 2.70
-3.40 -3.80 2.90
-3.40 -3.75 3.10
-3.40 -3.70 3.30
-3.40 -3.65 3.50
-3.40 -3.60 3.70
-3.40 -3.55 3.90
-3.40 -3.50 4.10
-3.40 -3.45 4.30
-3.40 -3.40 4.50
-3.40 -3.35 4.70
-3.40 -3.30 4.90
-3.40 -3.25 5.10
-3.40 -3.20 5.30
-3.40 -3.15 5.50
-3.40 -3.10 5.70
-3.40 -3.05 5.90
-3.40 -3.00 6.10
-3.40 -2.95 6.30
-3.40 -2.90 6.50
-3.40 -2.85 6.70
-3.40 -2.80 6.90
-3.40 -2.75 7.10
-3.40 -2.70 7.30
-3.40 -2.65 7.50
-3.40 -2.60 7.70
-3.40 -2.55 7.90
-3.40 -2.50 8.10
-3.40 -2.45 8.30
-3.40 -2.40 8.50
-3.40 -2.35 8.70
-3.40 -2.30 8.90
-3.40 -2.25 9.10
-3.40 -2.20 9.30
-3.40 -2.15 9.50
-3.40 -2.10 9.70
-3.40 -2.05 9.90
-3.40 -2.00 10.10
-3.40 -1.95 10.30
-3.40 -1.90 10.50
-3.40 -1.85 10.70
-3.40 -1.80 10.90
-3.40 -1.75 11.10
-3.40 -1.70 11.29
-3.40 -1.65 11.49
-3.40 -1.60 11.69
-3.40 -1.55 11.88
-3.40 -1.50 12.08
-3.40 -1.45 12.27
-3.40 -1.40 12.47
-3.40 -1.35 12.66
-3.40 -1.30 12.85
-3.40 -1.25 13.03
-3.40 -1.20 13.21
-3.40 -1.15 13.39
-3.40 -1.10 13.56
-3.40 -1.05 13.72
-3.40 -1.00 13.89
-3.35 -7.00 -9.71
-3.35 -6.95 -9.51
-3.35 -6.90 -9.31
-3.35 -6.85 -9.11
-3.35 -6.80 -8.91
-3.35 -6.75 -8.71
-3.35 -6.70 -8.51
-3.35 -6.65 -8.31
-3.35 -6.60 -8.11
-3.35 -6.55 -7.91
-3.35 -6.50 -7.71
-3.35 -6.45 -7.51
-3.35 -6.40 -7.31
-3.35 -6.35 -7.11
-3.35 -6.30 -6.91
-3.35 -6.25 -6.71
-3.35 -6.20 -6.51
-3.35 -6.15 -6.31
-3.35 -6.10 -6.11
-3.35 -6.05 -5.91
-3.35 -6.00 -5.71
-3.35 -5.95 -5.51
-3.35 -5.90 -5.31
-3.35 -5.85 -5.11
-3.35 -5.80 -4.91
-3.35 -5.75 -4.71
-3.35 -5.70 -4.51
-3.35 -5.65 -4.31
-3.35 -5.60 -4.11
-3.35 -5.55 -3.91
-3.35 -5.50 -3.71
-3.35 -5.45 -3.51
-3.35 -5.40 -3.31
-3.35 -5.35 -3.11
-3.35 -5.30 -2.91
-3.35 -5.25 -2.71
-3.35 -5.20 -2.51
-3.35 -5.15 -2.31
-3.35 -5.10 -2.11
-3.35 -5.05 -1.91
-3.35 -5.00 -1.71
-3.35 -4.95 -1.51
-3.35 -4.90 -1.31
-3.35 -4.85 -1.11
-3.35 -4.80 -0.91
-3.35 -4.75 -0.71
-3.35 -4.70 -0.51
-3.35 -4.65 -0.31
-3.35 -4.60 -0.11
-3.35 -4.55 0.09
-3.35 -4.50 0.29
-3.35 -4.45 0.49
-3.35 -4.40 0.69
-3.35 -4.35 0.89
-3.35 -4.30 1.09
-3.35 -4.25 1.29
-3.35 -4.20 1.49
-3.35 -4.15 1.69
-3.35 -4.10 1.89
-3.35 -4.05 2.09
-3.35 -4.00 2.29
-3.35 -3.95 2.49
-3.35 -3.90 2.69
-3.35 -3.85 2.89
-3.35 -3.80 3.09
-3.35 -3.75 3.29
-3.35 -3.70 3.49
-3.35 -3.65 3.69
-3.35 -3.60 3.89
-3.35 -3.55 4.09
-3.35 -3.50 4.29
-3.35 -3.45 4.49
-3.35 -3.40 4.69
-3.35 -3.35 4.89
-3.35 -3.30 5.09
-3.35 -3.25 5.29
-3.35 -3.20 5.49
-3.35 -3.15 5.69
-3.35 -3.10 5.89
-3.35 -3.05 6.09
-3.35 -3.00 6.29
-3.35 -2.95 6.49
-3.35 -2.90 6.69
-3.35 -2.85 6.89
-3.35 -2.80 7.09
-3.35 -2.75 7.29
-3.35 -2.70 7.49
-3.35 -2.65 7.69
-3.35 -2.60 7.89
-3.35 -2.55 8.09
-3.35 -2.50 8.29
-3.35 -2.45 8.49
-3.35 -2.40 8.69
-3.35 -2.35 8.89
-3.35 -2.30 9.09
-3.35 -2.25 9.29
-3.35 -2.20 9.49
-3.35 -2.15 9.69
-3.35 -2.10 9.89
-3.35 -2.05 10.09
-3.35 -2.00 10.29
-3.35 -1.95 10.49
-3.35 -1.90 10.69
-3.35 -1.85 10.89
-3.35 -1.80 11.09
-3.35 -1.75 11.28
-3.35 -1.70 11.48
-3.35 -1.65 11.67
-3.35 -1.60 11.87
-3.35 -1.55 12.06
-3.35 -1.50 12.25
-3.35 -1.45 12.44
-3.35 -1.40 12.63
-3.35 -1.35 12.81
-3.35 -1.30 13.00
-3.35 -1.25 13.17
-3.35 -1.20 13.34
-3.35 -1.15 13.50
-3.35 -1.10 13.66
-3.35 -1.05 13.80
-3.35 -1.00 13.94
-3.30 -7.00 -9.51
-3.30 -6.95 -9.31
-3.30 -6.90 -9.11
-3.30 -6.85 -8.91
-3.30 -6.80 -8.71
-3.30 -6.75 -8.51
-3.30 -6.70 -8.31
-3.30 -6.65 -8.11
-3.30 -6.60 -7.91
-3.30 -6.55 -7.71
-3.30 -6.50 -7.51
-3.30 -6.45 -7.31
-3.30 -6.40 -7.11
-3.30 -6.35 -6.91
-3.30 -6.30 -6.71
-3.30 -6.25 -6.51
-3.30 -6.20 -6.31
-3.30 -6.15 -6.11
-3.30 -6.10 -5.91
-3.30 -6.05 -5.71
-3.30 -6.00 -5.51
-3.30 -5.95 -5.31
-3.30 -5.90 -5.11
-3.30 -5.85 -4.91
-3.30 -5.80 -4.71
-3.30 -5.75 -4.51
-3.30 -5.70 -4.31
-3.30 -5.65 -4.11
-3.30 -5.60 -3.91
-3.30 -5.55 -3.71
-3.30 -5.50 -3.51
-3.30 -5.45 -3.31
-3.30 -5.40 -3.11
-3.30 -5.35 -2.91
-3.30 -5.30 -2.71
-3.30 -5.25 -2.51
-3.30 -5.20 -2.31
-3.30 -5.15 -2.11
-3.30 -5.10 -1.91
-3.30 -5.05 -1.71
-3.30 -5.00 -1.51
-3.30 -4.95 -1.31
-3.30 -4.90 -1.11
-3.30 -4.85 -0.91
-3.30 -4.80 -0.71
-3.30 -4.75 -0.51
-3.30 -4.70 -0.31
-3.30 -4.65 -0.11
-3.30 -4.60 0.09
-3.30 -4.55 0.29
-3.30 -4.50 0.49
-3.30 -4.45 0.69
-3.30 -4.40 0.89
-3.30 -4.35 1.09
-3.30 -4.30 1.29
-3.30 -4.25 1.49
-3.30 -4.20 1.69
-3.30 -4.15 1.89
-3.30 -4.10 2.09
-3.30 -4.05 2.29
-3.30 -4.00 2.49
-3.30 -3.95 2.69
-3.30 -3.90 2.89
-3.30 -3.85 3.09
-3.30 -3.80 3.29
-3.30 -3.75 3.49
-3.30 -3.70 3.69
-3.30 -3.65 3.89
-3.30 -3.60 4.09
-3.30 -3.55 4.29
-3.30 -3.50 4.49
-3.30 -3.45 4.69
-3.30 -3.40 4.89
-3.30 -3.35 5.09
-3.30 -3.30 5.29
-3.30 -3.25 5.49
-3.30 -3.20 5.69
-3.30 -3.15 5.89
-3.30 -3.10 6.09
-3.30 -3.05 6.29
-3.30 -3.00 6.49
-3.30 -2.95 6.69
-3.30 -2.90 6.89
-3.30 -2.85 7.09
-3.30 -2.80 7.29
-3.30 -2.75 7.49
-3.30 -2.70 7.69
-3.30 -2.65 7.89
-3.30 -2.60 8.09
-3.30 -2.55 8.29
-3.30 -2.50 8.49
-3.30 -2.45 8.69
-3.30 -2.40 8.89
-3.30 -2.35 9.09
-3.30 -2.30 9.29
-3.30 -2.25 9.49
-3.30 -2.20 9.68
-3.30 -2.15 9.88
-3.30 -2.10 10.08
-3.30 -2.05 10.28
-3.30 -2.00 10.48
-3.30 -1.95 10.68
-3.30 -1.90 10.88
-3.30 -1.85 11.08
-3.30 -1.80 11.27
-3.30 -1.75 11.47
-3.30 -1.70 11.66
-3.30 -1.65 11.86
-3.30 -1.60 12.05
-3.30 -1.55 12.24
-3.30 -1.50 12.43
-3.30 -1.45 12.61
-3.30 -1.40 12.80
-3.30 -1.35 12.97
-3.30 -1.30 13.15
-3.30 -1.25 13.31
-3.30 -1.20 13.47
-3.30 -1.15 13.61
-3.30 -1.10 13.75
-3.30 -1.05 13.87
-3.30 -1.00 13.99
-3.25 -7.00 -9.32
-3.25 -6.95 -9.12
-3.25 -6.90 -8.92
-3.25 -6.85 -8.72
-3.25 -6.80 -8.52
-3.25 -6.75 -8.32
-3.25 -6.70 -8.12
-3.25 -6.65 -7.92
-3.25 -6.60 -7.72
-3.25 -6.55 -7.52
-3.25 -6.50 -7.32
-3.25 -6.45 -7.12
-3.25 -6.40 -6.92
-3.25 -6.35 -6.72
-3.25 -6.30 -6.52
-3.25 -6.25 -6.32
-3.25 -6.20 -6.12
-3.25 -6.15 -5.92
-3.25 -6.10 -5.72
-3.25 -6.05 -5.52
-3.25 -6.00 -5.32
-3.25 -5.95 -5.12
-3.25 -5.90 -4.92
-3.25 -5.85 -4.72
-3.25 -5.80 -4.52
-3.25 -5.75 -4.32
-3.25 -5.70 -4.12
-3.25 -5.65 -3.92
-3.25 -5.60 -3.72
-3.25 -5.55 -3.52
-3.25 -5.50 -3.32
-3.25 -5.45 -3.12
-3.25 -5.40 -2.92
-3.25 -5.35 -2.72
-3.25 -5.30 -2.52
-3.25 -5.25 -2.32
-3.25 -5.20 -2.12
-3.25 -5.15 -1.92
-3.25 -5.10 -1.72
-3.25 -5.05 -1.52
-3.25 -5.00 -1.32
-3.25 -4.95 -1.12
-3.25 -4.90 -0.92
-3.25 -4.85 -0.72
-3.25 -4.80 -0.52
-3.25 -4.75 -0.32
-3.25 -4.70 -0.12
-3.25 -4.65 0.08
-3.25 -4.60 0.28
-3.25 -4.55 0.48
-3.25 -4.50 0.68
-3.25 -4.45 0.88
-3.25 -4.40 1.08
-3.25 -4.35 1.28
-3.25 -4.30 1.48
-3.25 -4.25 1.68
-3.25 -4.20 1.88
-3.25 -4.15 2.08
-3.25 -4.10 2.28
-3.25 -4.05 2.48
-3.25 -4.00 2.68
-3.25 -3.95 2.88
-3.25 -3.90 3.08
-3.25 -3.85 3.28
-3.25 -3.80 3.48
-3.25 -3.75 3.68
-3.25 -3.70 3.88
-3.25 -3.65 4.08
-3.25 -3.60 4.28
-3.25 -3.55 4.48
-3.25 -3.50 4.68
-3.25 -3.45 4.88
-3.25 -3.40 5.08
-3.25 -3.35 5.28
-3.25 -3.30 5.48
-3.25 -3.25 5.68
-3.25 -3.20 5.88
-3.25 -3.15 6.08
-3.25 -3.10 6.28
-3.25 -3.05 6.48
-3.25 -3.00 6.68
-3.25 -2.95 6.88
-3.25 -2.90 7.08
-3.25 -2.85 7.28
-3.25 -2.80 7.48
-3.25 -2.75 7.68
-3.25 -2.70 7.88
-3.25 -2.65 8.08
-3.25 -2.60 8.28
-3.25 -2.55 8.48
-3.25 -2.50 8.68
-3.25 -2.45 8.88
-3.25 -2.40 9.08
-3.25 -2.35 9.28
-3.25 -2.30 9.48
-3.25 -2.25 9.68
-3.25 -2.20 9.87
-3.25 -2.15 10.07
-3.25 -2.10 10.27
-3.25 -2.05 10.47
-3.25 -2.00 10.67
-3.25 -1.95 10.87
-3.25 -1.90 11.06
-3.25 -1.85 11.26
-3.25 -1.80 11.45
-3.25 -1.75 11.65
-3.25 -1.70 11.84
-3.25 -1.65 12.03
-3.25 -1.60 12.22
-3.25 -1.55 12.40
-3.25 -1.50 12.58
-3.25 -1.45 12.75
-3.25 -1.40 12.93
-3.25 -1.35 13.08
-3.25 -1.30 13.24
-3.25 -1.25 13.38
-3.25 -1.20 13.52
-3.25 -1.15 13.64
-3.25 -1.10 13.75
-3.25 -1.05 13.83
-3.25 -1.00 13.92
-3.20 -7.00 -9.13
-3.20 -6.95 -8.93
-3.20 -6.90 -8.73
-3.20 -6.85 -8.53
-3.20 -6.80 -8.33
-3.20 -6.75 -8.13
-3.20 -6.70 -7.93
-3.20 -6.65 -7.73
-3.20 -6.60 -7.53
-3.20 -6.55 -7.33
-3.20 -6.50 -7.13
-3.20 -6.45 -6.93
-3.20 -6.40 -6.73
-3.20 -6.35 -6.53
-3.20 -6.30 -6.33
-3.20 -6.25 -6.13
-3.20 -6.20 -5.93
-3.20 -6.15 -5.73
-3.20 -6.10 -5.53
-3.20 -6.05 -5.33
-3.20 -6.00 -5.13
-3.20 -5.95 -4.93
-3.20 -5.90 -4.73
-3.20 -5.85 -4.53
-3.20 -5.80 -4.33
-3.20 -5.75 -4.13
-3.20 -5.70 -3.93
-3.20 -5.65 -3.73
-3.20 -5.60 -3.53
-3.20 -5.55 -3.33
-3.20 -5.50 -3.13
-3.20 -5.45 -2.93
-3.20 -5.40 -2.73
-3.20 -5.35 -2.53
-3.20 -5.30 -2.33
-3.20 -5.25 -2.13
-3.20 -5.20 -1.93
-3.20 -5.15 -1.73
-3.20 -5.10 -1.53
-3.20 -5.05 -1.33
-3.20 -5.00 -1.13
-3.20 -4.95 -0.93
-3.20 -4.90 -0.73
-3.20 -4.85 -0.53
-3.20 -4.80 -0.33
-3.20 -4.75 -0.13
-3.20 -4.70 0.07
-3.20 -4.65 0.27
-3.20 -4.60 0.47
-3.20 -4.55 0.67
-3.20 -4.50 0.87
-3.20 -4.45 1.07
-3.20 -4.40 1.27
-3.20 -4.35 1.47
-3.20 -4.30 1.67
-3.20 -4.25 1.87
-3.20 -4.20 2.07
-3.20 -4.15 2.27
-3.20 -4.10 2.47
-3.20 -4.05 2.67
-3.20 -4.00 2.87
-3.20 -3.95 3.07
-3.20 -3.90 3.27
-3.20 -3.85 3.47
-3.20 -3.80 3.67
-3.20 -3.75 3.87
-3.20 -3.70 4.07
-3.20 -3.65 4.27
-3.20 -3.60 4.47
-3.20 -3.55 4.67
-3.20 -3.50 4.87
-3.20 -3.45 5.07
-3.20 -3.40 5.27
-3.20 -3.35 5.47
-3.20 -3.30 5.67
-3.20 -3.25 5.87
-3.20 -3.20 6.07
-3.20 -3.15 6.27
-3.20 -3.10 6.47
-3.20 -3.05 6.67
-3.20 -3.00 6.87
-3.20 -2.95 7.07
-3.20 -2.90 7.27
-3.20 -2.85 7.47
-3.20 -2.80 7.67
-3.20 -2.75 7.87
-3.20 -2.70 8.07
-3.20 -2.65 8.27
-3.20 -2.60 8.47
-3.20 -2.55 8.67
-3.20 -2.50 8.87
-3.20 -2.45 9.07
-3.20 -2.40 9.27
-3.20 -2.35 9.47
-3.20 -2.30 9.67
-3.20 -2.25 9.87
-3.20 -2.20 10.06
-3.20 -2.15 10.26
-3.20 -2.10 10.46
-3.20 -2.05 10.66
-3.20 -2.00 10.86
-3.20 -1.95 11.05
-3.20 -1.90 11.25
-3.20 -1.85 11.44
-3.20 -1.80 11.63
-3.20 -1.75 11.82
-3.20 -1.70 12.01
-3.20 -1.65 12.20
-3.20 -1.60 12.38
-3.20 -1.55 12.56
-3.20 -1.50 12.73
-3.20 -1.45 12.89
-3.20 -1.40 13.05
-3.20 -1.35 13.20
-3.20 -1.30 13.34
-3.20 -1.25 13.46
-3.20 -1.20 13.57
-3.20 -1.15 13.66
-3.20 -1.10 13.74
-3.20 -1.05 13.79
-3.20 -1.00 13.84
-3.15 -7.00 -8.94
-3.15 -6.95 -8.74
-3.15 -6.90 -8.54
-3.15 -6.85 -8.34
-3.15 -6.80 -8.14
-3.15 -6.75 -7.94
-3.15 -6.70 -7.74
-3.15 -6.65 -7.54
-3.15 -6.60 -7.34
-3.15 -6.55 -7.14
-3.15 -6.50 -6.94
-3.15 -6.45 -6.74
-3.15 -6.40 -6.54
-3.15 -6.35 -6.34
-3.15 -6.30 -6.14
-3.15 -6.25 -5.94
-3.15 -6.20 -5.74
-3.15 -6.15 -5.54
-3.15 -6.10 -5.34
-3.15 -6.05 -5.14
-3.15 -6.00 -4.94
-3.15 -5.95 -4.74
-3.15 -5.90 -4.54
-3.15 -5.85 -4.34
-3.15 -5.80 -4.14
-3.15 -5.75 -3.94
-3.15 -5.70 -3.74
-3.15 -5.65 -3.54
-3.15 -5.60 -3.34
-3.15 -5.55 -3.14
-3.15 -5.50 -2.94
-3.15 -5.45 -2.74
-3.15 -5.40 -2.54
-3.15 -5.35 -2.34
-3.15 -5.30 -2.14
-3.15 -5.25 -1.94
-3.15 -5.20 -1.74
-3.15 -5.15 -1.54
-3.15 -5.10 -1.34
-3.15 -5.05 -1.14
-3.15 -5.00 -0.94
-3.15 -4.95 -0.74
-3.15 -4.90 -0.54
-3.15 -4.85 -0.34
-3.15 -4.80 -0.14
-3.15 -4.75 0.06
-3.15 -4.70 0.26
-3.15 -4.65 0.46
-3.15 -4.60 0.66
-3.15 -4.55 0.86
-3.15 -4.50 1.06
-3.15 -4.45 1.26
-3.15 -4.40 1.46
-3.15 -4.35 1.66
-3.15 -4.30 1.86
-3.15 -4.25 2.06
-3.15 -4.20 2.26
-3.15 -4.15 2.46
-3.15 -4.10 2.66
-3.15 -4.05 2.86
-3.15 -4.00 3.06
-3.15 -3.95 3.26
-3.15 -3.90 3.46
-3.15 -3.85 3.66
-3.15 -3.80 3.86
-3.15 -3.75 4.06
-3.15 -3.70 4.26
-3.15 -3.65 4.46
-3.15 -3.60 4.66
-3.15 -3.55 4.86
-3.15 -3.50 5.06
-3.15 -3.45 5.26
-3.15 -3.40 5.46
-3.15 -3.35 5.66
-3.15 -3.30 5.86
-3.15 -3.25 6.06
-3.15 -3.20 6.26
-3.15 -3.15 6.46
-3.15 -3.10 6.66
-3.15 -3.05 6.86
-3.15 -3.00 7.06
-3.15 -2.95 7.26
-3.15 -2.90 7.46
-3.15 -2.85 7.66
-3.15 -2.80 7.86
-3.15 -2.75 8.06
-3.15 -2.70 8.26
-3.15 -2.65 8.46
-3.15 -2.60 8.66
-3.15 -2.55 8.86
-3.15 -2.50 9.06
-3.15 -2.45 9.26
-3.15 -2.40 9.46
-3.15 -2.35 9.66
-3.15 -2.30 9.86
-3.15 -2.25 10.05
-3.15 -2.20 10.25
-3.15 -2.15 10.45
-3.15 -2.10 10.65
-3.15 -2.05 10.84
-3.15 -2.00 11.04
-3.15 -1.95 11.23
-3.15 -1.90 11.42
-3.15 -1.85 11.61
-3.15 -1.80 11.80
-3.15 -1.75 11.98
-3.15 -1.70 12.16
-3.15 -1.65 12.34
-3.15 -1.60 12.51
-3.15 -1.55 12.67
-3.15 -1.50 12.83
-3.15 -1.45 12.97
-3.15 -1.40 13.11
-3.15 -1.35 13.22
-3.15 -1.30 13.33
-3.15 -1.25 13.42
-3.15 -1.20 13.50
-3.15 -1.15 13.55
-3.15 -1.10 13.60
-3.15 -1.05 13.61
-3.15 -1.00 13.62
-3.10 -7.00 -8.75
-3.10 -6.95 -8.55
-3.10 -6.90 -8.35
-3.10 -6.85 -8.15
-3.10 -6.80 -7.95
-3.10 -6.75 -7.75
-3.10 -6.70 -7.55
-3.10 -6.65 -7.35
-3.10 -6.60 -7.15
-3.10 -6.55 -6.95
-3.10 -6.50 -6.75
-3.10 -6.45 -6.55
-3.10 -6.40 -6.35
-3.10 -6.35 -6.15
-3.10 -6.30 -5.95
-3.10 -6.25 -5.75
-3.10 -6.20 -5.55
-3.10 -6.15 -5.35
-3.10 -6.10 -5.15
-3.10 -6.05 -4.95
-3.10 -6.00 -4.75
-3.10 -5.95 -4.55
-3.10 -5.90 -4.35
-3.10 -5.85 -4.15
-3.10 -5.80 -3.95
-3.10 -5.75 -3.75
-3.10 -5.70 -3.55
-3.10 -5.65 -3.35
-3.10 -5.60 -3.15
-3.10 -5.55 -2.95
-3.10 -5.50 -2.75
-3.10 -5.45 -2.55
-3.10 -5.40 -2.35
-3.10 -5.35 -2.15
-3.10 -5.30 -1.95
-3.10 -5.25 -1.75
-3.10 -5.20 -1.55
-3.10 -5.15 -1.35
-3.10 -5.10 -1.15
-3.10 -5.05 -0.95
-3.10 -5.00 -0.75
-3.10 -4.95 -0.55
-3.10 -4.90 -0.35
-3.10 -4.85 -0.15
-3.10 -4.80 0.05
-3.10 -4.75 0.25
-3.10 -4.70 0.45
-3.10 -4.65 0.65
-3.10 -4.60 0.85
-3.10 -4.55 1.05
-3.10 -4.50 1.25
-3.10 -4.45 1.45
-3.10 -4.40 1.65
-3.10 -4.35 1.85
-3.10 -4.30 2.05
-3.10 -4.25 2.25
-3.10 -4.20 2.45
-3.10 -4.15 2.65
-3.10 -4.10 2.85
-3.10 -4.05 3.05
-3.10 -4.00 3.25
-3.10 -3.95 3.45
-3.10 -3.90 3.65
-3.10 -3.85 3.85
-3.10 -3.80 4.05
-3.10 -3.75 4.25
-3.10 -3.70 4.45
-3.10 -3.65 4.65
-3.10 -3.60 4.85
-3.10 -3.55 5.05
-3.10 -3.50 5.25
-3.10 -3.45 5.45
-3.10 -3.40 5.65
-3.10 -3.35 5.85
-3.10 -3.30 6.05
-3.10 -3.25 6.25
-3.10 -3.20 6.45
-3.10 -3.15 6.65
-3.10 -3.10 6.85
-3.10 -3.05 7.05
-3.10 -3.00 7.25
-3.10 -2.95 7.45
-3.10 -2.90 7.65
-3.10 -2.85 7.85
-3.10 -2.80 8.05
-3.10 -2.75 8.25
-3.10 -2.70 8.45
-3.10 -2.65 8.65
-3.10 -2.60 8.85
-3.10 -2.55 9.05
-3.10 -2.50 9.25
-3.10 -2.45 9.45
-3.10 -2.40 9.65
-3.10 -2.35 9.85
-3.10 -2.30 10.04
-3.10 -2.25 10.24
-3.10 -2.20 10.44
-3.10 -2.15 10.64
-3.10 -2.10 10.83
-3.10 -2.05 11.02
-3.10 -2.00 11.22
-3.10 -1.95 11.41
-3.10 -1.90 11.60
-3.10 -1.85 11.78
-3.10 -1.80 11.96
-3.10 -1.75 12.14
-3.10 -1.70 12.31
-3.10 -1.65 12.48
-3.10 -1.60 12.64
-3.10 -1.55 12.78
-3.10 -1.50 12.92
-3.10 -1.45 13.04
-3.10 -1.40 13.16
-3.10 -1.35 13.24
-3.10 -1.30 13.33
-3.10 -1.25 13.38
-3.10 -1.20 13.43
-3.10 -1.15 13.44
-3.10 -1.10 13.46
-3.10 -1.05 13.43
-3.10 -1.00 13.40
-3.05 -7.00 -8.56
-3.05 -6.95 -8.36
-3.05 -6.90 -8.16
-3.05 -6.85 -7.96
-3.05 -6.80 -7.76
-3.05 -6.75 -7.56
-3.05 -6.70 -7.36
-3.05 -6.65 -7.16
-3.05 -6.60 -6.96
-3.05 -6.55 -6.76
-3.05 -6.50 -6.56
-3.05 -6.45 -6.36
-3.05 -6.40 -6.16
-3.05 -6.35 -5.96
-3.05 -6.30 -5.76
-3.05 -6.25 -5.56
-3.05 -6.20 -5.36
-3.05 -6.15 -5.16
-3.05 -6.10 -4.96
-3.05 -6.05 -4.76
-3.05 -6.00 -4.56
-3.05 -5.95 -4.36
-3.05 -5.90 -4.16
-3.05 -5.85 -3.96
-3.05 -5.80 -3.76
-3.05 -5.75 -3.56
-3.05 -5.70 -3.36
-3.05 -5.65 -3.16
-3.05 -5.60 -2.96
-3.05 -5.55 -2.76
-3.05 -5.50 -2.56
-3.05 -5.45 -2.36
-3.05 -5.40 -2.16
-3.05 -5.35 -1.96
-3.05 -5.30 -1.76
-3.05 -5.25 -1.56
-3.05 -5.20 -1.36
-3.05 -5.15 -1.16
-3.05 -5.10 -0.96
-3.05 -5.05 -0.76
-3.05 -5.00 -0.56
-3.05 -4.95 -0.36
-3.05 -4.90 -0.16
-3.05 -4.85 0.04
-3.05 -4.80 0.24
-3.05 -4.75 0.44
-3.05 -4.70 0.64
-3.05 -4.65 0.84
-3.05 -4.60 1.04
-3.05 -4.55 1.24
-3.05 -4.50 1.44
-3.05 -4.45 1.64
-3.05 -4.40 1.84
-3.05 -4.35 2.04
-3.05 -4.30 2.24
-3.05 -4.25 2.44
-3.05 -4.20 2.64
-3.05 -4.15 2.84
-3.05 -4.10 3.04
-3.05 -4.05 3.24
-3.05 -4.00 3.44
-3.05 -3.95 3.64
-3.05 -3.90 3.84
-3.05 -3.85 4.04
-3.05 -3.80 4.24
-3.05 -3.75 4.44
-3.05 -3.70 4.64
-3.05 -3.65 4.84
-3.05 -3.60 5.04
-3.05 -3.55 5.24
-3.05 -3.50 5.44
-3.05 -3.45 5.64
-3.05 -3.40 5.84
-3.05 -3.35 6.04
-3.05 -3.30 6.24
-3.05 -3.25 6.44
-3.05 -3.20 6.64
-3.05 -3.15 6.84
-3.05 -3.10 7.04
-3.05 -3.05 7.24
-3.05 -3.00 7.44
-3.05 -2.95 7.64
-3.05 -2.90 7.84
-3.05 -2.85 8.04
-3.05 -2.80 8.24
-3.05 -2.75 8.44
-3.05 -2.70 8.64
-3.05 -2.65 8.84
-3.05 -2.60 9.04
-3.05 -2.55 9.24
-3.05 -2.50 9.44
-3.05 -2.45 9.64
-3.05 -2.40 9.83
-3.05 -2.35 10.03
-3.05 -2.30 10.23
-3.05 -2.25 10.42
-3.05 -2.20 10.62
-3.05 -2.15 10.81
-3.05 -2.10 11.00
-3.05 -2.05 11.19
-3.05 -2.00 11.38
-3.05 -1.95 11.56
-3.05 -1.90 11.75
-3.05 -1.85 11.92
-3.05 -1.80 12.09
-3.05 -1.75 12.25
-3.05 -1.70 12.41
-3.05 -1.65 12.55
-3.05 -1.60 12.69
-3.05 -1.55 12.80
-3.05 -1.50 12.92
-3.05 -1.45 13.00
-3.05 -1.40 13.08
-3.05 -1.35 13.13
-3.05 -1.30 13.18
-3.05 -1.25 13.20
-3.05 -1.20 13.21
-3.05 -1.15 13.17
-3.05 -1.10 13.14
-3.05 -1.05 13.04
-3.05 -1.00 12.94
-3.00 -7.00 -8.36
-3.00 -6.95 -8.16
-3.00 -6.90 -7.96
-3.00 -6.85 -7.76
-3.00 -6.80 -7.56
-3.00 -6.75 -7.36
-3.00 -6.70 -7.16
-3.00 -6.65 -6.96
-3.00 -6.60 -6.76
-3.00 -6.55 -6.56
-3.00 -6.50 -6.36
-3.00 -6.45 -6.16
-3.00 -6.40 -5.96
-3.00 -6.35 -5.76
-3.00 -6.30 -5.56
-3.00 -6.25 -5.36
-3.00 -6.20 -5.16
-3.00 -6.15 -4.96
-3.00 -6.10 -4.76
-3.00 -6.05 -4.56
-3.00 -6.00 -4.36
-3.00 -5.95 -4.16
-3.00 -5.90 -3.96
-3.00 -5.85 -3.76
-3.00 -5.80 -3.56
-3.00 -5.75 -3.36
-3.00 -5.70 -3.16
-3.00 -5.65 -2.96
-3.00 -5.60 -2.76
-3.00 -5.55 -2.56
-3.00 -5.50 -2.36
-3.00 -5.45 -2.16
-3.00 -5.40 -1.96
-3.00 -5.35 -1.76
-3.00 -5.30 -1.56
-3.00 -5.25 -1.36
-3.00 -5.20 -1.16
-3.00 -5.15 -0.96
-3.00 -5.10 -0.76
-3.00 -5.05 -0.56
-3.00 -5.00 -0.36
-3.00 -4.95 -0.16
-3.00 -4.90 0.04
-3.00 -4.85 0.24
-3.00 -4.80 0.44
-3.00 -4.75 0.64
-3.00 -4.70 0.84
-3.00 -4.65 1.04
-3.00 -4.60 1.24
-3.00 -4.55 1.44
-3.00 -4.50 1.64
-3.00 -4.45 1.84
-3.00 -4.40 2.04
-3.00 -4.35 2.24
-3.00 -4.30 2.44
-3.00 -4.25 2.64
-3.00 -4.20 2.84
-3.00 -4.15 3.04
-3.00 -4.10 3.24
-3.00 -4.05 3.44
-3.00 -4.00 3.64
-3.00 -3.95 3.84
-3.00 -3.90 4.04
-3.00 -3.85 4.24
-3.00 -3.80 4.44
-3.00 -3.75 4.64
-3.00 -3.70 4.84
-3.00 -3.65 5.04
-3.00 -3.60 5.24
-3.00 -3.55 5.44
-3.00 -3.50 5.64
-3.00 -3.45 5.84
-3.00 -3.40 6.04
-3.00 -3.35 6.24
-3.00 -3.30 6.44
-3.00 -3.25 6.64
-3.00 -3.20 6.84
-3.00 -3.15 7.04
-3.00 -3.10 7.24
-3.00 -3.05 7.44
-3.00 -3.00 7.63
-3.00 -2.95 7.83
-3.00 -2.90 8.03
-3.00 -2.85 8.23
-3.00 -2.80 8.43
-3.00 -2.75 8.63
-3.00 -2.70 8.83
-3.00 -2.65 9.03
-3.00 -2.60 9.23
-3.00 -2.55 9.43
-3.00 -2.50 9.63
-3.00 -2.45 9.82
-3.00 -2.40 10.02
-3.00 -2.35 10.22
-3.00 -2.30 10.41
-3.00 -2.25 10.61
-3.00 -2.20 10.80
-3.00 -2.15 10.99
-3.00 -2.10 11.18
-3.00 -2.05 11.36
-3.00 -2.00 11.55
-3.00 -1.95 11.72
-3.00 -1.90 11.90
-3.00 -1.85 12.06
-3.00 -1.80 12.22
-3.00 -1.75 12.36
-3.00 -1.70 12.51
-3.00 -1.65 12.62
-3.00 -1.60 12.74
-3.00 -1.55 12.83
-3.00 -1.50 12.91
-3.00 -1.45 12.96
-3.00 -1.40 13.01
-3.00 -1.35 13.03
-3.00 -1.30 13.04
-3.00 -1.25 13.01
-3.00 -1.20 12.99
-3.00 -1.15 12.90
-3.00 -1.10 12.82
-3.00 -1.05 12.65
-3.00 -1.00 12.48
-2.95 -7.00 -8.17
-2.95 -6.95 -7.97
-2.95 -6.90 -7.77
-2.95 -6.85 -7.57
-2.95 -6.80 -7.37
-2.95 -6.75 -7.17
-2.95 -6.70 -6.97
-2.95 -6.65 -6.77
-2.95 -6.60 -6.57
-2.95 -6.55 -6.37
-2.95 -6.50 -6.17
-2.95 -6.45 -5.97
-2.95 -6.40 -5.77
-2.95 -6.35 -5.57
-2.95 -6.30 -5.37
-2.95 -6.25 -5.17
-2.95 -6.20 -4.97
-2.95 -6.15 -4.77
-2.95 -6.10 -4.57
-2.95 -6.05 -4.37
-2.95 -6.00 -4.17
-2.95 -5.95 -3.97
-2.95 -5.90 -3.77
-2.95 -5.85 -3.57
-2.95 -5.80 -3.37
-2.95 -5.75 -3.17
-2.95 -5.70 -2.97
-2.95 -5.65 -2.77
-2.95 -5.60 -2.57
-2.95 -5.55 -2.37
-2.95 -5.50 -2.17
-2.95 -5.45 -1.97
-2.95 -5.40 -1.77
-2.95 -5.35 -1.57
-2.95 -5.30 -1.37
-2.95 -5.25 -1.17
-2.95 -5.20 -0.97
-2.95 -5.15 -0.77
-2.95 -5.10 -0.57
-2.95 -5.05 -0.37
-2.95 -5.00 -0.17
-2.95 -4.95 0.03
-2.95 -4.90 0.23
-2.95 -4.85 0.43
-2.95 -4.80 0.63
-2.95 -4.75 0.83
-2.95 -4.70 1.03
-2.95 -4.65 1.23
-2.95 -4.60 1.43
-2.95 -4.55 1.63
-2.95 -4.50 1.83
-2.95 -4.45 2.03
-2.95 -4.40 2.23
-2.95 -4.35 2.43
-2.95 -4.30 2.63
-2.95 -4.25 2.83
-2.95 -4.20 3.03
-2.95 -4.15 3.23
-2.95 -4.10 3.43
-2.95 -4.05 3.63
-2.95 -4.00 3.83
-2.95 -3.95 4.03
-2.95 -3.90 4.23
-2.95 -3.85 4.43
-2.95 -3.80 4.63
-2.95 -3.75 4.83
-2.95 -3.70 5.03
-2.95 -3.65 5.23
-2.95 -3.60 5.43
-2.95 -3.55 5.63
-2.95 -3.50 5.83
-2.95 -3.45 6.03
-2.95 -3.40 6.23
-2.95 -3.35 6.43
-2.95 -3.30 6.63
-2.95 -3.25 6.83
-2.95 -3.20 7.03
-2.95 -3.15 7.23
-2.95 -3.10 7.43
-2.95 -3.05 7.63
-2.95 -3.00 7.82
-2.95 -2.95 8.02
-2.95 -2.90 8.22
-2.95 -2.85 8.42
-2.95 -2.80 8.62
-2.95 -2.75 8.82
-2.95 -2.70 9.02
-2.95 -2.65 9.22
-2.95 -2.60 9.42
-2.95 -2.55 9.61
-2.95 -2.50 9.81
-2.95 -2.45 10.01
-2.95 -2.40 10.20
-2.95 -2.35 10.39
-2.95 -2.30 10.59
-2.95 -2.25 10.78
-2.95 -2.20 10.96
-2.95 -2.15 11.15
-2.95 -2.10 11.33
-2.95 -2.05 11.50
-2.95 -2.00 11.67
-2.95 -1.95 11.83
-2.95 -1.90 11.99
-2.95 -1.85 12.13
-2.95 -1.80 12.27
-2.95 -1.75 12.39
-2.95 -1.70 12.50
-2.95 -1.65 12.58
-2.95 -1.60 12.67
-2.95 -1.55 12.72
-2.95 -1.50 12.77
-2.95 -1.45 12.78
-2.95 -1.40 12.79
-2.95 -1.35 12.76
-2.95 -1.30 12.72
-2.95 -1.25 12.62
-2.95 -1.20 12.52
-2.95 -1.15 12.33
-2.95 -1.10 12.14
-2.95 -1.05 11.82
-2.95 -1.00 11.49
-2.90 -7.00 -7.98
-2.90 -6.95 -7.78
-2.90 -6.90 -7.58
-2.90 -6.85 -7.38
-2.90 -6.80 -7.18
-2.90 -6.75 -6.98
-2.90 -6.70 -6.78
-2.90 -6.65 -6.58
-2.90 -6.60 -6.38
-2.90 -6.55 -6.18
-2.90 -6.50 -5.98
-2.90 -6.45 -5.78
-2.90 -6.40 -5.58
-2.90 -6.35 -5.38
-2.90 -6.30 -5.18
-2.90 -6.25 -4.98
-2.90 -6.20 -4.78
-2.90 -6.15 -4.58
-2.90 -6.10 -4.38
-2.90 -6.05 -4.18
-2.90 -6.00 -3.98
-2.90 -5.95 -3.78
-2.90 -5.90 -3.58
-2.90 -5.85 -3.38
-2.90 -5.80 -3.18
-2.90 -5.75 -2.98
-2.90 -5.70 -2.78
-2.90 -5.65 -2.58
-2.90 -5.60 -2.38
-2.90 -5.55 -2.18
-2.90 -5.50 -1.98
-2.90 -5.45 -1.78
-2.90 -5.40 -1.58
-2.90 -5.35 -1.38
-2.90 -5.30 -1.18
-2.90 -5.25 -0.98
-2.90 -5.20 -0.78
-2.90 -5.15 -0.58
-2.90 -5.10 -0.38
-2.90 -5.05 -0.18
-2.90 -5.00 0.02
-2.90 -4.95 0.22
-2.90 -4.90 0.42
-2.90 -4.85 0.62
-2.90 -4.80 0.82
-2.90 -4.75 1.02
-2.90 -4.70 1.22
-2.90 -4.65 1.42
-2.90 -4.60 1.62
-2.90 -4.55 1.82
-2.90 -4.50 2.02
-2.90 -4.45 2.22
-2.90 -4.40 2.42
-2.90 -4.35 2.62
-2.90 -4.30 2.82
-2.90 -4.25 3.02
-2.90 -4.20 3.22
-2.90 -4.15 3.42
-2.90 -4.10 3.62
-2.90 -4.05 3.82
-2.90 -4.00 4.02
-2.90 -3.95 4.22
-2.90 -3.90 4.42
-2.90 -3.85 4.62
-2.90 -3.80 4.82
-2.90 -3.75 5.02
-2.90 -3.70 5.22
-2.90 -3.65 5.42
-2.90 -3.60 5.62
-2.90 -3.55 5.82
-2.90 -3.50 6.02
-2.90 -3.45 6.22
-2.90 -3.40 6.42
-2.90 -3.35 6.62
-2.90 -3.30 6.82
-2.90 -3.25 7.02
-2.90 -3.20 7.22
-2.90 -3.15 7.42
-2.90 -3.10 7.62
-2.90 -3.05 7.82
-2.90 -3.00 8.01
-2.90 -2.95 8.21
-2.90 -2.90 8.41
-2.90 -2.85 8.61
-2.90 -2.80 8.81
-2.90 -2.75 9.01
-2.90 -2.70 9.21
-2.90 -2.65 9.41
-2.90 -2.60 9.60
-2.90 -2.55 9.80
-2.90 -2.50 9.99
-2.90 -2.45 10.19
-2.90 -2.40 10.38
-2.90 -2.35 10.57
-2.90 -2.30 10.76
-2.90 -2.25 10.94
-2.90 -2.20 11.13
-2.90 -2.15 11.30
-2.90 -2.10 11.48
-2.90 -2.05 11.64
-2.90 -2.00 11.80
-2.90 -1.95 11.94
-2.90 -1.90 12.09
-2.90 -1.85 12.20
-2.90 -1.80 12.32
-2.90 -1.75 12.41
-2.90 -1.70 12.49
-2.90 -1.65 12.54
-2.90 -1.60 12.60
-2.90 -1.55 12.61
-2.90 -1.50 12.63
-2.90 -1.45 12.60
-2.90 -1.40 12.57
-2.90 -1.35 12.49
-2.90 -1.30 12.40
-2.90 -1.25 12.23
-2.90 -1.20 12.06
-2.90 -1.15 11.77
-2.90 -1.10 11.47
-2.90 -1.05 10.99
-2.90 -1.00 10.51
-2.85 -7.00 -7.79
-2.85 -6.95 -7.59
-2.85 -6.90 -7.39
-2.85 -6.85 -7.19
-2.85 -6.80 -6.99
-2.85 -6.75 -6.79
-2.85 -6.70 -6.59
-2.85 -6.65 -6.39
-2.85 -6.60 -6.19
-2.85 -6.55 -5.99
-2.85 -6.50 -5.79
-2.85 -6.45 -5.59
-2.85 -6.40 -5.39
-2.85 -6.35 -5.19
-2.85 -6.30 -4.99
-2.85 -6.25 -4.79
-2.85 -6.20 -4.59
-2.85 -6.15 -4.39
-2.85 -6.10 -4.19
-2.85 -6.05 -3.99
-2.85 -6.00 -3.79
-2.85 -5.95 -3.59
-2.85 -5.90 -3.39
-2.85 -5.85 -3.19
-2.85 -5.80 -2.99
-2.85 -5.75 -2.79
-2.85 -5.70 -2.59
-2.85 -5.65 -2.39
-2.85 -5.60 -2.19
-2.85 -5.55 -1.99
-2.85 -5.50 -1.79
-2.85 -5.45 -1.59
-2.85 -5.40 -1.39
-2.85 -5.35 -1.19
-2.85 -5.30 -0.99
-2.85 -5.25 -0.79
-2.85 -5.20 -0.59
-2.85 -5.15 -0.39
-2.85 -5.10 -0.19
-2.85 -5.05 0.01
-2.85 -5.00 0.21
-2.85 -4.95 0.41
-2.85 -4.90 0.61
-2.85 -4.85 0.81
-2.85 -4.80 1.01
-2.85 -4.75 1.21
-2.85 -4.70 1.41
-2.85 -4.65 1.61
-2.85 -4.60 1.81
-2.85 -4.55 2.01
-2.85 -4.50 2.21
-2.85 -4.45 2.41
-2.85 -4.40 2.61
-2.85 -4.35 2.81
-2.85 -4.30 3.01
-2.85 -4.25 3.21
-2.85 -4.20 3.41
-2.85 -4.15 3.61
-2.85 -4.10 3.81
-2.85 -4.05 4.01
-2.85 -4.00 4.21
-2.85 -3.95 4.41
-2.85 -3.90 4.61
-2.85 -3.85 4.81
-2.85 -3.80 5.01
-2.85 -3.75 5.21
-2.85 -3.70 5.41
-2.85 -3.65 5.61
-2.85 -3.60 5.81
-2.85 -3.55 6.01
-2.85 -3.50 6.21
-2.85 -3.45 6.41
-2.85 -3.40 6.61
-2.85 -3.35 6.81
-2.85 -3.30 7.01
-2.85 -3.25 7.21
-2.85 -3.20 7.41
-2.85 -3.15 7.61
-2.85 -3.10 7.81
-2.85 -3.05 8.00
-2.85 -3.00 8.20
-2.85 -2.95 8.40
-2.85 -2.90 8.60
-2.85 -2.85 8.80
-2.85 -2.80 9.00
-2.85 -2.75 9.20
-2.85 -2.70 9.39
-2.85 -2.65 9.59
-2.85 -2.60 9.78
-2.85 -2.55 9.98
-2.85 -2.50 10.17
-2.85 -2.45 10.36
-2.85 -2.40 10.55
-2.85 -2.35 10.73
-2.85 -2.30 10.91
-2.85 -2.25 11.08
-2.85 -2.20 11.26
-2.85 -2.15 11.41
-2.85 -2.10 11.57
-2.85 -2.05 11.71
-2.85 -2.00 11.85
-2.85 -1.95 11.97
-2.85 -1.90 12.08
-2.85 -1.85 12.17
-2.85 -1.80 12.25
-2.85 -1.75 12.30
-2.85 -1.70 12.35
-2.85 -1.65 12.36
-2.85 -1.60 12.38
-2.85 -1.55 12.34
-2.85 -1.50 12.31
-2.85 -1.45 12.21
-2.85 -1.40 12.11
-2.85 -1.35 11.92
-2.85 -1.30 11.73
-2.85 -1.25 11.40
-2.85 -1.20 11.08
-2.85 -1.15 10.55
-2.85 -1.10 10.02
-2.85 -1.05 9.17
-2.85 -1.00 8.32
-2.80 -7.00 -7.60
-2.80 -6.95 -7.40
-2.80 -6.90 -7.20
-2.80 -6.85 -7.00
-2.80 -6.80 -6.80
-2.80 -6.75 -6.60
-2.80 -6.70 -6.40
-2.80 -6.65 -6.20
-2.80 -6.60 -6.00
-2.80 -6.55 -5.80
-2.80 -6.50 -5.60
-2.80 -6.45 -5.40
-2.80 -6.40 -5.20
-2.80 -6.35 -5.00
-2.80 -6.30 -4.80
-2.80 -6.25 -4.60
-2.80 -6.20 -4.40
-2.80 -6.15 -4.20
-2.80 -6.10 -4.00
-2.80 -6.05 -3.80
-2.80 -6.00 -3.60
-2.80 -5.95 -3.40
-2.80 -5.90 -3.20
-2.80 -5.85 -3.00
-2.80 -5.80 -2.80
-2.80 -5.75 -2.60
-2.80 -5.70 -2.40
-2.80 -5.65 -2.20
-2.80 -5.60 -2.00
-2.80 -5.55 -1.80
-2.80 -5.50 -1.60
-2.80 -5.45 -1.40
-2.80 -5.40 -1.20
-2.80 -5.35 -1.00
-2.80 -5.30 -0.80
-2.80 -5.25 -0.60
-2.80 -5.20 -0.40
-2.80 -5.15 -0.20
-2.80 -5.10 0.00
-2.80 -5.05 0.20
-2.80 -5.00 0.40
-2.80 -4.95 0.60
-2.80 -4.90 0.80
-2.80 -4.85 1.00
-2.80 -4.80 1.20
-2.80 -4.75 1.40
-2.80 -4.70 1.60
-2.80 -4.65 1.80
-2.80 -4.60 2.00
-2.80 -4.55 2.20
-2.80 -4.50 2.40
-2.80 -4.45 2.60
-2.80 -4.40 2.80
-2.80 -4.35 3.00
-2.80 -4.30 3.20
-2.80 -4.25 3.40
-2.80 -4.20 3.60
-2.80 -4.15 3.80
-2.80 -4.10 4.00
-2.80 -4.05 4.20
-2.80 -4.00 4.40
-2.80 -3.95 4.60
-2.80 -3.90 4.80
-2.80 -3.85 5.00
-2.80 -3.80 5.20
-2.80 -3.75 5.40
-2.80 -3.70 5.60
-2.80 -3.65 5.80
-2.80 -3.60 6.00
-2.80 -3.55 6.20
-2.80 -3.50 6.40
-2.80 -3.45 6.60
-2.80 -3.40 6.80
-2.80 -3.35 7.00
-2.80 -3.30 7.20
-2.80 -3.25 7.40
-2.80 -3.20 7.60
-2.80 -3.15 7.80
-2.80 -3.10 7.99
-2.80 -3.05 8.19
-2.80 -3.00 8.39
-2.80 -2.95 8.59
-2.80 -2.90 8.79
-2.80 -2.85 8.99
-2.80 -2.80 9.18
-2.80 -2.75 9.38
-2.80 -2.70 9.58
-2.80 -2.65 9.77
-2.80 -2.60 9.96
-2.80 -2.55 10.15
-2.80 -2.50 10.34
-2.80 -2.45 10.53
-2.80 -2.40 10.71
-2.80 -2.35 10.88
-2.80 -2.30 11.06
-2.80 -2.25 11.22
-2.80 -2.20 11.38
-2.80 -2.15 11.53
-2.80 -2.10 11.67
-2.80 -2.05 11.79
-2.80 -2.00 11.90
-2.80 -1.95 11.99
-2.80 -1.90 12.08
-2.80 -1.85 12.13
-2.80 -1.80 12.18
-2.80 -1.75 12.19
-2.80 -1.70 12.21
-2.80 -1.65 12.18
-2.80 -1.60 12.16
-2.80 -1.55 12.07
-2.80 -1.50 11.99
-2.80 -1.45 11.82
-2.80 -1.40 11.65
-2.80 -1.35 11.35
-2.80 -1.30 11.06
-2.80 -1.25 10.57
-2.80 -1.20 10.09
-2.80 -1.15 9.33
-2.80 -1.10 8.56
-2.80 -1.05 7.35
-2.80 -1.00 6.14
-2.75 -7.00 -7.41
-2.75 -6.95 -7.21
-2.75 -6.90 -7.01
-2.75 -6.85 -6.81
-2.75 -6.80 -6.61
-2.75 -6.75 -6.41
-2.75 -6.70 -6.21
-2.75 -6.65 -6.01
-2.75 -6.60 -5.81
-2.75 -6.55 -5.61
-2.75 -6.50 -5.41
-2.75 -6.45 -5.21
-2.75 -6.40 -5.01
-2.75 -6.35 -4.81
-2.75 -6.30 -4.61
-2.75 -6.25 -4.41
-2.75 -6.20 -4.21
-2.75 -6.15 -4.01
-2.75 -6.10 -3.81
-2.75 -6.05 -3.61
-2.75 -6.00 -3.41
-2.75 -5.95 -3.21
-2.75 -5.90 -3.01
-2.75 -5.85 -2.81
-2.75 -5.80 -2.61
-2.75 -5.75 -2.41
-2.75 -5.70 -2.21
-2.75 -5.65 -2.01
-2.75 -5.60 -1.81
-2.75 -5.55 -1.61
-2.75 -5.50 -1.41
-2.75 -5.45 -1.21
-2.75 -5.40 -1.01
-2.75 -5.35 -0.81
-2.75 -5.30 -0.61
-2.75 -5.25 -0.41
-2.75 -5.20 -0.21
-2.75 -5.15 -0.01
-2.75 -5.10 0.19
-2.75 -5.05 0.39
-2.75 -5.00 0.59
-2.75 -4.95 0.79
-2.75 -4.90 0.99
-2.75 -4.85 1.19
-2.75 -4.80 1.39
-2.75 -4.75 1.59
-2.75 -4.70 1.79
-2.75 -4.65 1.99
-2.75 -4.60 2.19
-2.75 -4.55 2.39
-2.75 -4.50 2.59
-2.75 -4.45 2.79
-2.75 -4.40 2.99
-2.75 -4.35 3.19
-2.75 -4.30 3.39
-2.75 -4.25 3.59
-2.75 -4.20 3.79
-2.75 -4.15 3.99
-2.75 -4.10 4.19
-2.75 -4.05 4.39
-2.75 -4.00 4.59
-2.75 -3.95 4.79
-2.75 -3.90 4.99
-2.75 -3.85 5.19
-2.75 -3.80 5.39
-2.75 -3.75 5.59
-2.75 -3.70 5.79
-2.75 -3.65 5.99
-2.75 -3.60 6.19
-2.75 -3.55 6.39
-2.75 -3.50 6.59
-2.75 -3.45 6.79
-2.75 -3.40 6.99
-2.75 -3.35 7.19
-2.75 -3.30 7.39
-2.75 -3.25 7.58
-2.75 -3.20 7.78
-2.75 -3.15 7.98
-2.75 -3.10 8.18
-2.75 -3.05 8.38
-2.75 -3.00 8.58
-2.75 -2.95 8.78
-2.75 -2.90 8.97
-2.75 -2.85 9.17
-2.75 -2.80 9.36
-2.75 -2.75 9.56
-2.75 -2.70 9.75
-2.75 -2.65 9.94
-2.75 -2.60 10.13
-2.75 -2.55 10.31
-2.75 -2.50 10.49
-2.75 -2.45 10.66
-2.75 -2.40 10.84
-2.75 -2.35 11.00
-2.75 -2.30 11.15
-2.75 -2.25 11.29
-2.75 -2.20 11.43
-2.75 -2.15 11.55
-2.75 -2.10 11.66
-2.75 -2.05 11.75
-2.75 -2.00 11.83
-2.75 -1.95 11.88
-2.75 -1.90 11.93
-2.75 -1.85 11.95
-2.75 -1.80 11.96
-2.75 -1.75 11.92
-2.75 -1.70 11.89
-2.75 -1.65 11.79
-2.75 -1.60 11.69
-2.75 -1.55 11.50
-2.75 -1.50 11.31
-2.75 -1.45 10.99
-2.75 -1.40 10.66
-2.75 -1.35 10.13
-2.75 -1.30 9.60
-2.75 -1.25 8.76
-2.75 -1.20 7.91
-2.75 -1.15 6.57
-2.75 -1.10 5.23
-2.75 -1.05 3.11
-2.75 -1.00 0.99
-2.70 -7.00 -7.22
-2.70 -6.95 -7.02
-2.70 -6.90 -6.82
-2.70 -6.85 -6.62
-2.70 -6.80 -6.42
-2.70 -6.75 -6.22
-2.70 -6.70 -6.02
-2.70 -6.65 -5.82
-2.70 -6.60 -5.62
-2.70 -6.55 -5.42
-2.70 -6.50 -5.22
-2.70 -6.45 -5.02
-2.70 -6.40 -4.82
-2.70 -6.35 -4.62
-2.70 -6.30 -4.42
-2.70 -6.25 -4.22
-2.70 -6.20 -4.02
-2.70 -6.15 -3.82
-2.70 -6.10 -3.62
-2.70 -6.05 -3.42
-2.70 -6.00 -3.22
-2.70 -5.95 -3.02
-2.70 -5.90 -2.82
-2.70 -5.85 -2.62
-2.70 -5.80 -2.42
-2.70 -5.75 -2.22
-2.70 -5.70 -2.02
-2.70 -5.65 -1.82
-2.70 -5.60 -1.62
-2.70 -5.55 -1.42
-2.70 -5.50 -1.22
-2.70 -5.45 -1.02
-2.70 -5.40 -0.82
-2.70 -5.35 -0.62
-2.70 -5.30 -0.42
-2.70 -5.25 -0.22
-2.70 -5.20 -0.02
-2.70 -5.15 0.18
-2.70 -5.10 0.38
-2.70 -5.05 0.58
-2.70 -5.00 0.78
-2.70 -4.95 0.98
-2.70 -4.90 1.18
-2.70 -4.85 1.38
-2.70 -4.80 1.58
-2.70 -4.75 1.78
-2.70 -4.70 1.98
-2.70 -4.65 2.18
-2.70 -4.60 2.38
-2.70 -4.55 2.58
-2.70 -4.50 2.78
-2.70 -4.45 2.98
-2.70 -4.40 3.18
-2.70 -4.35 3.38
-2.70 -4.30 3.58
-2.70 -4.25 3.78
-2.70 -4.20 3.98
-2.70 -4.15 4.18
-2.70 -4.10 4.38
-2.70 -4.05 4.58
-2.70 -4.00 4.78
-2.70 -3.95 4.98
-2.70 -3.90 5.18
-2.70 -3.85 5.38
-2.70 -3.80 5.58
-2.70 -3.75 5.78
-2.70 -3.70 5.98
-2.70 -3.65 6.18
-2.70 -3.60 6.38
-2.70 -3.55 6.58
-2.70 -3.50 6.78
-2.70 -3.45 6.98
-2.70 -3.40 7.18
-2.70 -3.35 7.38
-2.70 -3.30 7.57
-2.70 -3.25 7.77
-2.70 -3.20 7.97
-2.70 -3.15 8.17
-2.70 -3.10 8.37
-2.70 -3.05 8.57
-2.70 -3.00 8.76
-2.70 -2.95 8.96
-2.70 -2.90 9.15
-2.70 -2.85 9.35
-2.70 -2.80 9.54
-2.70 -2.75 9.73
-2.70 -2.70 9.92
-2.70 -2.65 10.11
-2.70 -2.60 10.29
-2.70 -2.55 10.46
-2.70 -2.50 10.64
-2.70 -2.45 10.80
-2.70 -2.40 10.96
-2.70 -2.35 11.11
-2.70 -2.30 11.25
-2.70 -2.25 11.37
-2.70 -2.20 11.48
-2.70 -2.15 11.57
-2.70 -2.10 11.66
-2.70 -2.05 11.71
-2.70 -2.00 11.76
-2.70 -1.95 11.78
-2.70 -1.90 11.79
-2.70 -1.85 11.77
-2.70 -1.80 11.74
-2.70 -1.75 11.65
-2.70 -1.70 11.57
-2.70 -1.65 11.40
-2.70 -1.60 11.23
-2.70 -1.55 10.93
-2.70 -1.50 10.64
-2.70 -1.45 10.16
-2.70 -1.40 9.68
-2.70 -1.35 8.91
-2.70 -1.30 8.15
-2.70 -1.25 6.94
-2.70 -1.20 5.73
-2.70 -1.15 3.81
-2.70 -1.10 1.90
-2.70 -1.05 -1.13
-2.70 -1.00 -4.16
-2.65 -7.00 -7.03
-2.65 -6.95 -6.83
-2.65 -6.90 -6.63
-2.65 -6.85 -6.43
-2.65 -6.80 -6.23
-2.65 -6.75 -6.03
-2.65 -6.70 -5.83
-2.65 -6.65 -5.63
-2.65 -6.60 -5.43
-2.65 -6.55 -5.23
-2.65 -6.50 -5.03
-2.65 -6.45 -4.83
-2.65 -6.40 -4.63
-2.65 -6.35 -4.43
-2.65 -6.30 -4.23
-2.65 -6.25 -4.03
-2.65 -6.20 -3.83
-2.65 -6.15 -3.63
-2.65 -6.10 -3.43
-2.65 -6.05 -3.23
-2.65 -6.00 -3.03
-2.65 -5.95 -2.83
-2.65 -5.90 -2.63
-2.65 -5.85 -2.43
-2.65 -5.80 -2.23
-2.65 -5.75 -2.03
-2.65 -5.70 -1.83
-2.65 -5.65 -1.63
-2.65 -5.60 -1.43
-2.65 -5.55 -1.23
-2.65 -5.50 -1.03
-2.65 -5.45 -0.83
-2.65 -5.40 -0.63
-2.65 -5.35 -0.43
-2.65 -5.30 -0.23
-2.65 -5.25 -0.03
-2.65 -5.20 0.17
-2.65 -5.15 0.37
-2.65 -5.10 0.57
-2.65 -5.05 0.77
-2.65 -5.00 0.97
-2.65 -4.95 1.17
-2.65 -4.90 1.37
-2.65 -4.85 1.57
-2.65 -4.80 1.77
-2.65 -4.75 1.97
-2.65 -4.70 2.17
-2.65 -4.65 2.37
-2.65 -4.60 2.57
-2.65 -4.55 2.77
-2.65 -4.50 2.97
-2.65 -4.45 3.17
-2.65 -4.40 3.37
-2.65 -4.35 3.57
-2.65 -4.30 3.77
-2.65 -4.25 3.97
-2.65 -4.20 4.17
-2.65 -4.15 4.37
-2.65 -4.10 4.57
-2.65 -4.05 4.77
-2.65 -4.00 4.97
-2.65 -3.95 5.17
-2.65 -3.90 5.37
-2.65 -3.85 5.57
-2.65 -3.80 5.77
-2.65 -3.75 5.97
-2.65 -3.70 6.17
-2.65 -3.65 6.37
-2.65 -3.60 6.57
-2.65 -3.55 6.77
-2.65 -3.50 6.96
-2.65 -3.45 7.16
-2.65 -3.40 7.36
-2.65 -3.35 7.56
-2.65 -3.30 7.76
-2.65 -3.25 7.96
-2.65 -3.20 8.16
-2.65 -3.15 8.35
-2.65 -3.10 8.55
-2.65 -3.05 8.75
-2.65 -3.00 8.94
-2.65 -2.95 9.14
-2.65 -2.90 9.33
-2.65 -2.85 9.52
-2.65 -2.80 9.70
-2.65 -2.75 9.89
-2.65 -2.70 10.07
-2.65 -2.65 10.24
-2.65 -2.60 10.42
-2.65 -2.55 10.58
-2.65 -2.50 10.73
-2.65 -2.45 10.87
-2.65 -2.40 11.01
-2.65 -2.35 11.13
-2.65 -2.30 11.24
-2.65 -2.25 11.33
-2.65 -2.20 11.41
-2.65 -2.15 11.46
-2.65 -2.10 11.52
-2.65 -2.05 11.53
-2.65 -2.00 11.54
-2.65 -1.95 11.51
-2.65 -1.90 11.47
-2.65 -1.85 11.37
-2.65 -1.80 11.28
-2.65 -1.75 11.09
-2.65 -1.70 10.90
-2.65 -1.65 10.57
-2.65 -1.60 10.25
-2.65 -1.55 9.72
-2.65 -1.50 9.19
-2.65 -1.45 8.34
-2.65 -1.40 7.49
-2.65 -1.35 6.15
-2.65 -1.30 4.81
-2.65 -1.25 2.70
-2.65 -1.20 0.58
-2.65 -1.15 -10.24
-2.65 -1.10 -21.05
-2.65 -1.05 -22.56
-2.65 -1.00 -24.08
-2.60 -7.00 -6.84
-2.60 -6.95 -6.64
-2.60 -6.90 -6.44
-2.60 -6.85 -6.24
-2.60 -6.80 -6.04
-2.60 -6.75 -5.84
-2.60 -6.70 -5.64
-2.60 -6.65 -5.44
-2.60 -6.60 -5.24
-2.60 -6.55 -5.04
-2.60 -6.50 -4.84
-2.60 -6.45 -4.64
-2.60 -6.40 -4.44
-2.60 -6.35 -4.24
-2.60 -6.30 -4.04
-2.60 -6.25 -3.84
-2.60 -6.20 -3.64
-2.60 -6.15 -3.44
-2.60 -6.10 -3.24
-2.60 -6.05 -3.04
-2.60 -6.00 -2.84
-2.60 -5.95 -2.64
-2.60 -5.90 -2.44
-2.60 -5.85 -2.24
-2.60 -5.80 -2.04
-2.60 -5.75 -1.84
-2.60 -5.70 -1.64
-2.60 -5.65 -1.44
-2.60 -5.60 -1.24
-2.60 -5.55 -1.04
-2.60 -5.50 -0.84
-2.60 -5.45 -0.64
-2.60 -5.40 -0.44
-2.60 -5.35 -0.24
-2.60 -5.30 -0.04
-2.60 -5.25 0.16
-2.60 -5.20 0.36
-2.60 -5.15 0.56
-2.60 -5.10 0.76
-2.60 -5.05 0.96
-2.60 -5.00 1.16
-2.60 -4.95 1.36
-2.60 -4.90 1.56
-2.60 -4.85 1.76
-2.60 -4.80 1.96
-2.60 -4.75 2.16
-2.60 -4.70 2.36
-2.60 -4.65 2.56
-2.60 -4.60 2.76
-2.60 -4.55 2.96
-2.60 -4.50 3.16
-2.60 -4.45 3.36
-2.60 -4.40 3.56
-2.60 -4.35 3.76
-2.60 -4.30 3.96
-2.60 -4.25 4.16
-2.60 -4.20 4.36
-2.60 -4.15 4.56
-2.60 -4.10 4.76
-2.60 -4.05 4.96
-2.60 -4.00 5.16
-2.60 -3.95 5.36
-2.60 -3.90 5.56
-2.60 -3.85 5.76
-2.60 -3.80 5.96
-2.60 -3.75 6.16
-2.60 -3.70 6.35
-2.60 -3.65 6.55
-2.60 -3.60 6.75
-2.60 -3.55 6.95
-2.60 -3.50 7.15
-2.60 -3.45 7.35
-2.60 -3.40 7.55
-2.60 -3.35 7.75
-2.60 -3.30 7.95
-2.60 -3.25 8.15
-2.60 -3.20 8.34
-2.60 -3.15 8.54
-2.60 -3.10 8.73
-2.60 -3.05 8.93
-2.60 -3.00 9.12
-2.60 -2.95 9.31
-2.60 -2.90 9.50
-2.60 -2.85 9.68
-2.60 -2.80 9.87
-2.60 -2.75 10.04
-2.60 -2.70 10.22
-2.60 -2.65 10.38
-2.60 -2.60 10.54
-2.60 -2.55 10.69
-2.60 -2.50 10.83
-2.60 -2.45 10.95
-2.60 -2.40 11.06
-2.60 -2.35 11.15
-2.60 -2.30 11.24
-2.60 -2.25 11.29
-2.60 -2.20 11.34
-2.60 -2.15 11.36
-2.60 -2.10 11.37
-2.60 -2.05 11.35
-2.60 -2.00 11.32
-2.60 -1.95 11.24
-2.60 -1.90 11.15
-2.60 -1.85 10.98
-2.60 -1.80 10.81
-2.60 -1.75 10.52
-2.60 -1.70 10.22
-2.60 -1.65 9.74
-2.60 -1.60 9.26
-2.60 -1.55 8.50
-2.60 -1.50 7.73
-2.60 -1.45 6.52
-2.60 -1.40 5.31
-2.60 -1.35 3.40
-2.60 -1.30 1.48
-2.60 -1.25 -1.55
-2.60 -1.20 -4.57
-2.60 -1.15 -24.28
-2.60 -1.10 -44.00
-2.60 -1.05 -44.00
-2.60 -1.00 -44.00
-2.55 -7.00 -6.65
-2.55 -6.95 -6.45
-2.55 -6.90 -6.25
-2.55 -6.85 -6.05
-2.55 -6.80 -5.85
-2.55 -6.75 -5.65
-2.55 -6.70 -5.45
-2.55 -6.65 -5.25
-2.55 -6.60 -5.05
-2.55 -6.55 -4.85
-2.55 -6.50 -4.65
-2.55 -6.45 -4.45
-2.55 -6.40 -4.25
-2.55 -6.35 -4.05
-2.55 -6.30 -3.85
-2.55 -6.25 -3.65
-2.55 -6.20 -3.45
-2.55 -6.15 -3.25
-2.55 -6.10 -3.05
-2.55 -6.05 -2.85
-2.55 -6.00 -2.65
-2.55 -5.95 -2.45
-2.55 -5.90 -2.25
-2.55 -5.85 -2.05
-2.55 -5.80 -1.85
-2.55 -5.75 -1.65
-2.55 -5.70 -1.45
-2.55 -5.65 -1.25
-2.55 -5.60 -1.05
-2.55 -5.55 -0.85
-2.55 -5.50 -0.65
-2.55 -5.45 -0.45
-2.55 -5.40 -0.25
-2.55 -5.35 -0.05
-2.55 -5.30 0.15
-2.55 -5.25 0.35
-2.55 -5.20 0.55
-2.55 -5.15 0.75
-2.55 -5.10 0.95
-2.55 -5.05 1.15
-2.55 -5.00 1.35
-2.55 -4.95 1.55
-2.55 -4.90 1.75
-2.55 -4.85 1.95
-2.55 -4.80 2.15
-2.55 -4.75 2.35
-2.55 -4.70 2.55
-2.55 -4.65 2.75
-2.55 -4.60 2.95
-2.55 -4.55 3.15
-2.55 -4.50 3.35
-2.55 -4.45 3.55
-2.55 -4.40 3.75
-2.55 -4.35 3.95
-2.55 -4.30 4.15
-2.55 -4.25 4.35
-2.55 -4.20 4.55
-2.55 -4.15 4.75
-2.55 -4.10 4.95
-2.55 -4.05 5.15
-2.55 -4.00 5.35
-2.55 -3.95 5.54
-2.55 -3.90 5.74
-2.55 -3.85 5.94
-2.55 -3.80 6.14
-2.55 -3.75 6.34
-2.55 -3.70 6.54
-2.55 -3.65 6.74
-2.55 -3.60 6.94
-2.55 -3.55 7.14
-2.55 -3.50 7.34
-2.55 -3.45 7.54
-2.55 -3.40 7.74
-2.55 -3.35 7.93
-2.55 -3.30 8.13
-2.55 -3.25 8.33
-2.55 -3.20 8.52
-2.55 -3.15 8.71
-2.55 -3.10 8.91
-2.55 -3.05 9.09
-2.55 -3.00 9.28
-2.55 -2.95 9.47
-2.55 -2.90 9.65
-2.55 -2.85 9.82
-2.55 -2.80 9.99
-2.55 -2.75 10.15
-2.55 -2.70 10.31
-2.55 -2.65 10.45
-2.55 -2.60 10.59
-2.55 -2.55 10.71
-2.55 -2.50 10.82
-2.55 -2.45 10.91
-2.55 -2.40 10.99
-2.55 -2.35 11.04
-2.55 -2.30 11.10
-2.55 -2.25 11.11
-2.55 -2.20 11.12
-2.55 -2.15 11.09
-2.55 -2.10 11.05
-2.55 -2.05 10.96
-2.55 -2.00 10.86
-2.55 -1.95 10.67
-2.55 -1.90 10.48
-2.55 -1.85 10.15
-2.55 -1.80 9.83
-2.55 -1.75 9.30
-2.55 -1.70 8.77
-2.55 -1.65 7.92
-2.55 -1.60 7.08
-2.55 -1.55 5.74
-2.55 -1.50 4.40
-2.55 -1.45 2.28
-2.55 -1.40 0.16
-2.55 -1.35 -10.55
-2.55 -1.30 -21.26
-2.55 -1.25 -22.77
-2.55 -1.20 -24.28
-2.55 -1.15 -34.14
-2.55 -1.10 -44.00
-2.55 -1.05 -44.00
-2.55 -1.00 -44.00
-2.50 -7.00 -6.47
-2.50 -6.95 -6.27
-2.50 -6.90 -6.07
-2.50 -6.85 -5.87
-2.50 -6.80 -5.67
-2.50 -6.75 -5.47
-2.50 -6.70 -5.27
-2.50 -6.65 -5.07
-2.50 -6.60 -4.87
-2.50 -6.55 -4.67
-2.50 -6.50 -4.47
-2.50 -6.45 -4.27
-2.50 -6.40 -4.07
-2.50 -6.35 -3.87
-2.50 -6.30 -3.67
-2.50 -6.25 -3.47
-2.50 -6.20 -3.27
-2.50 -6.15 -3.07
-2.50 -6.10 -2.87
-2.50 -6.05 -2.67
-2.50 -6.00 -2.47
-2.50 -5.95 -2.27
-2.50 -5.90 -2.07
-2.50 -5.85 -1.87
-2.50 -5.80 -1.67
-2.50 -5.75 -1.47
-2.50 -5.70 -1.27
-2.50 -5.65 -1.07
-2.50 -5.60 -0.87
-2.50 -5.55 -0.67
-2.50 -5.50 -0.47
-2.50 -5.45 -0.27
-2.50 -5.40 -0.07
-2.50 -5.35 0.13
-2.50 -5.30 0.33
-2.50 -5.25 0.53
-2.50 -5.20 0.73
-2.50 -5.15 0.93
-2.50 -5.10 1.13
-2.50 -5.05 1.33
-2.50 -5.00 1.53
-2.50 -4.95 1.73
-2.50 -4.90 1.93
-2.50 -4.85 2.13
-2.50 -4.80 2.33
-2.50 -4.75 2.53
-2.50 -4.70 2.73
-2.50 -4.65 2.93
-2.50 -4.60 3.13
-2.50 -4.55 3.33
-2.50 -4.50 3.53
-2.50 -4.45 3.73
-2.50 -4.40 3.93
-2.50 -4.35 4.13
-2.50 -4.30 4.33
-2.50 -4.25 4.53
-2.50 -4.20 4.73
-2.50 -4.15 4.93
-2.50 -4.10 5.13
-2.50 -4.05 5.33
-2.50 -4.00 5.53
-2.50 -3.95 5.73
-2.50 -3.90 5.93
-2.50 -3.85 6.13
-2.50 -3.80 6.33
-2.50 -3.75 6.53
-2.50 -3.70 6.73
-2.50 -3.65 6.93
-2.50 -3.60 7.13
-2.50 -3.55 7.33
-2.50 -3.50 7.53
-2.50 -3.45 7.72
-2.50 -3.40 7.92
-2.50 -3.35 8.12
-2.50 -3.30 8.31
-2.50 -3.25 8.51
-2.50 -3.20 8.70
-2.50 -3.15 8.89
-2.50 -3.10 9.08
-2.50 -3.05 9.26
-2.50 -3.00 9.45
-2.50 -2.95 9.62
-2.50 -2.90 9.80
-2.50 -2.85 9.96
-2.50 -2.80 10.12
-2.50 -2.75 10.26
-2.50 -2.70 10.41
-2.50 -2.65 10.52
-2.50 -2.60 10.64
-2.50 -2.55 10.73
-2.50 -2.50 10.82
-2.50 -2.45 10.87
-2.50 -2.40 10.92
-2.50 -2.35 10.94
-2.50 -2.30 10.95
-2.50 -2.25 10.93
-2.50 -2.20 10.90
-2.50 -2.15 10.82
-2.50 -2.10 10.73
-2.50 -2.05 10.57
-2.50 -2.00 10.40
-2.50 -1.95 10.10
-2.50 -1.90 9.81
-2.50 -1.85 9.33
-2.50 -1.80 8.84
-2.50 -1.75 8.08
-2.50 -1.70 7.31
-2.50 -1.65 6.10
-2.50 -1.60 4.89
-2.50 -1.55 2.98
-2.50 -1.50 1.06
-2.50 -1.45 -1.96
-2.50 -1.40 -4.99
-2.50 -1.35 -24.49
-2.50 -1.30 -44.00
-2.50 -1.25 -44.00
-2.50 -1.20 -44.00
-2.50 -1.15 -44.00
-2.50 -1.10 -44.00
-2.50 -1.05 -44.00
-2.50 -1.00 -44.00
-2.45 -7.00 -6.28
-2.45 -6.95 -6.08
-2.45 -6.90 -5.88
-2.45 -6.85 -5.68
-2.45 -6.80 -5.48
-2.45 -6.75 -5.28
-2.45 -6.70 -5.08
-2.45 -6.65 -4.88
-2.45 -6.60 -4.68
-2.45 -6.55 -4.48
-2.45 -6.50 -4.28
-2.45 -6.45 -4.08
-2.45 -6.40 -3.88
-2.45 -6.35 -3.68
-2.45 -6.30 -3.48
-2.45 -6.25 -3.28
-2.45 -6.20 -3.08
-2.45 -6.15 -2.88
-2.45 -6.10 -2.68
-2.45 -6.05 -2.48
-2.45 -6.00 -2.28
-2.45 -5.95 -2.08
-2.45 -5.90 -1.88
-2.45 -5.85 -1.68
-2.45 -5.80 -1.48
-2.45 -5.75 -1.28
-2.45 -5.70 -1.08
-2.45 -5.65 -0.88
-2.45 -5.60 -0.68
-2.45 -5.55 -0.48
-2.45 -5.50 -0.28
-2.45 -5.45 -0.08
-2.45 -5.40 0.12
-2.45 -5.35 0.32
-2.45 -5.30 0.52
-2.45 -5.25 0.72
-2.45 -5.20 0.92
-2.45 -5.15 1.12
-2.45 -5.10 1.32
-2.45 -5.05 1.52
-2.45 -5.00 1.72
-2.45 -4.95 1.92
-2.45 -4.90 2.12
-2.45 -4.85 2.32
-2.45 -4.80 2.52
-2.45 -4.75 2.72
-2.45 -4.70 2.92
-2.45 -4.65 3.12
-2.45 -4.60 3.32
-2.45 -4.55 3.52
-2.45 -4.50 3.72
-2.45 -4.45 3.92
-2.45 -4.40 4.12
-2.45 -4.35 4.32
-2.45 -4.30 4.52
-2.45 -4.25 4.72
-2.45 -4.20 4.92
-2.45 -4.15 5.12
-2.45 -4.10 5.32
-2.45 -4.05 5.52
-2.45 -4.00 5.72
-2.45 -3.95 5.92
-2.45 -3.90 6.12
-2.45 -3.85 6.32
-2.45 -3.80 6.52
-2.45 -3.75 6.72
-2.45 -3.70 6.92
-2.45 -3.65 7.11
-2.45 -3.60 7.31
-2.45 -3.55 7.51
-2.45 -3.50 7.71
-2.45 -3.45 7.90
-2.45 -3.40 8.10
-2.45 -3.35 8.29
-2.45 -3.30 8.48
-2.45 -3.25 8.67
-2.45 -3.20 8.86
-2.45 -3.15 9.04
-2.45 -3.10 9.23
-2.45 -3.05 9.40
-2.45 -3.00 9.57
-2.45 -2.95 9.73
-2.45 -2.90 9.89
-2.45 -2.85 10.03
-2.45 -2.80 10.17
-2.45 -2.75 10.29
-2.45 -2.70 10.40
-2.45 -2.65 10.49
-2.45 -2.60 10.57
-2.45 -2.55 10.62
-2.45 -2.50 10.68
-2.45 -2.45 10.69
-2.45 -2.40 10.70
-2.45 -2.35 10.67
-2.45 -2.30 10.64
-2.45 -2.25 10.54
-2.45 -2.20 10.44
-2.45 -2.15 10.25
-2.45 -2.10 10.06
-2.45 -2.05 9.74
-2.45 -2.00 9.41
-2.45 -1.95 8.88
-2.45 -1.90 8.35
-2.45 -1.85 7.51
-2.45 -1.80 6.66
-2.45 -1.75 5.32
-2.45 -1.70 3.98
-2.45 -1.65 1.86
-2.45 -1.60 -0.26
-2.45 -1.55 -10.86
-2.45 -1.50 -21.47
-2.45 -1.45 -22.98
-2.45 -1.40 -24.49
-2.45 -1.35 -34.24
-2.45 -1.30 -44.00
-2.45 -1.25 -44.00
-2.45 -1.20 -44.00
-2.45 -1.15 -44.00
-2.45 -1.10 -44.00
-2.45 -1.05 -44.00
-2.45 -1.00 -44.00
-2.40 -7.00 -6.09
-2.40 -6.95 -5.89
-2.40 -6.90 -5.69
-2.40 -6.85 -5.49
-2.40 -6.80 -5.29
-2.40 -6.75 -5.09
-2.40 -6.70 -4.89
-2.40 -6.65 -4.69
-2.40 -6.60 -4.49
-2.40 -6.55 -4.29
-2.40 -6.50 -4.09
-2.40 -6.45 -3.89
-2.40 -6.40 -3.69
-2.40 -6.35 -3.49
-2.40 -6.30 -3.29
-2.40 -6.25 -3.09
-2.40 -6.20 -2.89
-2.40 -6.15 -2.69
-2.40 -6.10 -2.49
-2.40 -6.05 -2.29
-2.40 -6.00 -2.09
-2.40 -5.95 -1.89
-2.40 -5.90 -1.69
-2.40 -5.85 -1.49
-2.40 -5.80 -1.29
-2.40 -5.75 -1.09
-2.40 -5.70 -0.89
-2.40 -5.65 -0.69
-2.40 -5.60 -0.49
-2.40 -5.55 -0.29
-2.40 -5.50 -0.09
-2.40 -5.45 0.11
-2.40 -5.40 0.31
-2.40 -5.35 0.51
-2.40 -5.30 0.71
-2.40 -5.25 0.91
-2.40 -5.20 1.11
-2.40 -5.15 1.31
-2.40 -5.10 1.51
-2.40 -5.05 1.71
-2.40 -5.00 1.91
-2.40 -4.95 2.11
-2.40 -4.90 2.31
-2.40 -4.85 2.51
-2.40 -4.80 2.71
-2.40 -4.75 2.91
-2.40 -4.70 3.11
-2.40 -4.65 3.31
-2.40 -4.60 3.51
-2.40 -4.55 3.71
-2.40 -4.50 3.91
-2.40 -4.45 4.11
-2.40 -4.40 4.31
-2.40 -4.35 4.51
-2.40 -4.30 4.71
-2.40 -4.25 4.91
-2.40 -4.20 5.11
-2.40 -4.15 5.31
-2.40 -4.10 5.51
-2.40 -4.05 5.71
-2.40 -4.00 5.91
-2.40 -3.95 6.11
-2.40 -3.90 6.31
-2.40 -3.85 6.51
-2.40 -3.80 6.70
-2.40 -3.75 6.90
-2.40 -3.70 7.10
-2.40 -3.65 7.30
-2.40 -3.60 7.50
-2.40 -3.55 7.69
-2.40 -3.50 7.89
-2.40 -3.45 8.08
-2.40 -3.40 8.27
-2.40 -3.35 8.46
-2.40 -3.30 8.65
-2.40 -3.25 8.84
-2.40 -3.20 9.02
-2.40 -3.15 9.20
-2.40 -3.10 9.37
-2.40 -3.05 9.54
-2.40 -3.00 9.70
-2.40 -2.95 9.84
-2.40 -2.90 9.98
-2.40 -2.85 10.10
-2.40 -2.80 10.22
-2.40 -2.75 10.31
-2.40 -2.70 10.40
-2.40 -2.65 10.45
-2.40 -2.60 10.50
-2.40 -2.55 10.52
-2.40 -2.50 10.53
-2.40 -2.45 10.51
-2.40 -2.40 10.48
-2.40 -2.35 10.40
-2.40 -2.30 10.32
-2.40 -2.25 10.15
-2.40 -2.20 9.98
-2.40 -2.15 9.68
-2.40 -2.10 9.39
-2.40 -2.05 8.91
-2.40 -2.00 8.43
-2.40 -1.95 7.66
-2.40 -1.90 6.90
-2.40 -1.85 5.69
-2.40 -1.80 4.48
-2.40 -1.75 2.56
-2.40 -1.70 0.65
-2.40 -1.65 -2.38
-2.40 -1.60 -5.41
-2.40 -1.55 -24.70
-2.40 -1.50 -44.00
-2.40 -1.45 -44.00
-2.40 -1.40 -44.00
-2.40 -1.35 -44.00
-2.40 -1.30 -44.00
-2.40 -1.25 -44.00
-2.40 -1.20 -44.00
-2.40 -1.15 -44.00
-2.40 -1.10 -44.00
-2.40 -1.05 -44.00
-2.40 -1.00 -44.00
-2.35 -7.00 -5.90
-2.35 -6.95 -5.70
-2.35 -6.90 -5.50
-2.35 -6.85 -5.30
-2.35 -6.80 -5.10
-2.35 -6.75 -4.90
-2.35 -6.70 -4.70
-2.35 -6.65 -4.50
-2.35 -6.60 -4.30
-2.35 -6.55 -4.10
-2.35 -6.50 -3.90
-2.35 -6.45 -3.70
-2.35 -6.40 -3.50
-2.35 -6.35 -3.30
-2.35 -6.30 -3.10
-2.35 -6.25 -2.90
-2.35 -6.20 -2.70
-2.35 -6.15 -2.50
-2.35 -6.10 -2.30
-2.35 -6.05 -2.10
-2.35 -6.00 -1.90
-2.35 -5.95 -1.70
-2.35 -5.90 -1.50
-2.35 -5.85 -1.30
-2.35 -5.80 -1.10
-2.35 -5.75 -0.90
-2.35 -5.70 -0.70
-2.35 -5.65 -0.50
-2.35 -5.60 -0.30
-2.35 -5.55 -0.10
-2.35 -5.50 0.10
-2.35 -5.45 0.30
-2.35 -5.40 0.50
-2.35 -5.35 0.70
-2.35 -5.30 0.90
-2.35 -5.25 1.10
-2.35 -5.20 1.30
-2.35 -5.15 1.50
-2.35 -5.10 1.70
-2.35 -5.05 1.90
-2.35 -5.00 2.10
-2.35 -4.95 2.30
-2.35 -4.90 2.50
-2.35 -4.85 2.70
-2.35 -4.80 2.90
-2.35 -4.75 3.10
-2.35 -4.70 3.30
-2.35 -4.65 3.50
-2.35 -4.60 3.70
-2.35 -4.55 3.90
-2.35 -4.50 4.10
-2.35 -4.45 4.30
-2.35 -4.40 4.50
-2.35 -4.35 4.70
-2.35 -4.30 4.90
-2.35 -4.25 5.10
-2.35 -4.20 5.30
-2.35 -4.15 5.50
-2.35 -4.10 5.70
-2.35 -4.05 5.90
-2.35 -4.00 6.09
-2.35 -3.95 6.29
-2.35 -3.90 6.49
-2.35 -3.85 6.69
-2.35 -3.80 6.89
-2.35 -3.75 7.09
-2.35 -3.70 7.28
-2.35 -3.65 7.48
-2.35 -3.60 7.67
-2.35 -3.55 7.87
-2.35 -3.50 8.06
-2.35 -3.45 8.25
-2.35 -3.40 8.44
-2.35 -3.35 8.62
-2.35 -3.30 8.80
-2.35 -3.25 8.98
-2.35 -3.20 9.15
-2.35 -3.15 9.31
-2.35 -3.10 9.47
-2.35 -3.05 9.61
-2.35 -3.00 9.75
-2.35 -2.95 9.86
-2.35 -2.90 9.98
-2.35 -2.85 10.06
-2.35 -2.80 10.15
-2.35 -2.75 10.20
-2.35 -2.70 10.26
-2.35 -2.65 10.27
-2.35 -2.60 10.28
-2.35 -2.55 10.25
-2.35 -2.50 10.22
-2.35 -2.45 10.12
-2.35 -2.40 10.02
-2.35 -2.35 9.83
-2.35 -2.30 9.64
-2.35 -2.25 9.32
-2.35 -2.20 8.99
-2.35 -2.15 8.46
-2.35 -2.10 7.93
-2.35 -2.05 7.09
-2.35 -2.00 6.24
-2.35 -1.95 4.90
-2.35 -1.90 3.56
-2.35 -1.85 1.44
-2.35 -1.80 -0.67
-2.35 -1.75 -11.17
-2.35 -1.70 -21.67
-2.35 -1.65 -23.19
-2.35 -1.60 -24.70
-2.35 -1.55 -34.35
-2.35 -1.50 -44.00
-2.35 -1.45 -44.00
-2.35 -1.40 -44.00
-2.35 -1.35 -44.00
-2.35 -1.30 -44.00
-2.35 -1.25 -44.00
-2.35 -1.20 -44.00
-2.35 -1.15 -44.00
-2.35 -1.10 -44.00
-2.35 -1.05 -44.00
-2.35 -1.00 -44.00
-2.30 -7.00 -5.71
-2.30 -6.95 -5.51
-2.30 -6.90 -5.31
-2.30 -6.85 -5.11
-2.30 -6.80 -4.91
-2.30 -6.75 -4.71
-2.30 -6.70 -4.51
-2.30 -6.65 -4.31
-2.30 -6.60 -4.11
-2.30 -6.55 -3.91
-2.30 -6.50 -3.71
-2.30 -6.45 -3.51
-2.30 -6.40 -3.31
-2.30 -6.35 -3.11
-2.30 -6.30 -2.91
-2.30 -6.25 -2.71
-2.30 -6.20 -2.51
-2.30 -6.15 -2.31
-2.30 -6.10 -2.11
-2.30 -6.05 -1.91
-2.30 -6.00 -1.71
-2.30 -5.95 -1.51
-2.30 -5.90 -1.31
-2.30 -5.85 -1.11
-2.30 -5.80 -0.91
-2.30 -5.75 -0.71
-2.30 -5.70 -0.51
-2.30 -5.65 -0.31
-2.30 -5.60 -0.11
-2.30 -5.55 0.09
-2.30 -5.50 0.29
-2.30 -5.45 0.49
-2.30 -5.40 0.69
-2.30 -5.35 0.89
-2.30 -5.30 1.09
-2.30 -5.25 1.29
-2.30 -5.20 1.49
-2.30 -5.15 1.69
-2.30 -5.10 1.89
-2.30 -5.05 2.09
-2.30 -5.00 2.29
-2.30 -4.95 2.49
-2.30 -4.90 2.69
-2.30 -4.85 2.89
-2.30 -4.80 3.09
-2.30 -4.75 3.29
-2.30 -4.70 3.49
-2.30 -4.65 3.69
-2.30 -4.60 3.89
-2.30 -4.55 4.09
-2.30 -4.50 4.29
-2.30 -4.45 4.49
-2.30 -4.40 4.68
-2.30 -4.35 4.88
-2.30 -4.30 5.08
-2.30 -4.25 5.28
-2.30 -4.20 5.48
-2.30 -4.15 5.68
-2.30 -4.10 5.88
-2.30 -4.05 6.08
-2.30 -4.00 6.28
-2.30 -3.95 6.48
-2.30 -3.90 6.68
-2.30 -3.85 6.87
-2.30 -3.80 7.07
-2.30 -3.75 7.27
-2.30 -3.70 7.46
-2.30 -3.65 7.66
-2.30 -3.60 7.85
-2.30 -3.55 8.04
-2.30 -3.50 8.23
-2.30 -3.45 8.41
-2.30 -3.40 8.60
-2.30 -3.35 8.77
-2.30 -3.30 8.95
-2.30 -3.25 9.11
-2.30 -3.20 9.27
-2.30 -3.15 9.42
-2.30 -3.10 9.56
-2.30 -3.05 9.68
-2.30 -3.00 9.80
-2.30 -2.95 9.89
-2.30 -2.90 9.97
-2.30 -2.85 10.03
-2.30 -2.80 10.08
-2.30 -2.75 10.10
-2.30 -2.70 10.11
-2.30 -2.65 10.09
-2.30 -2.60 10.06
-2.30 -2.55 9.98
-2.30 -2.50 9.90
-2.30 -2.45 9.73
-2.30 -2.40 9.56
-2.30 -2.35 9.26
-2.30 -2.30 8.97
-2.30 -2.25 8.49
-2.30 -2.20 8.01
-2.30 -2.15 7.24
-2.30 -2.10 6.48
-2.30 -2.05 5.27
-2.30 -2.00 4.06
-2.30 -1.95 2.14
-2.30 -1.90 0.23
-2.30 -1.85 -2.80
-2.30 -1.80 -5.83
-2.30 -1.75 -24.91
-2.30 -1.70 -44.00
-2.30 -1.65 -44.00
-2.30 -1.60 -44.00
-2.30 -1.55 -44.00
-2.30 -1.50 -44.00
-2.30 -1.45 -44.00
-2.30 -1.40 -44.00
-2.30 -1.35 -44.00
-2.30 -1.30 -44.00
-2.30 -1.25 -44.00
-2.30 -1.20 -44.00
-2.30 -1.15 -44.00
-2.30 -1.10 -44.00
-2.30 -1.05 -44.00
-2.30 -1.00 -44.00
-2.25 -7.00 -5.53
-2.25 -6.95 -5.33
-2.25 -6.90 -5.13
-2.25 -6.85 -4.93
-2.25 -6.80 -4.73
-2.25 -6.75 -4.53
-2.25 -6.70 -4.33
-2.25 -6.65 -4.13
-2.25 -6.60 -3.93
-2.25 -6.55 -3.73
-2.25 -6.50 -3.53
-2.25 -6.45 -3.33
-2.25 -6.40 -3.13
-2.25 -6.35 -2.93
-2.25 -6.30 -2.73
-2.25 -6.25 -2.53
-2.25 -6.20 -2.33
-2.25 -6.15 -2.13
-2.25 -6.10 -1.93
-2.25 -6.05 -1.73
-2.25 -6.00 -1.53
-2.25 -5.95 -1.33
-2.25 -5.90 -1.13
-2.25 -5.85 -0.93
-2.25 -5.80 -0.73
-2.25 -5.75 -0.53
-2.25 -5.70 -0.33
-2.25 -5.65 -0.13
-2.25 -5.60 0.07
-2.25 -5.55 0.27
-2.25 -5.50 0.47
-2.25 -5.45 0.67
-2.25 -5.40 0.87
-2.25 -5.35 1.07
-2.25 -5.30 1.27
-2.25 -5.25 1.47
-2.25 -5.20 1.67
-2.25 -5.15 1.87
-2.25 -5.10 2.07
-2.25 -5.05 2.27
-2.25 -5.00 2.47
-2.25 -4.95 2.67
-2.25 -4.90 2.87
-2.25 -4.85 3.07
-2.25 -4.80 3.27
-2.25 -4.75 3.47
-2.25 -4.70 3.67
-2.25 -4.65 3.87
-2.25 -4.60 4.07
-2.25 -4.55 4.27
-2.25 -4.50 4.47
-2.25 -4.45 4.67
-2.25 -4.40 4.87
-2.25 -4.35 5.07
-2.25 -4.30 5.27
-2.25 -4.25 5.47
-2.25 -4.20 5.67
-2.25 -4.15 5.87
-2.25 -4.10 6.07
-2.25 -4.05 6.26
-2.25 -4.00 6.46
-2.25 -3.95 6.66
-2.25 -3.90 6.86
-2.25 -3.85 7.05
-2.25 -3.80 7.25
-2.25 -3.75 7.44
-2.25 -3.70 7.63
-2.25 -3.65 7.82
-2.25 -3.60 8.01
-2.25 -3.55 8.19
-2.25 -3.50 8.38
-2.25 -3.45 8.55
-2.25 -3.40 8.72
-2.25 -3.35 8.88
-2.25 -3.30 9.04
-2.25 -3.25 9.18
-2.25 -3.20 9.32
-2.25 -3.15 9.44
-2.25 -3.10 9.55
-2.25 -3.05 9.64
-2.25 -3.00 9.73
-2.25 -2.95 9.78
-2.25 -2.90 9.83
-2.25 -2.85 9.85
-2.25 -2.80 9.86
-2.25 -2.75 9.83
-2.25 -2.70 9.80
-2.25 -2.65 9.70
-2.25 -2.60 9.60
-2.25 -2.55 9.41
-2.25 -2.50 9.22
-2.25 -2.45 8.90
-2.25 -2.40 8.57
-2.25 -2.35 8.04
-2.25 -2.30 7.51
-2.25 -2.25 6.67
-2.25 -2.20 5.82
-2.25 -2.15 4.48
-2.25 -2.10 3.15
-2.25 -2.05 1.03
-2.25 -2.00 -1.09
-2.25 -1.95 -11.49
-2.25 -1.90 -21.88
-2.25 -1.85 -23.40
-2.25 -1.80 -24.91
-2.25 -1.75 -34.45
-2.25 -1.70 -44.00
-2.25 -1.65 -44.00
-2.25 -1.60 -44.00
-2.25 -1.55 -44.00
-2.25 -1.50 -44.00
-2.25 -1.45 -44.00
-2.25 -1.40 -44.00
-2.25 -1.35 -44.00
-2.25 -1.30 -44.00
-2.25 -1.25 -44.00
-2.25 -1.20 -44.00
-2.25 -1.15 -44.00
-2.25 -1.10 -44.00
-2.25 -1.05 -44.00
-2.25 -1.00 -44.00
-2.20 -7.00 -5.34
-2.20 -6.95 -5.14
-2.20 -6.90 -4.94
-2.20 -6.85 -4.74
-2.20 -6.80 -4.54
-2.20 -6.75 -4.34
-2.20 -6.70 -4.14
-2.20 -6.65 -3.94
-2.20 -6.60 -3.74
-2.20 -6.55 -3.54
-2.20 -6.50 -3.34
-2.20 -6.45 -3.14
-2.20 -6.40 -2.94
-2.20 -6.35 -2.74
-2.20 -6.30 -2.54
-2.20 -6.25 -2.34
-2.20 -6.20 -2.14
-2.20 -6.15 -1.94
-2.20 -6.10 -1.74
-2.20 -6.05 -1.54
-2.20 -6.00 -1.34
-2.20 -5.95 -1.14
-2.20 -5.90 -0.94
-2.20 -5.85 -0.74
-2.20 -5.80 -0.54
-2.20 -5.75 -0.34
-2.20 -5.70 -0.14
-2.20 -5.65 0.06
-2.20 -5.60 0.26
-2.20 -5.55 0.46
-2.20 -5.50 0.66
-2.20 -5.45 0.86
-2.20 -5.40 1.06
-2.20 -5.35 1.26
-2.20 -5.30 1.46
-2.20 -5.25 1.66
-2.20 -5.20 1.86
-2.20 -5.15 2.06
-2.20 -5.10 2.26
-2.20 -5.05 2.46
-2.20 -5.00 2.66
-2.20 -4.95 2.86
-2.20 -4.90 3.06
-2.20 -4.85 3.26
-2.20 -4.80 3.46
-2.20 -4.75 3.66
-2.20 -4.70 3.86
-2.20 -4.65 4.06
-2.20 -4.60 4.26
-2.20 -4.55 4.46
-2.20 -4.50 4.66
-2.20 -4.45 4.86
-2.20 -4.40 5.06
-2.20 -4.35 5.26
-2.20 -4.30 5.46
-2.20 -4.25 5.65
-2.20 -4.20 5.85
-2.20 -4.15 6.05
-2.20 -4.10 6.25
-2.20 -4.05 6.45
-2.20 -4.00 6.65
-2.20 -3.95 6.84
-2.20 -3.90 7.04
-2.20 -3.85 7.23
-2.20 -3.80 7.42
-2.20 -3.75 7.61
-2.20 -3.70 7.80
-2.20 -3.65 7.99
-2.20 -3.60 8.17
-2.20 -3.55 8.35
-2.20 -3.50 8.52
-2.20 -3.45 8.69
-2.20 -3.40 8.85
-2.20 -3.35 8.99
-2.20 -3.30 9.14
-2.20 -3.25 9.25
-2.20 -3.20 9.37
-2.20 -3.15 9.46
-2.20 -3.10 9.55
-2.20 -3.05 9.60
-2.20 -3.00 9.66
-2.20 -2.95 9.67
-2.20 -2.90 9.69
-2.20 -2.85 9.67
-2.20 -2.80 9.64
-2.20 -2.75 9.56
-2.20 -2.70 9.48
-2.20 -2.65 9.31
-2.20 -2.60 9.14
-2.20 -2.55 8.85
-2.20 -2.50 8.55
-2.20 -2.45 8.07
-2.20 -2.40 7.59
-2.20 -2.35 6.82
-2.20 -2.30 6.06
-2.20 -2.25 4.85
-2.20 -2.20 3.64
-2.20 -2.15 1.73
-2.20 -2.10 -0.19
-2.20 -2.05 -3.22
-2.20 -2.00 -6.24
-2.20 -1.95 -25.12
-2.20 -1.90 -44.00
-2.20 -1.85 -44.00
-2.20 -1.80 -44.00
-2.20 -1.75 -44.00
-2.20 -1.70 -44.00
-2.20 -1.65 -44.00
-2.20 -1.60 -44.00
-2.20 -1.55 -44.00
-2.20 -1.50 -44.00
-2.20 -1.45 -44.00
-2.20 -1.40 -44.00
-2.20 -1.35 -44.00
-2.20 -1.30 -44.00
-2.20 -1.25 -44.00
-2.20 -1.20 -44.00
-2.20 -1.15 -44.00
-2.20 -1.10 -44.00
-2.20 -1.05 -44.00
-2.20 -1.00 -44.00
-2.15 -7.00 -5.15
-2.15 -6.95 -4.95
-2.15 -6.90 -4.75
-2.15 -6.85 -4.55
-2.15 -6.80 -4.35
-2.15 -6.75 -4.15
-2.15 -6.70 -3.95
-2.15 -6.65 -3.75
-2.15 -6.60 -3.55
-2.15 -6.55 -3.35
-2.15 -6.50 -3.15
-2.15 -6.45 -2.95
-2.15 -6.40 -2.75
-2.15 -6.35 -2.55
-2.15 -6.30 -2.35
-2.15 -6.25 -2.15
-2.15 -6.20 -1.95
-2.15 -6.15 -1.75
-2.15 -6.10 -1.55
-2.15 -6.05 -1.35
-2.15 -6.00 -1.15
-2.15 -5.95 -0.95
-2.15 -5.90 -0.75
-2.15 -5.85 -0.55
-2.15 -5.80 -0.35
-2.15 -5.75 -0.15
-2.15 -5.70 0.05
-2.15 -5.65 0.25
-2.15 -5.60 0.45
-2.15 -5.55 0.65
-2.15 -5.50 0.85
-2.15 -5.45 1.05
-2.15 -5.40 1.25
-2.15 -5.35 1.45
-2.15 -5.30 1.65
-2.15 -5.25 1.85
-2.15 -5.20 2.05
-2.15 -5.15 2.25
-2.15 -5.10 2.45
-2.15 -5.05 2.65
-2.15 -5.00 2.85
-2.15 -4.95 3.05
-2.15 -4.90 3.25
-2.15 -4.85 3.45
-2.15 -4.80 3.64
-2.15 -4.75 3.84
-2.15 -4.70 4.04
-2.15 -4.65 4.24
-2.15 -4.60 4.44
-2.15 -4.55 4.64
-2.15 -4.50 4.84
-2.15 -4.45 5.04
-2.15 -4.40 5.24
-2.15 -4.35 5.44
-2.15 -4.30 5.64
-2.15 -4.25 5.84
-2.15 -4.20 6.04
-2.15 -4.15 6.23
-2.15 -4.10 6.43
-2.15 -4.05 6.63
-2.15 -4.00 6.82
-2.15 -3.95 7.01
-2.15 -3.90 7.21
-2.15 -3.85 7.40
-2.15 -3.80 7.58
-2.15 -3.75 7.77
-2.15 -3.70 7.95
-2.15 -3.65 8.12
-2.15 -3.60 8.30
-2.15 -3.55 8.46
-2.15 -3.50 8.62
-2.15 -3.45 8.76
-2.15 -3.40 8.90
-2.15 -3.35 9.01
-2.15 -3.30 9.13
-2.15 -3.25 9.22
-2.15 -3.20 9.30
-2.15 -3.15 9.36
-2.15 -3.10 9.41
-2.15 -3.05 9.42
-2.15 -3.00 9.44
-2.15 -2.95 9.41
-2.15 -2.90 9.37
-2.15 -2.85 9.28
-2.15 -2.80 9.18
-2.15 -2.75 8.99
-2.15 -2.70 8.80
-2.15 -2.65 8.48
-2.15 -2.60 8.15
-2.15 -2.55 7.63
-2.15 -2.50 7.10
-2.15 -2.45 6.25
-2.15 -2.40 5.40
-2.15 -2.35 4.07
-2.15 -2.30 2.73
-2.15 -2.25 0.61
-2.15 -2.20 -1.51
-2.15 -2.15 -11.80
-2.15 -2.10 -22.09
-2.15 -2.05 -23.61
-2.15 -2.00 -25.12
-2.15 -1.95 -34.56
-2.15 -1.90 -44.00
-2.15 -1.85 -44.00
-2.15 -1.80 -44.00
-2.15 -1.75 -44.00
-2.15 -1.70 -44.00
-2.15 -1.65 -44.00
-2.15 -1.60 -44.00
-2.15 -1.55 -44.00
-2.15 -1.50 -44.00
-2.15 -1.45 -44.00
-2.15 -1.40 -44.00
-2.15 -1.35 -44.00
-2.15 -1.30 -44.00
-2.15 -1.25 -44.00
-2.15 -1.20 -44.00
-2.15 -1.15 -44.00
-2.15 -1.10 -44.00
-2.15 -1.05 -44.00
-2.15 -1.00 -44.00
-2.10 -7.00 -4.97
-2.10 -6.95 -4.77
-2.10 -6.90 -4.57
-2.10 -6.85 -4.37
-2.10 -6.80 -4.17
-2.10 -6.75 -3.97
-2.10 -6.70 -3.77
-2.10 -6.65 -3.57
-2.10 -6.60 -3.37
-2.10 -6.55 -3.17
-2.10 -6.50 -2.97
-2.10 -6.45 -2.77
-2.10 -6.40 -2.57
-2.10 -6.35 -2.37
-2.10 -6.30 -2.17
-2.10 -6.25 -1.97
-2.10 -6.20 -1.77
-2.10 -6.15 -1.57
-2.10 -6.10 -1.37
-2.10 -6.05 -1.17
-2.10 -6.00 -0.97
-2.10 -5.95 -0.77
-2.10 -5.90 -0.57
-2.10 -5.85 -0.37
-2.10 -5.80 -0.17
-2.10 -5.75 0.03
-2.10 -5.70 0.23
-2.10 -5.65 0.43
-2.10 -5.60 0.63
-2.10 -5.55 0.83
-2.10 -5.50 1.03
-2.10 -5.45 1.23
-2.10 -5.40 1.43
-2.10 -5.35 1.63
-2.10 -5.30 1.83
-2.10 -5.25 2.03
-2.10 -5.20 2.23
-2.10 -5.15 2.43
-2.10 -5.10 2.63
-2.10 -5.05 2.83
-2.10 -5.00 3.03
-2.10 -4.95 3.23
-2.10 -4.90 3.43
-2.10 -4.85 3.63
-2.10 -4.80 3.83
-2.10 -4.75 4.03
-2.10 -4.70 4.23
-2.10 -4.65 4.43
-2.10 -4.60 4.63
-2.10 -4.55 4.83
-2.10 -4.50 5.03
-2.10 -4.45 5.23
-2.10 -4.40 5.43
-2.10 -4.35 5.62
-2.10 -4.30 5.82
-2.10 -4.25 6.02
-2.10 -4.20 6.22
-2.10 -4.15 6.41
-2.10 -4.10 6.61
-2.10 -4.05 6.80
-2.10 -4.00 7.00
-2.10 -3.95 7.19
-2.10 -3.90 7.38
-2.10 -3.85 7.56
-2.10 -3.80 7.74
-2.10 -3.75 7.92
-2.10 -3.70 8.09
-2.10 -3.65 8.26
-2.10 -3.60 8.42
-2.10 -3.55 8.56
-2.10 -3.50 8.71
-2.10 -3.45 8.83
-2.10 -3.40 8.95
-2.10 -3.35 9.04
-2.10 -3.30 9.12
-2.10 -3.25 9.18
-2.10 -3.20 9.23
-2.10 -3.15 9.25
-2.10 -3.10 9.27
-2.10 -3.05 9.25
-2.10 -3.00 9.22
-2.10 -2.95 9.14
-2.10 -2.90 9.06
-2.10 -2.85 8.89
-2.10 -2.80 8.72
-2.10 -2.75 8.42
-2.10 -2.70 8.13
-2.10 -2.65 7.65
-2.10 -2.60 7.17
-2.10 -2.55 6.41
-2.10 -2.50 5.64
-2.10 -2.45 4.43
-2.10 -2.40 3.22
-2.10 -2.35 1.31
-2.10 -2.30 -0.61
-2.10 -2.25 -3.64
-2.10 -2.20 -6.66
-2.10 -2.15 -25.33
-2.10 -2.10 -44.00
-2.10 -2.05 -44.00
-2.10 -2.00 -44.00
-2.10 -1.95 -44.00
-2.10 -1.90 -44.00
-2.10 -1.85 -44.00
-2.10 -1.80 -44.00
-2.10 -1.75 -44.00
-2.10 -1.70 -44.00
-2.10 -1.65 -44.00
-2.10 -1.60 -44.00
-2.10 -1.55 -44.00
-2.10 -1.50 -44.00
-2.10 -1.45 -44.00
-2.10 -1.40 -44.00
-2.10 -1.35 -44.00
-2.10 -1.30 -44.00
-2.10 -1.25 -44.00
-2.10 -1.20 -44.00
-2.10 -1.15 -44.00
-2.10 -1.10 -44.00
-2.10 -1.05 -44.00
-2.10 -1.00 -44.00
-2.05 -7.00 -4.78
-2.05 -6.95 -4.58
-2.05 -6.90 -4.38
-2.05 -6.85 -4.18
-2.05 -6.80 -3.98
-2.05 -6.75 -3.78
-2.05 -6.70 -3.58
-2.05 -6.65 -3.38
-2.05 -6.60 -3.18
-2.05 -6.55 -2.98
-2.05 -6.50 -2.78
-2.05 -6.45 -2.58
-2.05 -6.40 -2.38
-2.05 -6.35 -2.18
-2.05 -6.30 -1.98
-2.05 -6.25 -1.78
-2.05 -6.20 -1.58
-2.05 -6.15 -1.38
-2.05 -6.10 -1.18
-2.05 -6.05 -0.98
-2.05 -6.00 -0.78
-2.05 -5.95 -0.58
-2.05 -5.90 -0.38
-2.05 -5.85 -0.18
-2.05 -5.80 0.02
-2.05 -5.75 0.22
-2.05 -5.70 0.42
-2.05 -5.65 0.62
-2.05 -5.60 0.82
-2.05 -5.55 1.02
-2.05 -5.50 1.22
-2.05 -5.45 1.42
-2.05 -5.40 1.62
-2.05 -5.35 1.82
-2.05 -5.30 2.02
-2.05 -5.25 2.22
-2.05 -5.20 2.42
-2.05 -5.15 2.62
-2.05 -5.10 2.82
-2.05 -5.05 3.02
-2.05 -5.00 3.22
-2.05 -4.95 3.42
-2.05 -4.90 3.62
-2.05 -4.85 3.82
-2.05 -4.80 4.01
-2.05 -4.75 4.21
-2.05 -4.70 4.41
-2.05 -4.65 4.61
-2.05 -4.60 4.81
-2.05 -4.55 5.01
-2.05 -4.50 5.21
-2.05 -4.45 5.41
-2.05 -4.40 5.61
-2.05 -4.35 5.80
-2.05 -4.30 6.00
-2.05 -4.25 6.20
-2.05 -4.20 6.39
-2.05 -4.15 6.58
-2.05 -4.10 6.78
-2.05 -4.05 6.97
-2.05 -4.00 7.16
-2.05 -3.95 7.34
-2.05 -3.90 7.52
-2.05 -3.85 7.69
-2.05 -3.80 7.87
-2.05 -3.75 8.03
-2.05 -3.70 8.19
-2.05 -3.65 8.33
-2.05 -3.60 8.47
-2.05 -3.55 8.59
-2.05 -3.50 8.70
-2.05 -3.45 8.79
-2.05 -3.40 8.88
-2.05 -3.35 8.93
-2.05 -3.30 8.98
-2.05 -3.25 9.00
-2.05 -3.20 9.02
-2.05 -3.15 8.98
-2.05 -3.10 8.95
-2.05 -3.05 8.86
-2.05 -3.00 8.76
-2.05 -2.95 8.57
-2.05 -2.90 8.38
-2.05 -2.85 8.06
-2.05 -2.80 7.73
-2.05 -2.75 7.20
-2.05 -2.70 6.68
-2.05 -2.65 5.83
-2.05 -2.60 4.98
-2.05 -2.55 3.65
-2.05 -2.50 2.31
-2.05 -2.45 0.19
-2.05 -2.40 -1.93
-2.05 -2.35 -12.12
-2.05 -2.30 -22.30
-2.05 -2.25 -23.82
-2.05 -2.20 -25.33
-2.05 -2.15 -34.66
-2.05 -2.10 -44.00
-2.05 -2.05 -44.00
-2.05 -2.00 -44.00
-2.05 -1.95 -44.00
-2.05 -1.90 -44.00
-2.05 -1.85 -44.00
-2.05 -1.80 -44.00
-2.05 -1.75 -44.00
-2.05 -1.70 -44.00
-2.05 -1.65 -44.00
-2.05 -1.60 -44.00
-2.05 -1.55 -44.00
-2.05 -1.50 -44.00
-2.05 -1.45 -44.00
-2.05 -1.40 -44.00
-2.05 -1.35 -44.00
-2.05 -1.30 -44.00
-2.05 -1.25 -44.00
-2.05 -1.20 -44.00
-2.05 -1.15 -44.00
-2.05 -1.10 -44.00
-2.05 -1.05 -44.00
-2.05 -1.00 -44.00
-2.00 -7.00 -4.60
-2.00 -6.95 -4.40
-2.00 -6.90 -4.20
-2.00 -6.85 -4.00
-2.00 -6.80 -3.80
-2.00 -6.75 -3.60
-2.00 -6.70 -3.40
-2.00 -6.65 -3.20
-2.00 -6.60 -3.00
-2.00 -6.55 -2.80
-2.00 -6.50 -2.60
-2.00 -6.45 -2.40
-2.00 -6.40 -2.20
-2.00 -6.35 -2.00
-2.00 -6.30 -1.80
-2.00 -6.25 -1.60
-2.00 -6.20 -1.40
-2.00 -6.15 -1.20
-2.00 -6.10 -1.00
-2.00 -6.05 -0.80
-2.00 -6.00 -0.60
-2.00 -5.95 -0.40
-2.00 -5.90 -0.20
-2.00 -5.85 0.00
-2.00 -5.80 0.20
-2.00 -5.75 0.40
-2.00 -5.70 0.60
-2.00 -5.65 0.80
-2.00 -5.60 1.00
-2.00 -5.55 1.20
-2.00 -5.50 1.40
-2.00 -5.45 1.60
-2.00 -5.40 1.80
-2.00 -5.35 2.00
-2.00 -5.30 2.20
-2.00 -5.25 2.40
-2.00 -5.20 2.60
-2.00 -5.15 2.80
-2.00 -5.10 3.00
-2.00 -5.05 3.20
-2.00 -5.00 3.40
-2.00 -4.95 3.60
-2.00 -4.90 3.80
-2.00 -4.85 4.00
-2.00 -4.80 4.20
-2.00 -4.75 4.40
-2.00 -4.70 4.60
-2.00 -4.65 4.80
-2.00 -4.60 5.00
-2.00 -4.55 5.19
-2.00 -4.50 5.39
-2.00 -4.45 5.59
-2.00 -4.40 5.79
-2.00 -4.35 5.98
-2.00 -4.30 6.18
-2.00 -4.25 6.37
-2.00 -4.20 6.57
-2.00 -4.15 6.76
-2.00 -4.10 6.95
-2.00 -4.05 7.13
-2.00 -4.00 7.31
-2.00 -3.95 7.49
-2.00 -3.90 7.67
-2.00 -3.85 7.83
-2.00 -3.80 7.99
-2.00 -3.75 8.14
-2.00 -3.70 8.28
-2.00 -3.65 8.40
-2.00 -3.60 8.52
-2.00 -3.55 8.61
-2.00 -3.50 8.70
-2.00 -3.45 8.75
-2.00 -3.40 8.81
-2.00 -3.35 8.83
-2.00 -3.30 8.85
-2.00 -3.25 8.82
-2.00 -3.20 8.80
-2.00 -3.15 8.72
-2.00 -3.10 8.63
-2.00 -3.05 8.47
-2.00 -3.00 8.30
-2.00 -2.95 8.00
-2.00 -2.90 7.71
-2.00 -2.85 7.23
-2.00 -2.80 6.75
-2.00 -2.75 5.98
-2.00 -2.70 5.22
-2.00 -2.65 4.01
-2.00 -2.60 2.80
-2.00 -2.55 0.89
-2.00 -2.50 -1.03
-2.00 -2.45 -4.06
-2.00 -2.40 -7.08
-2.00 -2.35 -25.54
-2.00 -2.30 -44.00
-2.00 -2.25 -44.00
-2.00 -2.20 -44.00
-2.00 -2.15 -44.00
-2.00 -2.10 -44.00
-2.00 -2.05 -44.00
-2.00 -2.00 -44.00
-2.00 -1.95 -44.00
-2.00 -1.90 -44.00
-2.00 -1.85 -44.00
-2.00 -1.80 -44.00
-2.00 -1.75 -44.00
-2.00 -1.70 -44.00
-2.00 -1.65 -44.00
-2.00 -1.60 -44.00
-2.00 -1.55 -44.00
-2.00 -1.50 -44.00
-2.00 -1.45 -44.00
-2.00 -1.40 -44.00
-2.00 -1.35 -44.00
-2.00 -1.30 -44.00
-2.00 -1.25 -44.00
-2.00 -1.20 -44.00
-2.00 -1.15 -44.00
-2.00 -1.10 -44.00
-2.00 -1.05 -44.00
-2.00 -1.00 -44.00
-1.95 -7.00 -4.42
-1.95 -6.95 -4.22
-1.95 -6.90 -4.02
-1.95 -6.85 -3.82
-1.95 -6.80 -3.62
-1.95 -6.75 -3.42
-1.95 -6.70 -3.22
-1.95 -6.65 -3.02
-1.95 -6.60 -2.82
-1.95 -6.55 -2.62
-1.95 -6.50 -2.42
-1.95 -6.45 -2.22
-1.95 -6.40 -2.02
-1.95 -6.35 -1.82
-1.95 -6.30 -1.62
-1.95 -6.25 -1.42
-1.95 -6.20 -1.22
-1.95 -6.15 -1.02
-1.95 -6.10 -0.82
-1.95 -6.05 -0.62
-1.95 -6.00 -0.42
-1.95 -5.95 -0.22
-1.95 -5.90 -0.02
-1.95 -5.85 0.18
-1.95 -5.80 0.38
-1.95 -5.75 0.58
-1.95 -5.70 0.78
-1.95 -5.65 0.98
-1.95 -5.60 1.18
-1.95 -5.55 1.38
-1.95 -5.50 1.58
-1.95 -5.45 1.78
-1.95 -5.40 1.98
-1.95 -5.35 2.18
-1.95 -5.30 2.38
-1.95 -5.25 2.58
-1.95 -5.20 2.78
-1.95 -5.15 2.98
-1.95 -5.10 3.18
-1.95 -5.05 3.38
-1.95 -5.00 3.58
-1.95 -4.95 3.78
-1.95 -4.90 3.98
-1.95 -4.85 4.18
-1.95 -4.80 4.38
-1.95 -4.75 4.58
-1.95 -4.70 4.78
-1.95 -4.65 4.98
-1.95 -4.60 5.17
-1.95 -4.55 5.37
-1.95 -4.50 5.57
-1.95 -4.45 5.76
-1.95 -4.40 5.96
-1.95 -4.35 6.15
-1.95 -4.30 6.35
-1.95 -4.25 6.54
-1.95 -4.20 6.72
-1.95 -4.15 6.91
-1.95 -4.10 7.09
-1.95 -4.05 7.26
-1.95 -4.00 7.44
-1.95 -3.95 7.60
-1.95 -3.90 7.76
-1.95 -3.85 7.90
-1.95 -3.80 8.04
-1.95 -3.75 8.16
-1.95 -3.70 8.27
-1.95 -3.65 8.36
-1.95 -3.60 8.45
-1.95 -3.55 8.50
-1.95 -3.50 8.56
-1.95 -3.45 8.58
-1.95 -3.40 8.59
-1.95 -3.35 8.56
-1.95 -3.30 8.53
-1.95 -3.25 8.43
-1.95 -3.20 8.34
-1.95 -3.15 8.15
-1.95 -3.10 7.96
-1.95 -3.05 7.64
-1.95 -3.00 7.31
-1.95 -2.95 6.78
-1.95 -2.90 6.25
-1.95 -2.85 5.41
-1.95 -2.80 4.56
-1.95 -2.75 3.22
-1.95 -2.70 1.89
-1.95 -2.65 -0.23
-1.95 -2.60 -2.35
-1.95 -2.55 -12.43
-1.95 -2.50 -22.51
-1.95 -2.45 -24.03
-1.95 -2.40 -25.54
-1.95 -2.35 -34.77
-1.95 -2.30 -44.00
-1.95 -2.25 -44.00
-1.95 -2.20 -44.00
-1.95 -2.15 -44.00
-1.95 -2.10 -44.00
-1.95 -2.05 -44.00
-1.95 -2.00 -44.00
-1.95 -1.95 -44.00
-1.95 -1.90 -44.00
-1.95 -1.85 -44.00
-1.95 -1.80 -44.00
-1.95 -1.75 -44.00
-1.95 -1.70 -44.00
-1.95 -1.65 -44.00
-1.95 -1.60 -44.00
-1.95 -1.55 -44.00
-1.95 -1.50 -44.00
-1.95 -1.45 -44.00
-1.95 -1.40 -44.00
-1.95 -1.35 -44.00
-1.95 -1.30 -44.00
-1.95 -1.25 -44.00
-1.95 -1.20 -44.00
-1.95 -1.15 -44.00
-1.95 -1.10 -44.00
-1.95 -1.05 -44.00
-1.95 -1.00 -44.00
-1.90 -7.00 -4.23
-1.90 -6.95 -4.03
-1.90 -6.90 -3.83
-1.90 -6.85 -3.63
-1.90 -6.80 -3.43
-1.90 -6.75 -3.23
-1.90 -6.70 -3.03
-1.90 -6.65 -2.83
-1.90 -6.60 -2.63
-1.90 -6.55 -2.43
-1.90 -6.50 -2.23
-1.90 -6.45 -2.03
-1.90 -6.40 -1.83
-1.90 -6.35 -1.63
-1.90 -6.30 -1.43
-1.90 -6.25 -1.23
-1.90 -6.20 -1.03
-1.90 -6.15 -0.83
-1.90 -6.10 -0.63
-1.90 -6.05 -0.43
-1.90 -6.00 -0.23
-1.90 -5.95 -0.03
-1.90 -5.90 0.17
-1.90 -5.85 0.37
-1.90 -5.80 0.57
-1.90 -5.75 0.77
-1.90 -5.70 0.97
-1.90 -5.65 1.17
-1.90 -5.60 1.37
-1.90 -5.55 1.57
-1.90 -5.50 1.77
-1.90 -5.45 1.97
-1.90 -5.40 2.17
-1.90 -5.35 2.37
-1.90 -5.30 2.57
-1.90 -5.25 2.77
-1.90 -5.20 2.97
-1.90 -5.15 3.17
-1.90 -5.10 3.37
-1.90 -5.05 3.57
-1.90 -5.00 3.77
-1.90 -4.95 3.97
-1.90 -4.90 4.16
-1.90 -4.85 4.36
-1.90 -4.80 4.56
-1.90 -4.75 4.76
-1.90 -4.70 4.96
-1.90 -4.65 5.16
-1.90 -4.60 5.35
-1.90 -4.55 5.55
-1.90 -4.50 5.75
-1.90 -4.45 5.94
-1.90 -4.40 6.13
-1.90 -4.35 6.32
-1.90 -4.30 6.51
-1.90 -4.25 6.70
-1.90 -4.20 6.88
-1.90 -4.15 7.06
-1.90 -4.10 7.23
-1.90 -4.05 7.40
-1.90 -4.00 7.56
-1.90 -3.95 7.70
-1.90 -3.90 7.85
-1.90 -3.85 7.97
-1.90 -3.80 8.09
-1.90 -3.75 8.18
-1.90 -3.70 8.27
-1.90 -3.65 8.32
-1.90 -3.60 8.38
-1.90 -3.55 8.40
-1.90 -3.50 8.42
-1.90 -3.45 8.40
-1.90 -3.40 8.37
-1.90 -3.35 8.29
-1.90 -3.30 8.21
-1.90 -3.25 8.04
-1.90 -3.20 7.87
-1.90 -3.15 7.58
-1.90 -3.10 7.29
-1.90 -3.05 6.81
-1.90 -3.00 6.33
-1.90 -2.95 5.56
-1.90 -2.90 4.80
-1.90 -2.85 3.59
-1.90 -2.80 2.38
-1.90 -2.75 0.46
-1.90 -2.70 -1.45
-1.90 -2.65 -4.48
-1.90 -2.60 -7.51
-1.90 -2.55 -25.75
-1.90 -2.50 -44.00
-1.90 -2.45 -44.00
-1.90 -2.40 -44.00
-1.90 -2.35 -44.00
-1.90 -2.30 -44.00
-1.90 -2.25 -44.00
-1.90 -2.20 -44.00
-1.90 -2.15 -44.00
-1.90 -2.10 -44.00
-1.90 -2.05 -44.00
-1.90 -2.00 -44.00
-1.90 -1.95 -44.00
-1.90 -1.90 -44.00
-1.90 -1.85 -44.00
-1.90 -1.80 -44.00
-1.90 -1.75 -44.00
-1.90 -1.70 -44.00
-1.90 -1.65 -44.00
-1.90 -1.60 -44.00
-1.90 -1.55 -44.00
-1.90 -1.50 -44.00
-1.90 -1.45 -44.00
-1.90 -1.40 -44.00
-1.90 -1.35 -44.00
-1.90 -1.30 -44.00
-1.90 -1.25 -44.00
-1.90 -1.20 -44.00
-1.90 -1.15 -44.00
-1.90 -1.10 -44.00
-1.90 -1.05 -44.00
-1.90 -1.00 -44.00
-1.85 -7.00 -4.05
-1.85 -6.95 -3.85
-1.85 -6.90 -3.65
-1.85 -6.85 -3.45
-1.85 -6.80 -3.25
-1.85 -6.75 -3.05
-1.85 -6.70 -2.85
-1.85 -6.65 -2.65
-1.85 -6.60 -2.45
-1.85 -6.55 -2.25
-1.85 -6.50 -2.05
-1.85 -6.45 -1.85
-1.85 -6.40 -1.65
-1.85 -6.35 -1.45
-1.85 -6.30 -1.25
-1.85 -6.25 -1.05
-1.85 -6.20 -0.85
-1.85 -6.15 -0.65
-1.85 -6.10 -0.45
-1.85 -6.05 -0.25
-1.85 -6.00 -0.05
-1.85 -5.95 0.15
-1.85 -5.90 0.35
-1.85 -5.85 0.55
-1.85 -5.80 0.75
-1.85 -5.75 0.95
-1.85 -5.70 1.15
-1.85 -5.65 1.35
-1.85 -5.60 1.55
-1.85 -5.55 1.75
-1.85 -5.50 1.95
-1.85 -5.45 2.15
-1.85 -5.40 2.35
-1.85 -5.35 2.55
-1.85 -5.30 2.75
-1.85 -5.25 2.95
-1.85 -5.20 3.15
-1.85 -5.15 3.34
-1.85 -5.10 3.54
-1.85 -5.05 3.74
-1.85 -5.00 3.94
-1.85 -4.95 4.14
-1.85 -4.90 4.34
-1.85 -4.85 4.54
-1.85 -4.80 4.74
-1.85 -4.75 4.93
-1.85 -4.70 5.13
-1.85 -4.65 5.33
-1.85 -4.60 5.52
-1.85 -4.55 5.72
-1.85 -4.50 5.91
-1.85 -4.45 6.10
-1.85 -4.40 6.29
-1.85 -4.35 6.47
-1.85 -4.30 6.65
-1.85 -4.25 6.83
-1.85 -4.20 7.00
-1.85 -4.15 7.16
-1.85 -4.10 7.32
-1.85 -4.05 7.46
-1.85 -4.00 7.61
-1.85 -3.95 7.72
-1.85 -3.90 7.84
-1.85 -3.85 7.93
-1.85 -3.80 8.02
-1.85 -3.75 8.08
-1.85 -3.70 8.13
-1.85 -3.65 8.15
-1.85 -3.60 8.16
-1.85 -3.55 8.13
-1.85 -3.50 8.10
-1.85 -3.45 8.01
-1.85 -3.40 7.91
-1.85 -3.35 7.73
-1.85 -3.30 7.54
-1.85 -3.25 7.21
-1.85 -3.20 6.89
-1.85 -3.15 6.36
-1.85 -3.10 5.83
-1.85 -3.05 4.99
-1.85 -3.00 4.14
-1.85 -2.95 2.80
-1.85 -2.90 1.46
-1.85 -2.85 -0.66
-1.85 -2.80 -2.77
-1.85 -2.75 -12.75
-1.85 -2.70 -22.72
-1.85 -2.65 -24.24
-1.85 -2.60 -25.75
-1.85 -2.55 -34.87
-1.85 -2.50 -44.00
-1.85 -2.45 -44.00
-1.85 -2.40 -44.00
-1.85 -2.35 -44.00
-1.85 -2.30 -44.00
-1.85 -2.25 -44.00
-1.85 -2.20 -44.00
-1.85 -2.15 -44.00
-1.85 -2.10 -44.00
-1.85 -2.05 -44.00
-1.85 -2.00 -44.00
-1.85 -1.95 -44.00
-1.85 -1.90 -44.00
-1.85 -1.85 -44.00
-1.85 -1.80 -44.00
-1.85 -1.75 -44.00
-1.85 -1.70 -44.00
-1.85 -1.65 -44.00
-1.85 -1.60 -44.00
-1.85 -1.55 -44.00
-1.85 -1.50 -44.00
-1.85 -1.45 -44.00
-1.85 -1.40 -44.00
-1.85 -1.35 -44.00
-1.85 -1.30 -44.00
-1.85 -1.25 -44.00
-1.85 -1.20 -44.00
-1.85 -1.15 -44.00
-1.85 -1.10 -44.00
-1.85 -1.05 -44.00
-1.85 -1.00 -44.00
-1.80 -7.00 -3.87
-1.80 -6.95 -3.67
-1.80 -6.90 -3.47
-1.80 -6.85 -3.27
-1.80 -6.80 -3.07
-1.80 -6.75 -2.87
-1.80 -6.70 -2.67
-1.80 -6.65 -2.47
-1.80 -6.60 -2.27
-1.80 -6.55 -2.07
-1.80 -6.50 -1.87
-1.80 -6.45 -1.67
-1.80 -6.40 -1.47
-1.80 -6.35 -1.27
-1.80 -6.30 -1.07
-1.80 -6.25 -0.87
-1.80 -6.20 -0.67
-1.80 -6.15 -0.47
-1.80 -6.10 -0.27
-1.80 -6.05 -0.07
-1.80 -6.00 0.13
-1.80 -5.95 0.33
-1.80 -5.90 0.53
-1.80 -5.85 0.73
-1.80 -5.80 0.93
-1.80 -5.75 1.13
-1.80 -5.70 1.33
-1.80 -5.65 1.53
-1.80 -5.60 1.73
-1.80 -5.55 1.93
-1.80 -5.50 2.12
-1.80 -5.45 2.32
-1.80 -5.40 2.52
-1.80 -5.35 2.72
-1.80 -5.30 2.92
-1.80 -5.25 3.12
-1.80 -5.20 3.32
-1.80 -5.15 3.52
-1.80 -5.10 3.72
-1.80 -5.05 3.92
-1.80 -5.00 4.12
-1.80 -4.95 4.32
-1.80 -4.90 4.52
-1.80 -4.85 4.71
-1.80 -4.80 4.91
-1.80 -4.75 5.11
-1.80 -4.70 5.30
-1.80 -4.65 5.50
-1.80 -4.60 5.69
-1.80 -4.55 5.88
-1.80 -4.50 6.07
-1.80 -4.45 6.26
-1.80 -4.40 6.44
-1.80 -4.35 6.62
-1.80 -4.30 6.79
-1.80 -4.25 6.96
-1.80 -4.20 7.12
-1.80 -4.15 7.26
-1.80 -4.10 7.41
-1.80 -4.05 7.53
-1.80 -4.00 7.65
-1.80 -3.95 7.74
-1.80 -3.90 7.83
-1.80 -3.85 7.89
-1.80 -3.80 7.95
-1.80 -3.75 7.97
-1.80 -3.70 7.99
-1.80 -3.65 7.97
-1.80 -3.60 7.95
-1.80 -3.55 7.87
-1.80 -3.50 7.79
-1.80 -3.45 7.62
-1.80 -3.40 7.45
-1.80 -3.35 7.16
-1.80 -3.30 6.86
-1.80 -3.25 6.38
-1.80 -3.20 5.90
-1.80 -3.15 5.14
-1.80 -3.10 4.38
-1.80 -3.05 3.17
-1.80 -3.00 1.95
-1.80 -2.95 0.04
-1.80 -2.90 -1.87
-1.80 -2.85 -4.90
-1.80 -2.80 -7.93
-1.80 -2.75 -25.96
-1.80 -2.70 -44.00
-1.80 -2.65 -44.00
-1.80 -2.60 -44.00
-1.80 -2.55 -44.00
-1.80 -2.50 -44.00
-1.80 -2.45 -44.00
-1.80 -2.40 -44.00
-1.80 -2.35 -44.00
-1.80 -2.30 -44.00
-1.80 -2.25 -44.00
-1.80 -2.20 -44.00
-1.80 -2.15 -44.00
-1.80 -2.10 -44.00
-1.80 -2.05 -44.00
-1.80 -2.00 -44.00
-1.80 -1.95 -44.00
-1.80 -1.90 -44.00
-1.80 -1.85 -44.00
-1.80 -1.80 -44.00
-1.80 -1.75 -44.00
-1.80 -1.70 -44.00
-1.80 -1.65 -44.00
-1.80 -1.60 -44.00
-1.80 -1.55 -44.00
-1.80 -1.50 -44.00
-1.80 -1.45 -44.00
-1.80 -1.40 -44.00
-1.80 -1.35 -44.00
-1.80 -1.30 -44.00
-1.80 -1.25 -44.00
-1.80 -1.20 -44.00
-1.80 -1.15 -44.00
-1.80 -1.10 -44.00
-1.80 -1.05 -44.00
-1.80 -1.00 -44.00
-1.75 -7.00 -3.70
-1.75 -6.95 -3.50
-1.75 -6.90 -3.30
-1.75 -6.85 -3.10
-1.75 -6.80 -2.90
-1.75 -6.75 -2.70
-1.75 -6.70 -2.50
-1.75 -6.65 -2.30
-1.75 -6.60 -2.10
-1.75 -6.55 -1.90
-1.75 -6.50 -1.70
-1.75 -6.45 -1.50
-1.75 -6.40 -1.30
-1.75 -6.35 -1.10
-1.75 -6.30 -0.90
-1.75 -6.25 -0.70
-1.75 -6.20 -0.50
-1.75 -6.15 -0.30
-1.75 -6.10 -0.10
-1.75 -6.05 0.10
-1.75 -6.00 0.30
-1.75 -5.95 0.50
-1.75 -5.90 0.70
-1.75 -5.85 0.90
-1.75 -5.80 1.10
-1.75 -5.75 1.30
-1.75 -5.70 1.50
-1.75 -5.65 1.70
-1.75 -5.60 1.90
-1.75 -5.55 2.10
-1.75 -5.50 2.30
-1.75 -5.45 2.50
-1.75 -5.40 2.70
-1.75 -5.35 2.90
-1.75 -5.30 3.10
-1.75 -5.25 3.30
-1.75 -5.20 3.49
-1.75 -5.15 3.69
-1.75 -5.10 3.89
-1.75 -5.05 4.09
-1.75 -5.00 4.29
-1.75 -4.95 4.49
-1.75 -4.90 4.68
-1.75 -4.85 4.88
-1.75 -4.80 5.07
-1.75 -4.75 5.27
-1.75 -4.70 5.46
-1.75 -4.65 5.65
-1.75 -4.60 5.84
-1.75 -4.55 6.02
-1.75 -4.50 6.20
-1.75 -4.45 6.38
-1.75 -4.40 6.55
-1.75 -4.35 6.71
-1.75 -4.30 6.88
-1.75 -4.25 7.02
-1.75 -4.20 7.16
-1.75 -4.15 7.28
-1.75 -4.10 7.40
-1.75 -4.05 7.49
-1.75 -4.00 7.58
-1.75 -3.95 7.64
-1.75 -3.90 7.70
-1.75 -3.85 7.72
-1.75 -3.80 7.74
-1.75 -3.75 7.71
-1.75 -3.70 7.68
-1.75 -3.65 7.58
-1.75 -3.60 7.49
-1.75 -3.55 7.30
-1.75 -3.50 7.11
-1.75 -3.45 6.79
-1.75 -3.40 6.47
-1.75 -3.35 5.94
-1.75 -3.30 5.41
-1.75 -3.25 4.56
-1.75 -3.20 3.72
-1.75 -3.15 2.38
-1.75 -3.10 1.04
-1.75 -3.05 -1.08
-1.75 -3.00 -3.20
-1.75 -2.95 -13.07
-1.75 -2.90 -22.93
-1.75 -2.85 -24.45
-1.75 -2.80 -25.96
-1.75 -2.75 -34.98
-1.75 -2.70 -44.00
-1.75 -2.65 -44.00
-1.75 -2.60 -44.00
-1.75 -2.55 -44.00
-1.75 -2.50 -44.00
-1.75 -2.45 -44.00
-1.75 -2.40 -44.00
-1.75 -2.35 -44.00
-1.75 -2.30 -44.00
-1.75 -2.25 -44.00
-1.75 -2.20 -44.00
-1.75 -2.15 -44.00
-1.75 -2.10 -44.00
-1.75 -2.05 -44.00
-1.75 -2.00 -44.00
-1.75 -1.95 -44.00
-1.75 -1.90 -44.00
-1.75 -1.85 -44.00
-1.75 -1.80 -44.00
-1.75 -1.75 -44.00
-1.75 -1.70 -44.00
-1.75 -1.65 -44.00
-1.75 -1.60 -44.00
-1.75 -1.55 -44.00
-1.75 -1.50 -44.00
-1.75 -1.45 -44.00
-1.75 -1.40 -44.00
-1.75 -1.35 -44.00
-1.75 -1.30 -44.00
-1.75 -1.25 -44.00
-1.75 -1.20 -44.00
-1.75 -1.15 -44.00
-1.75 -1.10 -44.00
-1.75 -1.05 -44.00
-1.75 -1.00 -44.00
-1.70 -7.00 -3.53
-1.70 -6.95 -3.33
-1.70 -6.90 -3.13
-1.70 -6.85 -2.93
-1.70 -6.80 -2.73
-1.70 -6.75 -2.53
-1.70 -6.70 -2.33
-1.70 -6.65 -2.13
-1.70 -6.60 -1.93
-1.70 -6.55 -1.73
-1.70 -6.50 -1.53
-1.70 -6.45 -1.33
-1.70 -6.40 -1.13
-1.70 -6.35 -0.93
-1.70 -6.30 -0.73
-1.70 -6.25 -0.53
-1.70 -6.20 -0.33
-1.70 -6.15 -0.13
-1.70 -6.10 0.07
-1.70 -6.05 0.27
-1.70 -6.00 0.47
-1.70 -5.95 0.67
-1.70 -5.90 0.87
-1.70 -5.85 1.07
-1.70 -5.80 1.27
-1.70 -5.75 1.47
-1.70 -5.70 1.67
-1.70 -5.65 1.87
-1.70 -5.60 2.07
-1.70 -5.55 2.27
-1.70 -5.50 2.47
-1.70 -5.45 2.67
-1.70 -5.40 2.87
-1.70 -5.35 3.07
-1.70 -5.30 3.27
-1.70 -5.25 3.47
-1.70 -5.20 3.67
-1.70 -5.15 3.86
-1.70 -5.10 4.06
-1.70 -5.05 4.26
-1.70 -5.00 4.46
-1.70 -4.95 4.65
-1.70 -4.90 4.85
-1.70 -4.85 5.04
-1.70 -4.80 5.24
-1.70 -4.75 5.43
-1.70 -4.70 5.62
-1.70 -4.65 5.80
-1.70 -4.60 5.99
-1.70 -4.55 6.16
-1.70 -4.50 6.34
-1.70 -4.45 6.50
-1.70 -4.40 6.67
-1.70 -4.35 6.81
-1.70 -4.30 6.96
-1.70 -4.25 7.08
-1.70 -4.20 7.20
-1.70 -4.15 7.30
-1.70 -4.10 7.39
-1.70 -4.05 7.45
-1.70 -4.00 7.51
-1.70 -3.95 7.54
-1.70 -3.90 7.56
-1.70 -3.85 7.54
-1.70 -3.80 7.52
-1.70 -3.75 7.44
-1.70 -3.70 7.36
-1.70 -3.65 7.19
-1.70 -3.60 7.03
-1.70 -3.55 6.73
-1.70 -3.50 6.44
-1.70 -3.45 5.96
-1.70 -3.40 5.48
-1.70 -3.35 4.72
-1.70 -3.30 3.95
-1.70 -3.25 2.74
-1.70 -3.20 1.53
-1.70 -3.15 -0.38
-1.70 -3.10 -2.30
-1.70 -3.05 -5.32
-1.70 -3.00 -8.35
-1.70 -2.95 -26.17
-1.70 -2.90 -44.00
-1.70 -2.85 -44.00
-1.70 -2.80 -44.00
-1.70 -2.75 -44.00
-1.70 -2.70 -44.00
-1.70 -2.65 -44.00
-1.70 -2.60 -44.00
-1.70 -2.55 -44.00
-1.70 -2.50 -44.00
-1.70 -2.45 -44.00
-1.70 -2.40 -44.00
-1.70 -2.35 -44.00
-1.70 -2.30 -44.00
-1.70 -2.25 -44.00
-1.70 -2.20 -44.00
-1.70 -2.15 -44.00
-1.70 -2.10 -44.00
-1.70 -2.05 -44.00
-1.70 -2.00 -44.00
-1.70 -1.95 -44.00
-1.70 -1.90 -44.00
-1.70 -1.85 -44.00
-1.70 -1.80 -44.00
-1.70 -1.75 -44.00
-1.70 -1.70 -44.00
-1.70 -1.65 -44.00
-1.70 -1.60 -44.00
-1.70 -1.55 -44.00
-1.70 -1.50 -44.00
-1.70 -1.45 -44.00
-1.70 -1.40 -44.00
-1.70 -1.35 -44.00
-1.70 -1.30 -44.00
-1.70 -1.25 -44.00
-1.70 -1.20 -44.00
-1.70 -1.15 -44.00
-1.70 -1.10 -44.00
-1.70 -1.05 -44.00
-1.70 -1.00 -44.00
-1.65 -7.00 -3.36
-1.65 -6.95 -3.16
-1.65 -6.90 -2.96
-1.65 -6.85 -2.76
-1.65 -6.80 -2.56
-1.65 -6.75 -2.36
-1.65 -6.70 -2.16
-1.65 -6.65 -1.96
-1.65 -6.60 -1.76
-1.65 -6.55 -1.56
-1.65 -6.50 -1.36
-1.65 -6.45 -1.16
-1.65 -6.40 -0.96
-1.65 -6.35 -0.76
-1.65 -6.30 -0.56
-1.65 -6.25 -0.36
-1.65 -6.20 -0.16
-1.65 -6.15 0.04
-1.65 -6.10 0.24
-1.65 -6.05 0.44
-1.65 -6.00 0.64
-1.65 -5.95 0.84
-1.65 -5.90 1.04
-1.65 -5.85 1.24
-1.65 -5.80 1.44
-1.65 -5.75 1.64
-1.65 -5.70 1.84
-1.65 -5.65 2.04
-1.65 -5.60 2.24
-1.65 -5.55 2.44
-1.65 -5.50 2.63
-1.65 -5.45 2.83
-1.65 -5.40 3.03
-1.65 -5.35 3.23
-1.65 -5.30 3.43
-1.65 -5.25 3.63
-1.65 -5.20 3.83
-1.65 -5.15 4.03
-1.65 -5.10 4.22
-1.65 -5.05 4.42
-1.65 -5.00 4.61
-1.65 -4.95 4.81
-1.65 -4.90 5.00
-1.65 -4.85 5.19
-1.65 -4.80 5.38
-1.65 -4.75 5.56
-1.65 -4.70 5.75
-1.65 -4.65 5.92
-1.65 -4.60 6.09
-1.65 -4.55 6.26
-1.65 -4.50 6.42
-1.65 -4.45 6.56
-1.65 -4.40 6.71
-1.65 -4.35 6.83
-1.65 -4.30 6.95
-1.65 -4.25 7.04
-1.65 -4.20 7.14
-1.65 -4.15 7.20
-1.65 -4.10 7.26
-1.65 -4.05 7.28
-1.65 -4.00 7.30
-1.65 -3.95 7.27
-1.65 -3.90 7.25
-1.65 -3.85 7.15
-1.65 -3.80 7.06
-1.65 -3.75 6.87
-1.65 -3.70 6.69
-1.65 -3.65 6.36
-1.65 -3.60 6.04
-1.65 -3.55 5.51
-1.65 -3.50 4.98
-1.65 -3.45 4.14
-1.65 -3.40 3.29
-1.65 -3.35 1.95
-1.65 -3.30 0.62
-1.65 -3.25 -1.50
-1.65 -3.20 -3.62
-1.65 -3.15 -13.38
-1.65 -3.10 -23.15
-1.65 -3.05 -24.66
-1.65 -3.00 -26.17
-1.65 -2.95 -35.08
-1.65 -2.90 -44.00
-1.65 -2.85 -44.00
-1.65 -2.80 -44.00
-1.65 -2.75 -44.00
-1.65 -2.70 -44.00
-1.65 -2.65 -44.00
-1.65 -2.60 -44.00
-1.65 -2.55 -44.00
-1.65 -2.50 -44.00
-1.65 -2.45 -44.00
-1.65 -2.40 -44.00
-1.65 -2.35 -44.00
-1.65 -2.30 -44.00
-1.65 -2.25 -44.00
-1.65 -2.20 -44.00
-1.65 -2.15 -44.00
-1.65 -2.10 -44.00
-1.65 -2.05 -44.00
-1.65 -2.00 -44.00
-1.65 -1.95 -44.00
-1.65 -1.90 -44.00
-1.65 -1.85 -44.00
-1.65 -1.80 -44.00
-1.65 -1.75 -44.00
-1.65 -1.70 -44.00
-1.65 -1.65 -44.00
-1.65 -1.60 -44.00
-1.65 -1.55 -44.00
-1.65 -1.50 -44.00
-1.65 -1.45 -44.00
-1.65 -1.40 -44.00
-1.65 -1.35 -44.00
-1.65 -1.30 -44.00
-1.65 -1.25 -44.00
-1.65 -1.20 -44.00
-1.65 -1.15 -44.00
-1.65 -1.10 -44.00
-1.65 -1.05 -44.00
-1.65 -1.00 -44.00
-1.60 -7.00 -3.20
-1.60 -6.95 -3.00
-1.60 -6.90 -2.80
-1.60 -6.85 -2.60
-1.60 -6.80 -2.40
-1.60 -6.75 -2.20
-1.60 -6.70 -2.00
-1.60 -6.65 -1.80
-1.60 -6.60 -1.60
-1.60 -6.55 -1.40
-1.60 -6.50 -1.20
-1.60 -6.45 -1.00
-1.60 -6.40 -0.80
-1.60 -6.35 -0.60
-1.60 -6.30 -0.40
-1.60 -6.25 -0.20
-1.60 -6.20 0.00
-1.60 -6.15 0.20
-1.60 -6.10 0.40
-1.60 -6.05 0.60
-1.60 -6.00 0.80
-1.60 -5.95 1.00
-1.60 -5.90 1.20
-1.60 -5.85 1.40
-1.60 -5.80 1.60
-1.60 -5.75 1.80
-1.60 -5.70 2.00
-1.60 -5.65 2.20
-1.60 -5.60 2.40
-1.60 -5.55 2.60
-1.60 -5.50 2.80
-1.60 -5.45 3.00
-1.60 -5.40 3.20
-1.60 -5.35 3.40
-1.60 -5.30 3.59
-1.60 -5.25 3.79
-1.60 -5.20 3.99
-1.60 -5.15 4.19
-1.60 -5.10 4.38
-1.60 -5.05 4.58
-1.60 -5.00 4.77
-1.60 -4.95 4.96
-1.60 -4.90 5.15
-1.60 -4.85 5.34
-1.60 -4.80 5.52
-1.60 -4.75 5.70
-1.60 -4.70 5.87
-1.60 -4.65 6.04
-1.60 -4.60 6.20
-1.60 -4.55 6.35
-1.60 -4.50 6.50
-1.60 -4.45 6.62
-1.60 -4.40 6.75
-1.60 -4.35 6.84
-1.60 -4.30 6.94
-1.60 -4.25 7.01
-1.60 -4.20 7.07
-1.60 -4.15 7.10
-1.60 -4.10 7.13
-1.60 -4.05 7.11
-1.60 -4.00 7.09
-1.60 -3.95 7.01
-1.60 -3.90 6.93
-1.60 -3.85 6.77
-1.60 -3.80 6.60
-1.60 -3.75 6.31
-1.60 -3.70 6.01
-1.60 -3.65 5.53
-1.60 -3.60 5.05
-1.60 -3.55 4.29
-1.60 -3.50 3.53
-1.60 -3.45 2.32
-1.60 -3.40 1.11
-1.60 -3.35 -0.81
-1.60 -3.30 -2.72
-1.60 -3.25 -5.75
-1.60 -3.20 -8.78
-1.60 -3.15 -26.39
-1.60 -3.10 -44.00
-1.60 -3.05 -44.00
-1.60 -3.00 -44.00
-1.60 -2.95 -44.00
-1.60 -2.90 -44.00
-1.60 -2.85 -44.00
-1.60 -2.80 -44.00
-1.60 -2.75 -44.00
-1.60 -2.70 -44.00
-1.60 -2.65 -44.00
-1.60 -2.60 -44.00
-1.60 -2.55 -44.00
-1.60 -2.50 -44.00
-1.60 -2.45 -44.00
-1.60 -2.40 -44.00
-1.60 -2.35 -44.00
-1.60 -2.30 -44.00
-1.60 -2.25 -44.00
-1.60 -2.20 -44.00
-1.60 -2.15 -44.00
-1.60 -2.10 -44.00
-1.60 -2.05 -44.00
-1.60 -2.00 -44.00
-1.60 -1.95 -44.00
-1.60 -1.90 -44.00
-1.60 -1.85 -44.00
-1.60 -1.80 -44.00
-1.60 -1.75 -44.00
-1.60 -1.70 -44.00
-1.60 -1.65 -44.00
-1.60 -1.60 -44.00
-1.60 -1.55 -44.00
-1.60 -1.50 -44.00
-1.60 -1.45 -44.00
-1.60 -1.40 -44.00
-1.60 -1.35 -44.00
-1.60 -1.30 -44.00
-1.60 -1.25 -44.00
-1.60 -1.20 -44.00
-1.60 -1.15 -44.00
-1.60 -1.10 -44.00
-1.60 -1.05 -44.00
-1.60 -1.00 -44.00
-1.55 -7.00 -3.04
-1.55 -6.95 -2.84
-1.55 -6.90 -2.64
-1.55 -6.85 -2.44
-1.55 -6.80 -2.24
-1.55 -6.75 -2.04
-1.55 -6.70 -1.84
-1.55 -6.65 -1.64
-1.55 -6.60 -1.44
-1.55 -6.55 -1.24
-1.55 -6.50 -1.04
-1.55 -6.45 -0.84
-1.55 -6.40 -0.64
-1.55 -6.35 -0.44
-1.55 -6.30 -0.24
-1.55 -6.25 -0.04
-1.55 -6.20 0.16
-1.55 -6.15 0.36
-1.55 -6.10 0.56
-1.55 -6.05 0.76
-1.55 -6.00 0.96
-1.55 -5.95 1.16
-1.55 -5.90 1.36
-1.55 -5.85 1.56
-1.55 -5.80 1.76
-1.55 -5.75 1.96
-1.55 -5.70 2.16
-1.55 -5.65 2.36
-1.55 -5.60 2.56
-1.55 -5.55 2.76
-1.55 -5.50 2.96
-1.55 -5.45 3.16
-1.55 -5.40 3.35
-1.55 -5.35 3.55
-1.55 -5.30 3.75
-1.55 -5.25 3.94
-1.55 -5.20 4.14
-1.55 -5.15 4.33
-1.55 -5.10 4.53
-1.55 -5.05 4.72
-1.55 -5.00 4.91
-1.55 -4.95 5.09
-1.55 -4.90 5.27
-1.55 -4.85 5.45
-1.55 -4.80 5.62
-1.55 -4.75 5.79
-1.55 -4.70 5.95
-1.55 -4.65 6.10
-1.55 -4.60 6.24
-1.55 -4.55 6.37
-1.55 -4.50 6.49
-1.55 -4.45 6.59
-1.55 -4.40 6.68
-1.55 -4.35 6.75
-1.55 -4.30 6.81
-1.55 -4.25 6.84
-1.55 -4.20 6.86
-1.55 -4.15 6.84
-1.55 -4.10 6.81
-1.55 -4.05 6.72
-1.55 -4.00 6.63
-1.55 -3.95 6.44
-1.55 -3.90 6.26
-1.55 -3.85 5.94
-1.55 -3.80 5.61
-1.55 -3.75 5.08
-1.55 -3.70 4.56
-1.55 -3.65 3.71
-1.55 -3.60 2.87
-1.55 -3.55 1.53
-1.55 -3.50 0.19
-1.55 -3.45 -1.93
-1.55 -3.40 -4.05
-1.55 -3.35 -13.70
-1.55 -3.30 -23.36
-1.55 -3.25 -24.87
-1.55 -3.20 -26.39
-1.55 -3.15 -35.19
-1.55 -3.10 -44.00
-1.55 -3.05 -44.00
-1.55 -3.00 -44.00
-1.55 -2.95 -44.00
-1.55 -2.90 -44.00
-1.55 -2.85 -44.00
-1.55 -2.80 -44.00
-1.55 -2.75 -44.00
-1.55 -2.70 -44.00
-1.55 -2.65 -44.00
-1.55 -2.60 -44.00
-1.55 -2.55 -44.00
-1.55 -2.50 -44.00
-1.55 -2.45 -44.00
-1.55 -2.40 -44.00
-1.55 -2.35 -44.00
-1.55 -2.30 -44.00
-1.55 -2.25 -44.00
-1.55 -2.20 -44.00
-1.55 -2.15 -44.00
-1.55 -2.10 -44.00
-1.55 -2.05 -44.00
-1.55 -2.00 -44.00
-1.55 -1.95 -44.00
-1.55 -1.90 -44.00
-1.55 -1.85 -44.00
-1.55 -1.80 -44.00
-1.55 -1.75 -44.00
-1.55 -1.70 -44.00
-1.55 -1.65 -44.00
-1.55 -1.60 -44.00
-1.55 -1.55 -44.00
-1.55 -1.50 -44.00
-1.55 -1.45 -44.00
-1.55 -1.40 -44.00
-1.55 -1.35 -44.00
-1.55 -1.30 -44.00
-1.55 -1.25 -44.00
-1.55 -1.20 -44.00
-1.55 -1.15 -44.00
-1.55 -1.10 -44.00
-1.55 -1.05 -44.00
-1.55 -1.00 -44.00
-1.50 -7.00 -2.88
-1.50 -6.95 -2.68
-1.50 -6.90 -2.48
-1.50 -6.85 -2.28
-1.50 -6.80 -2.08
-1.50 -6.75 -1.88
-1.50 -6.70 -1.68
-1.50 -6.65 -1.48
-1.50 -6.60 -1.28
-1.50 -6.55 -1.08
-1.50 -6.50 -0.88
-1.50 -6.45 -0.68
-1.50 -6.40 -0.48
-1.50 -6.35 -0.28
-1.50 -6.30 -0.08
-1.50 -6.25 0.12
-1.50 -6.20 0.32
-1.50 -6.15 0.52
-1.50 -6.10 0.72
-1.50 -6.05 0.92
-1.50 -6.00 1.12
-1.50 -5.95 1.32
-1.50 -5.90 1.52
-1.50 -5.85 1.72
-1.50 -5.80 1.92
-1.50 -5.75 2.12
-1.50 -5.70 2.32
-1.50 -5.65 2.52
-1.50 -5.60 2.72
-1.50 -5.55 2.92
-1.50 -5.50 3.11
-1.50 -5.45 3.31
-1.50 -5.40 3.51
-1.50 -5.35 3.71
-1.50 -5.30 3.90
-1.50 -5.25 4.10
-1.50 -5.20 4.29
-1.50 -5.15 4.48
-1.50 -5.10 4.67
-1.50 -5.05 4.86
-1.50 -5.00 5.04
-1.50 -4.95 5.22
-1.50 -4.90 5.40
-1.50 -4.85 5.56
-1.50 -4.80 5.73
-1.50 -4.75 5.88
-1.50 -4.70 6.03
-1.50 -4.65 6.15
-1.50 -4.60 6.28
-1.50 -4.55 6.38
-1.50 -4.50 6.48
-1.50 -4.45 6.55
-1.50 -4.40 6.62
-1.50 -4.35 6.65
-1.50 -4.30 6.68
-1.50 -4.25 6.67
-1.50 -4.20 6.66
-1.50 -4.15 6.58
-1.50 -4.10 6.50
-1.50 -4.05 6.34
-1.50 -4.00 6.17
-1.50 -3.95 5.88
-1.50 -3.90 5.58
-1.50 -3.85 5.11
-1.50 -3.80 4.63
-1.50 -3.75 3.86
-1.50 -3.70 3.10
-1.50 -3.65 1.89
-1.50 -3.60 0.68
-1.50 -3.55 -1.23
-1.50 -3.50 -3.15
-1.50 -3.45 -6.17
-1.50 -3.40 -9.20
-1.50 -3.35 -26.60
-1.50 -3.30 -44.00
-1.50 -3.25 -44.00
-1.50 -3.20 -44.00
-1.50 -3.15 -44.00
-1.50 -3.10 -44.00
-1.50 -3.05 -44.00
-1.50 -3.00 -44.00
-1.50 -2.95 -44.00
-1.50 -2.90 -44.00
-1.50 -2.85 -44.00
-1.50 -2.80 -44.00
-1.50 -2.75 -44.00
-1.50 -2.70 -44.00
-1.50 -2.65 -44.00
-1.50 -2.60 -44.00
-1.50 -2.55 -44.00
-1.50 -2.50 -44.00
-1.50 -2.45 -44.00
-1.50 -2.40 -44.00
-1.50 -2.35 -44.00
-1.50 -2.30 -44.00
-1.50 -2.25 -44.00
-1.50 -2.20 -44.00
-1.50 -2.15 -44.00
-1.50 -2.10 -44.00
-1.50 -2.05 -44.00
-1.50 -2.00 -44.00
-1.50 -1.95 -44.00
-1.50 -1.90 -44.00
-1.50 -1.85 -44.00
-1.50 -1.80 -44.00
-1.50 -1.75 -44.00
-1.50 -1.70 -44.00
-1.50 -1.65 -44.00
-1.50 -1.60 -44.00
-1.50 -1.55 -44.00
-1.50 -1.50 -44.00
-1.50 -1.45 -44.00
-1.50 -1.40 -44.00
-1.50 -1.35 -44.00
-1.50 -1.30 -44.00
-1.50 -1.25 -44.00
-1.50 -1.20 -44.00
-1.50 -1.15 -44.00
-1.50 -1.10 -44.00
-1.50 -1.05 -44.00
-1.50 -1.00 -44.00
-1.45 -7.00 -2.72
-1.45 -6.95 -2.52
-1.45 -6.90 -2.32
-1.45 -6.85 -2.12
-1.45 -6.80 -1.92
-1.45 -6.75 -1.72
-1.45 -6.70 -1.52
-1.45 -6.65 -1.32
-1.45 -6.60 -1.12
-1.45 -6.55 -0.92
-1.45 -6.50 -0.72
-1.45 -6.45 -0.52
-1.45 -6.40 -0.32
-1.45 -6.35 -0.12
-1.45 -6.30 0.08
-1.45 -6.25 0.28
-1.45 -6.20 0.48
-1.45 -6.15 0.68
-1.45 -6.10 0.88
-1.45 -6.05 1.08
-1.45 -6.00 1.27
-1.45 -5.95 1.47
-1.45 -5.90 1.67
-1.45 -5.85 1.87
-1.45 -5.80 2.07
-1.45 -5.75 2.27
-1.45 -5.70 2.47
-1.45 -5.65 2.67
-1.45 -5.60 2.87
-1.45 -5.55 3.06
-1.45 -5.50 3.26
-1.45 -5.45 3.46
-1.45 -5.40 3.65
-1.45 -5.35 3.85
-1.45 -5.30 4.04
-1.45 -5.25 4.23
-1.45 -5.20 4.42
-1.45 -5.15 4.60
-1.45 -5.10 4.79
-1.45 -5.05 4.96
-1.45 -5.00 5.14
-1.45 -4.95 5.30
-1.45 -4.90 5.47
-1.45 -4.85 5.62
-1.45 -4.80 5.76
-1.45 -4.75 5.89
-1.45 -4.70 6.02
-1.45 -4.65 6.12
-1.45 -4.60 6.22
-1.45 -4.55 6.29
-1.45 -4.50 6.36
-1.45 -4.45 6.39
-1.45 -4.40 6.42
-1.45 -4.35 6.40
-1.45 -4.30 6.38
-1.45 -4.25 6.29
-1.45 -4.20 6.20
-1.45 -4.15 6.01
-1.45 -4.10 5.83
-1.45 -4.05 5.51
-1.45 -4.00 5.18
-1.45 -3.95 4.66
-1.45 -3.90 4.13
-1.45 -3.85 3.28
-1.45 -3.80 2.44
-1.45 -3.75 1.10
-1.45 -3.70 -0.24
-1.45 -3.65 -2.36
-1.45 -3.60 -4.48
-1.45 -3.55 -14.02
-1.45 -3.50 -23.57
-1.45 -3.45 -25.08
-1.45 -3.40 -26.60
-1.45 -3.35 -35.30
-1.45 -3.30 -44.00
-1.45 -3.25 -44.00
-1.45 -3.20 -44.00
-1.45 -3.15 -44.00
-1.45 -3.10 -44.00
-1.45 -3.05 -44.00
-1.45 -3.00 -44.00
-1.45 -2.95 -44.00
-1.45 -2.90 -44.00
-1.45 -2.85 -44.00
-1.45 -2.80 -44.00
-1.45 -2.75 -44.00
-1.45 -2.70 -44.00
-1.45 -2.65 -44.00
-1.45 -2.60 -44.00
-1.45 -2.55 -44.00
-1.45 -2.50 -44.00
-1.45 -2.45 -44.00
-1.45 -2.40 -44.00
-1.45 -2.35 -44.00
-1.45 -2.30 -44.00
-1.45 -2.25 -44.00
-1.45 -2.20 -44.00
-1.45 -2.15 -44.00
-1.45 -2.10 -44.00
-1.45 -2.05 -44.00
-1.45 -2.00 -44.00
-1.45 -1.95 -44.00
-1.45 -1.90 -44.00
-1.45 -1.85 -44.00
-1.45 -1.80 -44.00
-1.45 -1.75 -44.00
-1.45 -1.70 -44.00
-1.45 -1.65 -44.00
-1.45 -1.60 -44.00
-1.45 -1.55 -44.00
-1.45 -1.50 -44.00
-1.45 -1.45 -44.00
-1.45 -1.40 -44.00
-1.45 -1.35 -44.00
-1.45 -1.30 -44.00
-1.45 -1.25 -44.00
-1.45 -1.20 -44.00
-1.45 -1.15 -44.00
-1.45 -1.10 -44.00
-1.45 -1.05 -44.00
-1.45 -1.00 -44.00
-1.40 -7.00 -2.57
-1.40 -6.95 -2.37
-1.40 -6.90 -2.17
-1.40 -6.85 -1.97
-1.40 -6.80 -1.77
-1.40 -6.75 -1.57
-1.40 -6.70 -1.37
-1.40 -6.65 -1.17
-1.40 -6.60 -0.97
-1.40 -6.55 -0.77
-1.40 -6.50 -0.57
-1.40 -6.45 -0.37
-1.40 -6.40 -0.17
-1.40 -6.35 0.03
-1.40 -6.30 0.23
-1.40 -6.25 0.43
-1.40 -6.20 0.63
-1.40 -6.15 0.83
-1.40 -6.10 1.03
-1.40 -6.05 1.23
-1.40 -6.00 1.43
-1.40 -5.95 1.63
-1.40 -5.90 1.83
-1.40 -5.85 2.03
-1.40 -5.80 2.22
-1.40 -5.75 2.42
-1.40 -5.70 2.62
-1.40 -5.65 2.82
-1.40 -5.60 3.02
-1.40 -5.55 3.21
-1.40 -5.50 3.41
-1.40 -5.45 3.60
-1.40 -5.40 3.80
-1.40 -5.35 3.99
-1.40 -5.30 4.18
-1.40 -5.25 4.37
-1.40 -5.20 4.55
-1.40 -5.15 4.73
-1.40 -5.10 4.91
-1.40 -5.05 5.07
-1.40 -5.00 5.24
-1.40 -4.95 5.39
-1.40 -4.90 5.54
-1.40 -4.85 5.67
-1.40 -4.80 5.80
-1.40 -4.75 5.90
-1.40 -4.70 6.01
-1.40 -4.65 6.08
-1.40 -4.60 6.16
-1.40 -4.55 6.19
-1.40 -4.50 6.23
-1.40 -4.45 6.22
-1.40 -4.40 6.21
-1.40 -4.35 6.14
-1.40 -4.30 6.07
-1.40 -4.25 5.90
-1.40 -4.20 5.74
-1.40 -4.15 5.45
-1.40 -4.10 5.15
-1.40 -4.05 4.68
-1.40 -4.00 4.20
-1.40 -3.95 3.43
-1.40 -3.90 2.67
-1.40 -3.85 1.46
-1.40 -3.80 0.25
-1.40 -3.75 -1.66
-1.40 -3.70 -3.58
-1.40 -3.65 -6.60
-1.40 -3.60 -9.63
-1.40 -3.55 -26.81
-1.40 -3.50 -44.00
-1.40 -3.45 -44.00
-1.40 -3.40 -44.00
-1.40 -3.35 -44.00
-1.40 -3.30 -44.00
-1.40 -3.25 -44.00
-1.40 -3.20 -44.00
-1.40 -3.15 -44.00
-1.40 -3.10 -44.00
-1.40 -3.05 -44.00
-1.40 -3.00 -44.00
-1.40 -2.95 -44.00
-1.40 -2.90 -44.00
-1.40 -2.85 -44.00
-1.40 -2.80 -44.00
-1.40 -2.75 -44.00
-1.40 -2.70 -44.00
-1.40 -2.65 -44.00
-1.40 -2.60 -44.00
-1.40 -2.55 -44.00
-1.40 -2.50 -44.00
-1.40 -2.45 -44.00
-1.40 -2.40 -44.00
-1.40 -2.35 -44.00
-1.40 -2.30 -44.00
-1.40 -2.25 -44.00
-1.40 -2.20 -44.00
-1.40 -2.15 -44.00
-1.40 -2.10 -44.00
-1.40 -2.05 -44.00
-1.40 -2.00 -44.00
-1.40 -1.95 -44.00
-1.40 -1.90 -44.00
-1.40 -1.85 -44.00
-1.40 -1.80 -44.00
-1.40 -1.75 -44.00
-1.40 -1.70 -44.00
-1.40 -1.65 -44.00
-1.40 -1.60 -44.00
-1.40 -1.55 -44.00
-1.40 -1.50 -44.00
-1.40 -1.45 -44.00
-1.40 -1.40 -44.00
-1.40 -1.35 -44.00
-1.40 -1.30 -44.00
-1.40 -1.25 -44.00
-1.40 -1.20 -44.00
-1.40 -1.15 -44.00
-1.40 -1.10 -44.00
-1.40 -1.05 -44.00
-1.40 -1.00 -44.00
-1.35 -7.00 -2.42
-1.35 -6.95 -2.22
-1.35 -6.90 -2.02
-1.35 -6.85 -1.82
-1.35 -6.80 -1.62
-1.35 -6.75 -1.42
-1.35 -6.70 -1.22
-1.35 -6.65 -1.02
-1.35 -6.60 -0.82
-1.35 -6.55 -0.62
-1.35 -6.50 -0.42
-1.35 -6.45 -0.22
-1.35 -6.40 -0.02
-1.35 -6.35 0.18
-1.35 -6.30 0.38
-1.35 -6.25 0.58
-1.35 -6.20 0.78
-1.35 -6.15 0.98
-1.35 -6.10 1.18
-1.35 -6.05 1.37
-1.35 -6.00 1.57
-1.35 -5.95 1.77
-1.35 -5.90 1.97
-1.35 -5.85 2.17
-1.35 -5.80 2.37
-1.35 -5.75 2.57
-1.35 -5.70 2.76
-1.35 -5.65 2.96
-1.35 -5.60 3.16
-1.35 -5.55 3.35
-1.35 -5.50 3.54
-1.35 -5.45 3.73
-1.35 -5.40 3.92
-1.35 -5.35 4.11
-1.35 -5.30 4.29
-1.35 -5.25 4.47
-1.35 -5.20 4.65
-1.35 -5.15 4.81
-1.35 -5.10 4.98
-1.35 -5.05 5.13
-1.35 -5.00 5.28
-1.35 -4.95 5.40
-1.35 -4.90 5.53
-1.35 -4.85 5.64
-1.35 -4.80 5.74
-1.35 -4.75 5.82
-1.35 -4.70 5.89
-1.35 -4.65 5.92
-1.35 -4.60 5.96
-1.35 -4.55 5.94
-1.35 -4.50 5.93
-1.35 -4.45 5.84
-1.35 -4.40 5.76
-1.35 -4.35 5.58
-1.35 -4.30 5.39
-1.35 -4.25 5.07
-1.35 -4.20 4.75
-1.35 -4.15 4.22
-1.35 -4.10 3.70
-1.35 -4.05 2.85
-1.35 -4.00 2.01
-1.35 -3.95 0.67
-1.35 -3.90 -0.67
-1.35 -3.85 -2.79
-1.35 -3.80 -4.91
-1.35 -3.75 -14.35
-1.35 -3.70 -23.79
-1.35 -3.65 -25.30
-1.35 -3.60 -26.81
-1.35 -3.55 -35.40
-1.35 -3.50 -44.00
-1.35 -3.45 -44.00
-1.35 -3.40 -44.00
-1.35 -3.35 -44.00
-1.35 -3.30 -44.00
-1.35 -3.25 -44.00
-1.35 -3.20 -44.00
-1.35 -3.15 -44.00
-1.35 -3.10 -44.00
-1.35 -3.05 -44.00
-1.35 -3.00 -44.00
-1.35 -2.95 -44.00
-1.35 -2.90 -44.00
-1.35 -2.85 -44.00
-1.35 -2.80 -44.00
-1.35 -2.75 -44.00
-1.35 -2.70 -44.00
-1.35 -2.65 -44.00
-1.35 -2.60 -44.00
-1.35 -2.55 -44.00
-1.35 -2.50 -44.00
-1.35 -2.45 -44.00
-1.35 -2.40 -44.00
-1.35 -2.35 -44.00
-1.35 -2.30 -44.00
-1.35 -2.25 -44.00
-1.35 -2.20 -44.00
-1.35 -2.15 -44.00
-1.35 -2.10 -44.00
-1.35 -2.05 -44.00
-1.35 -2.00 -44.00
-1.35 -1.95 -44.00
-1.35 -1.90 -44.00
-1.35 -1.85 -44.00
-1.35 -1.80 -44.00
-1.35 -1.75 -44.00
-1.35 -1.70 -44.00
-1.35 -1.65 -44.00
-1.35 -1.60 -44.00
-1.35 -1.55 -44.00
-1.35 -1.50 -44.00
-1.35 -1.45 -44.00
-1.35 -1.40 -44.00
-1.35 -1.35 -44.00
-1.35 -1.30 -44.00
-1.35 -1.25 -44.00
-1.35 -1.20 -44.00
-1.35 -1.15 -44.00
-1.35 -1.10 -44.00
-1.35 -1.05 -44.00
-1.35 -1.00 -44.00
-1.30 -7.00 -2.28
-1.30 -6.95 -2.08
-1.30 -6.90 -1.88
-1.30 -6.85 -1.68
-1.30 -6.80 -1.48
-1.30 -6.75 -1.28
-1.30 -6.70 -1.08
-1.30 -6.65 -0.88
-1.30 -6.60 -0.68
-1.30 -6.55 -0.48
-1.30 -6.50 -0.28
-1.30 -6.45 -0.08
-1.30 -6.40 0.12
-1.30 -6.35 0.32
-1.30 -6.30 0.52
-1.30 -6.25 0.72
-1.30 -6.20 0.92
-1.30 -6.15 1.12
-1.30 -6.10 1.32
-1.30 -6.05 1.52
-1.30 -6.00 1.72
-1.30 -5.95 1.92
-1.30 -5.90 2.12
-1.30 -5.85 2.31
-1.30 -5.80 2.51
-1.30 -5.75 2.71
-1.30 -5.70 2.90
-1.30 -5.65 3.10
-1.30 -5.60 3.29
-1.30 -5.55 3.48
-1.30 -5.50 3.68
-1.30 -5.45 3.86
-1.30 -5.40 4.05
-1.30 -5.35 4.23
-1.30 -5.30 4.41
-1.30 -5.25 4.57
-1.30 -5.20 4.74
-1.30 -5.15 4.89
-1.30 -5.10 5.05
-1.30 -5.05 5.18
-1.30 -5.00 5.31
-1.30 -4.95 5.42
-1.30 -4.90 5.53
-1.30 -4.85 5.61
-1.30 -4.80 5.68
-1.30 -4.75 5.73
-1.30 -4.70 5.77
-1.30 -4.65 5.77
-1.30 -4.60 5.76
-1.30 -4.55 5.69
-1.30 -4.50 5.62
-1.30 -4.45 5.46
-1.30 -4.40 5.30
-1.30 -4.35 5.01
-1.30 -4.30 4.72
-1.30 -4.25 4.24
-1.30 -4.20 3.77
-1.30 -4.15 3.00
-1.30 -4.10 2.24
-1.30 -4.05 1.03
-1.30 -4.00 -0.18
-1.30 -3.95 -2.09
-1.30 -3.90 -4.01
-1.30 -3.85 -7.03
-1.30 -3.80 -10.06
-1.30 -3.75 -27.03
-1.30 -3.70 -44.00
-1.30 -3.65 -44.00
-1.30 -3.60 -44.00
-1.30 -3.55 -44.00
-1.30 -3.50 -44.00
-1.30 -3.45 -44.00
-1.30 -3.40 -44.00
-1.30 -3.35 -44.00
-1.30 -3.30 -44.00
-1.30 -3.25 -44.00
-1.30 -3.20 -44.00
-1.30 -3.15 -44.00
-1.30 -3.10 -44.00
-1.30 -3.05 -44.00
-1.30 -3.00 -44.00
-1.30 -2.95 -44.00
-1.30 -2.90 -44.00
-1.30 -2.85 -44.00
-1.30 -2.80 -44.00
-1.30 -2.75 -44.00
-1.30 -2.70 -44.00
-1.30 -2.65 -44.00
-1.30 -2.60 -44.00
-1.30 -2.55 -44.00
-1.30 -2.50 -44.00
-1.30 -2.45 -44.00
-1.30 -2.40 -44.00
-1.30 -2.35 -44.00
-1.30 -2.30 -44.00
-1.30 -2.25 -44.00
-1.30 -2.20 -44.00
-1.30 -2.15 -44.00
-1.30 -2.10 -44.00
-1.30 -2.05 -44.00
-1.30 -2.00 -44.00
-1.30 -1.95 -44.00
-1.30 -1.90 -44.00
-1.30 -1.85 -44.00
-1.30 -1.80 -44.00
-1.30 -1.75 -44.00
-1.30 -1.70 -44.00
-1.30 -1.65 -44.00
-1.30 -1.60 -44.00
-1.30 -1.55 -44.00
-1.30 -1.50 -44.00
-1.30 -1.45 -44.00
-1.30 -1.40 -44.00
-1.30 -1.35 -44.00
-1.30 -1.30 -44.00
-1.30 -1.25 -44.00
-1.30 -1.20 -44.00
-1.30 -1.15 -44.00
-1.30 -1.10 -44.00
-1.30 -1.05 -44.00
-1.30 -1.00 -44.00
-1.25 -7.00 -2.13
-1.25 -6.95 -1.93
-1.25 -6.90 -1.73
-1.25 -6.85 -1.53
-1.25 -6.80 -1.33
-1.25 -6.75 -1.13
-1.25 -6.70 -0.93
-1.25 -6.65 -0.73
-1.25 -6.60 -0.53
-1.25 -6.55 -0.34
-1.25 -6.50 -0.14
-1.25 -6.45 0.06
-1.25 -6.40 0.26
-1.25 -6.35 0.46
-1.25 -6.30 0.66
-1.25 -6.25 0.86
-1.25 -6.20 1.06
-1.25 -6.15 1.26
-1.25 -6.10 1.46
-1.25 -6.05 1.66
-1.25 -6.00 1.86
-1.25 -5.95 2.05
-1.25 -5.90 2.25
-1.25 -5.85 2.45
-1.25 -5.80 2.64
-1.25 -5.75 2.84
-1.25 -5.70 3.03
-1.25 -5.65 3.22
-1.25 -5.60 3.41
-1.25 -5.55 3.60
-1.25 -5.50 3.78
-1.25 -5.45 3.96
-1.25 -5.40 4.14
-1.25 -5.35 4.31
-1.25 -5.30 4.47
-1.25 -5.25 4.62
-1.25 -5.20 4.77
-1.25 -5.15 4.91
-1.25 -5.10 5.04
-1.25 -5.05 5.15
-1.25 -5.00 5.25
-1.25 -4.95 5.33
-1.25 -4.90 5.41
-1.25 -4.85 5.45
-1.25 -4.80 5.49
-1.25 -4.75 5.48
-1.25 -4.70 5.47
-1.25 -4.65 5.39
-1.25 -4.60 5.31
-1.25 -4.55 5.13
-1.25 -4.50 4.95
-1.25 -4.45 4.64
-1.25 -4.40 4.32
-1.25 -4.35 3.79
-1.25 -4.30 3.26
-1.25 -4.25 2.42
-1.25 -4.20 1.58
-1.25 -4.15 0.24
-1.25 -4.10 -1.10
-1.25 -4.05 -3.22
-1.25 -4.00 -5.34
-1.25 -3.95 -14.67
-1.25 -3.90 -24.00
-1.25 -3.85 -25.51
-1.25 -3.80 -27.03
-1.25 -3.75 -35.51
-1.25 -3.70 -44.00
-1.25 -3.65 -44.00
-1.25 -3.60 -44.00
-1.25 -3.55 -44.00
-1.25 -3.50 -44.00
-1.25 -3.45 -44.00
-1.25 -3.40 -44.00
-1.25 -3.35 -44.00
-1.25 -3.30 -44.00
-1.25 -3.25 -44.00
-1.25 -3.20 -44.00
-1.25 -3.15 -44.00
-1.25 -3.10 -44.00
-1.25 -3.05 -44.00
-1.25 -3.00 -44.00
-1.25 -2.95 -44.00
-1.25 -2.90 -44.00
-1.25 -2.85 -44.00
-1.25 -2.80 -44.00
-1.25 -2.75 -44.00
-1.25 -2.70 -44.00
-1.25 -2.65 -44.00
-1.25 -2.60 -44.00
-1.25 -2.55 -44.00
-1.25 -2.50 -44.00
-1.25 -2.45 -44.00
-1.25 -2.40 -44.00
-1.25 -2.35 -44.00
-1.25 -2.30 -44.00
-1.25 -2.25 -44.00
-1.25 -2.20 -44.00
-1.25 -2.15 -44.00
-1.25 -2.10 -44.00
-1.25 -2.05 -44.00
-1.25 -2.00 -44.00
-1.25 -1.95 -44.00
-1.25 -1.90 -44.00
-1.25 -1.85 -44.00
-1.25 -1.80 -44.00
-1.25 -1.75 -44.00
-1.25 -1.70 -44.00
-1.25 -1.65 -44.00
-1.25 -1.60 -44.00
-1.25 -1.55 -44.00
-1.25 -1.50 -44.00
-1.25 -1.45 -44.00
-1.25 -1.40 -44.00
-1.25 -1.35 -44.00
-1.25 -1.30 -44.00
-1.25 -1.25 -44.00
-1.25 -1.20 -44.00
-1.25 -1.15 -44.00
-1.25 -1.10 -44.00
-1.25 -1.05 -44.00
-1.25 -1.00 -44.00
-1.20 -7.00 -1.99
-1.20 -6.95 -1.79
-1.20 -6.90 -1.59
-1.20 -6.85 -1.39
-1.20 -6.80 -1.19
-1.20 -6.75 -0.99
-1.20 -6.70 -0.79
-1.20 -6.65 -0.59
-1.20 -6.60 -0.39
-1.20 -6.55 -0.19
-1.20 -6.50 0.00
-1.20 -6.45 0.20
-1.20 -6.40 0.40
-1.20 -6.35 0.60
-1.20 -6.30 0.80
-1.20 -6.25 1.00
-1.20 -6.20 1.20
-1.20 -6.15 1.40
-1.20 -6.10 1.60
-1.20 -6.05 1.80
-1.20 -6.00 1.99
-1.20 -5.95 2.19
-1.20 -5.90 2.39
-1.20 -5.85 2.58
-1.20 -5.80 2.78
-1.20 -5.75 2.97
-1.20 -5.70 3.16
-1.20 -5.65 3.35
-1.20 -5.60 3.53
-1.20 -5.55 3.71
-1.20 -5.50 3.89
-1.20 -5.45 4.06
-1.20 -5.40 4.23
-1.20 -5.35 4.38
-1.20 -5.30 4.54
-1.20 -5.25 4.67
-1.20 -5.20 4.81
-1.20 -5.15 4.92
-1.20 -5.10 5.03
-1.20 -5.05 5.12
-1.20 -5.00 5.20
-1.20 -4.95 5.25
-1.20 -4.90 5.29
-1.20 -4.85 5.30
-1.20 -4.80 5.30
-1.20 -4.75 5.23
-1.20 -4.70 5.17
-1.20 -4.65 5.01
-1.20 -4.60 4.86
-1.20 -4.55 4.57
-1.20 -4.50 4.28
-1.20 -4.45 3.81
-1.20 -4.40 3.33
-1.20 -4.35 2.57
-1.20 -4.30 1.81
-1.20 -4.25 0.60
-1.20 -4.20 -0.61
-1.20 -4.15 -2.53
-1.20 -4.10 -4.44
-1.20 -4.05 -7.47
-1.20 -4.00 -10.49
-1.20 -3.95 -27.24
-1.20 -3.90 -44.00
-1.20 -3.85 -44.00
-1.20 -3.80 -44.00
-1.20 -3.75 -44.00
-1.20 -3.70 -44.00
-1.20 -3.65 -44.00
-1.20 -3.60 -44.00
-1.20 -3.55 -44.00
-1.20 -3.50 -44.00
-1.20 -3.45 -44.00
-1.20 -3.40 -44.00
-1.20 -3.35 -44.00
-1.20 -3.30 -44.00
-1.20 -3.25 -44.00
-1.20 -3.20 -44.00
-1.20 -3.15 -44.00
-1.20 -3.10 -44.00
-1.20 -3.05 -44.00
-1.20 -3.00 -44.00
-1.20 -2.95 -44.00
-1.20 -2.90 -44.00
-1.20 -2.85 -44.00
-1.20 -2.80 -44.00
-1.20 -2.75 -44.00
-1.20 -2.70 -44.00
-1.20 -2.65 -44.00
-1.20 -2.60 -44.00
-1.20 -2.55 -44.00
-1.20 -2.50 -44.00
-1.20 -2.45 -44.00
-1.20 -2.40 -44.00
-1.20 -2.35 -44.00
-1.20 -2.30 -44.00
-1.20 -2.25 -44.00
-1.20 -2.20 -44.00
-1.20 -2.15 -44.00
-1.20 -2.10 -44.00
-1.20 -2.05 -44.00
-1.20 -2.00 -44.00
-1.20 -1.95 -44.00
-1.20 -1.90 -44.00
-1.20 -1.85 -44.00
-1.20 -1.80 -44.00
-1.20 -1.75 -44.00
-1.20 -1.70 -44.00
-1.20 -1.65 -44.00
-1.20 -1.60 -44.00
-1.20 -1.55 -44.00
-1.20 -1.50 -44.00
-1.20 -1.45 -44.00
-1.20 -1.40 -44.00
-1.20 -1.35 -44.00
-1.20 -1.30 -44.00
-1.20 -1.25 -44.00
-1.20 -1.20 -44.00
-1.20 -1.15 -44.00
-1.20 -1.10 -44.00
-1.20 -1.05 -44.00
-1.20 -1.00 -44.00
-1.15 -7.00 -1.86
-1.15 -6.95 -1.66
-1.15 -6.90 -1.46
-1.15 -6.85 -1.26
-1.15 -6.80 -1.06
-1.15 -6.75 -0.86
-1.15 -6.70 -0.66
-1.15 -6.65 -0.46
-1.15 -6.60 -0.26
-1.15 -6.55 -0.06
-1.15 -6.50 0.14
-1.15 -6.45 0.34
-1.15 -6.40 0.54
-1.15 -6.35 0.74
-1.15 -6.30 0.94
-1.15 -6.25 1.13
-1.15 -6.20 1.33
-1.15 -6.15 1.53
-1.15 -6.10 1.73
-1.15 -6.05 1.92
-1.15 -6.00 2.12
-1.15 -5.95 2.31
-1.15 -5.90 2.51
-1.15 -5.85 2.70
-1.15 -5.80 2.89
-1.15 -5.75 3.08
-1.15 -5.70 3.26
-1.15 -5.65 3.44
-1.15 -5.60 3.62
-1.15 -5.55 3.79
-1.15 -5.50 3.95
-1.15 -5.45 4.11
-1.15 -5.40 4.26
-1.15 -5.35 4.40
-1.15 -5.30 4.53
-1.15 -5.25 4.64
-1.15 -5.20 4.75
-1.15 -5.15 4.84
-1.15 -5.10 4.92
-1.15 -5.05 4.96
-1.15 -5.00 5.01
-1.15 -4.95 5.00
-1.15 -4.90 4.99
-1.15 -4.85 4.92
-1.15 -4.80 4.84
-1.15 -4.75 4.67
-1.15 -4.70 4.50
-1.15 -4.65 4.18
-1.15 -4.60 3.87
-1.15 -4.55 3.35
-1.15 -4.50 2.83
-1.15 -4.45 1.98
-1.15 -4.40 1.14
-1.15 -4.35 -0.20
-1.15 -4.30 -1.53
-1.15 -4.25 -3.65
-1.15 -4.20 -5.77
-1.15 -4.15 -14.99
-1.15 -4.10 -24.22
-1.15 -4.05 -25.73
-1.15 -4.00 -27.24
-1.15 -3.95 -35.62
-1.15 -3.90 -44.00
-1.15 -3.85 -44.00
-1.15 -3.80 -44.00
-1.15 -3.75 -44.00
-1.15 -3.70 -44.00
-1.15 -3.65 -44.00
-1.15 -3.60 -44.00
-1.15 -3.55 -44.00
-1.15 -3.50 -44.00
-1.15 -3.45 -44.00
-1.15 -3.40 -44.00
-1.15 -3.35 -44.00
-1.15 -3.30 -44.00
-1.15 -3.25 -44.00
-1.15 -3.20 -44.00
-1.15 -3.15 -44.00
-1.15 -3.10 -44.00
-1.15 -3.05 -44.00
-1.15 -3.00 -44.00
-1.15 -2.95 -44.00
-1.15 -2.90 -44.00
-1.15 -2.85 -44.00
-1.15 -2.80 -44.00
-1.15 -2.75 -44.00
-1.15 -2.70 -44.00
-1.15 -2.65 -44.00
-1.15 -2.60 -44.00
-1.15 -2.55 -44.00
-1.15 -2.50 -44.00
-1.15 -2.45 -44.00
-1.15 -2.40 -44.00
-1.15 -2.35 -44.00
-1.15 -2.30 -44.00
-1.15 -2.25 -44.00
-1.15 -2.20 -44.00
-1.15 -2.15 -44.00
-1.15 -2.10 -44.00
-1.15 -2.05 -44.00
-1.15 -2.00 -44.00
-1.15 -1.95 -44.00
-1.15 -1.90 -44.00
-1.15 -1.85 -44.00
-1.15 -1.80 -44.00
-1.15 -1.75 -44.00
-1.15 -1.70 -44.00
-1.15 -1.65 -44.00
-1.15 -1.60 -44.00
-1.15 -1.55 -44.00
-1.15 -1.50 -44.00
-1.15 -1.45 -44.00
-1.15 -1.40 -44.00
-1.15 -1.35 -44.00
-1.15 -1.30 -44.00
-1.15 -1.25 -44.00
-1.15 -1.20 -44.00
-1.15 -1.15 -44.00
-1.15 -1.10 -44.00
-1.15 -1.05 -44.00
-1.15 -1.00 -44.00
-1.10 -7.00 -1.73
-1.10 -6.95 -1.53
-1.10 -6.90 -1.33
-1.10 -6.85 -1.13
-1.10 -6.80 -0.93
-1.10 -6.75 -0.73
-1.10 -6.70 -0.53
-1.10 -6.65 -0.33
-1.10 -6.60 -0.13
-1.10 -6.55 0.07
-1.10 -6.50 0.27
-1.10 -6.45 0.47
-1.10 -6.40 0.67
-1.10 -6.35 0.87
-1.10 -6.30 1.07
-1.10 -6.25 1.26
-1.10 -6.20 1.46
-1.10 -6.15 1.66
-1.10 -6.10 1.86
-1.10 -6.05 2.05
-1.10 -6.00 2.24
-1.10 -5.95 2.44
-1.10 -5.90 2.63
-1.10 -5.85 2.82
-1.10 -5.80 3.00
-1.10 -5.75 3.18
-1.10 -5.70 3.36
-1.10 -5.65 3.53
-1.10 -5.60 3.70
-1.10 -5.55 3.86
-1.10 -5.50 4.02
-1.10 -5.45 4.16
-1.10 -5.40 4.29
-1.10 -5.35 4.41
-1.10 -5.30 4.52
-1.10 -5.25 4.61
-1.10 -5.20 4.70
-1.10 -5.15 4.75
-1.10 -5.10 4.80
-1.10 -5.05 4.81
-1.10 -5.00 4.81
-1.10 -4.95 4.75
-1.10 -4.90 4.69
-1.10 -4.85 4.54
-1.10 -4.80 4.39
-1.10 -4.75 4.11
-1.10 -4.70 3.83
-1.10 -4.65 3.36
-1.10 -4.60 2.89
-1.10 -4.55 2.13
-1.10 -4.50 1.37
-1.10 -4.45 0.16
-1.10 -4.40 -1.05
-1.10 -4.35 -2.96
-1.10 -4.30 -4.87
-1.10 -4.25 -7.90
-1.10 -4.20 -10.93
-1.10 -4.15 -27.46
-1.10 -4.10 -44.00
-1.10 -4.05 -44.00
-1.10 -4.00 -44.00
-1.10 -3.95 -44.00
-1.10 -3.90 -44.00
-1.10 -3.85 -44.00
-1.10 -3.80 -44.00
-1.10 -3.75 -44.00
-1.10 -3.70 -44.00
-1.10 -3.65 -44.00
-1.10 -3.60 -44.00
-1.10 -3.55 -44.00
-1.10 -3.50 -44.00
-1.10 -3.45 -44.00
-1.10 -3.40 -44.00
-1.10 -3.35 -44.00
-1.10 -3.30 -44.00
-1.10 -3.25 -44.00
-1.10 -3.20 -44.00
-1.10 -3.15 -44.00
-1.10 -3.10 -44.00
-1.10 -3.05 -44.00
-1.10 -3.00 -44.00
-1.10 -2.95 -44.00
-1.10 -2.90 -44.00
-1.10 -2.85 -44.00
-1.10 -2.80 -44.00
-1.10 -2.75 -44.00
-1.10 -2.70 -44.00
-1.10 -2.65 -44.00
-1.10 -2.60 -44.00
-1.10 -2.55 -44.00
-1.10 -2.50 -44.00
-1.10 -2.45 -44.00
-1.10 -2.40 -44.00
-1.10 -2.35 -44.00
-1.10 -2.30 -44.00
-1.10 -2.25 -44.00
-1.10 -2.20 -44.00
-1.10 -2.15 -44.00
-1.10 -2.10 -44.00
-1.10 -2.05 -44.00
-1.10 -2.00 -44.00
-1.10 -1.95 -44.00
-1.10 -1.90 -44.00
-1.10 -1.85 -44.00
-1.10 -1.80 -44.00
-1.10 -1.75 -44.00
-1.10 -1.70 -44.00
-1.10 -1.65 -44.00
-1.10 -1.60 -44.00
-1.10 -1.55 -44.00
-1.10 -1.50 -44.00
-1.10 -1.45 -44.00
-1.10 -1.40 -44.00
-1.10 -1.35 -44.00
-1.10 -1.30 -44.00
-1.10 -1.25 -44.00
-1.10 -1.20 -44.00
-1.10 -1.15 -44.00
-1.10 -1.10 -44.00
-1.10 -1.05 -44.00
-1.10 -1.00 -44.00
-1.05 -7.00 -1.60
-1.05 -6.95 -1.40
-1.05 -6.90 -1.20
-1.05 -6.85 -1.00
-1.05 -6.80 -0.80
-1.05 -6.75 -0.60
-1.05 -6.70 -0.40
-1.05 -6.65 -0.20
-1.05 -6.60 0.00
-1.05 -6.55 0.20
-1.05 -6.50 0.39
-1.05 -6.45 0.59
-1.05 -6.40 0.79
-1.05 -6.35 0.99
-1.05 -6.30 1.19
-1.05 -6.25 1.38
-1.05 -6.20 1.58
-1.05 -6.15 1.77
-1.05 -6.10 1.97
-1.05 -6.05 2.16
-1.05 -6.00 2.35
-1.05 -5.95 2.54
-1.05 -5.90 2.72
-1.05 -5.85 2.90
-1.05 -5.80 3.08
-1.05 -5.75 3.25
-1.05 -5.70 3.42
-1.05 -5.65 3.58
-1.05 -5.60 3.73
-1.05 -5.55 3.87
-1.05 -5.50 4.01
-1.05 -5.45 4.12
-1.05 -5.40 4.24
-1.05 -5.35 4.32
-1.05 -5.30 4.41
-1.05 -5.25 4.45
-1.05 -5.20 4.50
-1.05 -5.15 4.50
-1.05 -5.10 4.49
-1.05 -5.05 4.42
-1.05 -5.00 4.35
-1.05 -4.95 4.18
-1.05 -4.90 4.01
-1.05 -4.85 3.70
-1.05 -4.80 3.39
-1.05 -4.75 2.87
-1.05 -4.70 2.35
-1.05 -4.65 1.52
-1.05 -4.60 0.68
-1.05 -4.55 -0.65
-1.05 -4.50 -1.99
-1.05 -4.45 -4.10
-1.05 -4.40 -6.22
-1.05 -4.35 -15.33
-1.05 -4.30 -24.43
-1.05 -4.25 -25.95
-1.05 -4.20 -27.46
-1.05 -4.15 -35.73
-1.05 -4.10 -44.00
-1.05 -4.05 -44.00
-1.05 -4.00 -44.00
-1.05 -3.95 -44.00
-1.05 -3.90 -44.00
-1.05 -3.85 -44.00
-1.05 -3.80 -44.00
-1.05 -3.75 -44.00
-1.05 -3.70 -44.00
-1.05 -3.65 -44.00
-1.05 -3.60 -44.00
-1.05 -3.55 -44.00
-1.05 -3.50 -44.00
-1.05 -3.45 -44.00
-1.05 -3.40 -44.00
-1.05 -3.35 -44.00
-1.05 -3.30 -44.00
-1.05 -3.25 -44.00
-1.05 -3.20 -44.00
-1.05 -3.15 -44.00
-1.05 -3.10 -44.00
-1.05 -3.05 -44.00
-1.05 -3.00 -44.00
-1.05 -2.95 -44.00
-1.05 -2.90 -44.00
-1.05 -2.85 -44.00
-1.05 -2.80 -44.00
-1.05 -2.75 -44.00
-1.05 -2.70 -44.00
-1.05 -2.65 -44.00
-1.05 -2.60 -44.00
-1.05 -2.55 -44.00
-1.05 -2.50 -44.00
-1.05 -2.45 -44.00
-1.05 -2.40 -44.00
-1.05 -2.35 -44.00
-1.05 -2.30 -44.00
-1.05 -2.25 -44.00
-1.05 -2.20 -44.00
-1.05 -2.15 -44.00
-1.05 -2.10 -44.00
-1.05 -2.05 -44.00
-1.05 -2.00 -44.00
-1.05 -1.95 -44.00
-1.05 -1.90 -44.00
-1.05 -1.85 -44.00
-1.05 -1.80 -44.00
-1.05 -1.75 -44.00
-1.05 -1.70 -44.00
-1.05 -1.65 -44.00
-1.05 -1.60 -44.00
-1.05 -1.55 -44.00
-1.05 -1.50 -44.00
-1.05 -1.45 -44.00
-1.05 -1.40 -44.00
-1.05 -1.35 -44.00
-1.05 -1.30 -44.00
-1.05 -1.25 -44.00
-1.05 -1.20 -44.00
-1.05 -1.15 -44.00
-1.05 -1.10 -44.00
-1.05 -1.05 -44.00
-1.05 -1.00 -44.00
-1.00 -7.00 -1.48
-1.00 -6.95 -1.28
-1.00 -6.90 -1.08
-1.00 -6.85 -0.88
-1.00 -6.80 -0.68
-1.00 -6.75 -0.48
-1.00 -6.70 -0.28
-1.00 -6.65 -0.08
-1.00 -6.60 0.12
-1.00 -6.55 0.32
-1.00 -6.50 0.52
-1.00 -6.45 0.72
-1.00 -6.40 0.91
-1.00 -6.35 1.11
-1.00 -6.30 1.31
-1.00 -6.25 1.50
-1.00 -6.20 1.70
-1.00 -6.15 1.89
-1.00 -6.10 2.08
-1.00 -6.05 2.27
-1.00 -6.00 2.46
-1.00 -5.95 2.64
-1.00 -5.90 2.82
-1.00 -5.85 2.99
-1.00 -5.80 3.16
-1.00 -5.75 3.32
-1.00 -5.70 3.48
-1.00 -5.65 3.62
-1.00 -5.60 3.76
-1.00 -5.55 3.88
-1.00 -5.50 4.00
-1.00 -5.45 4.09
-1.00 -5.40 4.18
-1.00 -5.35 4.23
-1.00 -5.30 4.29
-1.00 -5.25 4.30
-1.00 -5.20 4.30
-1.00 -5.15 4.25
-1.00 -5.10 4.19
-1.00 -5.05 4.04
-1.00 -5.00 3.89
-1.00 -4.95 3.61
-1.00 -4.90 3.33
-1.00 -4.85 2.86
-1.00 -4.80 2.39
-1.00 -4.75 1.64
-1.00 -4.70 0.88
-1.00 -4.65 -0.32
-1.00 -4.60 -1.52
-1.00 -4.55 -3.43
-1.00 -4.50 -5.34
-1.00 -4.45 -8.36
-1.00 -4.40 -11.39
-1.00 -4.35 -27.69
-1.00 -4.30 -44.00
-1.00 -4.25 -44.00
-1.00 -4.20 -44.00
-1.00 -4.15 -44.00
-1.00 -4.10 -44.00
-1.00 -4.05 -44.00
-1.00 -4.00 -44.00
-1.00 -3.95 -44.00
-1.00 -3.90 -44.00
-1.00 -3.85 -44.00
-1.00 -3.80 -44.00
-1.00 -3.75 -44.00
-1.00 -3.70 -44.00
-1.00 -3.65 -44.00
-1.00 -3.60 -44.00
-1.00 -3.55 -44.00
-1.00 -3.50 -44.00
-1.00 -3.45 -44.00
-1.00 -3.40 -44.00
-1.00 -3.35 -44.00
-1.00 -3.30 -44.00
-1.00 -3.25 -44.00
-1.00 -3.20 -44.00
-1.00 -3.15 -44.00
-1.00 -3.10 -44.00
-1.00 -3.05 -44.00
-1.00 -3.00 -44.00
-1.00 -2.95 -44.00
-1.00 -2.90 -44.00
-1.00 -2.85 -44.00
-1.00 -2.80 -44.00
-1.00 -2.75 -44.00
-1.00 -2.70 -44.00
-1.00 -2.65 -44.00
-1.00 -2.60 -44.00
-1.00 -2.55 -44.00
-1.00 -2.50 -44.00
-1.00 -2.45 -44.00
-1.00 -2.40 -44.00
-1.00 -2.35 -44.00
-1.00 -2.30 -44.00
-1.00 -2.25 -44.00
-1.00 -2.20 -44.00
-1.00 -2.15 -44.00
-1.00 -2.10 -44.00
-1.00 -2.05 -44.00
-1.00 -2.00 -44.00
-1.00 -1.95 -44.00
-1.00 -1.90 -44.00
-1.00 -1.85 -44.00
-1.00 -1.80 -44.00
-1.00 -1.75 -44.00
-1.00 -1.70 -44.00
-1.00 -1.65 -44.00
-1.00 -1.60 -44.00
-1.00 -1.55 -44.00
-1.00 -1.50 -44.00
-1.00 -1.45 -44.00
-1.00 -1.40 -44.00
-1.00 -1.35 -44.00
-1.00 -1.30 -44.00
-1.00 -1.25 -44.00
-1.00 -1.20 -44.00
-1.00 -1.15 -44.00
-1.00 -1.10 -44.00
-1.00 -1.05 -44.00
-1.00 -1.00 -44.00
-0.95 -7.00 -1.36
-0.95 -6.95 -1.16
-0.95 -6.90 -0.96
-0.95 -6.85 -0.76
-0.95 -6.80 -0.56
-0.95 -6.75 -0.36
-0.95 -6.70 -0.16
-0.95 -6.65 0.04
-0.95 -6.60 0.23
-0.95 -6.55 0.43
-0.95 -6.50 0.63
-0.95 -6.45 0.83
-0.95 -6.40 1.02
-0.95 -6.35 1.22
-0.95 -6.30 1.41
-0.95 -6.25 1.61
-0.95 -6.20 1.80
-0.95 -6.15 1.98
-0.95 -6.10 2.17
-0.95 -6.05 2.35
-0.95 -6.00 2.53
-0.95 -5.95 2.70
-0.95 -5.90 2.87
-0.95 -5.85 3.03
-0.95 -5.80 3.19
-0.95 -5.75 3.33
-0.95 -5.70 3.47
-0.95 -5.65 3.59
-0.95 -5.60 3.70
-0.95 -5.55 3.79
-0.95 -5.50 3.88
-0.95 -5.45 3.93
-0.95 -5.40 3.97
-0.95 -5.35 3.97
-0.95 -5.30 3.97
-0.95 -5.25 3.89
-0.95 -5.20 3.82
-0.95 -5.15 3.65
-0.95 -5.10 3.47
-0.95 -5.05 3.16
-0.95 -5.00 2.85
-0.95 -4.95 2.32
-0.95 -4.90 1.80
-0.95 -4.85 0.96
-0.95 -4.80 0.13
-0.95 -4.75 -1.21
-0.95 -4.70 -2.54
-0.95 -4.65 -4.66
-0.95 -4.60 -6.77
-0.95 -4.55 -15.72
-0.95 -4.50 -24.67
-0.95 -4.45 -26.18
-0.95 -4.40 -27.69
-0.95 -4.35 -35.84
-0.95 -4.30 -44.00
-0.95 -4.25 -44.00
-0.95 -4.20 -44.00
-0.95 -4.15 -44.00
-0.95 -4.10 -44.00
-0.95 -4.05 -44.00
-0.95 -4.00 -44.00
-0.95 -3.95 -44.00
-0.95 -3.90 -44.00
-0.95 -3.85 -44.00
-0.95 -3.80 -44.00
-0.95 -3.75 -44.00
-0.95 -3.70 -44.00
-0.95 -3.65 -44.00
-0.95 -3.60 -44.00
-0.95 -3.55 -44.00
-0.95 -3.50 -44.00
-0.95 -3.45 -44.00
-0.95 -3.40 -44.00
-0.95 -3.35 -44.00
-0.95 -3.30 -44.00
-0.95 -3.25 -44.00
-0.95 -3.20 -44.00
-0.95 -3.15 -44.00
-0.95 -3.10 -44.00
-0.95 -3.05 -44.00
-0.95 -3.00 -44.00
-0.95 -2.95 -44.00
-0.95 -2.90 -44.00
-0.95 -2.85 -44.00
-0.95 -2.80 -44.00
-0.95 -2.75 -44.00
-0.95 -2.70 -44.00
-0.95 -2.65 -44.00
-0.95 -2.60 -44.00
-0.95 -2.55 -44.00
-0.95 -2.50 -44.00
-0.95 -2.45 -44.00
-0.95 -2.40 -44.00
-0.95 -2.35 -44.00
-0.95 -2.30 -44.00
-0.95 -2.25 -44.00
-0.95 -2.20 -44.00
-0.95 -2.15 -44.00
-0.95 -2.10 -44.00
-0.95 -2.05 -44.00
-0.95 -2.00 -44.00
-0.95 -1.95 -44.00
-0.95 -1.90 -44.00
-0.95 -1.85 -44.00
-0.95 -1.80 -44.00
-0.95 -1.75 -44.00
-0.95 -1.70 -44.00
-0.95 -1.65 -44.00
-0.95 -1.60 -44.00
-0.95 -1.55 -44.00
-0.95 -1.50 -44.00
-0.95 -1.45 -44.00
-0.95 -1.40 -44.00
-0.95 -1.35 -44.00
-0.95 -1.30 -44.00
-0.95 -1.25 -44.00
-0.95 -1.20 -44.00
-0.95 -1.15 -44.00
-0.95 -1.10 -44.00
-0.95 -1.05 -44.00
-0.95 -1.00 -44.00
-0.90 -7.00 -1.24
-0.90 -6.95 -1.04
-0.90 -6.90 -0.84
-0.90 -6.85 -0.64
-0.90 -6.80 -0.45
-0.90 -6.75 -0.25
-0.90 -6.70 -0.05
-0.90 -6.65 0.15
-0.90 -6.60 0.35
-0.90 -6.55 0.55
-0.90 -6.50 0.74
-0.90 -6.45 0.94
-0.90 -6.40 1.13
-0.90 -6.35 1.33
-0.90 -6.30 1.52
-0.90 -6.25 1.71
-0.90 -6.20 1.90
-0.90 -6.15 2.08
-0.90 -6.10 2.26
-0.90 -6.05 2.43
-0.90 -6.00 2.61
-0.90 -5.95 2.77
-0.90 -5.90 2.93
-0.90 -5.85 3.07
-0.90 -5.80 3.22
-0.90 -5.75 3.34
-0.90 -5.70 3.46
-0.90 -5.65 3.55
-0.90 -5.60 3.64
-0.90 -5.55 3.70
-0.90 -5.50 3.75
-0.90 -5.45 3.76
-0.90 -5.40 3.77
-0.90 -5.35 3.71
-0.90 -5.30 3.65
-0.90 -5.25 3.49
-0.90 -5.20 3.34
-0.90 -5.15 3.05
-0.90 -5.10 2.76
-0.90 -5.05 2.28
-0.90 -5.00 1.81
-0.90 -4.95 1.04
-0.90 -4.90 0.28
-0.90 -4.85 -0.93
-0.90 -4.80 -2.14
-0.90 -4.75 -4.05
-0.90 -4.70 -5.97
-0.90 -4.65 -8.99
-0.90 -4.60 -12.02
-0.90 -4.55 -28.01
-0.90 -4.50 -44.00
-0.90 -4.45 -44.00
-0.90 -4.40 -44.00
-0.90 -4.35 -44.00
-0.90 -4.30 -44.00
-0.90 -4.25 -44.00
-0.90 -4.20 -44.00
-0.90 -4.15 -44.00
-0.90 -4.10 -44.00
-0.90 -4.05 -44.00
-0.90 -4.00 -44.00
-0.90 -3.95 -44.00
-0.90 -3.90 -44.00
-0.90 -3.85 -44.00
-0.90 -3.80 -44.00
-0.90 -3.75 -44.00
-0.90 -3.70 -44.00
-0.90 -3.65 -44.00
-0.90 -3.60 -44.00
-0.90 -3.55 -44.00
-0.90 -3.50 -44.00
-0.90 -3.45 -44.00
-0.90 -3.40 -44.00
-0.90 -3.35 -44.00
-0.90 -3.30 -44.00
-0.90 -3.25 -44.00
-0.90 -3.20 -44.00
-0.90 -3.15 -44.00
-0.90 -3.10 -44.00
-0.90 -3.05 -44.00
-0.90 -3.00 -44.00
-0.90 -2.95 -44.00
-0.90 -2.90 -44.00
-0.90 -2.85 -44.00
-0.90 -2.80 -44.00
-0.90 -2.75 -44.00
-0.90 -2.70 -44.00
-0.90 -2.65 -44.00
-0.90 -2.60 -44.00
-0.90 -2.55 -44.00
-0.90 -2.50 -44.00
-0.90 -2.45 -44.00
-0.90 -2.40 -44.00
-0.90 -2.35 -44.00
-0.90 -2.30 -44.00
-0.90 -2.25 -44.00
-0.90 -2.20 -44.00
-0.90 -2.15 -44.00
-0.90 -2.10 -44.00
-0.90 -2.05 -44.00
-0.90 -2.00 -44.00
-0.90 -1.95 -44.00
-0.90 -1.90 -44.00
-0.90 -1.85 -44.00
-0.90 -1.80 -44.00
-0.90 -1.75 -44.00
-0.90 -1.70 -44.00
-0.90 -1.65 -44.00
-0.90 -1.60 -44.00
-0.90 -1.55 -44.00
-0.90 -1.50 -44.00
-0.90 -1.45 -44.00
-0.90 -1.40 -44.00
-0.90 -1.35 -44.00
-0.90 -1.30 -44.00
-0.90 -1.25 -44.00
-0.90 -1.20 -44.00
-0.90 -1.15 -44.00
-0.90 -1.10 -44.00
-0.90 -1.05 -44.00
-0.90 -1.00 -44.00
-0.85 -7.00 -1.14
-0.85 -6.95 -0.94
-0.85 -6.90 -0.74
-0.85 -6.85 -0.54
-0.85 -6.80 -0.34
-0.85 -6.75 -0.14
-0.85 -6.70 0.06
-0.85 -6.65 0.25
-0.85 -6.60 0.45
-0.85 -6.55 0.64
-0.85 -6.50 0.84
-0.85 -6.45 1.03
-0.85 -6.40 1.22
-0.85 -6.35 1.41
-0.85 -6.30 1.60
-0.85 -6.25 1.78
-0.85 -6.20 1.97
-0.85 -6.15 2.14
-0.85 -6.10 2.31
-0.85 -6.05 2.47
-0.85 -6.00 2.63
-0.85 -5.95 2.77
-0.85 -5.90 2.91
-0.85 -5.85 3.03
-0.85 -5.80 3.15
-0.85 -5.75 3.24
-0.85 -5.70 3.33
-0.85 -5.65 3.38
-0.85 -5.60 3.43
-0.85 -5.55 3.42
-0.85 -5.50 3.42
-0.85 -5.45 3.34
-0.85 -5.40 3.26
-0.85 -5.35 3.08
-0.85 -5.30 2.90
-0.85 -5.25 2.58
-0.85 -5.20 2.26
-0.85 -5.15 1.73
-0.85 -5.10 1.20
-0.85 -5.05 0.35
-0.85 -5.00 -0.49
-0.85 -4.95 -1.83
-0.85 -4.90 -3.17
-0.85 -4.85 -5.29
-0.85 -4.80 -7.40
-0.85 -4.75 -16.19
-0.85 -4.70 -24.98
-0.85 -4.65 -26.49
-0.85 -4.60 -28.01
-0.85 -4.55 -36.00
-0.85 -4.50 -44.00
-0.85 -4.45 -44.00
-0.85 -4.40 -44.00
-0.85 -4.35 -44.00
-0.85 -4.30 -44.00
-0.85 -4.25 -44.00
-0.85 -4.20 -44.00
-0.85 -4.15 -44.00
-0.85 -4.10 -44.00
-0.85 -4.05 -44.00
-0.85 -4.00 -44.00
-0.85 -3.95 -44.00
-0.85 -3.90 -44.00
-0.85 -3.85 -44.00
-0.85 -3.80 -44.00
-0.85 -3.75 -44.00
-0.85 -3.70 -44.00
-0.85 -3.65 -44.00
-0.85 -3.60 -44.00
-0.85 -3.55 -44.00
-0.85 -3.50 -44.00
-0.85 -3.45 -44.00
-0.85 -3.40 -44.00
-0.85 -3.35 -44.00
-0.85 -3.30 -44.00
-0.85 -3.25 -44.00
-0.85 -3.20 -44.00
-0.85 -3.15 -44.00
-0.85 -3.10 -44.00
-0.85 -3.05 -44.00
-0.85 -3.00 -44.00
-0.85 -2.95 -44.00
-0.85 -2.90 -44.00
-0.85 -2.85 -44.00
-0.85 -2.80 -44.00
-0.85 -2.75 -44.00
-0.85 -2.70 -44.00
-0.85 -2.65 -44.00
-0.85 -2.60 -44.00
-0.85 -2.55 -44.00
-0.85 -2.50 -44.00
-0.85 -2.45 -44.00
-0.85 -2.40 -44.00
-0.85 -2.35 -44.00
-0.85 -2.30 -44.00
-0.85 -2.25 -44.00
-0.85 -2.20 -44.00
-0.85 -2.15 -44.00
-0.85 -2.10 -44.00
-0.85 -2.05 -44.00
-0.85 -2.00 -44.00
-0.85 -1.95 -44.00
-0.85 -1.90 -44.00
-0.85 -1.85 -44.00
-0.85 -1.80 -44.00
-0.85 -1.75 -44.00
-0.85 -1.70 -44.00
-0.85 -1.65 -44.00
-0.85 -1.60 -44.00
-0.85 -1.55 -44.00
-0.85 -1.50 -44.00
-0.85 -1.45 -44.00
-0.85 -1.40 -44.00
-0.85 -1.35 -44.00
-0.85 -1.30 -44.00
-0.85 -1.25 -44.00
-0.85 -1.20 -44.00
-0.85 -1.15 -44.00
-0.85 -1.10 -44.00
-0.85 -1.05 -44.00
-0.85 -1.00 -44.00
-0.80 -7.00 -1.03
-0.80 -6.95 -0.83
-0.80 -6.90 -0.63
-0.80 -6.85 -0.43
-0.80 -6.80 -0.24
-0.80 -6.75 -0.04
-0.80 -6.70 0.16
-0.80 -6.65 0.35
-0.80 -6.60 0.55
-0.80 -6.55 0.74
-0.80 -6.50 0.94
-0.80 -6.45 1.13
-0.80 -6.40 1.32
-0.80 -6.35 1.50
-0.80 -6.30 1.68
-0.80 -6.25 1.86
-0.80 -6.20 2.03
-0.80 -6.15 2.20
-0.80 -6.10 2.36
-0.80 -6.05 2.51
-0.80 -6.00 2.65
-0.80 -5.95 2.78
-0.80 -5.90 2.90
-0.80 -5.85 3.00
-0.80 -5.80 3.09
-0.80 -5.75 3.15
-0.80 -5.70 3.20
-0.80 -5.65 3.21
-0.80 -5.60 3.21
-0.80 -5.55 3.15
-0.80 -5.50 3.08
-0.80 -5.45 2.92
-0.80 -5.40 2.76
-0.80 -5.35 2.46
-0.80 -5.30 2.16
-0.80 -5.25 1.67
-0.80 -5.20 1.18
-0.80 -5.15 0.41
-0.80 -5.10 -0.36
-0.80 -5.05 -1.57
-0.80 -5.00 -2.79
-0.80 -4.95 -4.70
-0.80 -4.90 -6.61
-0.80 -4.85 -9.64
-0.80 -4.80 -12.67
-0.80 -4.75 -28.33
-0.80 -4.70 -44.00
-0.80 -4.65 -44.00
-0.80 -4.60 -44.00
-0.80 -4.55 -44.00
-0.80 -4.50 -44.00
-0.80 -4.45 -44.00
-0.80 -4.40 -44.00
-0.80 -4.35 -44.00
-0.80 -4.30 -44.00
-0.80 -4.25 -44.00
-0.80 -4.20 -44.00
-0.80 -4.15 -44.00
-0.80 -4.10 -44.00
-0.80 -4.05 -44.00
-0.80 -4.00 -44.00
-0.80 -3.95 -44.00
-0.80 -3.90 -44.00
-0.80 -3.85 -44.00
-0.80 -3.80 -44.00
-0.80 -3.75 -44.00
-0.80 -3.70 -44.00
-0.80 -3.65 -44.00
-0.80 -3.60 -44.00
-0.80 -3.55 -44.00
-0.80 -3.50 -44.00
-0.80 -3.45 -44.00
-0.80 -3.40 -44.00
-0.80 -3.35 -44.00
-0.80 -3.30 -44.00
-0.80 -3.25 -44.00
-0.80 -3.20 -44.00
-0.80 -3.15 -44.00
-0.80 -3.10 -44.00
-0.80 -3.05 -44.00
-0.80 -3.00 -44.00
-0.80 -2.95 -44.00
-0.80 -2.90 -44.00
-0.80 -2.85 -44.00
-0.80 -2.80 -44.00
-0.80 -2.75 -44.00
-0.80 -2.70 -44.00
-0.80 -2.65 -44.00
-0.80 -2.60 -44.00
-0.80 -2.55 -44.00
-0.80 -2.50 -44.00
-0.80 -2.45 -44.00
-0.80 -2.40 -44.00
-0.80 -2.35 -44.00
-0.80 -2.30 -44.00
-0.80 -2.25 -44.00
-0.80 -2.20 -44.00
-0.80 -2.15 -44.00
-0.80 -2.10 -44.00
-0.80 -2.05 -44.00
-0.80 -2.00 -44.00
-0.80 -1.95 -44.00
-0.80 -1.90 -44.00
-0.80 -1.85 -44.00
-0.80 -1.80 -44.00
-0.80 -1.75 -44.00
-0.80 -1.70 -44.00
-0.80 -1.65 -44.00
-0.80 -1.60 -44.00
-0.80 -1.55 -44.00
-0.80 -1.50 -44.00
-0.80 -1.45 -44.00
-0.80 -1.40 -44.00
-0.80 -1.35 -44.00
-0.80 -1.30 -44.00
-0.80 -1.25 -44.00
-0.80 -1.20 -44.00
-0.80 -1.15 -44.00
-0.80 -1.10 -44.00
-0.80 -1.05 -44.00
-0.80 -1.00 -44.00
-0.75 -7.00 -0.93
-0.75 -6.95 -0.73
-0.75 -6.90 -0.54
-0.75 -6.85 -0.34
-0.75 -6.80 -0.14
-0.75 -6.75 0.05
-0.75 -6.70 0.25
-0.75 -6.65 0.44
-0.75 -6.60 0.63
-0.75 -6.55 0.82
-0.75 -6.50 1.01
-0.75 -6.45 1.20
-0.75 -6.40 1.38
-0.75 -6.35 1.55
-0.75 -6.30 1.73
-0.75 -6.25 1.89
-0.75 -6.20 2.05
-0.75 -6.15 2.20
-0.75 -6.10 2.34
-0.75 -6.05 2.47
-0.75 -6.00 2.59
-0.75 -5.95 2.68
-0.75 -5.90 2.77
-0.75 -5.85 2.82
-0.75 -5.80 2.87
-0.75 -5.75 2.86
-0.75 -5.70 2.85
-0.75 -5.65 2.77
-0.75 -5.60 2.69
-0.75 -5.55 2.50
-0.75 -5.50 2.31
-0.75 -5.45 1.98
-0.75 -5.40 1.65
-0.75 -5.35 1.11
-0.75 -5.30 0.57
-0.75 -5.25 -0.28
-0.75 -5.20 -1.13
-0.75 -5.15 -2.47
-0.75 -5.10 -3.81
-0.75 -5.05 -5.93
-0.75 -5.00 -8.05
-0.75 -4.95 -16.68
-0.75 -4.90 -25.30
-0.75 -4.85 -26.82
-0.75 -4.80 -28.33
-0.75 -4.75 -36.16
-0.75 -4.70 -44.00
-0.75 -4.65 -44.00
-0.75 -4.60 -44.00
-0.75 -4.55 -44.00
-0.75 -4.50 -44.00
-0.75 -4.45 -44.00
-0.75 -4.40 -44.00
-0.75 -4.35 -44.00
-0.75 -4.30 -44.00
-0.75 -4.25 -44.00
-0.75 -4.20 -44.00
-0.75 -4.15 -44.00
-0.75 -4.10 -44.00
-0.75 -4.05 -44.00
-0.75 -4.00 -44.00
-0.75 -3.95 -44.00
-0.75 -3.90 -44.00
-0.75 -3.85 -44.00
-0.75 -3.80 -44.00
-0.75 -3.75 -44.00
-0.75 -3.70 -44.00
-0.75 -3.65 -44.00
-0.75 -3.60 -44.00
-0.75 -3.55 -44.00
-0.75 -3.50 -44.00
-0.75 -3.45 -44.00
-0.75 -3.40 -44.00
-0.75 -3.35 -44.00
-0.75 -3.30 -44.00
-0.75 -3.25 -44.00
-0.75 -3.20 -44.00
-0.75 -3.15 -44.00
-0.75 -3.10 -44.00
-0.75 -3.05 -44.00
-0.75 -3.00 -44.00
-0.75 -2.95 -44.00
-0.75 -2.90 -44.00
-0.75 -2.85 -44.00
-0.75 -2.80 -44.00
-0.75 -2.75 -44.00
-0.75 -2.70 -44.00
-0.75 -2.65 -44.00
-0.75 -2.60 -44.00
-0.75 -2.55 -44.00
-0.75 -2.50 -44.00
-0.75 -2.45 -44.00
-0.75 -2.40 -44.00
-0.75 -2.35 -44.00
-0.75 -2.30 -44.00
-0.75 -2.25 -44.00
-0.75 -2.20 -44.00
-0.75 -2.15 -44.00
-0.75 -2.10 -44.00
-0.75 -2.05 -44.00
-0.75 -2.00 -44.00
-0.75 -1.95 -44.00
-0.75 -1.90 -44.00
-0.75 -1.85 -44.00
-0.75 -1.80 -44.00
-0.75 -1.75 -44.00
-0.75 -1.70 -44.00
-0.75 -1.65 -44.00
-0.75 -1.60 -44.00
-0.75 -1.55 -44.00
-0.75 -1.50 -44.00
-0.75 -1.45 -44.00
-0.75 -1.40 -44.00
-0.75 -1.35 -44.00
-0.75 -1.30 -44.00
-0.75 -1.25 -44.00
-0.75 -1.20 -44.00
-0.75 -1.15 -44.00
-0.75 -1.10 -44.00
-0.75 -1.05 -44.00
-0.75 -1.00 -44.00
-0.70 -7.00 -0.84
-0.70 -6.95 -0.64
-0.70 -6.90 -0.44
-0.70 -6.85 -0.25
-0.70 -6.80 -0.05
-0.70 -6.75 0.14
-0.70 -6.70 0.34
-0.70 -6.65 0.53
-0.70 -6.60 0.72
-0.70 -6.55 0.90
-0.70 -6.50 1.09
-0.70 -6.45 1.27
-0.70 -6.40 1.44
-0.70 -6.35 1.61
-0.70 -6.30 1.78
-0.70 -6.25 1.92
-0.70 -6.20 2.07
-0.70 -6.15 2.20
-0.70 -6.10 2.33
-0.70 -6.05 2.42
-0.70 -6.00 2.52
-0.70 -5.95 2.58
-0.70 -5.90 2.64
-0.70 -5.85 2.64
-0.70 -5.80 2.64
-0.70 -5.75 2.57
-0.70 -5.70 2.50
-0.70 -5.65 2.33
-0.70 -5.60 2.16
-0.70 -5.55 1.85
-0.70 -5.50 1.54
-0.70 -5.45 1.04
-0.70 -5.40 0.54
-0.70 -5.35 -0.24
-0.70 -5.30 -1.01
-0.70 -5.25 -2.23
-0.70 -5.20 -3.44
-0.70 -5.15 -5.35
-0.70 -5.10 -7.27
-0.70 -5.05 -10.29
-0.70 -5.00 -13.32
-0.70 -4.95 -28.66
-0.70 -4.90 -44.00
-0.70 -4.85 -44.00
-0.70 -4.80 -44.00
-0.70 -4.75 -44.00
-0.70 -4.70 -44.00
-0.70 -4.65 -44.00
-0.70 -4.60 -44.00
-0.70 -4.55 -44.00
-0.70 -4.50 -44.00
-0.70 -4.45 -44.00
-0.70 -4.40 -44.00
-0.70 -4.35 -44.00
-0.70 -4.30 -44.00
-0.70 -4.25 -44.00
-0.70 -4.20 -44.00
-0.70 -4.15 -44.00
-0.70 -4.10 -44.00
-0.70 -4.05 -44.00
-0.70 -4.00 -44.00
-0.70 -3.95 -44.00
-0.70 -3.90 -44.00
-0.70 -3.85 -44.00
-0.70 -3.80 -44.00
-0.70 -3.75 -44.00
-0.70 -3.70 -44.00
-0.70 -3.65 -44.00
-0.70 -3.60 -44.00
-0.70 -3.55 -44.00
-0.70 -3.50 -44.00
-0.70 -3.45 -44.00
-0.70 -3.40 -44.00
-0.70 -3.35 -44.00
-0.70 -3.30 -44.00
-0.70 -3.25 -44.00
-0.70 -3.20 -44.00
-0.70 -3.15 -44.00
-0.70 -3.10 -44.00
-0.70 -3.05 -44.00
-0.70 -3.00 -44.00
-0.70 -2.95 -44.00
-0.70 -2.90 -44.00
-0.70 -2.85 -44.00
-0.70 -2.80 -44.00
-0.70 -2.75 -44.00
-0.70 -2.70 -44.00
-0.70 -2.65 -44.00
-0.70 -2.60 -44.00
-0.70 -2.55 -44.00
-0.70 -2.50 -44.00
-0.70 -2.45 -44.00
-0.70 -2.40 -44.00
-0.70 -2.35 -44.00
-0.70 -2.30 -44.00
-0.70 -2.25 -44.00
-0.70 -2.20 -44.00
-0.70 -2.15 -44.00
-0.70 -2.10 -44.00
-0.70 -2.05 -44.00
-0.70 -2.00 -44.00
-0.70 -1.95 -44.00
-0.70 -1.90 -44.00
-0.70 -1.85 -44.00
-0.70 -1.80 -44.00
-0.70 -1.75 -44.00
-0.70 -1.70 -44.00
-0.70 -1.65 -44.00
-0.70 -1.60 -44.00
-0.70 -1.55 -44.00
-0.70 -1.50 -44.00
-0.70 -1.45 -44.00
-0.70 -1.40 -44.00
-0.70 -1.35 -44.00
-0.70 -1.30 -44.00
-0.70 -1.25 -44.00
-0.70 -1.20 -44.00
-0.70 -1.15 -44.00
-0.70 -1.10 -44.00
-0.70 -1.05 -44.00
-0.70 -1.00 -44.00
-0.65 -7.00 -0.75
-0.65 -6.95 -0.56
-0.65 -6.90 -0.36
-0.65 -6.85 -0.17
-0.65 -6.80 0.03
-0.65 -6.75 0.22
-0.65 -6.70 0.41
-0.65 -6.65 0.59
-0.65 -6.60 0.78
-0.65 -6.55 0.95
-0.65 -6.50 1.13
-0.65 -6.45 1.30
-0.65 -6.40 1.46
-0.65 -6.35 1.61
-0.65 -6.30 1.76
-0.65 -6.25 1.88
-0.65 -6.20 2.01
-0.65 -6.15 2.10
-0.65 -6.10 2.19
-0.65 -6.05 2.24
-0.65 -6.00 2.29
-0.65 -5.95 2.28
-0.65 -5.90 2.27
-0.65 -5.85 2.18
-0.65 -5.80 2.10
-0.65 -5.75 1.90
-0.65 -5.70 1.70
-0.65 -5.65 1.36
-0.65 -5.60 1.02
-0.65 -5.55 0.48
-0.65 -5.50 -0.07
-0.65 -5.45 -0.92
-0.65 -5.40 -1.78
-0.65 -5.35 -3.12
-0.65 -5.30 -4.47
-0.65 -5.25 -6.59
-0.65 -5.20 -8.71
-0.65 -5.15 -17.17
-0.65 -5.10 -25.63
-0.65 -5.05 -27.14
-0.65 -5.00 -28.66
-0.65 -4.95 -36.33
-0.65 -4.90 -44.00
-0.65 -4.85 -44.00
-0.65 -4.80 -44.00
-0.65 -4.75 -44.00
-0.65 -4.70 -44.00
-0.65 -4.65 -44.00
-0.65 -4.60 -44.00
-0.65 -4.55 -44.00
-0.65 -4.50 -44.00
-0.65 -4.45 -44.00
-0.65 -4.40 -44.00
-0.65 -4.35 -44.00
-0.65 -4.30 -44.00
-0.65 -4.25 -44.00
-0.65 -4.20 -44.00
-0.65 -4.15 -44.00
-0.65 -4.10 -44.00
-0.65 -4.05 -44.00
-0.65 -4.00 -44.00
-0.65 -3.95 -44.00
-0.65 -3.90 -44.00
-0.65 -3.85 -44.00
-0.65 -3.80 -44.00
-0.65 -3.75 -44.00
-0.65 -3.70 -44.00
-0.65 -3.65 -44.00
-0.65 -3.60 -44.00
-0.65 -3.55 -44.00
-0.65 -3.50 -44.00
-0.65 -3.45 -44.00
-0.65 -3.40 -44.00
-0.65 -3.35 -44.00
-0.65 -3.30 -44.00
-0.65 -3.25 -44.00
-0.65 -3.20 -44.00
-0.65 -3.15 -44.00
-0.65 -3.10 -44.00
-0.65 -3.05 -44.00
-0.65 -3.00 -44.00
-0.65 -2.95 -44.00
-0.65 -2.90 -44.00
-0.65 -2.85 -44.00
-0.65 -2.80 -44.00
-0.65 -2.75 -44.00
-0.65 -2.70 -44.00
-0.65 -2.65 -44.00
-0.65 -2.60 -44.00
-0.65 -2.55 -44.00
-0.65 -2.50 -44.00
-0.65 -2.45 -44.00
-0.65 -2.40 -44.00
-0.65 -2.35 -44.00
-0.65 -2.30 -44.00
-0.65 -2.25 -44.00
-0.65 -2.20 -44.00
-0.65 -2.15 -44.00
-0.65 -2.10 -44.00
-0.65 -2.05 -44.00
-0.65 -2.00 -44.00
-0.65 -1.95 -44.00
-0.65 -1.90 -44.00
-0.65 -1.85 -44.00
-0.65 -1.80 -44.00
-0.65 -1.75 -44.00
-0.65 -1.70 -44.00
-0.65 -1.65 -44.00
-0.65 -1.60 -44.00
-0.65 -1.55 -44.00
-0.65 -1.50 -44.00
-0.65 -1.45 -44.00
-0.65 -1.40 -44.00
-0.65 -1.35 -44.00
-0.65 -1.30 -44.00
-0.65 -1.25 -44.00
-0.65 -1.20 -44.00
-0.65 -1.15 -44.00
-0.65 -1.10 -44.00
-0.65 -1.05 -44.00
-0.65 -1.00 -44.00
-0.60 -7.00 -0.67
-0.60 -6.95 -0.47
-0.60 -6.90 -0.28
-0.60 -6.85 -0.09
-0.60 -6.80 0.10
-0.60 -6.75 0.29
-0.60 -6.70 0.48
-0.60 -6.65 0.66
-0.60 -6.60 0.83
-0.60 -6.55 1.00
-0.60 -6.50 1.17
-0.60 -6.45 1.32
-0.60 -6.40 1.48
-0.60 -6.35 1.61
-0.60 -6.30 1.74
-0.60 -6.25 1.84
-0.60 -6.20 1.94
-0.60 -6.15 2.00
-0.60 -6.10 2.05
-0.60 -6.05 2.06
-0.60 -6.00 2.06
-0.60 -5.95 1.98
-0.60 -5.90 1.91
-0.60 -5.85 1.73
-0.60 -5.80 1.55
-0.60 -5.75 1.23
-0.60 -5.70 0.90
-0.60 -5.65 0.40
-0.60 -5.60 -0.11
-0.60 -5.55 -0.89
-0.60 -5.50 -1.67
-0.60 -5.45 -2.89
-0.60 -5.40 -4.10
-0.60 -5.35 -6.01
-0.60 -5.30 -7.93
-0.60 -5.25 -10.95
-0.60 -5.20 -13.98
-0.60 -5.15 -28.99
-0.60 -5.10 -44.00
-0.60 -5.05 -44.00
-0.60 -5.00 -44.00
-0.60 -4.95 -44.00
-0.60 -4.90 -44.00
-0.60 -4.85 -44.00
-0.60 -4.80 -44.00
-0.60 -4.75 -44.00
-0.60 -4.70 -44.00
-0.60 -4.65 -44.00
-0.60 -4.60 -44.00
-0.60 -4.55 -44.00
-0.60 -4.50 -44.00
-0.60 -4.45 -44.00
-0.60 -4.40 -44.00
-0.60 -4.35 -44.00
-0.60 -4.30 -44.00
-0.60 -4.25 -44.00
-0.60 -4.20 -44.00
-0.60 -4.15 -44.00
-0.60 -4.10 -44.00
-0.60 -4.05 -44.00
-0.60 -4.00 -44.00
-0.60 -3.95 -44.00
-0.60 -3.90 -44.00
-0.60 -3.85 -44.00
-0.60 -3.80 -44.00
-0.60 -3.75 -44.00
-0.60 -3.70 -44.00
-0.60 -3.65 -44.00
-0.60 -3.60 -44.00
-0.60 -3.55 -44.00
-0.60 -3.50 -44.00
-0.60 -3.45 -44.00
-0.60 -3.40 -44.00
-0.60 -3.35 -44.00
-0.60 -3.30 -44.00
-0.60 -3.25 -44.00
-0.60 -3.20 -44.00
-0.60 -3.15 -44.00
-0.60 -3.10 -44.00
-0.60 -3.05 -44.00
-0.60 -3.00 -44.00
-0.60 -2.95 -44.00
-0.60 -2.90 -44.00
-0.60 -2.85 -44.00
-0.60 -2.80 -44.00
-0.60 -2.75 -44.00
-0.60 -2.70 -44.00
-0.60 -2.65 -44.00
-0.60 -2.60 -44.00
-0.60 -2.55 -44.00
-0.60 -2.50 -44.00
-0.60 -2.45 -44.00
-0.60 -2.40 -44.00
-0.60 -2.35 -44.00
-0.60 -2.30 -44.00
-0.60 -2.25 -44.00
-0.60 -2.20 -44.00
-0.60 -2.15 -44.00
-0.60 -2.10 -44.00
-0.60 -2.05 -44.00
-0.60 -2.00 -44.00
-0.60 -1.95 -44.00
-0.60 -1.90 -44.00
-0.60 -1.85 -44.00
-0.60 -1.80 -44.00
-0.60 -1.75 -44.00
-0.60 -1.70 -44.00
-0.60 -1.65 -44.00
-0.60 -1.60 -44.00
-0.60 -1.55 -44.00
-0.60 -1.50 -44.00
-0.60 -1.45 -44.00
-0.60 -1.40 -44.00
-0.60 -1.35 -44.00
-0.60 -1.30 -44.00
-0.60 -1.25 -44.00
-0.60 -1.20 -44.00
-0.60 -1.15 -44.00
-0.60 -1.10 -44.00
-0.60 -1.05 -44.00
-0.60 -1.00 -44.00
-0.55 -7.00 -0.60
-0.55 -6.95 -0.41
-0.55 -6.90 -0.22
-0.55 -6.85 -0.03
-0.55 -6.80 0.16
-0.55 -6.75 0.33
-0.55 -6.70 0.51
-0.55 -6.65 0.68
-0.55 -6.60 0.85
-0.55 -6.55 1.00
-0.55 -6.50 1.15
-0.55 -6.45 1.28
-0.55 -6.40 1.41
-0.55 -6.35 1.50
-0.55 -6.30 1.60
-0.55 -6.25 1.65
-0.55 -6.20 1.70
-0.55 -6.15 1.69
-0.55 -6.10 1.68
-0.55 -6.05 1.59
-0.55 -6.00 1.49
-0.55 -5.95 1.29
-0.55 -5.90 1.08
-0.55 -5.85 0.73
-0.55 -5.80 0.38
-0.55 -5.75 -0.17
-0.55 -5.70 -0.72
-0.55 -5.65 -1.58
-0.55 -5.60 -2.44
-0.55 -5.55 -3.79
-0.55 -5.50 -5.13
-0.55 -5.45 -7.25
-0.55 -5.40 -9.37
-0.55 -5.35 -17.67
-0.55 -5.30 -25.96
-0.55 -5.25 -27.47
-0.55 -5.20 -28.99
-0.55 -5.15 -36.49
-0.55 -5.10 -44.00
-0.55 -5.05 -44.00
-0.55 -5.00 -44.00
-0.55 -4.95 -44.00
-0.55 -4.90 -44.00
-0.55 -4.85 -44.00
-0.55 -4.80 -44.00
-0.55 -4.75 -44.00
-0.55 -4.70 -44.00
-0.55 -4.65 -44.00
-0.55 -4.60 -44.00
-0.55 -4.55 -44.00
-0.55 -4.50 -44.00
-0.55 -4.45 -44.00
-0.55 -4.40 -44.00
-0.55 -4.35 -44.00
-0.55 -4.30 -44.00
-0.55 -4.25 -44.00
-0.55 -4.20 -44.00
-0.55 -4.15 -44.00
-0.55 -4.10 -44.00
-0.55 -4.05 -44.00
-0.55 -4.00 -44.00
-0.55 -3.95 -44.00
-0.55 -3.90 -44.00
-0.55 -3.85 -44.00
-0.55 -3.80 -44.00
-0.55 -3.75 -44.00
-0.55 -3.70 -44.00
-0.55 -3.65 -44.00
-0.55 -3.60 -44.00
-0.55 -3.55 -44.00
-0.55 -3.50 -44.00
-0.55 -3.45 -44.00
-0.55 -3.40 -44.00
-0.55 -3.35 -44.00
-0.55 -3.30 -44.00
-0.55 -3.25 -44.00
-0.55 -3.20 -44.00
-0.55 -3.15 -44.00
-0.55 -3.10 -44.00
-0.55 -3.05 -44.00
-0.55 -3.00 -44.00
-0.55 -2.95 -44.00
-0.55 -2.90 -44.00
-0.55 -2.85 -44.00
-0.55 -2.80 -44.00
-0.55 -2.75 -44.00
-0.55 -2.70 -44.00
-0.55 -2.65 -44.00
-0.55 -2.60 -44.00
-0.55 -2.55 -44.00
-0.55 -2.50 -44.00
-0.55 -2.45 -44.00
-0.55 -2.40 -44.00
-0.55 -2.35 -44.00
-0.55 -2.30 -44.00
-0.55 -2.25 -44.00
-0.55 -2.20 -44.00
-0.55 -2.15 -44.00
-0.55 -2.10 -44.00
-0.55 -2.05 -44.00
-0.55 -2.00 -44.00
-0.55 -1.95 -44.00
-0.55 -1.90 -44.00
-0.55 -1.85 -44.00
-0.55 -1.80 -44.00
-0.55 -1.75 -44.00
-0.55 -1.70 -44.00
-0.55 -1.65 -44.00
-0.55 -1.60 -44.00
-0.55 -1.55 -44.00
-0.55 -1.50 -44.00
-0.55 -1.45 -44.00
-0.55 -1.40 -44.00
-0.55 -1.35 -44.00
-0.55 -1.30 -44.00
-0.55 -1.25 -44.00
-0.55 -1.20 -44.00
-0.55 -1.15 -44.00
-0.55 -1.10 -44.00
-0.55 -1.05 -44.00
-0.55 -1.00 -44.00
-0.50 -7.00 -0.53
-0.50 -6.95 -0.34
-0.50 -6.90 -0.15
-0.50 -6.85 0.03
-0.50 -6.80 0.21
-0.50 -6.75 0.38
-0.50 -6.70 0.55
-0.50 -6.65 0.71
-0.50 -6.60 0.86
-0.50 -6.55 0.99
-0.50 -6.50 1.13
-0.50 -6.45 1.23
-0.50 -6.40 1.34
-0.50 -6.35 1.40
-0.50 -6.30 1.46
-0.50 -6.25 1.46
-0.50 -6.20 1.46
-0.50 -6.15 1.38
-0.50 -6.10 1.30
-0.50 -6.05 1.11
-0.50 -6.00 0.92
-0.50 -5.95 0.59
-0.50 -5.90 0.26
-0.50 -5.85 -0.26
-0.50 -5.80 -0.78
-0.50 -5.75 -1.56
-0.50 -5.70 -2.34
-0.50 -5.65 -3.56
-0.50 -5.60 -4.77
-0.50 -5.55 -6.68
-0.50 -5.50 -8.59
-0.50 -5.45 -11.62
-0.50 -5.40 -14.65
-0.50 -5.35 -29.32
-0.50 -5.30 -44.00
-0.50 -5.25 -44.00
-0.50 -5.20 -44.00
-0.50 -5.15 -44.00
-0.50 -5.10 -44.00
-0.50 -5.05 -44.00
-0.50 -5.00 -44.00
-0.50 -4.95 -44.00
-0.50 -4.90 -44.00
-0.50 -4.85 -44.00
-0.50 -4.80 -44.00
-0.50 -4.75 -44.00
-0.50 -4.70 -44.00
-0.50 -4.65 -44.00
-0.50 -4.60 -44.00
-0.50 -4.55 -44.00
-0.50 -4.50 -44.00
-0.50 -4.45 -44.00
-0.50 -4.40 -44.00
-0.50 -4.35 -44.00
-0.50 -4.30 -44.00
-0.50 -4.25 -44.00
-0.50 -4.20 -44.00
-0.50 -4.15 -44.00
-0.50 -4.10 -44.00
-0.50 -4.05 -44.00
-0.50 -4.00 -44.00
-0.50 -3.95 -44.00
-0.50 -3.90 -44.00
-0.50 -3.85 -44.00
-0.50 -3.80 -44.00
-0.50 -3.75 -44.00
-0.50 -3.70 -44.00
-0.50 -3.65 -44.00
-0.50 -3.60 -44.00
-0.50 -3.55 -44.00
-0.50 -3.50 -44.00
-0.50 -3.45 -44.00
-0.50 -3.40 -44.00
-0.50 -3.35 -44.00
-0.50 -3.30 -44.00
-0.50 -3.25 -44.00
-0.50 -3.20 -44.00
-0.50 -3.15 -44.00
-0.50 -3.10 -44.00
-0.50 -3.05 -44.00
-0.50 -3.00 -44.00
-0.50 -2.95 -44.00
-0.50 -2.90 -44.00
-0.50 -2.85 -44.00
-0.50 -2.80 -44.00
-0.50 -2.75 -44.00
-0.50 -2.70 -44.00
-0.50 -2.65 -44.00
-0.50 -2.60 -44.00
-0.50 -2.55 -44.00
-0.50 -2.50 -44.00
-0.50 -2.45 -44.00
-0.50 -2.40 -44.00
-0.50 -2.35 -44.00
-0.50 -2.30 -44.00
-0.50 -2.25 -44.00
-0.50 -2.20 -44.00
-0.50 -2.15 -44.00
-0.50 -2.10 -44.00
-0.50 -2.05 -44.00
-0.50 -2.00 -44.00
-0.50 -1.95 -44.00
-0.50 -1.90 -44.00
-0.50 -1.85 -44.00
-0.50 -1.80 -44.00
-0.50 -1.75 -44.00
-0.50 -1.70 -44.00
-0.50 -1.65 -44.00
-0.50 -1.60 -44.00
-0.50 -1.55 -44.00
-0.50 -1.50 -44.00
-0.50 -1.45 -44.00
-0.50 -1.40 -44.00
-0.50 -1.35 -44.00
-0.50 -1.30 -44.00
-0.50 -1.25 -44.00
-0.50 -1.20 -44.00
-0.50 -1.15 -44.00
-0.50 -1.10 -44.00
-0.50 -1.05 -44.00
-0.50 -1.00 -44.00
-0.45 -7.00 -0.49
-0.45 -6.95 -0.31
-0.45 -6.90 -0.13
-0.45 -6.85 0.04
-0.45 -6.80 0.21
-0.45 -6.75 0.37
-0.45 -6.70 0.52
-0.45 -6.65 0.65
-0.45 -6.60 0.79
-0.45 -6.55 0.88
-0.45 -6.50 0.98
-0.45 -6.45 1.04
-0.45 -6.40 1.09
-0.45 -6.35 1.08
-0.45 -6.30 1.07
-0.45 -6.25 0.97
-0.45 -6.20 0.87
-0.45 -6.15 0.66
-0.45 -6.10 0.45
-0.45 -6.05 0.09
-0.45 -6.00 -0.27
-0.45 -5.95 -0.83
-0.45 -5.90 -1.38
-0.45 -5.85 -2.25
-0.45 -5.80 -3.11
-0.45 -5.75 -4.46
-0.45 -5.70 -5.81
-0.45 -5.65 -7.93
-0.45 -5.60 -10.05
-0.45 -5.55 -18.17
-0.45 -5.50 -26.29
-0.45 -5.45 -27.81
-0.45 -5.40 -29.32
-0.45 -5.35 -36.66
-0.45 -5.30 -44.00
-0.45 -5.25 -44.00
-0.45 -5.20 -44.00
-0.45 -5.15 -44.00
-0.45 -5.10 -44.00
-0.45 -5.05 -44.00
-0.45 -5.00 -44.00
-0.45 -4.95 -44.00
-0.45 -4.90 -44.00
-0.45 -4.85 -44.00
-0.45 -4.80 -44.00
-0.45 -4.75 -44.00
-0.45 -4.70 -44.00
-0.45 -4.65 -44.00
-0.45 -4.60 -44.00
-0.45 -4.55 -44.00
-0.45 -4.50 -44.00
-0.45 -4.45 -44.00
-0.45 -4.40 -44.00
-0.45 -4.35 -44.00
-0.45 -4.30 -44.00
-0.45 -4.25 -44.00
-0.45 -4.20 -44.00
-0.45 -4.15 -44.00
-0.45 -4.10 -44.00
-0.45 -4.05 -44.00
-0.45 -4.00 -44.00
-0.45 -3.95 -44.00
-0.45 -3.90 -44.00
-0.45 -3.85 -44.00
-0.45 -3.80 -44.00
-0.45 -3.75 -44.00
-0.45 -3.70 -44.00
-0.45 -3.65 -44.00
-0.45 -3.60 -44.00
-0.45 -3.55 -44.00
-0.45 -3.50 -44.00
-0.45 -3.45 -44.00
-0.45 -3.40 -44.00
-0.45 -3.35 -44.00
-0.45 -3.30 -44.00
-0.45 -3.25 -44.00
-0.45 -3.20 -44.00
-0.45 -3.15 -44.00
-0.45 -3.10 -44.00
-0.45 -3.05 -44.00
-0.45 -3.00 -44.00
-0.45 -2.95 -44.00
-0.45 -2.90 -44.00
-0.45 -2.85 -44.00
-0.45 -2.80 -44.00
-0.45 -2.75 -44.00
-0.45 -2.70 -44.00
-0.45 -2.65 -44.00
-0.45 -2.60 -44.00
-0.45 -2.55 -44.00
-0.45 -2.50 -44.00
-0.45 -2.45 -44.00
-0.45 -2.40 -44.00
-0.45 -2.35 -44.00
-0.45 -2.30 -44.00
-0.45 -2.25 -44.00
-0.45 -2.20 -44.00
-0.45 -2.15 -44.00
-0.45 -2.10 -44.00
-0.45 -2.05 -44.00
-0.45 -2.00 -44.00
-0.45 -1.95 -44.00
-0.45 -1.90 -44.00
-0.45 -1.85 -44.00
-0.45 -1.80 -44.00
-0.45 -1.75 -44.00
-0.45 -1.70 -44.00
-0.45 -1.65 -44.00
-0.45 -1.60 -44.00
-0.45 -1.55 -44.00
-0.45 -1.50 -44.00
-0.45 -1.45 -44.00
-0.45 -1.40 -44.00
-0.45 -1.35 -44.00
-0.45 -1.30 -44.00
-0.45 -1.25 -44.00
-0.45 -1.20 -44.00
-0.45 -1.15 -44.00
-0.45 -1.10 -44.00
-0.45 -1.05 -44.00
-0.45 -1.00 -44.00
-0.40 -7.00 -0.44
-0.40 -6.95 -0.27
-0.40 -6.90 -0.10
-0.40 -6.85 0.06
-0.40 -6.80 0.22
-0.40 -6.75 0.36
-0.40 -6.70 0.50
-0.40 -6.65 0.60
-0.40 -6.60 0.71
-0.40 -6.55 0.77
-0.40 -6.50 0.84
-0.40 -6.45 0.84
-0.40 -6.40 0.84
-0.40 -6.35 0.76
-0.40 -6.30 0.68
-0.40 -6.25 0.48
-0.40 -6.20 0.28
-0.40 -6.15 -0.06
-0.40 -6.10 -0.40
-0.40 -6.05 -0.93
-0.40 -6.00 -1.46
-0.40 -5.95 -2.24
-0.40 -5.90 -3.03
-0.40 -5.85 -4.24
-0.40 -5.80 -5.45
-0.40 -5.75 -7.36
-0.40 -5.70 -9.28
-0.40 -5.65 -12.30
-0.40 -5.60 -15.33
-0.40 -5.55 -29.66
-0.40 -5.50 -44.00
-0.40 -5.45 -44.00
-0.40 -5.40 -44.00
-0.40 -5.35 -44.00
-0.40 -5.30 -44.00
-0.40 -5.25 -44.00
-0.40 -5.20 -44.00
-0.40 -5.15 -44.00
-0.40 -5.10 -44.00
-0.40 -5.05 -44.00
-0.40 -5.00 -44.00
-0.40 -4.95 -44.00
-0.40 -4.90 -44.00
-0.40 -4.85 -44.00
-0.40 -4.80 -44.00
-0.40 -4.75 -44.00
-0.40 -4.70 -44.00
-0.40 -4.65 -44.00
-0.40 -4.60 -44.00
-0.40 -4.55 -44.00
-0.40 -4.50 -44.00
-0.40 -4.45 -44.00
-0.40 -4.40 -44.00
-0.40 -4.35 -44.00
-0.40 -4.30 -44.00
-0.40 -4.25 -44.00
-0.40 -4.20 -44.00
-0.40 -4.15 -44.00
-0.40 -4.10 -44.00
-0.40 -4.05 -44.00
-0.40 -4.00 -44.00
-0.40 -3.95 -44.00
-0.40 -3.90 -44.00
-0.40 -3.85 -44.00
-0.40 -3.80 -44.00
-0.40 -3.75 -44.00
-0.40 -3.70 -44.00
-0.40 -3.65 -44.00
-0.40 -3.60 -44.00
-0.40 -3.55 -44.00
-0.40 -3.50 -44.00
-0.40 -3.45 -44.00
-0.40 -3.40 -44.00
-0.40 -3.35 -44.00
-0.40 -3.30 -44.00
-0.40 -3.25 -44.00
-0.40 -3.20 -44.00
-0.40 -3.15 -44.00
-0.40 -3.10 -44.00
-0.40 -3.05 -44.00
-0.40 -3.00 -44.00
-0.40 -2.95 -44.00
-0.40 -2.90 -44.00
-0.40 -2.85 -44.00
-0.40 -2.80 -44.00
-0.40 -2.75 -44.00
-0.40 -2.70 -44.00
-0.40 -2.65 -44.00
-0.40 -2.60 -44.00
-0.40 -2.55 -44.00
-0.40 -2.50 -44.00
-0.40 -2.45 -44.00
-0.40 -2.40 -44.00
-0.40 -2.35 -44.00
-0.40 -2.30 -44.00
-0.40 -2.25 -44.00
-0.40 -2.20 -44.00
-0.40 -2.15 -44.00
-0.40 -2.10 -44.00
-0.40 -2.05 -44.00
-0.40 -2.00 -44.00
-0.40 -1.95 -44.00
-0.40 -1.90 -44.00
-0.40 -1.85 -44.00
-0.40 -1.80 -44.00
-0.40 -1.75 -44.00
-0.40 -1.70 -44.00
-0.40 -1.65 -44.00
-0.40 -1.60 -44.00
-0.40 -1.55 -44.00
-0.40 -1.50 -44.00
-0.40 -1.45 -44.00
-0.40 -1.40 -44.00
-0.40 -1.35 -44.00
-0.40 -1.30 -44.00
-0.40 -1.25 -44.00
-0.40 -1.20 -44.00
-0.40 -1.15 -44.00
-0.40 -1.10 -44.00
-0.40 -1.05 -44.00
-0.40 -1.00 -44.00
-0.35 -7.00 -0.45
-0.35 -6.95 -0.29
-0.35 -6.90 -0.13
-0.35 -6.85 0.00
-0.35 -6.80 0.14
-0.35 -6.75 0.24
-0.35 -6.70 0.34
-0.35 -6.65 0.40
-0.35 -6.60 0.45
-0.35 -6.55 0.44
-0.35 -6.50 0.43
-0.35 -6.45 0.33
-0.35 -6.40 0.23
-0.35 -6.35 0.01
-0.35 -6.30 -0.20
-0.35 -6.25 -0.57
-0.35 -6.20 -0.94
-0.35 -6.15 -1.50
-0.35 -6.10 -2.07
-0.35 -6.05 -2.94
-0.35 -6.00 -3.81
-0.35 -5.95 -5.15
-0.35 -5.90 -6.50
-0.35 -5.85 -8.62
-0.35 -5.80 -10.74
-0.35 -5.75 -18.69
-0.35 -5.70 -26.64
-0.35 -5.65 -28.15
-0.35 -5.60 -29.66
-0.35 -5.55 -36.83
-0.35 -5.50 -44.00
-0.35 -5.45 -44.00
-0.35 -5.40 -44.00
-0.35 -5.35 -44.00
-0.35 -5.30 -44.00
-0.35 -5.25 -44.00
-0.35 -5.20 -44.00
-0.35 -5.15 -44.00
-0.35 -5.10 -44.00
-0.35 -5.05 -44.00
-0.35 -5.00 -44.00
-0.35 -4.95 -44.00
-0.35 -4.90 -44.00
-0.35 -4.85 -44.00
-0.35 -4.80 -44.00
-0.35 -4.75 -44.00
-0.35 -4.70 -44.00
-0.35 -4.65 -44.00
-0.35 -4.60 -44.00
-0.35 -4.55 -44.00
-0.35 -4.50 -44.00
-0.35 -4.45 -44.00
-0.35 -4.40 -44.00
-0.35 -4.35 -44.00
-0.35 -4.30 -44.00
-0.35 -4.25 -44.00
-0.35 -4.20 -44.00
-0.35 -4.15 -44.00
-0.35 -4.10 -44.00
-0.35 -4.05 -44.00
-0.35 -4.00 -44.00
-0.35 -3.95 -44.00
-0.35 -3.90 -44.00
-0.35 -3.85 -44.00
-0.35 -3.80 -44.00
-0.35 -3.75 -44.00
-0.35 -3.70 -44.00
-0.35 -3.65 -44.00
-0.35 -3.60 -44.00
-0.35 -3.55 -44.00
-0.35 -3.50 -44.00
-0.35 -3.45 -44.00
-0.35 -3.40 -44.00
-0.35 -3.35 -44.00
-0.35 -3.30 -44.00
-0.35 -3.25 -44.00
-0.35 -3.20 -44.00
-0.35 -3.15 -44.00
-0.35 -3.10 -44.00
-0.35 -3.05 -44.00
-0.35 -3.00 -44.00
-0.35 -2.95 -44.00
-0.35 -2.90 -44.00
-0.35 -2.85 -44.00
-0.35 -2.80 -44.00
-0.35 -2.75 -44.00
-0.35 -2.70 -44.00
-0.35 -2.65 -44.00
-0.35 -2.60 -44.00
-0.35 -2.55 -44.00
-0.35 -2.50 -44.00
-0.35 -2.45 -44.00
-0.35 -2.40 -44.00
-0.35 -2.35 -44.00
-0.35 -2.30 -44.00
-0.35 -2.25 -44.00
-0.35 -2.20 -44.00
-0.35 -2.15 -44.00
-0.35 -2.10 -44.00
-0.35 -2.05 -44.00
-0.35 -2.00 -44.00
-0.35 -1.95 -44.00
-0.35 -1.90 -44.00
-0.35 -1.85 -44.00
-0.35 -1.80 -44.00
-0.35 -1.75 -44.00
-0.35 -1.70 -44.00
-0.35 -1.65 -44.00
-0.35 -1.60 -44.00
-0.35 -1.55 -44.00
-0.35 -1.50 -44.00
-0.35 -1.45 -44.00
-0.35 -1.40 -44.00
-0.35 -1.35 -44.00
-0.35 -1.30 -44.00
-0.35 -1.25 -44.00
-0.35 -1.20 -44.00
-0.35 -1.15 -44.00
-0.35 -1.10 -44.00
-0.35 -1.05 -44.00
-0.35 -1.00 -44.00
-0.30 -7.00 -0.45
-0.30 -6.95 -0.31
-0.30 -6.90 -0.17
-0.30 -6.85 -0.06
-0.30 -6.80 0.05
-0.30 -6.75 0.12
-0.30 -6.70 0.19
-0.30 -6.65 0.19
-0.30 -6.60 0.20
-0.30 -6.55 0.11
-0.30 -6.50 0.03
-0.30 -6.45 -0.17
-0.30 -6.40 -0.38
-0.30 -6.35 -0.73
-0.30 -6.30 -1.09
-0.30 -6.25 -1.62
-0.30 -6.20 -2.16
-0.30 -6.15 -2.94
-0.30 -6.10 -3.73
-0.30 -6.05 -4.94
-0.30 -6.00 -6.15
-0.30 -5.95 -8.06
-0.30 -5.90 -9.97
-0.30 -5.85 -13.00
-0.30 -5.80 -16.02
-0.30 -5.75 -30.01
-0.30 -5.70 -44.00
-0.30 -5.65 -44.00
-0.30 -5.60 -44.00
-0.30 -5.55 -44.00
-0.30 -5.50 -44.00
-0.30 -5.45 -44.00
-0.30 -5.40 -44.00
-0.30 -5.35 -44.00
-0.30 -5.30 -44.00
-0.30 -5.25 -44.00
-0.30 -5.20 -44.00
-0.30 -5.15 -44.00
-0.30 -5.10 -44.00
-0.30 -5.05 -44.00
-0.30 -5.00 -44.00
-0.30 -4.95 -44.00
-0.30 -4.90 -44.00
-0.30 -4.85 -44.00
-0.30 -4.80 -44.00
-0.30 -4.75 -44.00
-0.30 -4.70 -44.00
-0.30 -4.65 -44.00
-0.30 -4.60 -44.00
-0.30 -4.55 -44.00
-0.30 -4.50 -44.00
-0.30 -4.45 -44.00
-0.30 -4.40 -44.00
-0.30 -4.35 -44.00
-0.30 -4.30 -44.00
-0.30 -4.25 -44.00
-0.30 -4.20 -44.00
-0.30 -4.15 -44.00
-0.30 -4.10 -44.00
-0.30 -4.05 -44.00
-0.30 -4.00 -44.00
-0.30 -3.95 -44.00
-0.30 -3.90 -44.00
-0.30 -3.85 -44.00
-0.30 -3.80 -44.00
-0.30 -3.75 -44.00
-0.30 -3.70 -44.00
-0.30 -3.65 -44.00
-0.30 -3.60 -44.00
-0.30 -3.55 -44.00
-0.30 -3.50 -44.00
-0.30 -3.45 -44.00
-0.30 -3.40 -44.00
-0.30 -3.35 -44.00
-0.30 -3.30 -44.00
-0.30 -3.25 -44.00
-0.30 -3.20 -44.00
-0.30 -3.15 -44.00
-0.30 -3.10 -44.00
-0.30 -3.05 -44.00
-0.30 -3.00 -44.00
-0.30 -2.95 -44.00
-0.30 -2.90 -44.00
-0.30 -2.85 -44.00
-0.30 -2.80 -44.00
-0.30 -2.75 -44.00
-0.30 -2.70 -44.00
-0.30 -2.65 -44.00
-0.30 -2.60 -44.00
-0.30 -2.55 -44.00
-0.30 -2.50 -44.00
-0.30 -2.45 -44.00
-0.30 -2.40 -44.00
-0.30 -2.35 -44.00
-0.30 -2.30 -44.00
-0.30 -2.25 -44.00
-0.30 -2.20 -44.00
-0.30 -2.15 -44.00
-0.30 -2.10 -44.00
-0.30 -2.05 -44.00
-0.30 -2.00 -44.00
-0.30 -1.95 -44.00
-0.30 -1.90 -44.00
-0.30 -1.85 -44.00
-0.30 -1.80 -44.00
-0.30 -1.75 -44.00
-0.30 -1.70 -44.00
-0.30 -1.65 -44.00
-0.30 -1.60 -44.00
-0.30 -1.55 -44.00
-0.30 -1.50 -44.00
-0.30 -1.45 -44.00
-0.30 -1.40 -44.00
-0.30 -1.35 -44.00
-0.30 -1.30 -44.00
-0.30 -1.25 -44.00
-0.30 -1.20 -44.00
-0.30 -1.15 -44.00
-0.30 -1.10 -44.00
-0.30 -1.05 -44.00
-0.30 -1.00 -44.00
-0.25 -7.00 -0.55
-0.25 -6.95 -0.44
-0.25 -6.90 -0.33
-0.25 -6.85 -0.27
-0.25 -6.80 -0.21
-0.25 -6.75 -0.22
-0.25 -6.70 -0.23
-0.25 -6.65 -0.33
-0.25 -6.60 -0.43
-0.25 -6.55 -0.66
-0.25 -6.50 -0.88
-0.25 -6.45 -1.26
-0.25 -6.40 -1.63
-0.25 -6.35 -2.20
-0.25 -6.30 -2.77
-0.25 -6.25 -3.65
-0.25 -6.20 -4.52
-0.25 -6.15 -5.87
-0.25 -6.10 -7.21
-0.25 -6.05 -9.33
-0.25 -6.00 -11.45
-0.25 -5.95 -19.22
-0.25 -5.90 -26.98
-0.25 -5.85 -28.50
-0.25 -5.80 -30.01
-0.25 -5.75 -37.00
-0.25 -5.70 -44.00
-0.25 -5.65 -44.00
-0.25 -5.60 -44.00
-0.25 -5.55 -44.00
-0.25 -5.50 -44.00
-0.25 -5.45 -44.00
-0.25 -5.40 -44.00
-0.25 -5.35 -44.00
-0.25 -5.30 -44.00
-0.25 -5.25 -44.00
-0.25 -5.20 -44.00
-0.25 -5.15 -44.00
-0.25 -5.10 -44.00
-0.25 -5.05 -44.00
-0.25 -5.00 -44.00
-0.25 -4.95 -44.00
-0.25 -4.90 -44.00
-0.25 -4.85 -44.00
-0.25 -4.80 -44.00
-0.25 -4.75 -44.00
-0.25 -4.70 -44.00
-0.25 -4.65 -44.00
-0.25 -4.60 -44.00
-0.25 -4.55 -44.00
-0.25 -4.50 -44.00
-0.25 -4.45 -44.00
-0.25 -4.40 -44.00
-0.25 -4.35 -44.00
-0.25 -4.30 -44.00
-0.25 -4.25 -44.00
-0.25 -4.20 -44.00
-0.25 -4.15 -44.00
-0.25 -4.10 -44.00
-0.25 -4.05 -44.00
-0.25 -4.00 -44.00
-0.25 -3.95 -44.00
-0.25 -3.90 -44.00
-0.25 -3.85 -44.00
-0.25 -3.80 -44.00
-0.25 -3.75 -44.00
-0.25 -3.70 -44.00
-0.25 -3.65 -44.00
-0.25 -3.60 -44.00
-0.25 -3.55 -44.00
-0.25 -3.50 -44.00
-0.25 -3.45 -44.00
-0.25 -3.40 -44.00
-0.25 -3.35 -44.00
-0.25 -3.30 -44.00
-0.25 -3.25 -44.00
-0.25 -3.20 -44.00
-0.25 -3.15 -44.00
-0.25 -3.10 -44.00
-0.25 -3.05 -44.00
-0.25 -3.00 -44.00
-0.25 -2.95 -44.00
-0.25 -2.90 -44.00
-0.25 -2.85 -44.00
-0.25 -2.80 -44.00
-0.25 -2.75 -44.00
-0.25 -2.70 -44.00
-0.25 -2.65 -44.00
-0.25 -2.60 -44.00
-0.25 -2.55 -44.00
-0.25 -2.50 -44.00
-0.25 -2.45 -44.00
-0.25 -2.40 -44.00
-0.25 -2.35 -44.00
-0.25 -2.30 -44.00
-0.25 -2.25 -44.00
-0.25 -2.20 -44.00
-0.25 -2.15 -44.00
-0.25 -2.10 -44.00
-0.25 -2.05 -44.00
-0.25 -2.00 -44.00
-0.25 -1.95 -44.00
-0.25 -1.90 -44.00
-0.25 -1.85 -44.00
-0.25 -1.80 -44.00
-0.25 -1.75 -44.00
-0.25 -1.70 -44.00
-0.25 -1.65 -44.00
-0.25 -1.60 -44.00
-0.25 -1.55 -44.00
-0.25 -1.50 -44.00
-0.25 -1.45 -44.00
-0.25 -1.40 -44.00
-0.25 -1.35 -44.00
-0.25 -1.30 -44.00
-0.25 -1.25 -44.00
-0.25 -1.20 -44.00
-0.25 -1.15 -44.00
-0.25 -1.10 -44.00
-0.25 -1.05 -44.00
-0.25 -1.00 -44.00
-0.20 -7.00 -0.64
-0.20 -6.95 -0.57
-0.20 -6.90 -0.50
-0.20 -6.85 -0.49
-0.20 -6.80 -0.48
-0.20 -6.75 -0.57
-0.20 -6.70 -0.65
-0.20 -6.65 -0.86
-0.20 -6.60 -1.06
-0.20 -6.55 -1.43
-0.20 -6.50 -1.80
-0.20 -6.45 -2.34
-0.20 -6.40 -2.89
-0.20 -6.35 -3.67
-0.20 -6.30 -4.46
-0.20 -6.25 -5.67
-0.20 -6.20 -6.88
-0.20 -6.15 -8.79
-0.20 -6.10 -10.70
-0.20 -6.05 -13.72
-0.20 -6.00 -16.75
-0.20 -5.95 -30.37
-0.20 -5.90 -44.00
-0.20 -5.85 -44.00
-0.20 -5.80 -44.00
-0.20 -5.75 -44.00
-0.20 -5.70 -44.00
-0.20 -5.65 -44.00
-0.20 -5.60 -44.00
-0.20 -5.55 -44.00
-0.20 -5.50 -44.00
-0.20 -5.45 -44.00
-0.20 -5.40 -44.00
-0.20 -5.35 -44.00
-0.20 -5.30 -44.00
-0.20 -5.25 -44.00
-0.20 -5.20 -44.00
-0.20 -5.15 -44.00
-0.20 -5.10 -44.00
-0.20 -5.05 -44.00
-0.20 -5.00 -44.00
-0.20 -4.95 -44.00
-0.20 -4.90 -44.00
-0.20 -4.85 -44.00
-0.20 -4.80 -44.00
-0.20 -4.75 -44.00
-0.20 -4.70 -44.00
-0.20 -4.65 -44.00
-0.20 -4.60 -44.00
-0.20 -4.55 -44.00
-0.20 -4.50 -44.00
-0.20 -4.45 -44.00
-0.20 -4.40 -44.00
-0.20 -4.35 -44.00
-0.20 -4.30 -44.00
-0.20 -4.25 -44.00
-0.20 -4.20 -44.00
-0.20 -4.15 -44.00
-0.20 -4.10 -44.00
-0.20 -4.05 -44.00
-0.20 -4.00 -44.00
-0.20 -3.95 -44.00
-0.20 -3.90 -44.00
-0.20 -3.85 -44.00
-0.20 -3.80 -44.00
-0.20 -3.75 -44.00
-0.20 -3.70 -44.00
-0.20 -3.65 -44.00
-0.20 -3.60 -44.00
-0.20 -3.55 -44.00
-0.20 -3.50 -44.00
-0.20 -3.45 -44.00
-0.20 -3.40 -44.00
-0.20 -3.35 -44.00
-0.20 -3.30 -44.00
-0.20 -3.25 -44.00
-0.20 -3.20 -44.00
-0.20 -3.15 -44.00
-0.20 -3.10 -44.00
-0.20 -3.05 -44.00
-0.20 -3.00 -44.00
-0.20 -2.95 -44.00
-0.20 -2.90 -44.00
-0.20 -2.85 -44.00
-0.20 -2.80 -44.00
-0.20 -2.75 -44.00
-0.20 -2.70 -44.00
-0.20 -2.65 -44.00
-0.20 -2.60 -44.00
-0.20 -2.55 -44.00
-0.20 -2.50 -44.00
-0.20 -2.45 -44.00
-0.20 -2.40 -44.00
-0.20 -2.35 -44.00
-0.20 -2.30 -44.00
-0.20 -2.25 -44.00
-0.20 -2.20 -44.00
-0.20 -2.15 -44.00
-0.20 -2.10 -44.00
-0.20 -2.05 -44.00
-0.20 -2.00 -44.00
-0.20 -1.95 -44.00
-0.20 -1.90 -44.00
-0.20 -1.85 -44.00
-0.20 -1.80 -44.00
-0.20 -1.75 -44.00
-0.20 -1.70 -44.00
-0.20 -1.65 -44.00
-0.20 -1.60 -44.00
-0.20 -1.55 -44.00
-0.20 -1.50 -44.00
-0.20 -1.45 -44.00
-0.20 -1.40 -44.00
-0.20 -1.35 -44.00
-0.20 -1.30 -44.00
-0.20 -1.25 -44.00
-0.20 -1.20 -44.00
-0.20 -1.15 -44.00
-0.20 -1.10 -44.00
-0.20 -1.05 -44.00
-0.20 -1.00 -44.00
-0.15 -7.00 -0.93
-0.15 -6.95 -0.93
-0.15 -6.90 -0.94
-0.15 -6.85 -1.04
-0.15 -6.80 -1.14
-0.15 -6.75 -1.37
-0.15 -6.70 -1.60
-0.15 -6.65 -1.98
-0.15 -6.60 -2.36
-0.15 -6.55 -2.94
-0.15 -6.50 -3.51
-0.15 -6.45 -4.39
-0.15 -6.40 -5.26
-0.15 -6.35 -6.61
-0.15 -6.30 -7.96
-0.15 -6.25 -10.08
-0.15 -6.20 -12.19
-0.15 -6.15 -19.77
-0.15 -6.10 -27.35
-0.15 -6.05 -28.86
-0.15 -6.00 -30.37
-0.15 -5.95 -37.18
-0.15 -5.90 -44.00
-0.15 -5.85 -44.00
-0.15 -5.80 -44.00
-0.15 -5.75 -44.00
-0.15 -5.70 -44.00
-0.15 -5.65 -44.00
-0.15 -5.60 -44.00
-0.15 -5.55 -44.00
-0.15 -5.50 -44.00
-0.15 -5.45 -44.00
-0.15 -5.40 -44.00
-0.15 -5.35 -44.00
-0.15 -5.30 -44.00
-0.15 -5.25 -44.00
-0.15 -5.20 -44.00
-0.15 -5.15 -44.00
-0.15 -5.10 -44.00
-0.15 -5.05 -44.00
-0.15 -5.00 -44.00
-0.15 -4.95 -44.00
-0.15 -4.90 -44.00
-0.15 -4.85 -44.00
-0.15 -4.80 -44.00
-0.15 -4.75 -44.00
-0.15 -4.70 -44.00
-0.15 -4.65 -44.00
-0.15 -4.60 -44.00
-0.15 -4.55 -44.00
-0.15 -4.50 -44.00
-0.15 -4.45 -44.00
-0.15 -4.40 -44.00
-0.15 -4.35 -44.00
-0.15 -4.30 -44.00
-0.15 -4.25 -44.00
-0.15 -4.20 -44.00
-0.15 -4.15 -44.00
-0.15 -4.10 -44.00
-0.15 -4.05 -44.00
-0.15 -4.00 -44.00
-0.15 -3.95 -44.00
-0.15 -3.90 -44.00
-0.15 -3.85 -44.00
-0.15 -3.80 -44.00
-0.15 -3.75 -44.00
-0.15 -3.70 -44.00
-0.15 -3.65 -44.00
-0.15 -3.60 -44.00
-0.15 -3.55 -44.00
-0.15 -3.50 -44.00
-0.15 -3.45 -44.00
-0.15 -3.40 -44.00
-0.15 -3.35 -44.00
-0.15 -3.30 -44.00
-0.15 -3.25 -44.00
-0.15 -3.20 -44.00
-0.15 -3.15 -44.00
-0.15 -3.10 -44.00
-0.15 -3.05 -44.00
-0.15 -3.00 -44.00
-0.15 -2.95 -44.00
-0.15 -2.90 -44.00
-0.15 -2.85 -44.00
-0.15 -2.80 -44.00
-0.15 -2.75 -44.00
-0.15 -2.70 -44.00
-0.15 -2.65 -44.00
-0.15 -2.60 -44.00
-0.15 -2.55 -44.00
-0.15 -2.50 -44.00
-0.15 -2.45 -44.00
-0.15 -2.40 -44.00
-0.15 -2.35 -44.00
-0.15 -2.30 -44.00
-0.15 -2.25 -44.00
-0.15 -2.20 -44.00
-0.15 -2.15 -44.00
-0.15 -2.10 -44.00
-0.15 -2.05 -44.00
-0.15 -2.00 -44.00
-0.15 -1.95 -44.00
-0.15 -1.90 -44.00
-0.15 -1.85 -44.00
-0.15 -1.80 -44.00
-0.15 -1.75 -44.00
-0.15 -1.70 -44.00
-0.15 -1.65 -44.00
-0.15 -1.60 -44.00
-0.15 -1.55 -44.00
-0.15 -1.50 -44.00
-0.15 -1.45 -44.00
-0.15 -1.40 -44.00
-0.15 -1.35 -44.00
-0.15 -1.30 -44.00
-0.15 -1.25 -44.00
-0.15 -1.20 -44.00
-0.15 -1.15 -44.00
-0.15 -1.10 -44.00
-0.15 -1.05 -44.00
-0.15 -1.00 -44.00
-0.10 -7.00 -1.21
-0.10 -6.95 -1.29
-0.10 -6.90 -1.37
-0.10 -6.85 -1.58
-0.10 -6.80 -1.80
-0.10 -6.75 -2.17
-0.10 -6.70 -2.55
-0.10 -6.65 -3.10
-0.10 -6.60 -3.66
-0.10 -6.55 -4.44
-0.10 -6.50 -5.23
-0.10 -6.45 -6.44
-0.10 -6.40 -7.64
-0.10 -6.35 -9.55
-0.10 -6.30 -11.46
-0.10 -6.25 -14.48
-0.10 -6.20 -17.51
-0.10 -6.15 -30.75
-0.10 -6.10 -44.00
-0.10 -6.05 -44.00
-0.10 -6.00 -44.00
-0.10 -5.95 -44.00
-0.10 -5.90 -44.00
-0.10 -5.85 -44.00
-0.10 -5.80 -44.00
-0.10 -5.75 -44.00
-0.10 -5.70 -44.00
-0.10 -5.65 -44.00
-0.10 -5.60 -44.00
-0.10 -5.55 -44.00
-0.10 -5.50 -44.00
-0.10 -5.45 -44.00
-0.10 -5.40 -44.00
-0.10 -5.35 -44.00
-0.10 -5.30 -44.00
-0.10 -5.25 -44.00
-0.10 -5.20 -44.00
-0.10 -5.15 -44.00
-0.10 -5.10 -44.00
-0.10 -5.05 -44.00
-0.10 -5.00 -44.00
-0.10 -4.95 -44.00
-0.10 -4.90 -44.00
-0.10 -4.85 -44.00
-0.10 -4.80 -44.00
-0.10 -4.75 -44.00
-0.10 -4.70 -44.00
-0.10 -4.65 -44.00
-0.10 -4.60 -44.00
-0.10 -4.55 -44.00
-0.10 -4.50 -44.00
-0.10 -4.45 -44.00
-0.10 -4.40 -44.00
-0.10 -4.35 -44.00
-0.10 -4.30 -44.00
-0.10 -4.25 -44.00
-0.10 -4.20 -44.00
-0.10 -4.15 -44.00
-0.10 -4.10 -44.00
-0.10 -4.05 -44.00
-0.10 -4.00 -44.00
-0.10 -3.95 -44.00
-0.10 -3.90 -44.00
-0.10 -3.85 -44.00
-0.10 -3.80 -44.00
-0.10 -3.75 -44.00
-0.10 -3.70 -44.00
-0.10 -3.65 -44.00
-0.10 -3.60 -44.00
-0.10 -3.55 -44.00
-0.10 -3.50 -44.00
-0.10 -3.45 -44.00
-0.10 -3.40 -44.00
-0.10 -3.35 -44.00
-0.10 -3.30 -44.00
-0.10 -3.25 -44.00
-0.10 -3.20 -44.00
-0.10 -3.15 -44.00
-0.10 -3.10 -44.00
-0.10 -3.05 -44.00
-0.10 -3.00 -44.00
-0.10 -2.95 -44.00
-0.10 -2.90 -44.00
-0.10 -2.85 -44.00
-0.10 -2.80 -44.00
-0.10 -2.75 -44.00
-0.10 -2.70 -44.00
-0.10 -2.65 -44.00
-0.10 -2.60 -44.00
-0.10 -2.55 -44.00
-0.10 -2.50 -44.00
-0.10 -2.45 -44.00
-0.10 -2.40 -44.00
-0.10 -2.35 -44.00
-0.10 -2.30 -44.00
-0.10 -2.25 -44.00
-0.10 -2.20 -44.00
-0.10 -2.15 -44.00
-0.10 -2.10 -44.00
-0.10 -2.05 -44.00
-0.10 -2.00 -44.00
-0.10 -1.95 -44.00
-0.10 -1.90 -44.00
-0.10 -1.85 -44.00
-0.10 -1.80 -44.00
-0.10 -1.75 -44.00
-0.10 -1.70 -44.00
-0.10 -1.65 -44.00
-0.10 -1.60 -44.00
-0.10 -1.55 -44.00
-0.10 -1.50 -44.00
-0.10 -1.45 -44.00
-0.10 -1.40 -44.00
-0.10 -1.35 -44.00
-0.10 -1.30 -44.00
-0.10 -1.25 -44.00
-0.10 -1.20 -44.00
-0.10 -1.15 -44.00
-0.10 -1.10 -44.00
-0.10 -1.05 -44.00
-0.10 -1.00 -44.00
-0.05 -7.00 -1.91
-0.05 -6.95 -2.14
-0.05 -6.90 -2.37
-0.05 -6.85 -2.76
-0.05 -6.80 -3.15
-0.05 -6.75 -3.73
-0.05 -6.70 -4.31
-0.05 -6.65 -5.19
-0.05 -6.60 -6.07
-0.05 -6.55 -7.41
-0.05 -6.50 -8.76
-0.05 -6.45 -10.87
-0.05 -6.40 -12.99
-0.05 -6.35 -20.36
-0.05 -6.30 -27.73
-0.05 -6.25 -29.24
-0.05 -6.20 -30.75
-0.05 -6.15 -37.37
-0.05 -6.10 -44.00
-0.05 -6.05 -44.00
-0.05 -6.00 -44.00
-0.05 -5.95 -44.00
-0.05 -5.90 -44.00
-0.05 -5.85 -44.00
-0.05 -5.80 -44.00
-0.05 -5.75 -44.00
-0.05 -5.70 -44.00
-0.05 -5.65 -44.00
-0.05 -5.60 -44.00
-0.05 -5.55 -44.00
-0.05 -5.50 -44.00
-0.05 -5.45 -44.00
-0.05 -5.40 -44.00
-0.05 -5.35 -44.00
-0.05 -5.30 -44.00
-0.05 -5.25 -44.00
-0.05 -5.20 -44.00
-0.05 -5.15 -44.00
-0.05 -5.10 -44.00
-0.05 -5.05 -44.00
-0.05 -5.00 -44.00
-0.05 -4.95 -44.00
-0.05 -4.90 -44.00
-0.05 -4.85 -44.00
-0.05 -4.80 -44.00
-0.05 -4.75 -44.00
-0.05 -4.70 -44.00
-0.05 -4.65 -44.00
-0.05 -4.60 -44.00
-0.05 -4.55 -44.00
-0.05 -4.50 -44.00
-0.05 -4.45 -44.00
-0.05 -4.40 -44.00
-0.05 -4.35 -44.00
-0.05 -4.30 -44.00
-0.05 -4.25 -44.00
-0.05 -4.20 -44.00
-0.05 -4.15 -44.00
-0.05 -4.10 -44.00
-0.05 -4.05 -44.00
-0.05 -4.00 -44.00
-0.05 -3.95 -44.00
-0.05 -3.90 -44.00
-0.05 -3.85 -44.00
-0.05 -3.80 -44.00
-0.05 -3.75 -44.00
-0.05 -3.70 -44.00
-0.05 -3.65 -44.00
-0.05 -3.60 -44.00
-0.05 -3.55 -44.00
-0.05 -3.50 -44.00
-0.05 -3.45 -44.00
-0.05 -3.40 -44.00
-0.05 -3.35 -44.00
-0.05 -3.30 -44.00
-0.05 -3.25 -44.00
-0.05 -3.20 -44.00
-0.05 -3.15 -44.00
-0.05 -3.10 -44.00
-0.05 -3.05 -44.00
-0.05 -3.00 -44.00
-0.05 -2.95 -44.00
-0.05 -2.90 -44.00
-0.05 -2.85 -44.00
-0.05 -2.80 -44.00
-0.05 -2.75 -44.00
-0.05 -2.70 -44.00
-0.05 -2.65 -44.00
-0.05 -2.60 -44.00
-0.05 -2.55 -44.00
-0.05 -2.50 -44.00
-0.05 -2.45 -44.00
-0.05 -2.40 -44.00
-0.05 -2.35 -44.00
-0.05 -2.30 -44.00
-0.05 -2.25 -44.00
-0.05 -2.20 -44.00
-0.05 -2.15 -44.00
-0.05 -2.10 -44.00
-0.05 -2.05 -44.00
-0.05 -2.00 -44.00
-0.05 -1.95 -44.00
-0.05 -1.90 -44.00
-0.05 -1.85 -44.00
-0.05 -1.80 -44.00
-0.05 -1.75 -44.00
-0.05 -1.70 -44.00
-0.05 -1.65 -44.00
-0.05 -1.60 -44.00
-0.05 -1.55 -44.00
-0.05 -1.50 -44.00
-0.05 -1.45 -44.00
-0.05 -1.40 -44.00
-0.05 -1.35 -44.00
-0.05 -1.30 -44.00
-0.05 -1.25 -44.00
-0.05 -1.20 -44.00
-0.05 -1.15 -44.00
-0.05 -1.10 -44.00
-0.05 -1.05 -44.00
-0.05 -1.00 -44.00
0.00 -7.00 -2.61
0.00 -6.95 -2.99
0.00 -6.90 -3.37
0.00 -6.85 -3.94
0.00 -6.80 -4.50
0.00 -6.75 -5.29
0.00 -6.70 -6.07
0.00 -6.65 -7.28
0.00 -6.60 -8.48
0.00 -6.55 -10.39
0.00 -6.50 -12.29
0.00 -6.45 -15.31
0.00 -6.40 -18.33
0.00 -6.35 -31.16
0.00 -6.30 -44.00
0.00 -6.25 -44.00
0.00 -6.20 -44.00
0.00 -6.15 -44.00
0.00 -6.10 -44.00
0.00 -6.05 -44.00
0.00 -6.00 -44.00
0.00 -5.95 -44.00
0.00 -5.90 -44.00
0.00 -5.85 -44.00
0.00 -5.80 -44.00
0.00 -5.75 -44.00
0.00 -5.70 -44.00
0.00 -5.65 -44.00
0.00 -5.60 -44.00
0.00 -5.55 -44.00
0.00 -5.50 -44.00
0.00 -5.45 -44.00
0.00 -5.40 -44.00
0.00 -5.35 -44.00
0.00 -5.30 -44.00
0.00 -5.25 -44.00
0.00 -5.20 -44.00
0.00 -5.15 -44.00
0.00 -5.10 -44.00
0.00 -5.05 -44.00
0.00 -5.00 -44.00
0.00 -4.95 -44.00
0.00 -4.90 -44.00
0.00 -4.85 -44.00
0.00 -4.80 -44.00
0.00 -4.75 -44.00
0.00 -4.70 -44.00
0.00 -4.65 -44.00
0.00 -4.60 -44.00
0.00 -4.55 -44.00
0.00 -4.50 -44.00
0.00 -4.45 -44.00
0.00 -4.40 -44.00
0.00 -4.35 -44.00
0.00 -4.30 -44.00
0.00 -4.25 -44.00
0.00 -4.20 -44.00
0.00 -4.15 -44.00
0.00 -4.10 -44.00
0.00 -4.05 -44.00
0.00 -4.00 -44.00
0.00 -3.95 -44.00
0.00 -3.90 -44.00
0.00 -3.85 -44.00
0.00 -3.80 -44.00
0.00 -3.75 -44.00
0.00 -3.70 -44.00
0.00 -3.65 -44.00
0.00 -3.60 -44.00
0.00 -3.55 -44.00
0.00 -3.50 -44.00
0.00 -3.45 -44.00
0.00 -3.40 -44.00
0.00 -3.35 -44.00
0.00 -3.30 -44.00
0.00 -3.25 -44.00
0.00 -3.20 -44.00
0.00 -3.15 -44.00
0.00 -3.10 -44.00
0.00 -3.05 -44.00
0.00 -3.00 -44.00
0.00 -2.95 -44.00
0.00 -2.90 -44.00
0.00 -2.85 -44.00
0.00 -2.80 -44.00
0.00 -2.75 -44.00
0.00 -2.70 -44.00
0.00 -2.65 -44.00
0.00 -2.60 -44.00
0.00 -2.55 -44.00
0.00 -2.50 -44.00
0.00 -2.45 -44.00
0.00 -2.40 -44.00
0.00 -2.35 -44.00
0.00 -2.30 -44.00
0.00 -2.25 -44.00
0.00 -2.20 -44.00
0.00 -2.15 -44.00
0.00 -2.10 -44.00
0.00 -2.05 -44.00
0.00 -2.00 -44.00
0.00 -1.95 -44.00
0.00 -1.90 -44.00
0.00 -1.85 -44.00
0.00 -1.80 -44.00
0.00 -1.75 -44.00
0.00 -1.70 -44.00
0.00 -1.65 -44.00
0.00 -1.60 -44.00
0.00 -1.55 -44.00
0.00 -1.50 -44.00
0.00 -1.45 -44.00
0.00 -1.40 -44.00
0.00 -1.35 -44.00
0.00 -1.30 -44.00
0.00 -1.25 -44.00
0.00 -1.20 -44.00
0.00 -1.15 -44.00
0.00 -1.10 -44.00
0.00 -1.05 -44.00
0.00 -1.00 -44.00


==> anc/E141exclusion.dat <==
-5.00 -4.00 -1.35
-5.00 -3.95 -1.35
-5.00 -3.90 -1.35
-5.00 -3.85 -1.35
-5.00 -3.80 -1.35
-5.00 -3.75 -1.35
-5.00 -3.70 -1.35
-5.00 -3.65 -1.35
-5.00 -3.60 -1.35
-5.00 -3.55 -1.35
-5.00 -3.50 -1.35
-5.00 -3.45 -1.35
-5.00 -3.40 -1.35
-5.00 -3.35 -1.35
-5.00 -3.30 -1.35
-5.00 -3.25 -1.35
-5.00 -3.20 -1.35
-5.00 -3.15 -1.35
-5.00 -3.10 -1.35
-5.00 -3.05 -1.35
-5.00 -3.00 -1.35
-5.00 -2.95 -1.35
-5.00 -2.90 -1.35
-5.00 -2.85 -1.35
-5.00 -2.80 -1.35
-5.00 -2.75 -1.35
-5.00 -2.70 -1.35
-5.00 -2.65 -1.35
-5.00 -2.60 -1.35
-5.00 -2.55 -1.35
-5.00 -2.50 -1.35
-5.00 -2.45 -1.35
-5.00 -2.40 -1.35
-5.00 -2.35 -1.35
-5.00 -2.30 -1.35
-5.00 -2.25 -1.35
-5.00 -2.20 -1.35
-5.00 -2.15 -1.35
-5.00 -2.10 -1.35
-5.00 -2.05 -1.35
-5.00 -2.00 -1.35
-5.00 -1.95 -1.35
-5.00 -1.90 -1.35
-5.00 -1.85 -1.35
-5.00 -1.80 -1.35
-5.00 -1.75 -1.35
-5.00 -1.70 -1.35
-5.00 -1.65 -1.35
-5.00 -1.60 -1.35
-5.00 -1.55 -1.35
-5.00 -1.50 -1.35
-5.00 -1.45 -1.35
-5.00 -1.40 -1.35
-5.00 -1.35 -1.35
-5.00 -1.30 -1.35
-5.00 -1.25 -1.35
-5.00 -1.20 -1.35
-5.00 -1.15 -1.35
-5.00 -1.10 -1.35
-5.00 -1.05 -1.35
-5.00 -1.00 -1.35
-4.95 -4.00 -1.35
-4.95 -3.95 -1.35
-4.95 -3.90 -1.35
-4.95 -3.85 -1.35
-4.95 -3.80 -1.35
-4.95 -3.75 -1.35
-4.95 -3.70 -1.35
-4.95 -3.65 -1.35
-4.95 -3.60 -1.35
-4.95 -3.55 -1.35
-4.95 -3.50 -1.35
-4.95 -3.45 -1.35
-4.95 -3.40 -1.35
-4.95 -3.35 -1.35
-4.95 -3.30 -1.35
-4.95 -3.25 -1.35
-4.95 -3.20 -1.35
-4.95 -3.15 -1.35
-4.95 -3.10 -1.35
-4.95 -3.05 -1.35
-4.95 -3.00 -1.35
-4.95 -2.95 -1.35
-4.95 -2.90 -1.35
-4.95 -2.85 -1.35
-4.95 -2.80 -1.35
-4.95 -2.75 -1.35
-4.95 -2.70 -1.35
-4.95 -2.65 -1.35
-4.95 -2.60 -1.35
-4.95 -2.55 -1.35
-4.95 -2.50 -1.35
-4.95 -2.45 -1.35
-4.95 -2.40 -1.35
-4.95 -2.35 -1.35
-4.95 -2.30 -1.35
-4.95 -2.25 -1.35
-4.95 -2.20 -1.35
-4.95 -2.15 -1.35
-4.95 -2.10 -1.35
-4.95 -2.05 -1.35
-4.95 -2.00 -1.35
-4.95 -1.95 -1.35
-4.95 -1.90 -1.35
-4.95 -1.85 -1.35
-4.95 -1.80 -1.35
-4.95 -1.75 -1.35
-4.95 -1.70 -1.35
-4.95 -1.65 -1.35
-4.95 -1.60 -1.35
-4.95 -1.55 -1.35
-4.95 -1.50 -1.35
-4.95 -1.45 -1.35
-4.95 -1.40 -1.35
-4.95 -1.35 -1.35
-4.95 -1.30 -1.35
-4.95 -1.25 -1.35
-4.95 -1.20 -1.35
-4.95 -1.15 -1.35
-4.95 -1.10 -1.35
-4.95 -1.05 -1.35
-4.95 -1.00 -1.35
-4.90 -4.00 -1.35
-4.90 -3.95 -1.35
-4.90 -3.90 -1.35
-4.90 -3.85 -1.35
-4.90 -3.80 -1.35
-4.90 -3.75 -1.35
-4.90 -3.70 -1.35
-4.90 -3.65 -1.35
-4.90 -3.60 -1.35
-4.90 -3.55 -1.35
-4.90 -3.50 -1.35
-4.90 -3.45 -1.35
-4.90 -3.40 -1.35
-4.90 -3.35 -1.35
-4.90 -3.30 -1.35
-4.90 -3.25 -1.35
-4.90 -3.20 -1.35
-4.90 -3.15 -1.35
-4.90 -3.10 -1.35
-4.90 -3.05 -1.35
-4.90 -3.00 -1.35
-4.90 -2.95 -1.35
-4.90 -2.90 -1.35
-4.90 -2.85 -1.35
-4.90 -2.80 -1.35
-4.90 -2.75 -1.35
-4.90 -2.70 -1.35
-4.90 -2.65 -1.35
-4.90 -2.60 -1.35
-4.90 -2.55 -1.35
-4.90 -2.50 -1.35
-4.90 -2.45 -1.35
-4.90 -2.40 -1.35
-4.90 -2.35 -1.35
-4.90 -2.30 -1.35
-4.90 -2.25 -1.35
-4.90 -2.20 -1.35
-4.90 -2.15 -1.35
-4.90 -2.10 -1.35
-4.90 -2.05 -1.35
-4.90 -2.00 -1.35
-4.90 -1.95 -1.35
-4.90 -1.90 -1.35
-4.90 -1.85 -1.35
-4.90 -1.80 -1.35
-4.90 -1.75 -1.35
-4.90 -1.70 -1.35
-4.90 -1.65 -1.35
-4.90 -1.60 -1.35
-4.90 -1.55 -1.35
-4.90 -1.50 -1.35
-4.90 -1.45 -1.35
-4.90 -1.40 -1.35
-4.90 -1.35 -1.35
-4.90 -1.30 -1.35
-4.90 -1.25 -1.35
-4.90 -1.20 -1.35
-4.90 -1.15 -1.35
-4.90 -1.10 -1.35
-4.90 -1.05 -1.35
-4.90 -1.00 -1.35
-4.85 -4.00 -1.35
-4.85 -3.95 -1.35
-4.85 -3.90 -1.35
-4.85 -3.85 -1.35
-4.85 -3.80 -1.35
-4.85 -3.75 -1.35
-4.85 -3.70 -1.35
-4.85 -3.65 -1.35
-4.85 -3.60 -1.35
-4.85 -3.55 -1.35
-4.85 -3.50 -1.35
-4.85 -3.45 -1.35
-4.85 -3.40 -1.35
-4.85 -3.35 -1.35
-4.85 -3.30 -1.35
-4.85 -3.25 -1.35
-4.85 -3.20 -1.35
-4.85 -3.15 -1.35
-4.85 -3.10 -1.35
-4.85 -3.05 -1.35
-4.85 -3.00 -1.35
-4.85 -2.95 -1.35
-4.85 -2.90 -1.35
-4.85 -2.85 -1.35
-4.85 -2.80 -1.35
-4.85 -2.75 -1.35
-4.85 -2.70 -1.35
-4.85 -2.65 -1.35
-4.85 -2.60 -1.35
-4.85 -2.55 -1.35
-4.85 -2.50 -1.35
-4.85 -2.45 -1.35
-4.85 -2.40 -1.35
-4.85 -2.35 -1.35
-4.85 -2.30 -1.35
-4.85 -2.25 -1.35
-4.85 -2.20 -1.35
-4.85 -2.15 -1.35
-4.85 -2.10 -1.35
-4.85 -2.05 -1.35
-4.85 -2.00 -1.35
-4.85 -1.95 -1.35
-4.85 -1.90 -1.35
-4.85 -1.85 -1.35
-4.85 -1.80 -1.35
-4.85 -1.75 -1.35
-4.85 -1.70 -1.35
-4.85 -1.65 -1.35
-4.85 -1.60 -1.35
-4.85 -1.55 -1.35
-4.85 -1.50 -1.35
-4.85 -1.45 -1.35
-4.85 -1.40 -1.35
-4.85 -1.35 -1.35
-4.85 -1.30 -1.35
-4.85 -1.25 -1.35
-4.85 -1.20 -1.35
-4.85 -1.15 -1.35
-4.85 -1.10 -1.35
-4.85 -1.05 -1.35
-4.85 -1.00 -1.35
-4.80 -4.00 -1.35
-4.80 -3.95 -1.35
-4.80 -3.90 -1.35
-4.80 -3.85 -1.35
-4.80 -3.80 -1.35
-4.80 -3.75 -1.35
-4.80 -3.70 -1.35
-4.80 -3.65 -1.35
-4.80 -3.60 -1.35
-4.80 -3.55 -1.35
-4.80 -3.50 -1.35
-4.80 -3.45 -1.35
-4.80 -3.40 -1.35
-4.80 -3.35 -1.35
-4.80 -3.30 -1.35
-4.80 -3.25 -1.35
-4.80 -3.20 -1.35
-4.80 -3.15 -1.35
-4.80 -3.10 -1.35
-4.80 -3.05 -1.35
-4.80 -3.00 -1.35
-4.80 -2.95 -1.35
-4.80 -2.90 -1.35
-4.80 -2.85 -1.35
-4.80 -2.80 -1.35
-4.80 -2.75 -1.35
-4.80 -2.70 -1.35
-4.80 -2.65 -1.35
-4.80 -2.60 -1.35
-4.80 -2.55 -1.35
-4.80 -2.50 -1.35
-4.80 -2.45 -1.35
-4.80 -2.40 -1.35
-4.80 -2.35 -1.35
-4.80 -2.30 -1.35
-4.80 -2.25 -1.35
-4.80 -2.20 -1.35
-4.80 -2.15 -1.35
-4.80 -2.10 -1.35
-4.80 -2.05 -1.35
-4.80 -2.00 -1.35
-4.80 -1.95 -1.35
-4.80 -1.90 -1.35
-4.80 -1.85 -1.35
-4.80 -1.80 -1.35
-4.80 -1.75 -1.35
-4.80 -1.70 -1.35
-4.80 -1.65 -1.35
-4.80 -1.60 -1.35
-4.80 -1.55 -1.35
-4.80 -1.50 -1.35
-4.80 -1.45 -1.35
-4.80 -1.40 -1.35
-4.80 -1.35 -1.35
-4.80 -1.30 -1.35
-4.80 -1.25 -1.35
-4.80 -1.20 -1.35
-4.80 -1.15 -1.35
-4.80 -1.10 -1.35
-4.80 -1.05 -1.35
-4.80 -1.00 -1.35
-4.75 -4.00 -1.35
-4.75 -3.95 -1.35
-4.75 -3.90 -1.35
-4.75 -3.85 -1.35
-4.75 -3.80 -1.35
-4.75 -3.75 -1.35
-4.75 -3.70 -1.35
-4.75 -3.65 -1.35
-4.75 -3.60 -1.35
-4.75 -3.55 -1.35
-4.75 -3.50 -1.35
-4.75 -3.45 -1.35
-4.75 -3.40 -1.35
-4.75 -3.35 -1.35
-4.75 -3.30 -1.35
-4.75 -3.25 -1.35
-4.75 -3.20 -1.35
-4.75 -3.15 -1.35
-4.75 -3.10 -1.35
-4.75 -3.05 -1.35
-4.75 -3.00 -1.35
-4.75 -2.95 -1.35
-4.75 -2.90 -1.35
-4.75 -2.85 -1.35
-4.75 -2.80 -1.35
-4.75 -2.75 -1.35
-4.75 -2.70 -1.35
-4.75 -2.65 -1.35
-4.75 -2.60 -1.35
-4.75 -2.55 -1.35
-4.75 -2.50 -1.35
-4.75 -2.45 -1.35
-4.75 -2.40 -1.35
-4.75 -2.35 -1.35
-4.75 -2.30 -1.35
-4.75 -2.25 -1.35
-4.75 -2.20 -1.35
-4.75 -2.15 -1.35
-4.75 -2.10 -1.35
-4.75 -2.05 -1.35
-4.75 -2.00 -1.35
-4.75 -1.95 -1.35
-4.75 -1.90 -1.35
-4.75 -1.85 -1.35
-4.75 -1.80 -1.35
-4.75 -1.75 -1.35
-4.75 -1.70 -1.35
-4.75 -1.65 -1.35
-4.75 -1.60 -1.35
-4.75 -1.55 -1.35
-4.75 -1.50 -1.35
-4.75 -1.45 -1.35
-4.75 -1.40 -1.35
-4.75 -1.35 -1.35
-4.75 -1.30 -1.35
-4.75 -1.25 -1.35
-4.75 -1.20 -1.35
-4.75 -1.15 -1.35
-4.75 -1.10 -1.35
-4.75 -1.05 -1.35
-4.75 -1.00 -1.35
-4.70 -4.00 -1.35
-4.70 -3.95 -1.35
-4.70 -3.90 -1.35
-4.70 -3.85 -1.35
-4.70 -3.80 -1.35
-4.70 -3.75 -1.35
-4.70 -3.70 -1.35
-4.70 -3.65 -1.35
-4.70 -3.60 -1.35
-4.70 -3.55 -1.35
-4.70 -3.50 -1.35
-4.70 -3.45 -1.35
-4.70 -3.40 -1.35
-4.70 -3.35 -1.35
-4.70 -3.30 -1.35
-4.70 -3.25 -1.35
-4.70 -3.20 -1.35
-4.70 -3.15 -1.35
-4.70 -3.10 -1.35
-4.70 -3.05 -1.35
-4.70 -3.00 -1.35
-4.70 -2.95 -1.35
-4.70 -2.90 -1.35
-4.70 -2.85 -1.35
-4.70 -2.80 -1.35
-4.70 -2.75 -1.35
-4.70 -2.70 -1.35
-4.70 -2.65 -1.35
-4.70 -2.60 -1.35
-4.70 -2.55 -1.35
-4.70 -2.50 -1.35
-4.70 -2.45 -1.35
-4.70 -2.40 -1.35
-4.70 -2.35 -1.35
-4.70 -2.30 -1.35
-4.70 -2.25 -1.35
-4.70 -2.20 -1.35
-4.70 -2.15 -1.35
-4.70 -2.10 -1.35
-4.70 -2.05 -1.35
-4.70 -2.00 -1.35
-4.70 -1.95 -1.35
-4.70 -1.90 -1.35
-4.70 -1.85 -1.35
-4.70 -1.80 -1.35
-4.70 -1.75 -1.35
-4.70 -1.70 -1.35
-4.70 -1.65 -1.35
-4.70 -1.60 -1.35
-4.70 -1.55 -1.35
-4.70 -1.50 -1.35
-4.70 -1.45 -1.35
-4.70 -1.40 -1.35
-4.70 -1.35 -1.35
-4.70 -1.30 -1.35
-4.70 -1.25 -1.35
-4.70 -1.20 -1.35
-4.70 -1.15 -1.35
-4.70 -1.10 -1.35
-4.70 -1.05 -1.35
-4.70 -1.00 -1.35
-4.65 -4.00 -1.35
-4.65 -3.95 -1.35
-4.65 -3.90 -1.35
-4.65 -3.85 -1.35
-4.65 -3.80 -1.35
-4.65 -3.75 -1.35
-4.65 -3.70 -1.35
-4.65 -3.65 -1.35
-4.65 -3.60 -1.35
-4.65 -3.55 -1.35
-4.65 -3.50 -1.35
-4.65 -3.45 -1.35
-4.65 -3.40 -1.35
-4.65 -3.35 -1.35
-4.65 -3.30 -1.35
-4.65 -3.25 -1.35
-4.65 -3.20 -1.35
-4.65 -3.15 -1.35
-4.65 -3.10 -1.35
-4.65 -3.05 -1.35
-4.65 -3.00 -1.35
-4.65 -2.95 -1.35
-4.65 -2.90 -1.35
-4.65 -2.85 -1.35
-4.65 -2.80 -1.35
-4.65 -2.75 -1.35
-4.65 -2.70 -1.35
-4.65 -2.65 -1.35
-4.65 -2.60 -1.35
-4.65 -2.55 -1.35
-4.65 -2.50 -1.35
-4.65 -2.45 -1.35
-4.65 -2.40 -1.35
-4.65 -2.35 -1.35
-4.65 -2.30 -1.35
-4.65 -2.25 -1.35
-4.65 -2.20 -1.35
-4.65 -2.15 -1.35
-4.65 -2.10 -1.35
-4.65 -2.05 -1.35
-4.65 -2.00 -1.35
-4.65 -1.95 -1.35
-4.65 -1.90 -1.35
-4.65 -1.85 -1.35
-4.65 -1.80 -1.35
-4.65 -1.75 -1.35
-4.65 -1.70 -1.35
-4.65 -1.65 -1.35
-4.65 -1.60 -1.35
-4.65 -1.55 -1.35
-4.65 -1.50 -1.35
-4.65 -1.45 -1.35
-4.65 -1.40 -1.35
-4.65 -1.35 -1.35
-4.65 -1.30 -1.35
-4.65 -1.25 -1.35
-4.65 -1.20 -1.35
-4.65 -1.15 -1.35
-4.65 -1.10 -1.35
-4.65 -1.05 -1.35
-4.65 -1.00 -1.35
-4.60 -4.00 -1.35
-4.60 -3.95 -1.35
-4.60 -3.90 -1.35
-4.60 -3.85 -1.35
-4.60 -3.80 -1.35
-4.60 -3.75 -1.35
-4.60 -3.70 -1.35
-4.60 -3.65 -1.35
-4.60 -3.60 -1.35
-4.60 -3.55 -1.35
-4.60 -3.50 -1.35
-4.60 -3.45 -1.35
-4.60 -3.40 -1.35
-4.60 -3.35 -1.35
-4.60 -3.30 -1.35
-4.60 -3.25 -1.35
-4.60 -3.20 -1.35
-4.60 -3.15 -1.35
-4.60 -3.10 -1.35
-4.60 -3.05 -1.35
-4.60 -3.00 -1.35
-4.60 -2.95 -1.35
-4.60 -2.90 -1.35
-4.60 -2.85 -1.35
-4.60 -2.80 -1.35
-4.60 -2.75 -1.35
-4.60 -2.70 -1.35
-4.60 -2.65 -1.35
-4.60 -2.60 -1.35
-4.60 -2.55 -1.35
-4.60 -2.50 -1.35
-4.60 -2.45 -1.35
-4.60 -2.40 -1.35
-4.60 -2.35 -1.35
-4.60 -2.30 -1.35
-4.60 -2.25 -1.35
-4.60 -2.20 -1.35
-4.60 -2.15 -1.35
-4.60 -2.10 -1.35
-4.60 -2.05 -1.35
-4.60 -2.00 -1.35
-4.60 -1.95 -1.35
-4.60 -1.90 -1.35
-4.60 -1.85 -1.35
-4.60 -1.80 -1.35
-4.60 -1.75 -1.35
-4.60 -1.70 -1.35
-4.60 -1.65 -1.35
-4.60 -1.60 -1.35
-4.60 -1.55 -1.35
-4.60 -1.50 -1.35
-4.60 -1.45 -1.35
-4.60 -1.40 -1.35
-4.60 -1.35 -1.35
-4.60 -1.30 -1.35
-4.60 -1.25 -1.35
-4.60 -1.20 -1.35
-4.60 -1.15 -1.35
-4.60 -1.10 -1.35
-4.60 -1.05 -1.35
-4.60 -1.00 -1.34
-4.55 -4.00 -1.35
-4.55 -3.95 -1.35
-4.55 -3.90 -1.35
-4.55 -3.85 -1.35
-4.55 -3.80 -1.35
-4.55 -3.75 -1.35
-4.55 -3.70 -1.35
-4.55 -3.65 -1.35
-4.55 -3.60 -1.35
-4.55 -3.55 -1.35
-4.55 -3.50 -1.35
-4.55 -3.45 -1.35
-4.55 -3.40 -1.35
-4.55 -3.35 -1.35
-4.55 -3.30 -1.35
-4.55 -3.25 -1.35
-4.55 -3.20 -1.35
-4.55 -3.15 -1.35
-4.55 -3.10 -1.35
-4.55 -3.05 -1.35
-4.55 -3.00 -1.35
-4.55 -2.95 -1.35
-4.55 -2.90 -1.35
-4.55 -2.85 -1.35
-4.55 -2.80 -1.35
-4.55 -2.75 -1.35
-4.55 -2.70 -1.35
-4.55 -2.65 -1.35
-4.55 -2.60 -1.35
-4.55 -2.55 -1.35
-4.55 -2.50 -1.35
-4.55 -2.45 -1.35
-4.55 -2.40 -1.35
-4.55 -2.35 -1.35
-4.55 -2.30 -1.35
-4.55 -2.25 -1.35
-4.55 -2.20 -1.35
-4.55 -2.15 -1.35
-4.55 -2.10 -1.35
-4.55 -2.05 -1.35
-4.55 -2.00 -1.35
-4.55 -1.95 -1.35
-4.55 -1.90 -1.35
-4.55 -1.85 -1.35
-4.55 -1.80 -1.35
-4.55 -1.75 -1.35
-4.55 -1.70 -1.35
-4.55 -1.65 -1.35
-4.55 -1.60 -1.35
-4.55 -1.55 -1.35
-4.55 -1.50 -1.35
-4.55 -1.45 -1.35
-4.55 -1.40 -1.35
-4.55 -1.35 -1.35
-4.55 -1.30 -1.35
-4.55 -1.25 -1.35
-4.55 -1.20 -1.35
-4.55 -1.15 -1.35
-4.55 -1.10 -1.35
-4.55 -1.05 -1.34
-4.55 -1.00 -1.34
-4.50 -4.00 -1.35
-4.50 -3.95 -1.35
-4.50 -3.90 -1.35
-4.50 -3.85 -1.35
-4.50 -3.80 -1.35
-4.50 -3.75 -1.35
-4.50 -3.70 -1.35
-4.50 -3.65 -1.35
-4.50 -3.60 -1.35
-4.50 -3.55 -1.35
-4.50 -3.50 -1.35
-4.50 -3.45 -1.35
-4.50 -3.40 -1.35
-4.50 -3.35 -1.35
-4.50 -3.30 -1.35
-4.50 -3.25 -1.35
-4.50 -3.20 -1.35
-4.50 -3.15 -1.35
-4.50 -3.10 -1.35
-4.50 -3.05 -1.35
-4.50 -3.00 -1.35
-4.50 -2.95 -1.35
-4.50 -2.90 -1.35
-4.50 -2.85 -1.35
-4.50 -2.80 -1.35
-4.50 -2.75 -1.35
-4.50 -2.70 -1.35
-4.50 -2.65 -1.35
-4.50 -2.60 -1.35
-4.50 -2.55 -1.35
-4.50 -2.50 -1.35
-4.50 -2.45 -1.35
-4.50 -2.40 -1.35
-4.50 -2.35 -1.35
-4.50 -2.30 -1.35
-4.50 -2.25 -1.35
-4.50 -2.20 -1.35
-4.50 -2.15 -1.35
-4.50 -2.10 -1.35
-4.50 -2.05 -1.35
-4.50 -2.00 -1.35
-4.50 -1.95 -1.35
-4.50 -1.90 -1.35
-4.50 -1.85 -1.35
-4.50 -1.80 -1.35
-4.50 -1.75 -1.35
-4.50 -1.70 -1.35
-4.50 -1.65 -1.35
-4.50 -1.60 -1.35
-4.50 -1.55 -1.35
-4.50 -1.50 -1.35
-4.50 -1.45 -1.35
-4.50 -1.40 -1.35
-4.50 -1.35 -1.35
-4.50 -1.30 -1.35
-4.50 -1.25 -1.35
-4.50 -1.20 -1.35
-4.50 -1.15 -1.35
-4.50 -1.10 -1.34
-4.50 -1.05 -1.34
-4.50 -1.00 -1.33
-4.45 -4.00 -1.35
-4.45 -3.95 -1.35
-4.45 -3.90 -1.35
-4.45 -3.85 -1.35
-4.45 -3.80 -1.35
-4.45 -3.75 -1.35
-4.45 -3.70 -1.35
-4.45 -3.65 -1.35
-4.45 -3.60 -1.35
-4.45 -3.55 -1.35
-4.45 -3.50 -1.35
-4.45 -3.45 -1.35
-4.45 -3.40 -1.35
-4.45 -3.35 -1.35
-4.45 -3.30 -1.35
-4.45 -3.25 -1.35
-4.45 -3.20 -1.35
-4.45 -3.15 -1.35
-4.45 -3.10 -1.35
-4.45 -3.05 -1.35
-4.45 -3.00 -1.35
-4.45 -2.95 -1.35
-4.45 -2.90 -1.35
-4.45 -2.85 -1.35
-4.45 -2.80 -1.35
-4.45 -2.75 -1.35
-4.45 -2.70 -1.35
-4.45 -2.65 -1.35
-4.45 -2.60 -1.35
-4.45 -2.55 -1.35
-4.45 -2.50 -1.35
-4.45 -2.45 -1.35
-4.45 -2.40 -1.35
-4.45 -2.35 -1.35
-4.45 -2.30 -1.35
-4.45 -2.25 -1.35
-4.45 -2.20 -1.35
-4.45 -2.15 -1.35
-4.45 -2.10 -1.35
-4.45 -2.05 -1.35
-4.45 -2.00 -1.35
-4.45 -1.95 -1.35
-4.45 -1.90 -1.35
-4.45 -1.85 -1.35
-4.45 -1.80 -1.35
-4.45 -1.75 -1.35
-4.45 -1.70 -1.35
-4.45 -1.65 -1.35
-4.45 -1.60 -1.35
-4.45 -1.55 -1.35
-4.45 -1.50 -1.35
-4.45 -1.45 -1.35
-4.45 -1.40 -1.35
-4.45 -1.35 -1.35
-4.45 -1.30 -1.35
-4.45 -1.25 -1.35
-4.45 -1.20 -1.35
-4.45 -1.15 -1.34
-4.45 -1.10 -1.34
-4.45 -1.05 -1.33
-4.45 -1.00 -1.32
-4.40 -4.00 -1.35
-4.40 -3.95 -1.35
-4.40 -3.90 -1.35
-4.40 -3.85 -1.35
-4.40 -3.80 -1.35
-4.40 -3.75 -1.35
-4.40 -3.70 -1.35
-4.40 -3.65 -1.35
-4.40 -3.60 -1.35
-4.40 -3.55 -1.35
-4.40 -3.50 -1.35
-4.40 -3.45 -1.35
-4.40 -3.40 -1.35
-4.40 -3.35 -1.35
-4.40 -3.30 -1.35
-4.40 -3.25 -1.35
-4.40 -3.20 -1.35
-4.40 -3.15 -1.35
-4.40 -3.10 -1.35
-4.40 -3.05 -1.35
-4.40 -3.00 -1.35
-4.40 -2.95 -1.35
-4.40 -2.90 -1.35
-4.40 -2.85 -1.35
-4.40 -2.80 -1.35
-4.40 -2.75 -1.35
-4.40 -2.70 -1.35
-4.40 -2.65 -1.35
-4.40 -2.60 -1.35
-4.40 -2.55 -1.35
-4.40 -2.50 -1.35
-4.40 -2.45 -1.35
-4.40 -2.40 -1.35
-4.40 -2.35 -1.35
-4.40 -2.30 -1.35
-4.40 -2.25 -1.35
-4.40 -2.20 -1.35
-4.40 -2.15 -1.35
-4.40 -2.10 -1.35
-4.40 -2.05 -1.35
-4.40 -2.00 -1.35
-4.40 -1.95 -1.35
-4.40 -1.90 -1.35
-4.40 -1.85 -1.35
-4.40 -1.80 -1.35
-4.40 -1.75 -1.35
-4.40 -1.70 -1.35
-4.40 -1.65 -1.35
-4.40 -1.60 -1.35
-4.40 -1.55 -1.35
-4.40 -1.50 -1.35
-4.40 -1.45 -1.35
-4.40 -1.40 -1.35
-4.40 -1.35 -1.35
-4.40 -1.30 -1.35
-4.40 -1.25 -1.35
-4.40 -1.20 -1.34
-4.40 -1.15 -1.34
-4.40 -1.10 -1.33
-4.40 -1.05 -1.32
-4.40 -1.00 -1.31
-4.35 -4.00 -1.35
-4.35 -3.95 -1.35
-4.35 -3.90 -1.35
-4.35 -3.85 -1.35
-4.35 -3.80 -1.35
-4.35 -3.75 -1.35
-4.35 -3.70 -1.35
-4.35 -3.65 -1.35
-4.35 -3.60 -1.35
-4.35 -3.55 -1.35
-4.35 -3.50 -1.35
-4.35 -3.45 -1.35
-4.35 -3.40 -1.35
-4.35 -3.35 -1.35
-4.35 -3.30 -1.35
-4.35 -3.25 -1.35
-4.35 -3.20 -1.35
-4.35 -3.15 -1.35
-4.35 -3.10 -1.35
-4.35 -3.05 -1.35
-4.35 -3.00 -1.35
-4.35 -2.95 -1.35
-4.35 -2.90 -1.35
-4.35 -2.85 -1.35
-4.35 -2.80 -1.35
-4.35 -2.75 -1.35
-4.35 -2.70 -1.35
-4.35 -2.65 -1.35
-4.35 -2.60 -1.35
-4.35 -2.55 -1.35
-4.35 -2.50 -1.35
-4.35 -2.45 -1.35
-4.35 -2.40 -1.35
-4.35 -2.35 -1.35
-4.35 -2.30 -1.35
-4.35 -2.25 -1.35
-4.35 -2.20 -1.35
-4.35 -2.15 -1.35
-4.35 -2.10 -1.35
-4.35 -2.05 -1.35
-4.35 -2.00 -1.35
-4.35 -1.95 -1.35
-4.35 -1.90 -1.35
-4.35 -1.85 -1.35
-4.35 -1.80 -1.35
-4.35 -1.75 -1.35
-4.35 -1.70 -1.35
-4.35 -1.65 -1.35
-4.35 -1.60 -1.35
-4.35 -1.55 -1.35
-4.35 -1.50 -1.35
-4.35 -1.45 -1.35
-4.35 -1.40 -1.35
-4.35 -1.35 -1.35
-4.35 -1.30 -1.35
-4.35 -1.25 -1.34
-4.35 -1.20 -1.34
-4.35 -1.15 -1.33
-4.35 -1.10 -1.32
-4.35 -1.05 -1.31
-4.35 -1.00 -1.28
-4.30 -4.00 -1.35
-4.30 -3.95 -1.35
-4.30 -3.90 -1.35
-4.30 -3.85 -1.35
-4.30 -3.80 -1.35
-4.30 -3.75 -1.35
-4.30 -3.70 -1.35
-4.30 -3.65 -1.35
-4.30 -3.60 -1.35
-4.30 -3.55 -1.35
-4.30 -3.50 -1.35
-4.30 -3.45 -1.35
-4.30 -3.40 -1.35
-4.30 -3.35 -1.35
-4.30 -3.30 -1.35
-4.30 -3.25 -1.35
-4.30 -3.20 -1.35
-4.30 -3.15 -1.35
-4.30 -3.10 -1.35
-4.30 -3.05 -1.35
-4.30 -3.00 -1.35
-4.30 -2.95 -1.35
-4.30 -2.90 -1.35
-4.30 -2.85 -1.35
-4.30 -2.80 -1.35
-4.30 -2.75 -1.35
-4.30 -2.70 -1.35
-4.30 -2.65 -1.35
-4.30 -2.60 -1.35
-4.30 -2.55 -1.35
-4.30 -2.50 -1.35
-4.30 -2.45 -1.35
-4.30 -2.40 -1.35
-4.30 -2.35 -1.35
-4.30 -2.30 -1.35
-4.30 -2.25 -1.35
-4.30 -2.20 -1.35
-4.30 -2.15 -1.35
-4.30 -2.10 -1.35
-4.30 -2.05 -1.35
-4.30 -2.00 -1.35
-4.30 -1.95 -1.35
-4.30 -1.90 -1.35
-4.30 -1.85 -1.35
-4.30 -1.80 -1.35
-4.30 -1.75 -1.35
-4.30 -1.70 -1.35
-4.30 -1.65 -1.35
-4.30 -1.60 -1.35
-4.30 -1.55 -1.35
-4.30 -1.50 -1.35
-4.30 -1.45 -1.35
-4.30 -1.40 -1.35
-4.30 -1.35 -1.35
-4.30 -1.30 -1.34
-4.30 -1.25 -1.34
-4.30 -1.20 -1.33
-4.30 -1.15 -1.32
-4.30 -1.10 -1.31
-4.30 -1.05 -1.28
-4.30 -1.00 -1.25
-4.25 -4.00 -1.35
-4.25 -3.95 -1.35
-4.25 -3.90 -1.35
-4.25 -3.85 -1.35
-4.25 -3.80 -1.35
-4.25 -3.75 -1.35
-4.25 -3.70 -1.35
-4.25 -3.65 -1.35
-4.25 -3.60 -1.35
-4.25 -3.55 -1.35
-4.25 -3.50 -1.35
-4.25 -3.45 -1.35
-4.25 -3.40 -1.35
-4.25 -3.35 -1.35
-4.25 -3.30 -1.35
-4.25 -3.25 -1.35
-4.25 -3.20 -1.35
-4.25 -3.15 -1.35
-4.25 -3.10 -1.35
-4.25 -3.05 -1.35
-4.25 -3.00 -1.35
-4.25 -2.95 -1.35
-4.25 -2.90 -1.35
-4.25 -2.85 -1.35
-4.25 -2.80 -1.35
-4.25 -2.75 -1.35
-4.25 -2.70 -1.35
-4.25 -2.65 -1.35
-4.25 -2.60 -1.35
-4.25 -2.55 -1.35
-4.25 -2.50 -1.35
-4.25 -2.45 -1.35
-4.25 -2.40 -1.35
-4.25 -2.35 -1.35
-4.25 -2.30 -1.35
-4.25 -2.25 -1.35
-4.25 -2.20 -1.35
-4.25 -2.15 -1.35
-4.25 -2.10 -1.35
-4.25 -2.05 -1.35
-4.25 -2.00 -1.35
-4.25 -1.95 -1.35
-4.25 -1.90 -1.35
-4.25 -1.85 -1.35
-4.25 -1.80 -1.35
-4.25 -1.75 -1.35
-4.25 -1.70 -1.35
-4.25 -1.65 -1.35
-4.25 -1.60 -1.35
-4.25 -1.55 -1.35
-4.25 -1.50 -1.35
-4.25 -1.45 -1.35
-4.25 -1.40 -1.35
-4.25 -1.35 -1.34
-4.25 -1.30 -1.34
-4.25 -1.25 -1.33
-4.25 -1.20 -1.32
-4.25 -1.15 -1.31
-4.25 -1.10 -1.28
-4.25 -1.05 -1.25
-4.25 -1.00 -1.19
-4.20 -4.00 -1.35
-4.20 -3.95 -1.35
-4.20 -3.90 -1.35
-4.20 -3.85 -1.35
-4.20 -3.80 -1.35
-4.20 -3.75 -1.35
-4.20 -3.70 -1.35
-4.20 -3.65 -1.35
-4.20 -3.60 -1.35
-4.20 -3.55 -1.35
-4.20 -3.50 -1.35
-4.20 -3.45 -1.35
-4.20 -3.40 -1.35
-4.20 -3.35 -1.35
-4.20 -3.30 -1.35
-4.20 -3.25 -1.35
-4.20 -3.20 -1.35
-4.20 -3.15 -1.35
-4.20 -3.10 -1.35
-4.20 -3.05 -1.35
-4.20 -3.00 -1.35
-4.20 -2.95 -1.35
-4.20 -2.90 -1.35
-4.20 -2.85 -1.35
-4.20 -2.80 -1.35
-4.20 -2.75 -1.35
-4.20 -2.70 -1.35
-4.20 -2.65 -1.35
-4.20 -2.60 -1.35
-4.20 -2.55 -1.35
-4.20 -2.50 -1.35
-4.20 -2.45 -1.35
-4.20 -2.40 -1.35
-4.20 -2.35 -1.35
-4.20 -2.30 -1.35
-4.20 -2.25 -1.35
-4.20 -2.20 -1.35
-4.20 -2.15 -1.35
-4.20 -2.10 -1.35
-4.20 -2.05 -1.35
-4.20 -2.00 -1.35
-4.20 -1.95 -1.35
-4.20 -1.90 -1.35
-4.20 -1.85 -1.35
-4.20 -1.80 -1.35
-4.20 -1.75 -1.35
-4.20 -1.70 -1.35
-4.20 -1.65 -1.35
-4.20 -1.60 -1.35
-4.20 -1.55 -1.35
-4.20 -1.50 -1.35
-4.20 -1.45 -1.35
-4.20 -1.40 -1.34
-4.20 -1.35 -1.34
-4.20 -1.30 -1.33
-4.20 -1.25 -1.32
-4.20 -1.20 -1.31
-4.20 -1.15 -1.28
-4.20 -1.10 -1.25
-4.20 -1.05 -1.19
-4.20 -1.00 -1.10
-4.15 -4.00 -1.35
-4.15 -3.95 -1.35
-4.15 -3.90 -1.35
-4.15 -3.85 -1.35
-4.15 -3.80 -1.35
-4.15 -3.75 -1.35
-4.15 -3.70 -1.35
-4.15 -3.65 -1.35
-4.15 -3.60 -1.35
-4.15 -3.55 -1.35
-4.15 -3.50 -1.35
-4.15 -3.45 -1.35
-4.15 -3.40 -1.35
-4.15 -3.35 -1.35
-4.15 -3.30 -1.35
-4.15 -3.25 -1.35
-4.15 -3.20 -1.35
-4.15 -3.15 -1.35
-4.15 -3.10 -1.35
-4.15 -3.05 -1.35
-4.15 -3.00 -1.35
-4.15 -2.95 -1.35
-4.15 -2.90 -1.35
-4.15 -2.85 -1.35
-4.15 -2.80 -1.35
-4.15 -2.75 -1.35
-4.15 -2.70 -1.35
-4.15 -2.65 -1.35
-4.15 -2.60 -1.35
-4.15 -2.55 -1.35
-4.15 -2.50 -1.35
-4.15 -2.45 -1.35
-4.15 -2.40 -1.35
-4.15 -2.35 -1.35
-4.15 -2.30 -1.35
-4.15 -2.25 -1.35
-4.15 -2.20 -1.35
-4.15 -2.15 -1.35
-4.15 -2.10 -1.35
-4.15 -2.05 -1.35
-4.15 -2.00 -1.35
-4.15 -1.95 -1.35
-4.15 -1.90 -1.35
-4.15 -1.85 -1.35
-4.15 -1.80 -1.35
-4.15 -1.75 -1.35
-4.15 -1.70 -1.35
-4.15 -1.65 -1.35
-4.15 -1.60 -1.35
-4.15 -1.55 -1.35
-4.15 -1.50 -1.35
-4.15 -1.45 -1.34
-4.15 -1.40 -1.34
-4.15 -1.35 -1.33
-4.15 -1.30 -1.32
-4.15 -1.25 -1.31
-4.15 -1.20 -1.28
-4.15 -1.15 -1.25
-4.15 -1.10 -1.19
-4.15 -1.05 -1.10
-4.15 -1.00 -0.98
-4.10 -4.00 -1.35
-4.10 -3.95 -1.35
-4.10 -3.90 -1.35
-4.10 -3.85 -1.35
-4.10 -3.80 -1.35
-4.10 -3.75 -1.35
-4.10 -3.70 -1.35
-4.10 -3.65 -1.35
-4.10 -3.60 -1.35
-4.10 -3.55 -1.35
-4.10 -3.50 -1.35
-4.10 -3.45 -1.35
-4.10 -3.40 -1.35
-4.10 -3.35 -1.35
-4.10 -3.30 -1.35
-4.10 -3.25 -1.35
-4.10 -3.20 -1.35
-4.10 -3.15 -1.35
-4.10 -3.10 -1.35
-4.10 -3.05 -1.35
-4.10 -3.00 -1.35
-4.10 -2.95 -1.35
-4.10 -2.90 -1.35
-4.10 -2.85 -1.35
-4.10 -2.80 -1.35
-4.10 -2.75 -1.35
-4.10 -2.70 -1.35
-4.10 -2.65 -1.35
-4.10 -2.60 -1.35
-4.10 -2.55 -1.35
-4.10 -2.50 -1.35
-4.10 -2.45 -1.35
-4.10 -2.40 -1.35
-4.10 -2.35 -1.35
-4.10 -2.30 -1.35
-4.10 -2.25 -1.35
-4.10 -2.20 -1.35
-4.10 -2.15 -1.35
-4.10 -2.10 -1.35
-4.10 -2.05 -1.35
-4.10 -2.00 -1.35
-4.10 -1.95 -1.35
-4.10 -1.90 -1.35
-4.10 -1.85 -1.35
-4.10 -1.80 -1.35
-4.10 -1.75 -1.35
-4.10 -1.70 -1.35
-4.10 -1.65 -1.35
-4.10 -1.60 -1.35
-4.10 -1.55 -1.35
-4.10 -1.50 -1.34
-4.10 -1.45 -1.34
-4.10 -1.40 -1.33
-4.10 -1.35 -1.32
-4.10 -1.30 -1.31
-4.10 -1.25 -1.28
-4.10 -1.20 -1.25
-4.10 -1.15 -1.19
-4.10 -1.10 -1.10
-4.10 -1.05 -0.98
-4.10 -1.00 -0.81
-4.05 -4.00 -1.35
-4.05 -3.95 -1.35
-4.05 -3.90 -1.35
-4.05 -3.85 -1.35
-4.05 -3.80 -1.35
-4.05 -3.75 -1.35
-4.05 -3.70 -1.35
-4.05 -3.65 -1.35
-4.05 -3.60 -1.35
-4.05 -3.55 -1.35
-4.05 -3.50 -1.35
-4.05 -3.45 -1.35
-4.05 -3.40 -1.35
-4.05 -3.35 -1.35
-4.05 -3.30 -1.35
-4.05 -3.25 -1.35
-4.05 -3.20 -1.35
-4.05 -3.15 -1.35
-4.05 -3.10 -1.35
-4.05 -3.05 -1.35
-4.05 -3.00 -1.35
-4.05 -2.95 -1.35
-4.05 -2.90 -1.35
-4.05 -2.85 -1.35
-4.05 -2.80 -1.35
-4.05 -2.75 -1.35
-4.05 -2.70 -1.35
-4.05 -2.65 -1.35
-4.05 -2.60 -1.35
-4.05 -2.55 -1.35
-4.05 -2.50 -1.35
-4.05 -2.45 -1.35
-4.05 -2.40 -1.35
-4.05 -2.35 -1.35
-4.05 -2.30 -1.35
-4.05 -2.25 -1.35
-4.05 -2.20 -1.35
-4.05 -2.15 -1.35
-4.05 -2.10 -1.35
-4.05 -2.05 -1.35
-4.05 -2.00 -1.35
-4.05 -1.95 -1.35
-4.05 -1.90 -1.35
-4.05 -1.85 -1.35
-4.05 -1.80 -1.35
-4.05 -1.75 -1.35
-4.05 -1.70 -1.35
-4.05 -1.65 -1.35
-4.05 -1.60 -1.35
-4.05 -1.55 -1.34
-4.05 -1.50 -1.34
-4.05 -1.45 -1.33
-4.05 -1.40 -1.32
-4.05 -1.35 -1.31
-4.05 -1.30 -1.28
-4.05 -1.25 -1.25
-4.05 -1.20 -1.19
-4.05 -1.15 -1.10
-4.05 -1.10 -0.98
-4.05 -1.05 -0.81
-4.05 -1.00 -0.59
-4.00 -4.00 -1.35
-4.00 -3.95 -1.35
-4.00 -3.90 -1.35
-4.00 -3.85 -1.35
-4.00 -3.80 -1.35
-4.00 -3.75 -1.35
-4.00 -3.70 -1.35
-4.00 -3.65 -1.35
-4.00 -3.60 -1.35
-4.00 -3.55 -1.35
-4.00 -3.50 -1.35
-4.00 -3.45 -1.35
-4.00 -3.40 -1.35
-4.00 -3.35 -1.35
-4.00 -3.30 -1.35
-4.00 -3.25 -1.35
-4.00 -3.20 -1.35
-4.00 -3.15 -1.35
-4.00 -3.10 -1.35
-4.00 -3.05 -1.35
-4.00 -3.00 -1.35
-4.00 -2.95 -1.35
-4.00 -2.90 -1.35
-4.00 -2.85 -1.35
-4.00 -2.80 -1.35
-4.00 -2.75 -1.35
-4.00 -2.70 -1.35
-4.00 -2.65 -1.35
-4.00 -2.60 -1.35
-4.00 -2.55 -1.35
-4.00 -2.50 -1.35
-4.00 -2.45 -1.35
-4.00 -2.40 -1.35
-4.00 -2.35 -1.35
-4.00 -2.30 -1.35
-4.00 -2.25 -1.35
-4.00 -2.20 -1.35
-4.00 -2.15 -1.35
-4.00 -2.10 -1.35
-4.00 -2.05 -1.35
-4.00 -2.00 -1.35
-4.00 -1.95 -1.35
-4.00 -1.90 -1.35
-4.00 -1.85 -1.35
-4.00 -1.80 -1.35
-4.00 -1.75 -1.35
-4.00 -1.70 -1.35
-4.00 -1.65 -1.35
-4.00 -1.60 -1.34
-4.00 -1.55 -1.34
-4.00 -1.50 -1.33
-4.00 -1.45 -1.32
-4.00 -1.40 -1.31
-4.00 -1.35 -1.28
-4.00 -1.30 -1.25
-4.00 -1.25 -1.19
-4.00 -1.20 -1.10
-4.00 -1.15 -0.98
-4.00 -1.10 -0.81
-4.00 -1.05 -0.59
-4.00 -1.00 -0.33
-3.95 -4.00 -1.35
-3.95 -3.95 -1.35
-3.95 -3.90 -1.35
-3.95 -3.85 -1.35
-3.95 -3.80 -1.35
-3.95 -3.75 -1.35
-3.95 -3.70 -1.35
-3.95 -3.65 -1.35
-3.95 -3.60 -1.35
-3.95 -3.55 -1.35
-3.95 -3.50 -1.35
-3.95 -3.45 -1.35
-3.95 -3.40 -1.35
-3.95 -3.35 -1.35
-3.95 -3.30 -1.35
-3.95 -3.25 -1.35
-3.95 -3.20 -1.35
-3.95 -3.15 -1.35
-3.95 -3.10 -1.35
-3.95 -3.05 -1.35
-3.95 -3.00 -1.35
-3.95 -2.95 -1.35
-3.95 -2.90 -1.35
-3.95 -2.85 -1.35
-3.95 -2.80 -1.35
-3.95 -2.75 -1.35
-3.95 -2.70 -1.35
-3.95 -2.65 -1.35
-3.95 -2.60 -1.35
-3.95 -2.55 -1.35
-3.95 -2.50 -1.35
-3.95 -2.45 -1.35
-3.95 -2.40 -1.35
-3.95 -2.35 -1.35
-3.95 -2.30 -1.35
-3.95 -2.25 -1.35
-3.95 -2.20 -1.35
-3.95 -2.15 -1.35
-3.95 -2.10 -1.35
-3.95 -2.05 -1.35
-3.95 -2.00 -1.35
-3.95 -1.95 -1.35
-3.95 -1.90 -1.35
-3.95 -1.85 -1.35
-3.95 -1.80 -1.35
-3.95 -1.75 -1.35
-3.95 -1.70 -1.35
-3.95 -1.65 -1.34
-3.95 -1.60 -1.34
-3.95 -1.55 -1.33
-3.95 -1.50 -1.32
-3.95 -1.45 -1.31
-3.95 -1.40 -1.28
-3.95 -1.35 -1.25
-3.95 -1.30 -1.19
-3.95 -1.25 -1.10
-3.95 -1.20 -0.98
-3.95 -1.15 -0.81
-3.95 -1.10 -0.59
-3.95 -1.05 -0.33
-3.95 -1.00 -0.03
-3.90 -4.00 -1.35
-3.90 -3.95 -1.35
-3.90 -3.90 -1.35
-3.90 -3.85 -1.35
-3.90 -3.80 -1.35
-3.90 -3.75 -1.35
-3.90 -3.70 -1.35
-3.90 -3.65 -1.35
-3.90 -3.60 -1.35
-3.90 -3.55 -1.35
-3.90 -3.50 -1.35
-3.90 -3.45 -1.35
-3.90 -3.40 -1.35
-3.90 -3.35 -1.35
-3.90 -3.30 -1.35
-3.90 -3.25 -1.35
-3.90 -3.20 -1.35
-3.90 -3.15 -1.35
-3.90 -3.10 -1.35
-3.90 -3.05 -1.35
-3.90 -3.00 -1.35
-3.90 -2.95 -1.35
-3.90 -2.90 -1.35
-3.90 -2.85 -1.35
-3.90 -2.80 -1.35
-3.90 -2.75 -1.35
-3.90 -2.70 -1.35
-3.90 -2.65 -1.35
-3.90 -2.60 -1.35
-3.90 -2.55 -1.35
-3.90 -2.50 -1.35
-3.90 -2.45 -1.35
-3.90 -2.40 -1.35
-3.90 -2.35 -1.35
-3.90 -2.30 -1.35
-3.90 -2.25 -1.35
-3.90 -2.20 -1.35
-3.90 -2.15 -1.35
-3.90 -2.10 -1.35
-3.90 -2.05 -1.35
-3.90 -2.00 -1.35
-3.90 -1.95 -1.35
-3.90 -1.90 -1.35
-3.90 -1.85 -1.35
-3.90 -1.80 -1.35
-3.90 -1.75 -1.35
-3.90 -1.70 -1.34
-3.90 -1.65 -1.34
-3.90 -1.60 -1.33
-3.90 -1.55 -1.32
-3.90 -1.50 -1.31
-3.90 -1.45 -1.28
-3.90 -1.40 -1.25
-3.90 -1.35 -1.19
-3.90 -1.30 -1.10
-3.90 -1.25 -0.98
-3.90 -1.20 -0.81
-3.90 -1.15 -0.59
-3.90 -1.10 -0.33
-3.90 -1.05 -0.03
-3.90 -1.00 0.31
-3.85 -4.00 -1.35
-3.85 -3.95 -1.35
-3.85 -3.90 -1.35
-3.85 -3.85 -1.35
-3.85 -3.80 -1.35
-3.85 -3.75 -1.35
-3.85 -3.70 -1.35
-3.85 -3.65 -1.35
-3.85 -3.60 -1.35
-3.85 -3.55 -1.35
-3.85 -3.50 -1.35
-3.85 -3.45 -1.35
-3.85 -3.40 -1.35
-3.85 -3.35 -1.35
-3.85 -3.30 -1.35
-3.85 -3.25 -1.35
-3.85 -3.20 -1.35
-3.85 -3.15 -1.35
-3.85 -3.10 -1.35
-3.85 -3.05 -1.35
-3.85 -3.00 -1.35
-3.85 -2.95 -1.35
-3.85 -2.90 -1.35
-3.85 -2.85 -1.35
-3.85 -2.80 -1.35
-3.85 -2.75 -1.35
-3.85 -2.70 -1.35
-3.85 -2.65 -1.35
-3.85 -2.60 -1.35
-3.85 -2.55 -1.35
-3.85 -2.50 -1.35
-3.85 -2.45 -1.35
-3.85 -2.40 -1.35
-3.85 -2.35 -1.35
-3.85 -2.30 -1.35
-3.85 -2.25 -1.35
-3.85 -2.20 -1.35
-3.85 -2.15 -1.35
-3.85 -2.10 -1.35
-3.85 -2.05 -1.35
-3.85 -2.00 -1.35
-3.85 -1.95 -1.35
-3.85 -1.90 -1.35
-3.85 -1.85 -1.35
-3.85 -1.80 -1.35
-3.85 -1.75 -1.34
-3.85 -1.70 -1.34
-3.85 -1.65 -1.33
-3.85 -1.60 -1.32
-3.85 -1.55 -1.31
-3.85 -1.50 -1.28
-3.85 -1.45 -1.25
-3.85 -1.40 -1.19
-3.85 -1.35 -1.10
-3.85 -1.30 -0.98
-3.85 -1.25 -0.81
-3.85 -1.20 -0.59
-3.85 -1.15 -0.33
-3.85 -1.10 -0.03
-3.85 -1.05 0.31
-3.85 -1.00 0.68
-3.80 -4.00 -1.35
-3.80 -3.95 -1.35
-3.80 -3.90 -1.35
-3.80 -3.85 -1.35
-3.80 -3.80 -1.35
-3.80 -3.75 -1.35
-3.80 -3.70 -1.35
-3.80 -3.65 -1.35
-3.80 -3.60 -1.35
-3.80 -3.55 -1.35
-3.80 -3.50 -1.35
-3.80 -3.45 -1.35
-3.80 -3.40 -1.35
-3.80 -3.35 -1.35
-3.80 -3.30 -1.35
-3.80 -3.25 -1.35
-3.80 -3.20 -1.35
-3.80 -3.15 -1.35
-3.80 -3.10 -1.35
-3.80 -3.05 -1.35
-3.80 -3.00 -1.35
-3.80 -2.95 -1.35
-3.80 -2.90 -1.35
-3.80 -2.85 -1.35
-3.80 -2.80 -1.35
-3.80 -2.75 -1.35
-3.80 -2.70 -1.35
-3.80 -2.65 -1.35
-3.80 -2.60 -1.35
-3.80 -2.55 -1.35
-3.80 -2.50 -1.35
-3.80 -2.45 -1.35
-3.80 -2.40 -1.35
-3.80 -2.35 -1.35
-3.80 -2.30 -1.35
-3.80 -2.25 -1.35
-3.80 -2.20 -1.35
-3.80 -2.15 -1.35
-3.80 -2.10 -1.35
-3.80 -2.05 -1.35
-3.80 -2.00 -1.35
-3.80 -1.95 -1.35
-3.80 -1.90 -1.35
-3.80 -1.85 -1.35
-3.80 -1.80 -1.34
-3.80 -1.75 -1.34
-3.80 -1.70 -1.33
-3.80 -1.65 -1.32
-3.80 -1.60 -1.31
-3.80 -1.55 -1.28
-3.80 -1.50 -1.25
-3.80 -1.45 -1.19
-3.80 -1.40 -1.10
-3.80 -1.35 -0.98
-3.80 -1.30 -0.81
-3.80 -1.25 -0.59
-3.80 -1.20 -0.33
-3.80 -1.15 -0.03
-3.80 -1.10 0.31
-3.80 -1.05 0.68
-3.80 -1.00 1.10
-3.75 -4.00 -1.35
-3.75 -3.95 -1.35
-3.75 -3.90 -1.35
-3.75 -3.85 -1.35
-3.75 -3.80 -1.35
-3.75 -3.75 -1.35
-3.75 -3.70 -1.35
-3.75 -3.65 -1.35
-3.75 -3.60 -1.35
-3.75 -3.55 -1.35
-3.75 -3.50 -1.35
-3.75 -3.45 -1.35
-3.75 -3.40 -1.35
-3.75 -3.35 -1.35
-3.75 -3.30 -1.35
-3.75 -3.25 -1.35
-3.75 -3.20 -1.35
-3.75 -3.15 -1.35
-3.75 -3.10 -1.35
-3.75 -3.05 -1.35
-3.75 -3.00 -1.35
-3.75 -2.95 -1.35
-3.75 -2.90 -1.35
-3.75 -2.85 -1.35
-3.75 -2.80 -1.35
-3.75 -2.75 -1.35
-3.75 -2.70 -1.35
-3.75 -2.65 -1.35
-3.75 -2.60 -1.35
-3.75 -2.55 -1.35
-3.75 -2.50 -1.35
-3.75 -2.45 -1.35
-3.75 -2.40 -1.35
-3.75 -2.35 -1.35
-3.75 -2.30 -1.35
-3.75 -2.25 -1.35
-3.75 -2.20 -1.35
-3.75 -2.15 -1.35
-3.75 -2.10 -1.35
-3.75 -2.05 -1.35
-3.75 -2.00 -1.35
-3.75 -1.95 -1.35
-3.75 -1.90 -1.35
-3.75 -1.85 -1.34
-3.75 -1.80 -1.34
-3.75 -1.75 -1.33
-3.75 -1.70 -1.32
-3.75 -1.65 -1.31
-3.75 -1.60 -1.28
-3.75 -1.55 -1.25
-3.75 -1.50 -1.19
-3.75 -1.45 -1.10
-3.75 -1.40 -0.98
-3.75 -1.35 -0.81
-3.75 -1.30 -0.59
-3.75 -1.25 -0.33
-3.75 -1.20 -0.03
-3.75 -1.15 0.31
-3.75 -1.10 0.68
-3.75 -1.05 1.10
-3.75 -1.00 1.54
-3.70 -4.00 -1.35
-3.70 -3.95 -1.35
-3.70 -3.90 -1.35
-3.70 -3.85 -1.35
-3.70 -3.80 -1.35
-3.70 -3.75 -1.35
-3.70 -3.70 -1.35
-3.70 -3.65 -1.35
-3.70 -3.60 -1.35
-3.70 -3.55 -1.35
-3.70 -3.50 -1.35
-3.70 -3.45 -1.35
-3.70 -3.40 -1.35
-3.70 -3.35 -1.35
-3.70 -3.30 -1.35
-3.70 -3.25 -1.35
-3.70 -3.20 -1.35
-3.70 -3.15 -1.35
-3.70 -3.10 -1.35
-3.70 -3.05 -1.35
-3.70 -3.00 -1.35
-3.70 -2.95 -1.35
-3.70 -2.90 -1.35
-3.70 -2.85 -1.35
-3.70 -2.80 -1.35
-3.70 -2.75 -1.35
-3.70 -2.70 -1.35
-3.70 -2.65 -1.35
-3.70 -2.60 -1.35
-3.70 -2.55 -1.35
-3.70 -2.50 -1.35
-3.70 -2.45 -1.35
-3.70 -2.40 -1.35
-3.70 -2.35 -1.35
-3.70 -2.30 -1.35
-3.70 -2.25 -1.35
-3.70 -2.20 -1.35
-3.70 -2.15 -1.35
-3.70 -2.10 -1.35
-3.70 -2.05 -1.35
-3.70 -2.00 -1.35
-3.70 -1.95 -1.35
-3.70 -1.90 -1.34
-3.70 -1.85 -1.34
-3.70 -1.80 -1.33
-3.70 -1.75 -1.32
-3.70 -1.70 -1.31
-3.70 -1.65 -1.28
-3.70 -1.60 -1.25
-3.70 -1.55 -1.19
-3.70 -1.50 -1.10
-3.70 -1.45 -0.98
-3.70 -1.40 -0.81
-3.70 -1.35 -0.59
-3.70 -1.30 -0.33
-3.70 -1.25 -0.03
-3.70 -1.20 0.31
-3.70 -1.15 0.68
-3.70 -1.10 1.10
-3.70 -1.05 1.54
-3.70 -1.00 1.97
-3.65 -4.00 -1.35
-3.65 -3.95 -1.35
-3.65 -3.90 -1.35
-3.65 -3.85 -1.35
-3.65 -3.80 -1.35
-3.65 -3.75 -1.35
-3.65 -3.70 -1.35
-3.65 -3.65 -1.35
-3.65 -3.60 -1.35
-3.65 -3.55 -1.35
-3.65 -3.50 -1.35
-3.65 -3.45 -1.35
-3.65 -3.40 -1.35
-3.65 -3.35 -1.35
-3.65 -3.30 -1.35
-3.65 -3.25 -1.35
-3.65 -3.20 -1.35
-3.65 -3.15 -1.35
-3.65 -3.10 -1.35
-3.65 -3.05 -1.35
-3.65 -3.00 -1.35
-3.65 -2.95 -1.35
-3.65 -2.90 -1.35
-3.65 -2.85 -1.35
-3.65 -2.80 -1.35
-3.65 -2.75 -1.35
-3.65 -2.70 -1.35
-3.65 -2.65 -1.35
-3.65 -2.60 -1.35
-3.65 -2.55 -1.35
-3.65 -2.50 -1.35
-3.65 -2.45 -1.35
-3.65 -2.40 -1.35
-3.65 -2.35 -1.35
-3.65 -2.30 -1.35
-3.65 -2.25 -1.35
-3.65 -2.20 -1.35
-3.65 -2.15 -1.35
-3.65 -2.10 -1.35
-3.65 -2.05 -1.35
-3.65 -2.00 -1.35
-3.65 -1.95 -1.34
-3.65 -1.90 -1.34
-3.65 -1.85 -1.33
-3.65 -1.80 -1.32
-3.65 -1.75 -1.31
-3.65 -1.70 -1.28
-3.65 -1.65 -1.25
-3.65 -1.60 -1.19
-3.65 -1.55 -1.10
-3.65 -1.50 -0.98
-3.65 -1.45 -0.81
-3.65 -1.40 -0.59
-3.65 -1.35 -0.33
-3.65 -1.30 -0.03
-3.65 -1.25 0.31
-3.65 -1.20 0.68
-3.65 -1.15 1.10
-3.65 -1.10 1.54
-3.65 -1.05 1.97
-3.65 -1.00 2.39
-3.60 -4.00 -1.35
-3.60 -3.95 -1.35
-3.60 -3.90 -1.35
-3.60 -3.85 -1.35
-3.60 -3.80 -1.35
-3.60 -3.75 -1.35
-3.60 -3.70 -1.35
-3.60 -3.65 -1.35
-3.60 -3.60 -1.35
-3.60 -3.55 -1.35
-3.60 -3.50 -1.35
-3.60 -3.45 -1.35
-3.60 -3.40 -1.35
-3.60 -3.35 -1.35
-3.60 -3.30 -1.35
-3.60 -3.25 -1.35
-3.60 -3.20 -1.35
-3.60 -3.15 -1.35
-3.60 -3.10 -1.35
-3.60 -3.05 -1.35
-3.60 -3.00 -1.35
-3.60 -2.95 -1.35
-3.60 -2.90 -1.35
-3.60 -2.85 -1.35
-3.60 -2.80 -1.35
-3.60 -2.75 -1.35
-3.60 -2.70 -1.35
-3.60 -2.65 -1.35
-3.60 -2.60 -1.35
-3.60 -2.55 -1.35
-3.60 -2.50 -1.35
-3.60 -2.45 -1.35
-3.60 -2.40 -1.35
-3.60 -2.35 -1.35
-3.60 -2.30 -1.35
-3.60 -2.25 -1.35
-3.60 -2.20 -1.35
-3.60 -2.15 -1.35
-3.60 -2.10 -1.35
-3.60 -2.05 -1.35
-3.60 -2.00 -1.34
-3.60 -1.95 -1.34
-3.60 -1.90 -1.33
-3.60 -1.85 -1.32
-3.60 -1.80 -1.31
-3.60 -1.75 -1.28
-3.60 -1.70 -1.25
-3.60 -1.65 -1.19
-3.60 -1.60 -1.10
-3.60 -1.55 -0.98
-3.60 -1.50 -0.81
-3.60 -1.45 -0.59
-3.60 -1.40 -0.33
-3.60 -1.35 -0.03
-3.60 -1.30 0.31
-3.60 -1.25 0.68
-3.60 -1.20 1.10
-3.60 -1.15 1.54
-3.60 -1.10 1.97
-3.60 -1.05 2.39
-3.60 -1.00 2.80
-3.55 -4.00 -1.35
-3.55 -3.95 -1.35
-3.55 -3.90 -1.35
-3.55 -3.85 -1.35
-3.55 -3.80 -1.35
-3.55 -3.75 -1.35
-3.55 -3.70 -1.35
-3.55 -3.65 -1.35
-3.55 -3.60 -1.35
-3.55 -3.55 -1.35
-3.55 -3.50 -1.35
-3.55 -3.45 -1.35
-3.55 -3.40 -1.35
-3.55 -3.35 -1.35
-3.55 -3.30 -1.35
-3.55 -3.25 -1.35
-3.55 -3.20 -1.35
-3.55 -3.15 -1.35
-3.55 -3.10 -1.35
-3.55 -3.05 -1.35
-3.55 -3.00 -1.35
-3.55 -2.95 -1.35
-3.55 -2.90 -1.35
-3.55 -2.85 -1.35
-3.55 -2.80 -1.35
-3.55 -2.75 -1.35
-3.55 -2.70 -1.35
-3.55 -2.65 -1.35
-3.55 -2.60 -1.35
-3.55 -2.55 -1.35
-3.55 -2.50 -1.35
-3.55 -2.45 -1.35
-3.55 -2.40 -1.35
-3.55 -2.35 -1.35
-3.55 -2.30 -1.35
-3.55 -2.25 -1.35
-3.55 -2.20 -1.35
-3.55 -2.15 -1.35
-3.55 -2.10 -1.35
-3.55 -2.05 -1.34
-3.55 -2.00 -1.34
-3.55 -1.95 -1.33
-3.55 -1.90 -1.32
-3.55 -1.85 -1.31
-3.55 -1.80 -1.28
-3.55 -1.75 -1.25
-3.55 -1.70 -1.19
-3.55 -1.65 -1.10
-3.55 -1.60 -0.98
-3.55 -1.55 -0.81
-3.55 -1.50 -0.59
-3.55 -1.45 -0.33
-3.55 -1.40 -0.03
-3.55 -1.35 0.31
-3.55 -1.30 0.68
-3.55 -1.25 1.10
-3.55 -1.20 1.54
-3.55 -1.15 1.97
-3.55 -1.10 2.39
-3.55 -1.05 2.80
-3.55 -1.00 3.21
-3.50 -4.00 -1.35
-3.50 -3.95 -1.35
-3.50 -3.90 -1.35
-3.50 -3.85 -1.35
-3.50 -3.80 -1.35
-3.50 -3.75 -1.35
-3.50 -3.70 -1.35
-3.50 -3.65 -1.35
-3.50 -3.60 -1.35
-3.50 -3.55 -1.35
-3.50 -3.50 -1.35
-3.50 -3.45 -1.35
-3.50 -3.40 -1.35
-3.50 -3.35 -1.35
-3.50 -3.30 -1.35
-3.50 -3.25 -1.35
-3.50 -3.20 -1.35
-3.50 -3.15 -1.35
-3.50 -3.10 -1.35
-3.50 -3.05 -1.35
-3.50 -3.00 -1.35
-3.50 -2.95 -1.35
-3.50 -2.90 -1.35
-3.50 -2.85 -1.35
-3.50 -2.80 -1.35
-3.50 -2.75 -1.35
-3.50 -2.70 -1.35
-3.50 -2.65 -1.35
-3.50 -2.60 -1.35
-3.50 -2.55 -1.35
-3.50 -2.50 -1.35
-3.50 -2.45 -1.35
-3.50 -2.40 -1.35
-3.50 -2.35 -1.35
-3.50 -2.30 -1.35
-3.50 -2.25 -1.35
-3.50 -2.20 -1.35
-3.50 -2.15 -1.35
-3.50 -2.10 -1.34
-3.50 -2.05 -1.34
-3.50 -2.00 -1.33
-3.50 -1.95 -1.32
-3.50 -1.90 -1.31
-3.50 -1.85 -1.28
-3.50 -1.80 -1.25
-3.50 -1.75 -1.19
-3.50 -1.70 -1.10
-3.50 -1.65 -0.98
-3.50 -1.60 -0.81
-3.50 -1.55 -0.59
-3.50 -1.50 -0.33
-3.50 -1.45 -0.03
-3.50 -1.40 0.31
-3.50 -1.35 0.68
-3.50 -1.30 1.10
-3.50 -1.25 1.54
-3.50 -1.20 1.97
-3.50 -1.15 2.39
-3.50 -1.10 2.80
-3.50 -1.05 3.21
-3.50 -1.00 3.61
-3.45 -4.00 -1.35
-3.45 -3.95 -1.35
-3.45 -3.90 -1.35
-3.45 -3.85 -1.35
-3.45 -3.80 -1.35
-3.45 -3.75 -1.35
-3.45 -3.70 -1.35
-3.45 -3.65 -1.35
-3.45 -3.60 -1.35
-3.45 -3.55 -1.35
-3.45 -3.50 -1.35
-3.45 -3.45 -1.35
-3.45 -3.40 -1.35
-3.45 -3.35 -1.35
-3.45 -3.30 -1.35
-3.45 -3.25 -1.35
-3.45 -3.20 -1.35
-3.45 -3.15 -1.35
-3.45 -3.10 -1.35
-3.45 -3.05 -1.35
-3.45 -3.00 -1.35
-3.45 -2.95 -1.35
-3.45 -2.90 -1.35
-3.45 -2.85 -1.35
-3.45 -2.80 -1.35
-3.45 -2.75 -1.35
-3.45 -2.70 -1.35
-3.45 -2.65 -1.35
-3.45 -2.60 -1.35
-3.45 -2.55 -1.35
-3.45 -2.50 -1.35
-3.45 -2.45 -1.35
-3.45 -2.40 -1.35
-3.45 -2.35 -1.35
-3.45 -2.30 -1.35
-3.45 -2.25 -1.35
-3.45 -2.20 -1.35
-3.45 -2.15 -1.34
-3.45 -2.10 -1.34
-3.45 -2.05 -1.33
-3.45 -2.00 -1.32
-3.45 -1.95 -1.31
-3.45 -1.90 -1.28
-3.45 -1.85 -1.25
-3.45 -1.80 -1.19
-3.45 -1.75 -1.10
-3.45 -1.70 -0.98
-3.45 -1.65 -0.81
-3.45 -1.60 -0.59
-3.45 -1.55 -0.33
-3.45 -1.50 -0.03
-3.45 -1.45 0.31
-3.45 -1.40 0.68
-3.45 -1.35 1.10
-3.45 -1.30 1.54
-3.45 -1.25 1.97
-3.45 -1.20 2.39
-3.45 -1.15 2.80
-3.45 -1.10 3.21
-3.45 -1.05 3.61
-3.45 -1.00 4.01
-3.40 -4.00 -1.35
-3.40 -3.95 -1.35
-3.40 -3.90 -1.35
-3.40 -3.85 -1.35
-3.40 -3.80 -1.35
-3.40 -3.75 -1.35
-3.40 -3.70 -1.35
-3.40 -3.65 -1.35
-3.40 -3.60 -1.35
-3.40 -3.55 -1.35
-3.40 -3.50 -1.35
-3.40 -3.45 -1.35
-3.40 -3.40 -1.35
-3.40 -3.35 -1.35
-3.40 -3.30 -1.35
-3.40 -3.25 -1.35
-3.40 -3.20 -1.35
-3.40 -3.15 -1.35
-3.40 -3.10 -1.35
-3.40 -3.05 -1.35
-3.40 -3.00 -1.35
-3.40 -2.95 -1.35
-3.40 -2.90 -1.35
-3.40 -2.85 -1.35
-3.40 -2.80 -1.35
-3.40 -2.75 -1.35
-3.40 -2.70 -1.35
-3.40 -2.65 -1.35
-3.40 -2.60 -1.35
-3.40 -2.55 -1.35
-3.40 -2.50 -1.35
-3.40 -2.45 -1.35
-3.40 -2.40 -1.35
-3.40 -2.35 -1.35
-3.40 -2.30 -1.35
-3.40 -2.25 -1.35
-3.40 -2.20 -1.34
-3.40 -2.15 -1.34
-3.40 -2.10 -1.33
-3.40 -2.05 -1.32
-3.40 -2.00 -1.31
-3.40 -1.95 -1.28
-3.40 -1.90 -1.25
-3.40 -1.85 -1.19
-3.40 -1.80 -1.10
-3.40 -1.75 -0.98
-3.40 -1.70 -0.81
-3.40 -1.65 -0.59
-3.40 -1.60 -0.33
-3.40 -1.55 -0.03
-3.40 -1.50 0.31
-3.40 -1.45 0.68
-3.40 -1.40 1.10
-3.40 -1.35 1.54
-3.40 -1.30 1.96
-3.40 -1.25 2.38
-3.40 -1.20 2.80
-3.40 -1.15 3.20
-3.40 -1.10 3.61
-3.40 -1.05 4.01
-3.40 -1.00 4.41
-3.35 -4.00 -1.35
-3.35 -3.95 -1.35
-3.35 -3.90 -1.35
-3.35 -3.85 -1.35
-3.35 -3.80 -1.35
-3.35 -3.75 -1.35
-3.35 -3.70 -1.35
-3.35 -3.65 -1.35
-3.35 -3.60 -1.35
-3.35 -3.55 -1.35
-3.35 -3.50 -1.35
-3.35 -3.45 -1.35
-3.35 -3.40 -1.35
-3.35 -3.35 -1.35
-3.35 -3.30 -1.35
-3.35 -3.25 -1.35
-3.35 -3.20 -1.35
-3.35 -3.15 -1.35
-3.35 -3.10 -1.35
-3.35 -3.05 -1.35
-3.35 -3.00 -1.35
-3.35 -2.95 -1.35
-3.35 -2.90 -1.35
-3.35 -2.85 -1.35
-3.35 -2.80 -1.35
-3.35 -2.75 -1.35
-3.35 -2.70 -1.35
-3.35 -2.65 -1.35
-3.35 -2.60 -1.35
-3.35 -2.55 -1.35
-3.35 -2.50 -1.35
-3.35 -2.45 -1.35
-3.35 -2.40 -1.35
-3.35 -2.35 -1.35
-3.35 -2.30 -1.35
-3.35 -2.25 -1.34
-3.35 -2.20 -1.34
-3.35 -2.15 -1.33
-3.35 -2.10 -1.32
-3.35 -2.05 -1.31
-3.35 -2.00 -1.28
-3.35 -1.95 -1.25
-3.35 -1.90 -1.19
-3.35 -1.85 -1.10
-3.35 -1.80 -0.98
-3.35 -1.75 -0.81
-3.35 -1.70 -0.59
-3.35 -1.65 -0.33
-3.35 -1.60 -0.03
-3.35 -1.55 0.31
-3.35 -1.50 0.68
-3.35 -1.45 1.10
-3.35 -1.40 1.54
-3.35 -1.35 1.96
-3.35 -1.30 2.38
-3.35 -1.25 2.80
-3.35 -1.20 3.20
-3.35 -1.15 3.61
-3.35 -1.10 4.01
-3.35 -1.05 4.41
-3.35 -1.00 4.80
-3.30 -4.00 -1.35
-3.30 -3.95 -1.35
-3.30 -3.90 -1.35
-3.30 -3.85 -1.35
-3.30 -3.80 -1.35
-3.30 -3.75 -1.35
-3.30 -3.70 -1.35
-3.30 -3.65 -1.35
-3.30 -3.60 -1.35
-3.30 -3.55 -1.35
-3.30 -3.50 -1.35
-3.30 -3.45 -1.35
-3.30 -3.40 -1.35
-3.30 -3.35 -1.35
-3.30 -3.30 -1.35
-3.30 -3.25 -1.35
-3.30 -3.20 -1.35
-3.30 -3.15 -1.35
-3.30 -3.10 -1.35
-3.30 -3.05 -1.35
-3.30 -3.00 -1.35
-3.30 -2.95 -1.35
-3.30 -2.90 -1.35
-3.30 -2.85 -1.35
-3.30 -2.80 -1.35
-3.30 -2.75 -1.35
-3.30 -2.70 -1.35
-3.30 -2.65 -1.35
-3.30 -2.60 -1.35
-3.30 -2.55 -1.35
-3.30 -2.50 -1.35
-3.30 -2.45 -1.35
-3.30 -2.40 -1.35
-3.30 -2.35 -1.35
-3.30 -2.30 -1.34
-3.30 -2.25 -1.34
-3.30 -2.20 -1.33
-3.30 -2.15 -1.32
-3.30 -2.10 -1.31
-3.30 -2.05 -1.28
-3.30 -2.00 -1.25
-3.30 -1.95 -1.19
-3.30 -1.90 -1.10
-3.30 -1.85 -0.98
-3.30 -1.80 -0.81
-3.30 -1.75 -0.59
-3.30 -1.70 -0.33
-3.30 -1.65 -0.03
-3.30 -1.60 0.31
-3.30 -1.55 0.67
-3.30 -1.50 1.10
-3.30 -1.45 1.53
-3.30 -1.40 1.96
-3.30 -1.35 2.38
-3.30 -1.30 2.79
-3.30 -1.25 3.20
-3.30 -1.20 3.60
-3.30 -1.15 4.00
-3.30 -1.10 4.40
-3.30 -1.05 4.80
-3.30 -1.00 5.19
-3.25 -4.00 -1.35
-3.25 -3.95 -1.35
-3.25 -3.90 -1.35
-3.25 -3.85 -1.35
-3.25 -3.80 -1.35
-3.25 -3.75 -1.35
-3.25 -3.70 -1.35
-3.25 -3.65 -1.35
-3.25 -3.60 -1.35
-3.25 -3.55 -1.35
-3.25 -3.50 -1.35
-3.25 -3.45 -1.35
-3.25 -3.40 -1.35
-3.25 -3.35 -1.35
-3.25 -3.30 -1.35
-3.25 -3.25 -1.35
-3.25 -3.20 -1.35
-3.25 -3.15 -1.35
-3.25 -3.10 -1.35
-3.25 -3.05 -1.35
-3.25 -3.00 -1.35
-3.25 -2.95 -1.35
-3.25 -2.90 -1.35
-3.25 -2.85 -1.35
-3.25 -2.80 -1.35
-3.25 -2.75 -1.35
-3.25 -2.70 -1.35
-3.25 -2.65 -1.35
-3.25 -2.60 -1.35
-3.25 -2.55 -1.35
-3.25 -2.50 -1.35
-3.25 -2.45 -1.35
-3.25 -2.40 -1.35
-3.25 -2.35 -1.34
-3.25 -2.30 -1.34
-3.25 -2.25 -1.33
-3.25 -2.20 -1.32
-3.25 -2.15 -1.31
-3.25 -2.10 -1.28
-3.25 -2.05 -1.25
-3.25 -2.00 -1.19
-3.25 -1.95 -1.10
-3.25 -1.90 -0.98
-3.25 -1.85 -0.81
-3.25 -1.80 -0.59
-3.25 -1.75 -0.33
-3.25 -1.70 -0.03
-3.25 -1.65 0.31
-3.25 -1.60 0.67
-3.25 -1.55 1.10
-3.25 -1.50 1.53
-3.25 -1.45 1.96
-3.25 -1.40 2.38
-3.25 -1.35 2.79
-3.25 -1.30 3.20
-3.25 -1.25 3.60
-3.25 -1.20 4.00
-3.25 -1.15 4.40
-3.25 -1.10 4.79
-3.25 -1.05 5.18
-3.25 -1.00 5.57
-3.20 -4.00 -1.35
-3.20 -3.95 -1.35
-3.20 -3.90 -1.35
-3.20 -3.85 -1.35
-3.20 -3.80 -1.35
-3.20 -3.75 -1.35
-3.20 -3.70 -1.35
-3.20 -3.65 -1.35
-3.20 -3.60 -1.35
-3.20 -3.55 -1.35
-3.20 -3.50 -1.35
-3.20 -3.45 -1.35
-3.20 -3.40 -1.35
-3.20 -3.35 -1.35
-3.20 -3.30 -1.35
-3.20 -3.25 -1.35
-3.20 -3.20 -1.35
-3.20 -3.15 -1.35
-3.20 -3.10 -1.35
-3.20 -3.05 -1.35
-3.20 -3.00 -1.35
-3.20 -2.95 -1.35
-3.20 -2.90 -1.35
-3.20 -2.85 -1.35
-3.20 -2.80 -1.35
-3.20 -2.75 -1.35
-3.20 -2.70 -1.35
-3.20 -2.65 -1.35
-3.20 -2.60 -1.35
-3.20 -2.55 -1.35
-3.20 -2.50 -1.35
-3.20 -2.45 -1.35
-3.20 -2.40 -1.34
-3.20 -2.35 -1.34
-3.20 -2.30 -1.33
-3.20 -2.25 -1.32
-3.20 -2.20 -1.31
-3.20 -2.15 -1.28
-3.20 -2.10 -1.25
-3.20 -2.05 -1.19
-3.20 -2.00 -1.10
-3.20 -1.95 -0.98
-3.20 -1.90 -0.81
-3.20 -1.85 -0.59
-3.20 -1.80 -0.33
-3.20 -1.75 -0.03
-3.20 -1.70 0.31
-3.20 -1.65 0.67
-3.20 -1.60 1.10
-3.20 -1.55 1.53
-3.20 -1.50 1.96
-3.20 -1.45 2.38
-3.20 -1.40 2.79
-3.20 -1.35 3.19
-3.20 -1.30 3.59
-3.20 -1.25 3.99
-3.20 -1.20 4.39
-3.20 -1.15 4.78
-3.20 -1.10 5.17
-3.20 -1.05 5.56
-3.20 -1.00 5.94
-3.15 -4.00 -1.35
-3.15 -3.95 -1.35
-3.15 -3.90 -1.35
-3.15 -3.85 -1.35
-3.15 -3.80 -1.35
-3.15 -3.75 -1.35
-3.15 -3.70 -1.35
-3.15 -3.65 -1.35
-3.15 -3.60 -1.35
-3.15 -3.55 -1.35
-3.15 -3.50 -1.35
-3.15 -3.45 -1.35
-3.15 -3.40 -1.35
-3.15 -3.35 -1.35
-3.15 -3.30 -1.35
-3.15 -3.25 -1.35
-3.15 -3.20 -1.35
-3.15 -3.15 -1.35
-3.15 -3.10 -1.35
-3.15 -3.05 -1.35
-3.15 -3.00 -1.35
-3.15 -2.95 -1.35
-3.15 -2.90 -1.35
-3.15 -2.85 -1.35
-3.15 -2.80 -1.35
-3.15 -2.75 -1.35
-3.15 -2.70 -1.35
-3.15 -2.65 -1.35
-3.15 -2.60 -1.35
-3.15 -2.55 -1.35
-3.15 -2.50 -1.35
-3.15 -2.45 -1.34
-3.15 -2.40 -1.34
-3.15 -2.35 -1.33
-3.15 -2.30 -1.32
-3.15 -2.25 -1.31
-3.15 -2.20 -1.28
-3.15 -2.15 -1.25
-3.15 -2.10 -1.19
-3.15 -2.05 -1.10
-3.15 -2.00 -0.98
-3.15 -1.95 -0.81
-3.15 -1.90 -0.59
-3.15 -1.85 -0.33
-3.15 -1.80 -0.03
-3.15 -1.75 0.31
-3.15 -1.70 0.67
-3.15 -1.65 1.10
-3.15 -1.60 1.53
-3.15 -1.55 1.96
-3.15 -1.50 2.37
-3.15 -1.45 2.78
-3.15 -1.40 3.19
-3.15 -1.35 3.59
-3.15 -1.30 3.99
-3.15 -1.25 4.38
-3.15 -1.20 4.77
-3.15 -1.15 5.16
-3.15 -1.10 5.54
-3.15 -1.05 5.92
-3.15 -1.00 6.29
-3.10 -4.00 -1.35
-3.10 -3.95 -1.35
-3.10 -3.90 -1.35
-3.10 -3.85 -1.35
-3.10 -3.80 -1.35
-3.10 -3.75 -1.35
-3.10 -3.70 -1.35
-3.10 -3.65 -1.35
-3.10 -3.60 -1.35
-3.10 -3.55 -1.35
-3.10 -3.50 -1.35
-3.10 -3.45 -1.35
-3.10 -3.40 -1.35
-3.10 -3.35 -1.35
-3.10 -3.30 -1.35
-3.10 -3.25 -1.35
-3.10 -3.20 -1.35
-3.10 -3.15 -1.35
-3.10 -3.10 -1.35
-3.10 -3.05 -1.35
-3.10 -3.00 -1.35
-3.10 -2.95 -1.35
-3.10 -2.90 -1.35
-3.10 -2.85 -1.35
-3.10 -2.80 -1.35
-3.10 -2.75 -1.35
-3.10 -2.70 -1.35
-3.10 -2.65 -1.35
-3.10 -2.60 -1.35
-3.10 -2.55 -1.35
-3.10 -2.50 -1.34
-3.10 -2.45 -1.34
-3.10 -2.40 -1.33
-3.10 -2.35 -1.32
-3.10 -2.30 -1.31
-3.10 -2.25 -1.28
-3.10 -2.20 -1.25
-3.10 -2.15 -1.19
-3.10 -2.10 -1.10
-3.10 -2.05 -0.98
-3.10 -2.00 -0.81
-3.10 -1.95 -0.60
-3.10 -1.90 -0.33
-3.10 -1.85 -0.03
-3.10 -1.80 0.31
-3.10 -1.75 0.67
-3.10 -1.70 1.09
-3.10 -1.65 1.53
-3.10 -1.60 1.95
-3.10 -1.55 2.37
-3.10 -1.50 2.78
-3.10 -1.45 3.18
-3.10 -1.40 3.58
-3.10 -1.35 3.98
-3.10 -1.30 4.37
-3.10 -1.25 4.76
-3.10 -1.20 5.14
-3.10 -1.15 5.52
-3.10 -1.10 5.89
-3.10 -1.05 6.26
-3.10 -1.00 6.62
-3.05 -4.00 -1.35
-3.05 -3.95 -1.35
-3.05 -3.90 -1.35
-3.05 -3.85 -1.35
-3.05 -3.80 -1.35
-3.05 -3.75 -1.35
-3.05 -3.70 -1.35
-3.05 -3.65 -1.35
-3.05 -3.60 -1.35
-3.05 -3.55 -1.35
-3.05 -3.50 -1.35
-3.05 -3.45 -1.35
-3.05 -3.40 -1.35
-3.05 -3.35 -1.35
-3.05 -3.30 -1.35
-3.05 -3.25 -1.35
-3.05 -3.20 -1.35
-3.05 -3.15 -1.35
-3.05 -3.10 -1.35
-3.05 -3.05 -1.35
-3.05 -3.00 -1.35
-3.05 -2.95 -1.35
-3.05 -2.90 -1.35
-3.05 -2.85 -1.35
-3.05 -2.80 -1.35
-3.05 -2.75 -1.35
-3.05 -2.70 -1.35
-3.05 -2.65 -1.35
-3.05 -2.60 -1.35
-3.05 -2.55 -1.34
-3.05 -2.50 -1.34
-3.05 -2.45 -1.33
-3.05 -2.40 -1.32
-3.05 -2.35 -1.31
-3.05 -2.30 -1.28
-3.05 -2.25 -1.25
-3.05 -2.20 -1.19
-3.05 -2.15 -1.10
-3.05 -2.10 -0.98
-3.05 -2.05 -0.81
-3.05 -2.00 -0.60
-3.05 -1.95 -0.33
-3.05 -1.90 -0.03
-3.05 -1.85 0.30
-3.05 -1.80 0.67
-3.05 -1.75 1.09
-3.05 -1.70 1.52
-3.05 -1.65 1.95
-3.05 -1.60 2.37
-3.05 -1.55 2.77
-3.05 -1.50 3.18
-3.05 -1.45 3.57
-3.05 -1.40 3.97
-3.05 -1.35 4.35
-3.05 -1.30 4.74
-3.05 -1.25 5.12
-3.05 -1.20 5.49
-3.05 -1.15 5.86
-3.05 -1.10 6.22
-3.05 -1.05 6.57
-3.05 -1.00 6.90
-3.00 -4.00 -1.35
-3.00 -3.95 -1.35
-3.00 -3.90 -1.35
-3.00 -3.85 -1.35
-3.00 -3.80 -1.35
-3.00 -3.75 -1.35
-3.00 -3.70 -1.35
-3.00 -3.65 -1.35
-3.00 -3.60 -1.35
-3.00 -3.55 -1.35
-3.00 -3.50 -1.35
-3.00 -3.45 -1.35
-3.00 -3.40 -1.35
-3.00 -3.35 -1.35
-3.00 -3.30 -1.35
-3.00 -3.25 -1.35
-3.00 -3.20 -1.35
-3.00 -3.15 -1.35
-3.00 -3.10 -1.35
-3.00 -3.05 -1.35
-3.00 -3.00 -1.35
-3.00 -2.95 -1.35
-3.00 -2.90 -1.35
-3.00 -2.85 -1.35
-3.00 -2.80 -1.35
-3.00 -2.75 -1.35
-3.00 -2.70 -1.35
-3.00 -2.65 -1.35
-3.00 -2.60 -1.34
-3.00 -2.55 -1.34
-3.00 -2.50 -1.33
-3.00 -2.45 -1.32
-3.00 -2.40 -1.31
-3.00 -2.35 -1.28
-3.00 -2.30 -1.25
-3.00 -2.25 -1.19
-3.00 -2.20 -1.10
-3.00 -2.15 -0.98
-3.00 -2.10 -0.81
-3.00 -2.05 -0.60
-3.00 -2.00 -0.33
-3.00 -1.95 -0.03
-3.00 -1.90 0.30
-3.00 -1.85 0.67
-3.00 -1.80 1.09
-3.00 -1.75 1.52
-3.00 -1.70 1.95
-3.00 -1.65 2.36
-3.00 -1.60 2.77
-3.00 -1.55 3.17
-3.00 -1.50 3.56
-3.00 -1.45 3.95
-3.00 -1.40 4.34
-3.00 -1.35 4.72
-3.00 -1.30 5.09
-3.00 -1.25 5.46
-3.00 -1.20 5.82
-3.00 -1.15 6.17
-3.00 -1.10 6.50
-3.00 -1.05 6.83
-3.00 -1.00 7.14
-2.95 -4.00 -1.35
-2.95 -3.95 -1.35
-2.95 -3.90 -1.35
-2.95 -3.85 -1.35
-2.95 -3.80 -1.35
-2.95 -3.75 -1.35
-2.95 -3.70 -1.35
-2.95 -3.65 -1.35
-2.95 -3.60 -1.35
-2.95 -3.55 -1.35
-2.95 -3.50 -1.35
-2.95 -3.45 -1.35
-2.95 -3.40 -1.35
-2.95 -3.35 -1.35
-2.95 -3.30 -1.35
-2.95 -3.25 -1.35
-2.95 -3.20 -1.35
-2.95 -3.15 -1.35
-2.95 -3.10 -1.35
-2.95 -3.05 -1.35
-2.95 -3.00 -1.35
-2.95 -2.95 -1.35
-2.95 -2.90 -1.35
-2.95 -2.85 -1.35
-2.95 -2.80 -1.35
-2.95 -2.75 -1.35
-2.95 -2.70 -1.35
-2.95 -2.65 -1.34
-2.95 -2.60 -1.34
-2.95 -2.55 -1.33
-2.95 -2.50 -1.32
-2.95 -2.45 -1.31
-2.95 -2.40 -1.28
-2.95 -2.35 -1.25
-2.95 -2.30 -1.19
-2.95 -2.25 -1.10
-2.95 -2.20 -0.98
-2.95 -2.15 -0.81
-2.95 -2.10 -0.60
-2.95 -2.05 -0.33
-2.95 -2.00 -0.03
-2.95 -1.95 0.30
-2.95 -1.90 0.66
-2.95 -1.85 1.08
-2.95 -1.80 1.52
-2.95 -1.75 1.94
-2.95 -1.70 2.35
-2.95 -1.65 2.76
-2.95 -1.60 3.16
-2.95 -1.55 3.55
-2.95 -1.50 3.93
-2.95 -1.45 4.32
-2.95 -1.40 4.69
-2.95 -1.35 5.06
-2.95 -1.30 5.42
-2.95 -1.25 5.77
-2.95 -1.20 6.10
-2.95 -1.15 6.43
-2.95 -1.10 6.74
-2.95 -1.05 7.03
-2.95 -1.00 7.30
-2.90 -4.00 -1.35
-2.90 -3.95 -1.35
-2.90 -3.90 -1.35
-2.90 -3.85 -1.35
-2.90 -3.80 -1.35
-2.90 -3.75 -1.35
-2.90 -3.70 -1.35
-2.90 -3.65 -1.35
-2.90 -3.60 -1.35
-2.90 -3.55 -1.35
-2.90 -3.50 -1.35
-2.90 -3.45 -1.35
-2.90 -3.40 -1.35
-2.90 -3.35 -1.35
-2.90 -3.30 -1.35
-2.90 -3.25 -1.35
-2.90 -3.20 -1.35
-2.90 -3.15 -1.35
-2.90 -3.10 -1.35
-2.90 -3.05 -1.35
-2.90 -3.00 -1.35
-2.90 -2.95 -1.35
-2.90 -2.90 -1.35
-2.90 -2.85 -1.35
-2.90 -2.80 -1.35
-2.90 -2.75 -1.35
-2.90 -2.70 -1.34
-2.90 -2.65 -1.34
-2.90 -2.60 -1.33
-2.90 -2.55 -1.32
-2.90 -2.50 -1.31
-2.90 -2.45 -1.28
-2.90 -2.40 -1.25
-2.90 -2.35 -1.19
-2.90 -2.30 -1.10
-2.90 -2.25 -0.98
-2.90 -2.20 -0.81
-2.90 -2.15 -0.60
-2.90 -2.10 -0.34
-2.90 -2.05 -0.03
-2.90 -2.00 0.30
-2.90 -1.95 0.66
-2.90 -1.90 1.08
-2.90 -1.85 1.51
-2.90 -1.80 1.93
-2.90 -1.75 2.34
-2.90 -1.70 2.75
-2.90 -1.65 3.14
-2.90 -1.60 3.53
-2.90 -1.55 3.91
-2.90 -1.50 4.29
-2.90 -1.45 4.66
-2.90 -1.40 5.02
-2.90 -1.35 5.37
-2.90 -1.30 5.70
-2.90 -1.25 6.03
-2.90 -1.20 6.34
-2.90 -1.15 6.63
-2.90 -1.10 6.90
-2.90 -1.05 7.15
-2.90 -1.00 7.39
-2.85 -4.00 -1.35
-2.85 -3.95 -1.35
-2.85 -3.90 -1.35
-2.85 -3.85 -1.35
-2.85 -3.80 -1.35
-2.85 -3.75 -1.35
-2.85 -3.70 -1.35
-2.85 -3.65 -1.35
-2.85 -3.60 -1.35
-2.85 -3.55 -1.35
-2.85 -3.50 -1.35
-2.85 -3.45 -1.35
-2.85 -3.40 -1.35
-2.85 -3.35 -1.35
-2.85 -3.30 -1.35
-2.85 -3.25 -1.35
-2.85 -3.20 -1.35
-2.85 -3.15 -1.35
-2.85 -3.10 -1.35
-2.85 -3.05 -1.35
-2.85 -3.00 -1.35
-2.85 -2.95 -1.35
-2.85 -2.90 -1.35
-2.85 -2.85 -1.35
-2.85 -2.80 -1.35
-2.85 -2.75 -1.34
-2.85 -2.70 -1.34
-2.85 -2.65 -1.33
-2.85 -2.60 -1.32
-2.85 -2.55 -1.31
-2.85 -2.50 -1.28
-2.85 -2.45 -1.25
-2.85 -2.40 -1.19
-2.85 -2.35 -1.10
-2.85 -2.30 -0.98
-2.85 -2.25 -0.81
-2.85 -2.20 -0.60
-2.85 -2.15 -0.34
-2.85 -2.10 -0.04
-2.85 -2.05 0.30
-2.85 -2.00 0.66
-2.85 -1.95 1.07
-2.85 -1.90 1.50
-2.85 -1.85 1.92
-2.85 -1.80 2.33
-2.85 -1.75 2.73
-2.85 -1.70 3.12
-2.85 -1.65 3.51
-2.85 -1.60 3.89
-2.85 -1.55 4.26
-2.85 -1.50 4.62
-2.85 -1.45 4.97
-2.85 -1.40 5.30
-2.85 -1.35 5.63
-2.85 -1.30 5.94
-2.85 -1.25 6.23
-2.85 -1.20 6.50
-2.85 -1.15 6.75
-2.85 -1.10 6.99
-2.85 -1.05 7.21
-2.85 -1.00 7.41
-2.80 -4.00 -1.35
-2.80 -3.95 -1.35
-2.80 -3.90 -1.35
-2.80 -3.85 -1.35
-2.80 -3.80 -1.35
-2.80 -3.75 -1.35
-2.80 -3.70 -1.35
-2.80 -3.65 -1.35
-2.80 -3.60 -1.35
-2.80 -3.55 -1.35
-2.80 -3.50 -1.35
-2.80 -3.45 -1.35
-2.80 -3.40 -1.35
-2.80 -3.35 -1.35
-2.80 -3.30 -1.35
-2.80 -3.25 -1.35
-2.80 -3.20 -1.35
-2.80 -3.15 -1.35
-2.80 -3.10 -1.35
-2.80 -3.05 -1.35
-2.80 -3.00 -1.35
-2.80 -2.95 -1.35
-2.80 -2.90 -1.35
-2.80 -2.85 -1.35
-2.80 -2.80 -1.34
-2.80 -2.75 -1.34
-2.80 -2.70 -1.33
-2.80 -2.65 -1.32
-2.80 -2.60 -1.31
-2.80 -2.55 -1.28
-2.80 -2.50 -1.25
-2.80 -2.45 -1.19
-2.80 -2.40 -1.10
-2.80 -2.35 -0.98
-2.80 -2.30 -0.82
-2.80 -2.25 -0.60
-2.80 -2.20 -0.34
-2.80 -2.15 -0.04
-2.80 -2.10 0.29
-2.80 -2.05 0.65
-2.80 -2.00 1.07
-2.80 -1.95 1.49
-2.80 -1.90 1.91
-2.80 -1.85 2.32
-2.80 -1.80 2.71
-2.80 -1.75 3.10
-2.80 -1.70 3.48
-2.80 -1.65 3.85
-2.80 -1.60 4.21
-2.80 -1.55 4.56
-2.80 -1.50 4.90
-2.80 -1.45 5.23
-2.80 -1.40 5.54
-2.80 -1.35 5.83
-2.80 -1.30 6.10
-2.80 -1.25 6.35
-2.80 -1.20 6.59
-2.80 -1.15 6.81
-2.80 -1.10 7.01
-2.80 -1.05 7.22
-2.80 -1.00 7.41
-2.75 -4.00 -1.35
-2.75 -3.95 -1.35
-2.75 -3.90 -1.35
-2.75 -3.85 -1.35
-2.75 -3.80 -1.35
-2.75 -3.75 -1.35
-2.75 -3.70 -1.35
-2.75 -3.65 -1.35
-2.75 -3.60 -1.35
-2.75 -3.55 -1.35
-2.75 -3.50 -1.35
-2.75 -3.45 -1.35
-2.75 -3.40 -1.35
-2.75 -3.35 -1.35
-2.75 -3.30 -1.35
-2.75 -3.25 -1.35
-2.75 -3.20 -1.35
-2.75 -3.15 -1.35
-2.75 -3.10 -1.35
-2.75 -3.05 -1.35
-2.75 -3.00 -1.35
-2.75 -2.95 -1.35
-2.75 -2.90 -1.35
-2.75 -2.85 -1.34
-2.75 -2.80 -1.34
-2.75 -2.75 -1.33
-2.75 -2.70 -1.32
-2.75 -2.65 -1.31
-2.75 -2.60 -1.28
-2.75 -2.55 -1.25
-2.75 -2.50 -1.19
-2.75 -2.45 -1.10
-2.75 -2.40 -0.98
-2.75 -2.35 -0.82
-2.75 -2.30 -0.60
-2.75 -2.25 -0.34
-2.75 -2.20 -0.04
-2.75 -2.15 0.29
-2.75 -2.10 0.64
-2.75 -2.05 1.06
-2.75 -2.00 1.48
-2.75 -1.95 1.90
-2.75 -1.90 2.30
-2.75 -1.85 2.69
-2.75 -1.80 3.08
-2.75 -1.75 3.45
-2.75 -1.70 3.81
-2.75 -1.65 4.16
-2.75 -1.60 4.50
-2.75 -1.55 4.83
-2.75 -1.50 5.14
-2.75 -1.45 5.43
-2.75 -1.40 5.70
-2.75 -1.35 5.95
-2.75 -1.30 6.19
-2.75 -1.25 6.41
-2.75 -1.20 6.61
-2.75 -1.15 6.82
-2.75 -1.10 7.01
-2.75 -1.05 7.20
-2.75 -1.00 7.40
-2.70 -4.00 -1.35
-2.70 -3.95 -1.35
-2.70 -3.90 -1.35
-2.70 -3.85 -1.35
-2.70 -3.80 -1.35
-2.70 -3.75 -1.35
-2.70 -3.70 -1.35
-2.70 -3.65 -1.35
-2.70 -3.60 -1.35
-2.70 -3.55 -1.35
-2.70 -3.50 -1.35
-2.70 -3.45 -1.35
-2.70 -3.40 -1.35
-2.70 -3.35 -1.35
-2.70 -3.30 -1.35
-2.70 -3.25 -1.35
-2.70 -3.20 -1.35
-2.70 -3.15 -1.35
-2.70 -3.10 -1.35
-2.70 -3.05 -1.35
-2.70 -3.00 -1.35
-2.70 -2.95 -1.35
-2.70 -2.90 -1.34
-2.70 -2.85 -1.34
-2.70 -2.80 -1.33
-2.70 -2.75 -1.32
-2.70 -2.70 -1.31
-2.70 -2.65 -1.28
-2.70 -2.60 -1.25
-2.70 -2.55 -1.19
-2.70 -2.50 -1.10
-2.70 -2.45 -0.98
-2.70 -2.40 -0.82
-2.70 -2.35 -0.60
-2.70 -2.30 -0.34
-2.70 -2.25 -0.05
-2.70 -2.20 0.28
-2.70 -2.15 0.63
-2.70 -2.10 1.04
-2.70 -2.05 1.47
-2.70 -2.00 1.88
-2.70 -1.95 2.28
-2.70 -1.90 2.67
-2.70 -1.85 3.04
-2.70 -1.80 3.41
-2.70 -1.75 3.76
-2.70 -1.70 4.10
-2.70 -1.65 4.43
-2.70 -1.60 4.73
-2.70 -1.55 5.03
-2.70 -1.50 5.30
-2.70 -1.45 5.55
-2.70 -1.40 5.79
-2.70 -1.35 6.01
-2.70 -1.30 6.21
-2.70 -1.25 6.41
-2.70 -1.20 6.61
-2.70 -1.15 6.80
-2.70 -1.10 7.00
-2.70 -1.05 7.19
-2.70 -1.00 7.37
-2.65 -4.00 -1.35
-2.65 -3.95 -1.35
-2.65 -3.90 -1.35
-2.65 -3.85 -1.35
-2.65 -3.80 -1.35
-2.65 -3.75 -1.35
-2.65 -3.70 -1.35
-2.65 -3.65 -1.35
-2.65 -3.60 -1.35
-2.65 -3.55 -1.35
-2.65 -3.50 -1.35
-2.65 -3.45 -1.35
-2.65 -3.40 -1.35
-2.65 -3.35 -1.35
-2.65 -3.30 -1.35
-2.65 -3.25 -1.35
-2.65 -3.20 -1.35
-2.65 -3.15 -1.35
-2.65 -3.10 -1.35
-2.65 -3.05 -1.35
-2.65 -3.00 -1.35
-2.65 -2.95 -1.34
-2.65 -2.90 -1.34
-2.65 -2.85 -1.33
-2.65 -2.80 -1.32
-2.65 -2.75 -1.31
-2.65 -2.70 -1.28
-2.65 -2.65 -1.25
-2.65 -2.60 -1.19
-2.65 -2.55 -1.11
-2.65 -2.50 -0.98
-2.65 -2.45 -0.82
-2.65 -2.40 -0.61
-2.65 -2.35 -0.35
-2.65 -2.30 -0.05
-2.65 -2.25 0.27
-2.65 -2.20 0.62
-2.65 -2.15 1.03
-2.65 -2.10 1.45
-2.65 -2.05 1.86
-2.65 -2.00 2.25
-2.65 -1.95 2.63
-2.65 -1.90 3.00
-2.65 -1.85 3.35
-2.65 -1.80 3.70
-2.65 -1.75 4.02
-2.65 -1.70 4.33
-2.65 -1.65 4.63
-2.65 -1.60 4.90
-2.65 -1.55 5.15
-2.65 -1.50 5.39
-2.65 -1.45 5.61
-2.65 -1.40 5.81
-2.65 -1.35 6.01
-2.65 -1.30 6.21
-2.65 -1.25 6.40
-2.65 -1.20 6.60
-2.65 -1.15 6.79
-2.65 -1.10 6.97
-2.65 -1.05 7.16
-2.65 -1.00 7.34
-2.60 -4.00 -1.35
-2.60 -3.95 -1.35
-2.60 -3.90 -1.35
-2.60 -3.85 -1.35
-2.60 -3.80 -1.35
-2.60 -3.75 -1.35
-2.60 -3.70 -1.35
-2.60 -3.65 -1.35
-2.60 -3.60 -1.35
-2.60 -3.55 -1.35
-2.60 -3.50 -1.35
-2.60 -3.45 -1.35
-2.60 -3.40 -1.35
-2.60 -3.35 -1.35
-2.60 -3.30 -1.35
-2.60 -3.25 -1.35
-2.60 -3.20 -1.35
-2.60 -3.15 -1.35
-2.60 -3.10 -1.35
-2.60 -3.05 -1.35
-2.60 -3.00 -1.34
-2.60 -2.95 -1.34
-2.60 -2.90 -1.33
-2.60 -2.85 -1.32
-2.60 -2.80 -1.31
-2.60 -2.75 -1.28
-2.60 -2.70 -1.25
-2.60 -2.65 -1.19
-2.60 -2.60 -1.11
-2.60 -2.55 -0.99
-2.60 -2.50 -0.82
-2.60 -2.45 -0.61
-2.60 -2.40 -0.35
-2.60 -2.35 -0.06
-2.60 -2.30 0.26
-2.60 -2.25 0.61
-2.60 -2.20 1.01
-2.60 -2.15 1.42
-2.60 -2.10 1.83
-2.60 -2.05 2.21
-2.60 -2.00 2.59
-2.60 -1.95 2.95
-2.60 -1.90 3.29
-2.60 -1.85 3.62
-2.60 -1.80 3.93
-2.60 -1.75 4.22
-2.60 -1.70 4.50
-2.60 -1.65 4.75
-2.60 -1.60 4.99
-2.60 -1.55 5.21
-2.60 -1.50 5.41
-2.60 -1.45 5.61
-2.60 -1.40 5.81
-2.60 -1.35 6.00
-2.60 -1.30 6.20
-2.60 -1.25 6.39
-2.60 -1.20 6.57
-2.60 -1.15 6.76
-2.60 -1.10 6.94
-2.60 -1.05 7.11
-2.60 -1.00 7.28
-2.55 -4.00 -1.35
-2.55 -3.95 -1.35
-2.55 -3.90 -1.35
-2.55 -3.85 -1.35
-2.55 -3.80 -1.35
-2.55 -3.75 -1.35
-2.55 -3.70 -1.35
-2.55 -3.65 -1.35
-2.55 -3.60 -1.35
-2.55 -3.55 -1.35
-2.55 -3.50 -1.35
-2.55 -3.45 -1.35
-2.55 -3.40 -1.35
-2.55 -3.35 -1.35
-2.55 -3.30 -1.35
-2.55 -3.25 -1.35
-2.55 -3.20 -1.35
-2.55 -3.15 -1.35
-2.55 -3.10 -1.35
-2.55 -3.05 -1.34
-2.55 -3.00 -1.34
-2.55 -2.95 -1.33
-2.55 -2.90 -1.32
-2.55 -2.85 -1.31
-2.55 -2.80 -1.28
-2.55 -2.75 -1.25
-2.55 -2.70 -1.19
-2.55 -2.65 -1.11
-2.55 -2.60 -0.99
-2.55 -2.55 -0.82
-2.55 -2.50 -0.61
-2.55 -2.45 -0.36
-2.55 -2.40 -0.07
-2.55 -2.35 0.25
-2.55 -2.30 0.59
-2.55 -2.25 0.99
-2.55 -2.20 1.39
-2.55 -2.15 1.79
-2.55 -2.10 2.17
-2.55 -2.05 2.54
-2.55 -2.00 2.88
-2.55 -1.95 3.21
-2.55 -1.90 3.53
-2.55 -1.85 3.82
-2.55 -1.80 4.09
-2.55 -1.75 4.35
-2.55 -1.70 4.58
-2.55 -1.65 4.80
-2.55 -1.60 5.01
-2.55 -1.55 5.21
-2.55 -1.50 5.41
-2.55 -1.45 5.60
-2.55 -1.40 5.80
-2.55 -1.35 5.99
-2.55 -1.30 6.17
-2.55 -1.25 6.36
-2.55 -1.20 6.54
-2.55 -1.15 6.71
-2.55 -1.10 6.88
-2.55 -1.05 7.03
-2.55 -1.00 7.18
-2.50 -4.00 -1.35
-2.50 -3.95 -1.35
-2.50 -3.90 -1.35
-2.50 -3.85 -1.35
-2.50 -3.80 -1.35
-2.50 -3.75 -1.35
-2.50 -3.70 -1.35
-2.50 -3.65 -1.35
-2.50 -3.60 -1.35
-2.50 -3.55 -1.35
-2.50 -3.50 -1.35
-2.50 -3.45 -1.35
-2.50 -3.40 -1.35
-2.50 -3.35 -1.35
-2.50 -3.30 -1.35
-2.50 -3.25 -1.35
-2.50 -3.20 -1.35
-2.50 -3.15 -1.35
-2.50 -3.10 -1.34
-2.50 -3.05 -1.34
-2.50 -3.00 -1.33
-2.50 -2.95 -1.32
-2.50 -2.90 -1.31
-2.50 -2.85 -1.28
-2.50 -2.80 -1.25
-2.50 -2.75 -1.19
-2.50 -2.70 -1.11
-2.50 -2.65 -0.99
-2.50 -2.60 -0.83
-2.50 -2.55 -0.62
-2.50 -2.50 -0.37
-2.50 -2.45 -0.08
-2.50 -2.40 0.24
-2.50 -2.35 0.57
-2.50 -2.30 0.96
-2.50 -2.25 1.36
-2.50 -2.20 1.75
-2.50 -2.15 2.12
-2.50 -2.10 2.47
-2.50 -2.05 2.81
-2.50 -2.00 3.12
-2.50 -1.95 3.42
-2.50 -1.90 3.69
-2.50 -1.85 3.95
-2.50 -1.80 4.18
-2.50 -1.75 4.40
-2.50 -1.70 4.61
-2.50 -1.65 4.81
-2.50 -1.60 5.01
-2.50 -1.55 5.20
-2.50 -1.50 5.40
-2.50 -1.45 5.59
-2.50 -1.40 5.77
-2.50 -1.35 5.96
-2.50 -1.30 6.14
-2.50 -1.25 6.31
-2.50 -1.20 6.48
-2.50 -1.15 6.63
-2.50 -1.10 6.78
-2.50 -1.05 6.92
-2.50 -1.00 7.03
-2.45 -4.00 -1.35
-2.45 -3.95 -1.35
-2.45 -3.90 -1.35
-2.45 -3.85 -1.35
-2.45 -3.80 -1.35
-2.45 -3.75 -1.35
-2.45 -3.70 -1.35
-2.45 -3.65 -1.35
-2.45 -3.60 -1.35
-2.45 -3.55 -1.35
-2.45 -3.50 -1.35
-2.45 -3.45 -1.35
-2.45 -3.40 -1.35
-2.45 -3.35 -1.35
-2.45 -3.30 -1.35
-2.45 -3.25 -1.35
-2.45 -3.20 -1.35
-2.45 -3.15 -1.34
-2.45 -3.10 -1.34
-2.45 -3.05 -1.33
-2.45 -3.00 -1.32
-2.45 -2.95 -1.31
-2.45 -2.90 -1.28
-2.45 -2.85 -1.25
-2.45 -2.80 -1.19
-2.45 -2.75 -1.11
-2.45 -2.70 -0.99
-2.45 -2.65 -0.83
-2.45 -2.60 -0.63
-2.45 -2.55 -0.38
-2.45 -2.50 -0.09
-2.45 -2.45 0.22
-2.45 -2.40 0.55
-2.45 -2.35 0.92
-2.45 -2.30 1.31
-2.45 -2.25 1.69
-2.45 -2.20 2.05
-2.45 -2.15 2.39
-2.45 -2.10 2.71
-2.45 -2.05 3.01
-2.45 -2.00 3.29
-2.45 -1.95 3.54
-2.45 -1.90 3.78
-2.45 -1.85 4.00
-2.45 -1.80 4.21
-2.45 -1.75 4.41
-2.45 -1.70 4.61
-2.45 -1.65 4.80
-2.45 -1.60 4.99
-2.45 -1.55 5.18
-2.45 -1.50 5.37
-2.45 -1.45 5.56
-2.45 -1.40 5.73
-2.45 -1.35 5.91
-2.45 -1.30 6.08
-2.45 -1.25 6.23
-2.45 -1.20 6.38
-2.45 -1.15 6.52
-2.45 -1.10 6.63
-2.45 -1.05 6.73
-2.45 -1.00 6.80
-2.40 -4.00 -1.35
-2.40 -3.95 -1.35
-2.40 -3.90 -1.35
-2.40 -3.85 -1.35
-2.40 -3.80 -1.35
-2.40 -3.75 -1.35
-2.40 -3.70 -1.35
-2.40 -3.65 -1.35
-2.40 -3.60 -1.35
-2.40 -3.55 -1.35
-2.40 -3.50 -1.35
-2.40 -3.45 -1.35
-2.40 -3.40 -1.35
-2.40 -3.35 -1.35
-2.40 -3.30 -1.35
-2.40 -3.25 -1.35
-2.40 -3.20 -1.34
-2.40 -3.15 -1.34
-2.40 -3.10 -1.33
-2.40 -3.05 -1.32
-2.40 -3.00 -1.31
-2.40 -2.95 -1.28
-2.40 -2.90 -1.25
-2.40 -2.85 -1.19
-2.40 -2.80 -1.11
-2.40 -2.75 -0.99
-2.40 -2.70 -0.84
-2.40 -2.65 -0.63
-2.40 -2.60 -0.39
-2.40 -2.55 -0.11
-2.40 -2.50 0.20
-2.40 -2.45 0.52
-2.40 -2.40 0.88
-2.40 -2.35 1.26
-2.40 -2.30 1.62
-2.40 -2.25 1.97
-2.40 -2.20 2.30
-2.40 -2.15 2.60
-2.40 -2.10 2.88
-2.40 -2.05 3.14
-2.40 -2.00 3.38
-2.40 -1.95 3.60
-2.40 -1.90 3.81
-2.40 -1.85 4.01
-2.40 -1.80 4.21
-2.40 -1.75 4.40
-2.40 -1.70 4.59
-2.40 -1.65 4.78
-2.40 -1.60 4.97
-2.40 -1.55 5.15
-2.40 -1.50 5.33
-2.40 -1.45 5.51
-2.40 -1.40 5.68
-2.40 -1.35 5.83
-2.40 -1.30 5.98
-2.40 -1.25 6.12
-2.40 -1.20 6.23
-2.40 -1.15 6.33
-2.40 -1.10 6.40
-2.40 -1.05 6.43
-2.40 -1.00 6.42
-2.35 -4.00 -1.35
-2.35 -3.95 -1.35
-2.35 -3.90 -1.35
-2.35 -3.85 -1.35
-2.35 -3.80 -1.35
-2.35 -3.75 -1.35
-2.35 -3.70 -1.35
-2.35 -3.65 -1.35
-2.35 -3.60 -1.35
-2.35 -3.55 -1.35
-2.35 -3.50 -1.35
-2.35 -3.45 -1.35
-2.35 -3.40 -1.35
-2.35 -3.35 -1.35
-2.35 -3.30 -1.35
-2.35 -3.25 -1.34
-2.35 -3.20 -1.34
-2.35 -3.15 -1.33
-2.35 -3.10 -1.32
-2.35 -3.05 -1.31
-2.35 -3.00 -1.29
-2.35 -2.95 -1.25
-2.35 -2.90 -1.19
-2.35 -2.85 -1.11
-2.35 -2.80 -1.00
-2.35 -2.75 -0.84
-2.35 -2.70 -0.64
-2.35 -2.65 -0.40
-2.35 -2.60 -0.13
-2.35 -2.55 0.17
-2.35 -2.50 0.48
-2.35 -2.45 0.82
-2.35 -2.40 1.19
-2.35 -2.35 1.54
-2.35 -2.30 1.87
-2.35 -2.25 2.18
-2.35 -2.20 2.47
-2.35 -2.15 2.73
-2.35 -2.10 2.97
-2.35 -2.05 3.19
-2.35 -2.00 3.40
-2.35 -1.95 3.61
-2.35 -1.90 3.80
-2.35 -1.85 4.00
-2.35 -1.80 4.19
-2.35 -1.75 4.38
-2.35 -1.70 4.57
-2.35 -1.65 4.75
-2.35 -1.60 4.93
-2.35 -1.55 5.11
-2.35 -1.50 5.27
-2.35 -1.45 5.43
-2.35 -1.40 5.58
-2.35 -1.35 5.71
-2.35 -1.30 5.83
-2.35 -1.25 5.93
-2.35 -1.20 5.99
-2.35 -1.15 6.03
-2.35 -1.10 6.02
-2.35 -1.05 5.96
-2.35 -1.00 5.82
-2.30 -4.00 -1.35
-2.30 -3.95 -1.35
-2.30 -3.90 -1.35
-2.30 -3.85 -1.35
-2.30 -3.80 -1.35
-2.30 -3.75 -1.35
-2.30 -3.70 -1.35
-2.30 -3.65 -1.35
-2.30 -3.60 -1.35
-2.30 -3.55 -1.35
-2.30 -3.50 -1.35
-2.30 -3.45 -1.35
-2.30 -3.40 -1.35
-2.30 -3.35 -1.35
-2.30 -3.30 -1.34
-2.30 -3.25 -1.34
-2.30 -3.20 -1.33
-2.30 -3.15 -1.32
-2.30 -3.10 -1.31
-2.30 -3.05 -1.29
-2.30 -3.00 -1.25
-2.30 -2.95 -1.20
-2.30 -2.90 -1.12
-2.30 -2.85 -1.00
-2.30 -2.80 -0.85
-2.30 -2.75 -0.66
-2.30 -2.70 -0.42
-2.30 -2.65 -0.16
-2.30 -2.60 0.13
-2.30 -2.55 0.43
-2.30 -2.50 0.76
-2.30 -2.45 1.11
-2.30 -2.40 1.44
-2.30 -2.35 1.76
-2.30 -2.30 2.05
-2.30 -2.25 2.31
-2.30 -2.20 2.56
-2.30 -2.15 2.78
-2.30 -2.10 3.00
-2.30 -2.05 3.20
-2.30 -2.00 3.40
-2.30 -1.95 3.60
-2.30 -1.90 3.79
-2.30 -1.85 3.98
-2.30 -1.80 4.17
-2.30 -1.75 4.35
-2.30 -1.70 4.53
-2.30 -1.65 4.71
-2.30 -1.60 4.87
-2.30 -1.55 5.03
-2.30 -1.50 5.18
-2.30 -1.45 5.31
-2.30 -1.40 5.43
-2.30 -1.35 5.53
-2.30 -1.30 5.59
-2.30 -1.25 5.63
-2.30 -1.20 5.62
-2.30 -1.15 5.56
-2.30 -1.10 5.42
-2.30 -1.05 5.21
-2.30 -1.00 4.88
-2.25 -4.00 -1.35
-2.25 -3.95 -1.35
-2.25 -3.90 -1.35
-2.25 -3.85 -1.35
-2.25 -3.80 -1.35
-2.25 -3.75 -1.35
-2.25 -3.70 -1.35
-2.25 -3.65 -1.35
-2.25 -3.60 -1.35
-2.25 -3.55 -1.35
-2.25 -3.50 -1.35
-2.25 -3.45 -1.35
-2.25 -3.40 -1.35
-2.25 -3.35 -1.34
-2.25 -3.30 -1.34
-2.25 -3.25 -1.33
-2.25 -3.20 -1.32
-2.25 -3.15 -1.31
-2.25 -3.10 -1.29
-2.25 -3.05 -1.25
-2.25 -3.00 -1.20
-2.25 -2.95 -1.12
-2.25 -2.90 -1.01
-2.25 -2.85 -0.86
-2.25 -2.80 -0.67
-2.25 -2.75 -0.44
-2.25 -2.70 -0.19
-2.25 -2.65 0.09
-2.25 -2.60 0.38
-2.25 -2.55 0.68
-2.25 -2.50 1.01
-2.25 -2.45 1.32
-2.25 -2.40 1.62
-2.25 -2.35 1.89
-2.25 -2.30 2.14
-2.25 -2.25 2.37
-2.25 -2.20 2.58
-2.25 -2.15 2.79
-2.25 -2.10 2.99
-2.25 -2.05 3.19
-2.25 -2.00 3.38
-2.25 -1.95 3.58
-2.25 -1.90 3.76
-2.25 -1.85 3.95
-2.25 -1.80 4.13
-2.25 -1.75 4.30
-2.25 -1.70 4.47
-2.25 -1.65 4.63
-2.25 -1.60 4.78
-2.25 -1.55 4.91
-2.25 -1.50 5.03
-2.25 -1.45 5.13
-2.25 -1.40 5.19
-2.25 -1.35 5.23
-2.25 -1.30 5.22
-2.25 -1.25 5.16
-2.25 -1.20 5.02
-2.25 -1.15 4.81
-2.25 -1.10 4.48
-2.25 -1.05 4.02
-2.25 -1.00 3.38
-2.20 -4.00 -1.35
-2.20 -3.95 -1.35
-2.20 -3.90 -1.35
-2.20 -3.85 -1.35
-2.20 -3.80 -1.35
-2.20 -3.75 -1.35
-2.20 -3.70 -1.35
-2.20 -3.65 -1.35
-2.20 -3.60 -1.35
-2.20 -3.55 -1.35
-2.20 -3.50 -1.35
-2.20 -3.45 -1.35
-2.20 -3.40 -1.34
-2.20 -3.35 -1.34
-2.20 -3.30 -1.33
-2.20 -3.25 -1.32
-2.20 -3.20 -1.31
-2.20 -3.15 -1.29
-2.20 -3.10 -1.25
-2.20 -3.05 -1.20
-2.20 -3.00 -1.12
-2.20 -2.95 -1.02
-2.20 -2.90 -0.87
-2.20 -2.85 -0.69
-2.20 -2.80 -0.47
-2.20 -2.75 -0.23
-2.20 -2.70 0.04
-2.20 -2.65 0.31
-2.20 -2.60 0.59
-2.20 -2.55 0.89
-2.20 -2.50 1.18
-2.20 -2.45 1.46
-2.20 -2.40 1.71
-2.20 -2.35 1.95
-2.20 -2.30 2.17
-2.20 -2.25 2.38
-2.20 -2.20 2.58
-2.20 -2.15 2.78
-2.20 -2.10 2.98
-2.20 -2.05 3.17
-2.20 -2.00 3.36
-2.20 -1.95 3.55
-2.20 -1.90 3.73
-2.20 -1.85 3.90
-2.20 -1.80 4.07
-2.20 -1.75 4.23
-2.20 -1.70 4.38
-2.20 -1.65 4.51
-2.20 -1.60 4.63
-2.20 -1.55 4.72
-2.20 -1.50 4.79
-2.20 -1.45 4.83
-2.20 -1.40 4.82
-2.20 -1.35 4.75
-2.20 -1.30 4.62
-2.20 -1.25 4.40
-2.20 -1.20 4.08
-2.20 -1.15 3.61
-2.20 -1.10 2.97
-2.20 -1.05 2.09
-2.20 -1.00 0.88
-2.15 -4.00 -1.35
-2.15 -3.95 -1.35
-2.15 -3.90 -1.35
-2.15 -3.85 -1.35
-2.15 -3.80 -1.35
-2.15 -3.75 -1.35
-2.15 -3.70 -1.35
-2.15 -3.65 -1.35
-2.15 -3.60 -1.35
-2.15 -3.55 -1.35
-2.15 -3.50 -1.35
-2.15 -3.45 -1.34
-2.15 -3.40 -1.34
-2.15 -3.35 -1.33
-2.15 -3.30 -1.32
-2.15 -3.25 -1.31
-2.15 -3.20 -1.29
-2.15 -3.15 -1.25
-2.15 -3.10 -1.20
-2.15 -3.05 -1.13
-2.15 -3.00 -1.02
-2.15 -2.95 -0.89
-2.15 -2.90 -0.71
-2.15 -2.85 -0.51
-2.15 -2.80 -0.27
-2.15 -2.75 -0.02
-2.15 -2.70 0.23
-2.15 -2.65 0.49
-2.15 -2.60 0.75
-2.15 -2.55 1.02
-2.15 -2.50 1.28
-2.15 -2.45 1.52
-2.15 -2.40 1.74
-2.15 -2.35 1.96
-2.15 -2.30 2.16
-2.15 -2.25 2.37
-2.15 -2.20 2.57
-2.15 -2.15 2.76
-2.15 -2.10 2.95
-2.15 -2.05 3.14
-2.15 -2.00 3.32
-2.15 -1.95 3.50
-2.15 -1.90 3.67
-2.15 -1.85 3.83
-2.15 -1.80 3.98
-2.15 -1.75 4.11
-2.15 -1.70 4.23
-2.15 -1.65 4.32
-2.15 -1.60 4.39
-2.15 -1.55 4.43
-2.15 -1.50 4.42
-2.15 -1.45 4.35
-2.15 -1.40 4.22
-2.15 -1.35 4.00
-2.15 -1.30 3.67
-2.15 -1.25 3.21
-2.15 -1.20 2.56
-2.15 -1.15 1.66
-2.15 -1.10 0.48
-2.15 -1.05 -0.63
-2.15 -1.00 -1.24
-2.10 -4.00 -1.35
-2.10 -3.95 -1.35
-2.10 -3.90 -1.35
-2.10 -3.85 -1.35
-2.10 -3.80 -1.35
-2.10 -3.75 -1.35
-2.10 -3.70 -1.35
-2.10 -3.65 -1.35
-2.10 -3.60 -1.35
-2.10 -3.55 -1.35
-2.10 -3.50 -1.34
-2.10 -3.45 -1.34
-2.10 -3.40 -1.33
-2.10 -3.35 -1.33
-2.10 -3.30 -1.31
-2.10 -3.25 -1.29
-2.10 -3.20 -1.26
-2.10 -3.15 -1.21
-2.10 -3.10 -1.13
-2.10 -3.05 -1.04
-2.10 -3.00 -0.90
-2.10 -2.95 -0.74
-2.10 -2.90 -0.54
-2.10 -2.85 -0.33
-2.10 -2.80 -0.10
-2.10 -2.75 0.14
-2.10 -2.70 0.37
-2.10 -2.65 0.61
-2.10 -2.60 0.85
-2.10 -2.55 1.08
-2.10 -2.50 1.31
-2.10 -2.45 1.53
-2.10 -2.40 1.74
-2.10 -2.35 1.95
-2.10 -2.30 2.15
-2.10 -2.25 2.35
-2.10 -2.20 2.54
-2.10 -2.15 2.73
-2.10 -2.10 2.91
-2.10 -2.05 3.09
-2.10 -2.00 3.26
-2.10 -1.95 3.42
-2.10 -1.90 3.57
-2.10 -1.85 3.71
-2.10 -1.80 3.82
-2.10 -1.75 3.92
-2.10 -1.70 3.99
-2.10 -1.65 4.02
-2.10 -1.60 4.01
-2.10 -1.55 3.95
-2.10 -1.50 3.82
-2.10 -1.45 3.60
-2.10 -1.40 3.27
-2.10 -1.35 2.80
-2.10 -1.30 2.14
-2.10 -1.25 1.23
-2.10 -1.20 0.13
-2.10 -1.15 -0.84
-2.10 -1.10 -1.28
-2.10 -1.05 -1.35
-2.10 -1.00 -1.35
-2.05 -4.00 -1.35
-2.05 -3.95 -1.35
-2.05 -3.90 -1.35
-2.05 -3.85 -1.35
-2.05 -3.80 -1.35
-2.05 -3.75 -1.35
-2.05 -3.70 -1.35
-2.05 -3.65 -1.35
-2.05 -3.60 -1.35
-2.05 -3.55 -1.34
-2.05 -3.50 -1.34
-2.05 -3.45 -1.33
-2.05 -3.40 -1.33
-2.05 -3.35 -1.31
-2.05 -3.30 -1.29
-2.05 -3.25 -1.26
-2.05 -3.20 -1.21
-2.05 -3.15 -1.14
-2.05 -3.10 -1.05
-2.05 -3.05 -0.93
-2.05 -3.00 -0.77
-2.05 -2.95 -0.59
-2.05 -2.90 -0.39
-2.05 -2.85 -0.18
-2.05 -2.80 0.04
-2.05 -2.75 0.25
-2.05 -2.70 0.45
-2.05 -2.65 0.66
-2.05 -2.60 0.87
-2.05 -2.55 1.09
-2.05 -2.50 1.31
-2.05 -2.45 1.52
-2.05 -2.40 1.72
-2.05 -2.35 1.93
-2.05 -2.30 2.12
-2.05 -2.25 2.32
-2.05 -2.20 2.50
-2.05 -2.15 2.68
-2.05 -2.10 2.85
-2.05 -2.05 3.02
-2.05 -2.00 3.17
-2.05 -1.95 3.30
-2.05 -1.90 3.42
-2.05 -1.85 3.52
-2.05 -1.80 3.59
-2.05 -1.75 3.62
-2.05 -1.70 3.61
-2.05 -1.65 3.55
-2.05 -1.60 3.41
-2.05 -1.55 3.19
-2.05 -1.50 2.86
-2.05 -1.45 2.38
-2.05 -1.40 1.71
-2.05 -1.35 0.80
-2.05 -1.30 -0.19
-2.05 -1.25 -1.00
-2.05 -1.20 -1.31
-2.05 -1.15 -1.35
-2.05 -1.10 -1.35
-2.05 -1.05 -1.35
-2.05 -1.00 -1.35
-2.00 -4.00 -1.35
-2.00 -3.95 -1.35
-2.00 -3.90 -1.35
-2.00 -3.85 -1.35
-2.00 -3.80 -1.35
-2.00 -3.75 -1.35
-2.00 -3.70 -1.35
-2.00 -3.65 -1.35
-2.00 -3.60 -1.34
-2.00 -3.55 -1.34
-2.00 -3.50 -1.33
-2.00 -3.45 -1.33
-2.00 -3.40 -1.31
-2.00 -3.35 -1.29
-2.00 -3.30 -1.26
-2.00 -3.25 -1.21
-2.00 -3.20 -1.15
-2.00 -3.15 -1.06
-2.00 -3.10 -0.95
-2.00 -3.05 -0.81
-2.00 -3.00 -0.65
-2.00 -2.95 -0.47
-2.00 -2.90 -0.28
-2.00 -2.85 -0.08
-2.00 -2.80 0.11
-2.00 -2.75 0.29
-2.00 -2.70 0.48
-2.00 -2.65 0.67
-2.00 -2.60 0.87
-2.00 -2.55 1.08
-2.00 -2.50 1.29
-2.00 -2.45 1.50
-2.00 -2.40 1.70
-2.00 -2.35 1.89
-2.00 -2.30 2.08
-2.00 -2.25 2.27
-2.00 -2.20 2.44
-2.00 -2.15 2.60
-2.00 -2.10 2.76
-2.00 -2.05 2.89
-2.00 -2.00 3.01
-2.00 -1.95 3.11
-2.00 -1.90 3.18
-2.00 -1.85 3.21
-2.00 -1.80 3.20
-2.00 -1.75 3.14
-2.00 -1.70 3.01
-2.00 -1.65 2.78
-2.00 -1.60 2.45
-2.00 -1.55 1.96
-2.00 -1.50 1.28
-2.00 -1.45 0.41
-2.00 -1.40 -0.47
-2.00 -1.35 -1.12
-2.00 -1.30 -1.32
-2.00 -1.25 -1.35
-2.00 -1.20 -1.35
-2.00 -1.15 -1.35
-2.00 -1.10 -1.35
-2.00 -1.05 -1.35
-2.00 -1.00 -1.35
-1.95 -4.00 -1.35
-1.95 -3.95 -1.35
-1.95 -3.90 -1.35
-1.95 -3.85 -1.35
-1.95 -3.80 -1.35
-1.95 -3.75 -1.35
-1.95 -3.70 -1.35
-1.95 -3.65 -1.34
-1.95 -3.60 -1.34
-1.95 -3.55 -1.34
-1.95 -3.50 -1.33
-1.95 -3.45 -1.31
-1.95 -3.40 -1.29
-1.95 -3.35 -1.26
-1.95 -3.30 -1.22
-1.95 -3.25 -1.16
-1.95 -3.20 -1.08
-1.95 -3.15 -0.98
-1.95 -3.10 -0.85
-1.95 -3.05 -0.71
-1.95 -3.00 -0.55
-1.95 -2.95 -0.38
-1.95 -2.90 -0.21
-1.95 -2.85 -0.04
-1.95 -2.80 0.13
-1.95 -2.75 0.30
-1.95 -2.70 0.47
-1.95 -2.65 0.66
-1.95 -2.60 0.85
-1.95 -2.55 1.06
-1.95 -2.50 1.26
-1.95 -2.45 1.46
-1.95 -2.40 1.66
-1.95 -2.35 1.84
-1.95 -2.30 2.02
-1.95 -2.25 2.19
-1.95 -2.20 2.34
-1.95 -2.15 2.48
-1.95 -2.10 2.60
-1.95 -2.05 2.70
-1.95 -2.00 2.77
-1.95 -1.95 2.81
-1.95 -1.90 2.80
-1.95 -1.85 2.73
-1.95 -1.80 2.60
-1.95 -1.75 2.37
-1.95 -1.70 2.03
-1.95 -1.65 1.53
-1.95 -1.60 0.85
-1.95 -1.55 0.07
-1.95 -1.50 -0.71
-1.95 -1.45 -1.20
-1.95 -1.40 -1.33
-1.95 -1.35 -1.35
-1.95 -1.30 -1.35
-1.95 -1.25 -1.35
-1.95 -1.20 -1.35
-1.95 -1.15 -1.35
-1.95 -1.10 -1.35
-1.95 -1.05 -1.35
-1.95 -1.00 -1.35
-1.90 -4.00 -1.35
-1.90 -3.95 -1.35
-1.90 -3.90 -1.35
-1.90 -3.85 -1.35
-1.90 -3.80 -1.35
-1.90 -3.75 -1.35
-1.90 -3.70 -1.34
-1.90 -3.65 -1.34
-1.90 -3.60 -1.34
-1.90 -3.55 -1.33
-1.90 -3.50 -1.31
-1.90 -3.45 -1.30
-1.90 -3.40 -1.27
-1.90 -3.35 -1.23
-1.90 -3.30 -1.17
-1.90 -3.25 -1.10
-1.90 -3.20 -1.01
-1.90 -3.15 -0.90
-1.90 -3.10 -0.77
-1.90 -3.05 -0.64
-1.90 -3.00 -0.49
-1.90 -2.95 -0.34
-1.90 -2.90 -0.19
-1.90 -2.85 -0.03
-1.90 -2.80 0.13
-1.90 -2.75 0.29
-1.90 -2.70 0.46
-1.90 -2.65 0.64
-1.90 -2.60 0.83
-1.90 -2.55 1.03
-1.90 -2.50 1.22
-1.90 -2.45 1.41
-1.90 -2.40 1.59
-1.90 -2.35 1.76
-1.90 -2.30 1.92
-1.90 -2.25 2.06
-1.90 -2.20 2.19
-1.90 -2.15 2.29
-1.90 -2.10 2.36
-1.90 -2.05 2.39
-1.90 -2.00 2.38
-1.90 -1.95 2.32
-1.90 -1.90 2.18
-1.90 -1.85 1.95
-1.90 -1.80 1.60
-1.90 -1.75 1.10
-1.90 -1.70 0.45
-1.90 -1.65 -0.25
-1.90 -1.60 -0.90
-1.90 -1.55 -1.25
-1.90 -1.50 -1.34
-1.90 -1.45 -1.35
-1.90 -1.40 -1.35
-1.90 -1.35 -1.35
-1.90 -1.30 -1.35
-1.90 -1.25 -1.35
-1.90 -1.20 -1.35
-1.90 -1.15 -1.35
-1.90 -1.10 -1.35
-1.90 -1.05 -1.35
-1.90 -1.00 -1.35
-1.85 -4.00 -1.35
-1.85 -3.95 -1.35
-1.85 -3.90 -1.35
-1.85 -3.85 -1.35
-1.85 -3.80 -1.35
-1.85 -3.75 -1.34
-1.85 -3.70 -1.34
-1.85 -3.65 -1.34
-1.85 -3.60 -1.33
-1.85 -3.55 -1.32
-1.85 -3.50 -1.30
-1.85 -3.45 -1.27
-1.85 -3.40 -1.24
-1.85 -3.35 -1.19
-1.85 -3.30 -1.12
-1.85 -3.25 -1.05
-1.85 -3.20 -0.95
-1.85 -3.15 -0.85
-1.85 -3.10 -0.73
-1.85 -3.05 -0.60
-1.85 -3.00 -0.47
-1.85 -2.95 -0.34
-1.85 -2.90 -0.19
-1.85 -2.85 -0.04
-1.85 -2.80 0.11
-1.85 -2.75 0.28
-1.85 -2.70 0.44
-1.85 -2.65 0.61
-1.85 -2.60 0.79
-1.85 -2.55 0.98
-1.85 -2.50 1.16
-1.85 -2.45 1.33
-1.85 -2.40 1.49
-1.85 -2.35 1.64
-1.85 -2.30 1.76
-1.85 -2.25 1.86
-1.85 -2.20 1.94
-1.85 -2.15 1.97
-1.85 -2.10 1.96
-1.85 -2.05 1.89
-1.85 -2.00 1.75
-1.85 -1.95 1.52
-1.85 -1.90 1.16
-1.85 -1.85 0.67
-1.85 -1.80 0.11
-1.85 -1.75 -0.52
-1.85 -1.70 -1.05
-1.85 -1.65 -1.29
-1.85 -1.60 -1.34
-1.85 -1.55 -1.35
-1.85 -1.50 -1.35
-1.85 -1.45 -1.35
-1.85 -1.40 -1.35
-1.85 -1.35 -1.35
-1.85 -1.30 -1.35
-1.85 -1.25 -1.35
-1.85 -1.20 -1.35
-1.85 -1.15 -1.35
-1.85 -1.10 -1.35
-1.85 -1.05 -1.35
-1.85 -1.00 -1.35
-1.80 -4.00 -1.35
-1.80 -3.95 -1.35
-1.80 -3.90 -1.35
-1.80 -3.85 -1.35
-1.80 -3.80 -1.34
-1.80 -3.75 -1.34
-1.80 -3.70 -1.34
-1.80 -3.65 -1.33
-1.80 -3.60 -1.32
-1.80 -3.55 -1.30
-1.80 -3.50 -1.28
-1.80 -3.45 -1.25
-1.80 -3.40 -1.20
-1.80 -3.35 -1.15
-1.80 -3.30 -1.08
-1.80 -3.25 -1.00
-1.80 -3.20 -0.92
-1.80 -3.15 -0.82
-1.80 -3.10 -0.71
-1.80 -3.05 -0.60
-1.80 -3.00 -0.48
-1.80 -2.95 -0.34
-1.80 -2.90 -0.20
-1.80 -2.85 -0.06
-1.80 -2.80 0.10
-1.80 -2.75 0.25
-1.80 -2.70 0.41
-1.80 -2.65 0.56
-1.80 -2.60 0.73
-1.80 -2.55 0.90
-1.80 -2.50 1.05
-1.80 -2.45 1.20
-1.80 -2.40 1.33
-1.80 -2.35 1.43
-1.80 -2.30 1.51
-1.80 -2.25 1.54
-1.80 -2.20 1.53
-1.80 -2.15 1.46
-1.80 -2.10 1.32
-1.80 -2.05 1.08
-1.80 -2.00 0.74
-1.80 -1.95 0.31
-1.80 -1.90 -0.21
-1.80 -1.85 -0.75
-1.80 -1.80 -1.15
-1.80 -1.75 -1.31
-1.80 -1.70 -1.35
-1.80 -1.65 -1.35
-1.80 -1.60 -1.35
-1.80 -1.55 -1.35
-1.80 -1.50 -1.35
-1.80 -1.45 -1.35
-1.80 -1.40 -1.35
-1.80 -1.35 -1.35
-1.80 -1.30 -1.35
-1.80 -1.25 -1.35
-1.80 -1.20 -1.35
-1.80 -1.15 -1.35
-1.80 -1.10 -1.35
-1.80 -1.05 -1.35
-1.80 -1.00 -1.35
-1.75 -4.00 -1.35
-1.75 -3.95 -1.35
-1.75 -3.90 -1.35
-1.75 -3.85 -1.35
-1.75 -3.80 -1.34
-1.75 -3.75 -1.34
-1.75 -3.70 -1.33
-1.75 -3.65 -1.32
-1.75 -3.60 -1.30
-1.75 -3.55 -1.28
-1.75 -3.50 -1.26
-1.75 -3.45 -1.22
-1.75 -3.40 -1.17
-1.75 -3.35 -1.12
-1.75 -3.30 -1.06
-1.75 -3.25 -0.99
-1.75 -3.20 -0.91
-1.75 -3.15 -0.82
-1.75 -3.10 -0.72
-1.75 -3.05 -0.61
-1.75 -3.00 -0.49
-1.75 -2.95 -0.36
-1.75 -2.90 -0.22
-1.75 -2.85 -0.08
-1.75 -2.80 0.06
-1.75 -2.75 0.21
-1.75 -2.70 0.35
-1.75 -2.65 0.49
-1.75 -2.60 0.63
-1.75 -2.55 0.77
-1.75 -2.50 0.89
-1.75 -2.45 1.00
-1.75 -2.40 1.07
-1.75 -2.35 1.11
-1.75 -2.30 1.10
-1.75 -2.25 1.03
-1.75 -2.20 0.89
-1.75 -2.15 0.66
-1.75 -2.10 0.36
-1.75 -2.05 -0.03
-1.75 -2.00 -0.49
-1.75 -1.95 -0.94
-1.75 -1.90 -1.22
-1.75 -1.85 -1.33
-1.75 -1.80 -1.35
-1.75 -1.75 -1.35
-1.75 -1.70 -1.35
-1.75 -1.65 -1.35
-1.75 -1.60 -1.35
-1.75 -1.55 -1.35
-1.75 -1.50 -1.35
-1.75 -1.45 -1.35
-1.75 -1.40 -1.35
-1.75 -1.35 -1.35
-1.75 -1.30 -1.35
-1.75 -1.25 -1.35
-1.75 -1.20 -1.35
-1.75 -1.15 -1.35
-1.75 -1.10 -1.35
-1.75 -1.05 -1.35
-1.75 -1.00 -1.35
-1.70 -4.00 -1.35
-1.70 -3.95 -1.35
-1.70 -3.90 -1.35
-1.70 -3.85 -1.34
-1.70 -3.80 -1.34
-1.70 -3.75 -1.33
-1.70 -3.70 -1.32
-1.70 -3.65 -1.31
-1.70 -3.60 -1.29
-1.70 -3.55 -1.27
-1.70 -3.50 -1.24
-1.70 -3.45 -1.20
-1.70 -3.40 -1.16
-1.70 -3.35 -1.11
-1.70 -3.30 -1.05
-1.70 -3.25 -0.98
-1.70 -3.20 -0.91
-1.70 -3.15 -0.82
-1.70 -3.10 -0.72
-1.70 -3.05 -0.62
-1.70 -3.00 -0.50
-1.70 -2.95 -0.38
-1.70 -2.90 -0.25
-1.70 -2.85 -0.12
-1.70 -2.80 0.02
-1.70 -2.75 0.15
-1.70 -2.70 0.27
-1.70 -2.65 0.39
-1.70 -2.60 0.49
-1.70 -2.55 0.58
-1.70 -2.50 0.65
-1.70 -2.45 0.68
-1.70 -2.40 0.67
-1.70 -2.35 0.61
-1.70 -2.30 0.49
-1.70 -2.25 0.29
-1.70 -2.20 0.02
-1.70 -2.15 -0.33
-1.70 -2.10 -0.73
-1.70 -2.05 -1.07
-1.70 -2.00 -1.27
-1.70 -1.95 -1.34
-1.70 -1.90 -1.35
-1.70 -1.85 -1.35
-1.70 -1.80 -1.35
-1.70 -1.75 -1.35
-1.70 -1.70 -1.35
-1.70 -1.65 -1.35
-1.70 -1.60 -1.35
-1.70 -1.55 -1.35
-1.70 -1.50 -1.35
-1.70 -1.45 -1.35
-1.70 -1.40 -1.35
-1.70 -1.35 -1.35
-1.70 -1.30 -1.35
-1.70 -1.25 -1.35
-1.70 -1.20 -1.35
-1.70 -1.15 -1.35
-1.70 -1.10 -1.35
-1.70 -1.05 -1.35
-1.70 -1.00 -1.35
-1.65 -4.00 -1.35
-1.65 -3.95 -1.35
-1.65 -3.90 -1.34
-1.65 -3.85 -1.34
-1.65 -3.80 -1.33
-1.65 -3.75 -1.32
-1.65 -3.70 -1.31
-1.65 -3.65 -1.30
-1.65 -3.60 -1.28
-1.65 -3.55 -1.25
-1.65 -3.50 -1.23
-1.65 -3.45 -1.19
-1.65 -3.40 -1.15
-1.65 -3.35 -1.11
-1.65 -3.30 -1.05
-1.65 -3.25 -0.99
-1.65 -3.20 -0.91
-1.65 -3.15 -0.83
-1.65 -3.10 -0.74
-1.65 -3.05 -0.63
-1.65 -3.00 -0.53
-1.65 -2.95 -0.41
-1.65 -2.90 -0.29
-1.65 -2.85 -0.18
-1.65 -2.80 -0.06
-1.65 -2.75 0.05
-1.65 -2.70 0.14
-1.65 -2.65 0.23
-1.65 -2.60 0.28
-1.65 -2.55 0.31
-1.65 -2.50 0.31
-1.65 -2.45 0.25
-1.65 -2.40 0.14
-1.65 -2.35 -0.04
-1.65 -2.30 -0.29
-1.65 -2.25 -0.60
-1.65 -2.20 -0.92
-1.65 -2.15 -1.17
-1.65 -2.10 -1.30
-1.65 -2.05 -1.34
-1.65 -2.00 -1.35
-1.65 -1.95 -1.35
-1.65 -1.90 -1.35
-1.65 -1.85 -1.35
-1.65 -1.80 -1.35
-1.65 -1.75 -1.35
-1.65 -1.70 -1.35
-1.65 -1.65 -1.35
-1.65 -1.60 -1.35
-1.65 -1.55 -1.35
-1.65 -1.50 -1.35
-1.65 -1.45 -1.35
-1.65 -1.40 -1.35
-1.65 -1.35 -1.35
-1.65 -1.30 -1.35
-1.65 -1.25 -1.35
-1.65 -1.20 -1.35
-1.65 -1.15 -1.35
-1.65 -1.10 -1.35
-1.65 -1.05 -1.35
-1.65 -1.00 -1.35
-1.60 -4.00 -1.35
-1.60 -3.95 -1.34
-1.60 -3.90 -1.34
-1.60 -3.85 -1.33
-1.60 -3.80 -1.33
-1.60 -3.75 -1.32
-1.60 -3.70 -1.30
-1.60 -3.65 -1.29
-1.60 -3.60 -1.27
-1.60 -3.55 -1.25
-1.60 -3.50 -1.22
-1.60 -3.45 -1.19
-1.60 -3.40 -1.15
-1.60 -3.35 -1.11
-1.60 -3.30 -1.05
-1.60 -3.25 -0.99
-1.60 -3.20 -0.92
-1.60 -3.15 -0.84
-1.60 -3.10 -0.76
-1.60 -3.05 -0.66
-1.60 -3.00 -0.56
-1.60 -2.95 -0.46
-1.60 -2.90 -0.36
-1.60 -2.85 -0.26
-1.60 -2.80 -0.18
-1.60 -2.75 -0.10
-1.60 -2.70 -0.05
-1.60 -2.65 -0.02
-1.60 -2.60 -0.03
-1.60 -2.55 -0.08
-1.60 -2.50 -0.18
-1.60 -2.45 -0.34
-1.60 -2.40 -0.56
-1.60 -2.35 -0.81
-1.60 -2.30 -1.06
-1.60 -2.25 -1.23
-1.60 -2.20 -1.32
-1.60 -2.15 -1.34
-1.60 -2.10 -1.35
-1.60 -2.05 -1.35
-1.60 -2.00 -1.35
-1.60 -1.95 -1.35
-1.60 -1.90 -1.35
-1.60 -1.85 -1.35
-1.60 -1.80 -1.35
-1.60 -1.75 -1.35
-1.60 -1.70 -1.35
-1.60 -1.65 -1.35
-1.60 -1.60 -1.35
-1.60 -1.55 -1.35
-1.60 -1.50 -1.35
-1.60 -1.45 -1.35
-1.60 -1.40 -1.35
-1.60 -1.35 -1.35
-1.60 -1.30 -1.35
-1.60 -1.25 -1.35
-1.60 -1.20 -1.35
-1.60 -1.15 -1.35
-1.60 -1.10 -1.35
-1.60 -1.05 -1.35
-1.60 -1.00 -1.35
-1.55 -4.00 -1.34
-1.55 -3.95 -1.34
-1.55 -3.90 -1.34
-1.55 -3.85 -1.33
-1.55 -3.80 -1.32
-1.55 -3.75 -1.31
-1.55 -3.70 -1.30
-1.55 -3.65 -1.28
-1.55 -3.60 -1.27
-1.55 -3.55 -1.25
-1.55 -3.50 -1.22
-1.55 -3.45 -1.19
-1.55 -3.40 -1.16
-1.55 -3.35 -1.11
-1.55 -3.30 -1.06
-1.55 -3.25 -1.00
-1.55 -3.20 -0.94
-1.55 -3.15 -0.87
-1.55 -3.10 -0.79
-1.55 -3.05 -0.70
-1.55 -3.00 -0.62
-1.55 -2.95 -0.54
-1.55 -2.90 -0.46
-1.55 -2.85 -0.40
-1.55 -2.80 -0.35
-1.55 -2.75 -0.33
-1.55 -2.70 -0.33
-1.55 -2.65 -0.38
-1.55 -2.60 -0.47
-1.55 -2.55 -0.60
-1.55 -2.50 -0.78
-1.55 -2.45 -0.98
-1.55 -2.40 -1.16
-1.55 -2.35 -1.27
-1.55 -2.30 -1.33
-1.55 -2.25 -1.35
-1.55 -2.20 -1.35
-1.55 -2.15 -1.35
-1.55 -2.10 -1.35
-1.55 -2.05 -1.35
-1.55 -2.00 -1.35
-1.55 -1.95 -1.35
-1.55 -1.90 -1.35
-1.55 -1.85 -1.35
-1.55 -1.80 -1.35
-1.55 -1.75 -1.35
-1.55 -1.70 -1.35
-1.55 -1.65 -1.35
-1.55 -1.60 -1.35
-1.55 -1.55 -1.35
-1.55 -1.50 -1.35
-1.55 -1.45 -1.35
-1.55 -1.40 -1.35
-1.55 -1.35 -1.35
-1.55 -1.30 -1.35
-1.55 -1.25 -1.35
-1.55 -1.20 -1.35
-1.55 -1.15 -1.35
-1.55 -1.10 -1.35
-1.55 -1.05 -1.35
-1.55 -1.00 -1.35
-1.50 -4.00 -1.34
-1.50 -3.95 -1.34
-1.50 -3.90 -1.33
-1.50 -3.85 -1.33
-1.50 -3.80 -1.32
-1.50 -3.75 -1.31
-1.50 -3.70 -1.30
-1.50 -3.65 -1.28
-1.50 -3.60 -1.27
-1.50 -3.55 -1.25
-1.50 -3.50 -1.22
-1.50 -3.45 -1.19
-1.50 -3.40 -1.16
-1.50 -3.35 -1.12
-1.50 -3.30 -1.07
-1.50 -3.25 -1.02
-1.50 -3.20 -0.96
-1.50 -3.15 -0.90
-1.50 -3.10 -0.83
-1.50 -3.05 -0.77
-1.50 -3.00 -0.70
-1.50 -2.95 -0.65
-1.50 -2.90 -0.61
-1.50 -2.85 -0.59
-1.50 -2.80 -0.60
-1.50 -2.75 -0.63
-1.50 -2.70 -0.71
-1.50 -2.65 -0.82
-1.50 -2.60 -0.96
-1.50 -2.55 -1.10
-1.50 -2.50 -1.23
-1.50 -2.45 -1.30
-1.50 -2.40 -1.34
-1.50 -2.35 -1.35
-1.50 -2.30 -1.35
-1.50 -2.25 -1.35
-1.50 -2.20 -1.35
-1.50 -2.15 -1.35
-1.50 -2.10 -1.35
-1.50 -2.05 -1.35
-1.50 -2.00 -1.35
-1.50 -1.95 -1.35
-1.50 -1.90 -1.35
-1.50 -1.85 -1.35
-1.50 -1.80 -1.35
-1.50 -1.75 -1.35
-1.50 -1.70 -1.35
-1.50 -1.65 -1.35
-1.50 -1.60 -1.35
-1.50 -1.55 -1.35
-1.50 -1.50 -1.35
-1.50 -1.45 -1.35
-1.50 -1.40 -1.35
-1.50 -1.35 -1.35
-1.50 -1.30 -1.35
-1.50 -1.25 -1.35
-1.50 -1.20 -1.35
-1.50 -1.15 -1.35
-1.50 -1.10 -1.35
-1.50 -1.05 -1.35
-1.50 -1.00 -1.35
-1.45 -4.00 -1.34
-1.45 -3.95 -1.34
-1.45 -3.90 -1.33
-1.45 -3.85 -1.32
-1.45 -3.80 -1.32
-1.45 -3.75 -1.31
-1.45 -3.70 -1.30
-1.45 -3.65 -1.29
-1.45 -3.60 -1.27
-1.45 -3.55 -1.25
-1.45 -3.50 -1.23
-1.45 -3.45 -1.20
-1.45 -3.40 -1.17
-1.45 -3.35 -1.13
-1.45 -3.30 -1.09
-1.45 -3.25 -1.04
-1.45 -3.20 -0.99
-1.45 -3.15 -0.95
-1.45 -3.10 -0.90
-1.45 -3.05 -0.86
-1.45 -3.00 -0.83
-1.45 -2.95 -0.81
-1.45 -2.90 -0.81
-1.45 -2.85 -0.84
-1.45 -2.80 -0.90
-1.45 -2.75 -0.99
-1.45 -2.70 -1.09
-1.45 -2.65 -1.19
-1.45 -2.60 -1.27
-1.45 -2.55 -1.32
-1.45 -2.50 -1.34
-1.45 -2.45 -1.35
-1.45 -2.40 -1.35
-1.45 -2.35 -1.35
-1.45 -2.30 -1.35
-1.45 -2.25 -1.35
-1.45 -2.20 -1.35
-1.45 -2.15 -1.35
-1.45 -2.10 -1.35
-1.45 -2.05 -1.35
-1.45 -2.00 -1.35
-1.45 -1.95 -1.35
-1.45 -1.90 -1.35
-1.45 -1.85 -1.35
-1.45 -1.80 -1.35
-1.45 -1.75 -1.35
-1.45 -1.70 -1.35
-1.45 -1.65 -1.35
-1.45 -1.60 -1.35
-1.45 -1.55 -1.35
-1.45 -1.50 -1.35
-1.45 -1.45 -1.35
-1.45 -1.40 -1.35
-1.45 -1.35 -1.35
-1.45 -1.30 -1.35
-1.45 -1.25 -1.35
-1.45 -1.20 -1.35
-1.45 -1.15 -1.35
-1.45 -1.10 -1.35
-1.45 -1.05 -1.35
-1.45 -1.00 -1.35
-1.40 -4.00 -1.34
-1.40 -3.95 -1.33
-1.40 -3.90 -1.33
-1.40 -3.85 -1.32
-1.40 -3.80 -1.32
-1.40 -3.75 -1.31
-1.40 -3.70 -1.30
-1.40 -3.65 -1.29
-1.40 -3.60 -1.27
-1.40 -3.55 -1.25
-1.40 -3.50 -1.23
-1.40 -3.45 -1.21
-1.40 -3.40 -1.18
-1.40 -3.35 -1.15
-1.40 -3.30 -1.11
-1.40 -3.25 -1.08
-1.40 -3.20 -1.04
-1.40 -3.15 -1.01
-1.40 -3.10 -0.99
-1.40 -3.05 -0.98
-1.40 -3.00 -0.98
-1.40 -2.95 -1.00
-1.40 -2.90 -1.05
-1.40 -2.85 -1.11
-1.40 -2.80 -1.18
-1.40 -2.75 -1.25
-1.40 -2.70 -1.30
-1.40 -2.65 -1.33
-1.40 -2.60 -1.35
-1.40 -2.55 -1.35
-1.40 -2.50 -1.35
-1.40 -2.45 -1.35
-1.40 -2.40 -1.35
-1.40 -2.35 -1.35
-1.40 -2.30 -1.35
-1.40 -2.25 -1.35
-1.40 -2.20 -1.35
-1.40 -2.15 -1.35
-1.40 -2.10 -1.35
-1.40 -2.05 -1.35
-1.40 -2.00 -1.35
-1.40 -1.95 -1.35
-1.40 -1.90 -1.35
-1.40 -1.85 -1.35
-1.40 -1.80 -1.35
-1.40 -1.75 -1.35
-1.40 -1.70 -1.35
-1.40 -1.65 -1.35
-1.40 -1.60 -1.35
-1.40 -1.55 -1.35
-1.40 -1.50 -1.35
-1.40 -1.45 -1.35
-1.40 -1.40 -1.35
-1.40 -1.35 -1.35
-1.40 -1.30 -1.35
-1.40 -1.25 -1.35
-1.40 -1.20 -1.35
-1.40 -1.15 -1.35
-1.40 -1.10 -1.35
-1.40 -1.05 -1.35
-1.40 -1.00 -1.35
-1.35 -4.00 -1.34
-1.35 -3.95 -1.33
-1.35 -3.90 -1.33
-1.35 -3.85 -1.32
-1.35 -3.80 -1.32
-1.35 -3.75 -1.31
-1.35 -3.70 -1.30
-1.35 -3.65 -1.29
-1.35 -3.60 -1.27
-1.35 -3.55 -1.26
-1.35 -3.50 -1.24
-1.35 -3.45 -1.22
-1.35 -3.40 -1.20
-1.35 -3.35 -1.17
-1.35 -3.30 -1.15
-1.35 -3.25 -1.13
-1.35 -3.20 -1.11
-1.35 -3.15 -1.10
-1.35 -3.10 -1.10
-1.35 -3.05 -1.12
-1.35 -3.00 -1.15
-1.35 -2.95 -1.19
-1.35 -2.90 -1.24
-1.35 -2.85 -1.28
-1.35 -2.80 -1.32
-1.35 -2.75 -1.34
-1.35 -2.70 -1.35
-1.35 -2.65 -1.35
-1.35 -2.60 -1.35
-1.35 -2.55 -1.35
-1.35 -2.50 -1.35
-1.35 -2.45 -1.35
-1.35 -2.40 -1.35
-1.35 -2.35 -1.35
-1.35 -2.30 -1.35
-1.35 -2.25 -1.35
-1.35 -2.20 -1.35
-1.35 -2.15 -1.35
-1.35 -2.10 -1.35
-1.35 -2.05 -1.35
-1.35 -2.00 -1.35
-1.35 -1.95 -1.35
-1.35 -1.90 -1.35
-1.35 -1.85 -1.35
-1.35 -1.80 -1.35
-1.35 -1.75 -1.35
-1.35 -1.70 -1.35
-1.35 -1.65 -1.35
-1.35 -1.60 -1.35
-1.35 -1.55 -1.35
-1.35 -1.50 -1.35
-1.35 -1.45 -1.35
-1.35 -1.40 -1.35
-1.35 -1.35 -1.35
-1.35 -1.30 -1.35
-1.35 -1.25 -1.35
-1.35 -1.20 -1.35
-1.35 -1.15 -1.35
-1.35 -1.10 -1.35
-1.35 -1.05 -1.35
-1.35 -1.00 -1.35
-1.30 -4.00 -1.34
-1.30 -3.95 -1.33
-1.30 -3.90 -1.33
-1.30 -3.85 -1.33
-1.30 -3.80 -1.32
-1.30 -3.75 -1.31
-1.30 -3.70 -1.30
-1.30 -3.65 -1.29
-1.30 -3.60 -1.28
-1.30 -3.55 -1.27
-1.30 -3.50 -1.25
-1.30 -3.45 -1.23
-1.30 -3.40 -1.22
-1.30 -3.35 -1.20
-1.30 -3.30 -1.19
-1.30 -3.25 -1.19
-1.30 -3.20 -1.19
-1.30 -3.15 -1.20
-1.30 -3.10 -1.22
-1.30 -3.05 -1.25
-1.30 -3.00 -1.28
-1.30 -2.95 -1.31
-1.30 -2.90 -1.33
-1.30 -2.85 -1.34
-1.30 -2.80 -1.35
-1.30 -2.75 -1.35
-1.30 -2.70 -1.35
-1.30 -2.65 -1.35
-1.30 -2.60 -1.35
-1.30 -2.55 -1.35
-1.30 -2.50 -1.35
-1.30 -2.45 -1.35
-1.30 -2.40 -1.35
-1.30 -2.35 -1.35
-1.30 -2.30 -1.35
-1.30 -2.25 -1.35
-1.30 -2.20 -1.35
-1.30 -2.15 -1.35
-1.30 -2.10 -1.35
-1.30 -2.05 -1.35
-1.30 -2.00 -1.35
-1.30 -1.95 -1.35
-1.30 -1.90 -1.35
-1.30 -1.85 -1.35
-1.30 -1.80 -1.35
-1.30 -1.75 -1.35
-1.30 -1.70 -1.35
-1.30 -1.65 -1.35
-1.30 -1.60 -1.35
-1.30 -1.55 -1.35
-1.30 -1.50 -1.35
-1.30 -1.45 -1.35
-1.30 -1.40 -1.35
-1.30 -1.35 -1.35
-1.30 -1.30 -1.35
-1.30 -1.25 -1.35
-1.30 -1.20 -1.35
-1.30 -1.15 -1.35
-1.30 -1.10 -1.35
-1.30 -1.05 -1.35
-1.30 -1.00 -1.35
-1.25 -4.00 -1.34
-1.25 -3.95 -1.33
-1.25 -3.90 -1.33
-1.25 -3.85 -1.33
-1.25 -3.80 -1.32
-1.25 -3.75 -1.31
-1.25 -3.70 -1.31
-1.25 -3.65 -1.30
-1.25 -3.60 -1.29
-1.25 -3.55 -1.28
-1.25 -3.50 -1.27
-1.25 -3.45 -1.26
-1.25 -3.40 -1.25
-1.25 -3.35 -1.25
-1.25 -3.30 -1.25
-1.25 -3.25 -1.25
-1.25 -3.20 -1.27
-1.25 -3.15 -1.28
-1.25 -3.10 -1.31
-1.25 -3.05 -1.32
-1.25 -3.00 -1.34
-1.25 -2.95 -1.35
-1.25 -2.90 -1.35
-1.25 -2.85 -1.35
-1.25 -2.80 -1.35
-1.25 -2.75 -1.35
-1.25 -2.70 -1.35
-1.25 -2.65 -1.35
-1.25 -2.60 -1.35
-1.25 -2.55 -1.35
-1.25 -2.50 -1.35
-1.25 -2.45 -1.35
-1.25 -2.40 -1.35
-1.25 -2.35 -1.35
-1.25 -2.30 -1.35
-1.25 -2.25 -1.35
-1.25 -2.20 -1.35
-1.25 -2.15 -1.35
-1.25 -2.10 -1.35
-1.25 -2.05 -1.35
-1.25 -2.00 -1.35
-1.25 -1.95 -1.35
-1.25 -1.90 -1.35
-1.25 -1.85 -1.35
-1.25 -1.80 -1.35
-1.25 -1.75 -1.35
-1.25 -1.70 -1.35
-1.25 -1.65 -1.35
-1.25 -1.60 -1.35
-1.25 -1.55 -1.35
-1.25 -1.50 -1.35
-1.25 -1.45 -1.35
-1.25 -1.40 -1.35
-1.25 -1.35 -1.35
-1.25 -1.30 -1.35
-1.25 -1.25 -1.35
-1.25 -1.20 -1.35
-1.25 -1.15 -1.35
-1.25 -1.10 -1.35
-1.25 -1.05 -1.35
-1.25 -1.00 -1.35
-1.20 -4.00 -1.34
-1.20 -3.95 -1.34
-1.20 -3.90 -1.33
-1.20 -3.85 -1.33
-1.20 -3.80 -1.32
-1.20 -3.75 -1.32
-1.20 -3.70 -1.31
-1.20 -3.65 -1.30
-1.20 -3.60 -1.30
-1.20 -3.55 -1.29
-1.20 -3.50 -1.29
-1.20 -3.45 -1.28
-1.20 -3.40 -1.28
-1.20 -3.35 -1.29
-1.20 -3.30 -1.30
-1.20 -3.25 -1.31
-1.20 -3.20 -1.32
-1.20 -3.15 -1.33
-1.20 -3.10 -1.34
-1.20 -3.05 -1.35
-1.20 -3.00 -1.35
-1.20 -2.95 -1.35
-1.20 -2.90 -1.35
-1.20 -2.85 -1.35
-1.20 -2.80 -1.35
-1.20 -2.75 -1.35
-1.20 -2.70 -1.35
-1.20 -2.65 -1.35
-1.20 -2.60 -1.35
-1.20 -2.55 -1.35
-1.20 -2.50 -1.35
-1.20 -2.45 -1.35
-1.20 -2.40 -1.35
-1.20 -2.35 -1.35
-1.20 -2.30 -1.35
-1.20 -2.25 -1.35
-1.20 -2.20 -1.35
-1.20 -2.15 -1.35
-1.20 -2.10 -1.35
-1.20 -2.05 -1.35
-1.20 -2.00 -1.35
-1.20 -1.95 -1.35
-1.20 -1.90 -1.35
-1.20 -1.85 -1.35
-1.20 -1.80 -1.35
-1.20 -1.75 -1.35
-1.20 -1.70 -1.35
-1.20 -1.65 -1.35
-1.20 -1.60 -1.35
-1.20 -1.55 -1.35
-1.20 -1.50 -1.35
-1.20 -1.45 -1.35
-1.20 -1.40 -1.35
-1.20 -1.35 -1.35
-1.20 -1.30 -1.35
-1.20 -1.25 -1.35
-1.20 -1.20 -1.35
-1.20 -1.15 -1.35
-1.20 -1.10 -1.35
-1.20 -1.05 -1.35
-1.20 -1.00 -1.35
-1.15 -4.00 -1.34
-1.15 -3.95 -1.34
-1.15 -3.90 -1.33
-1.15 -3.85 -1.33
-1.15 -3.80 -1.33
-1.15 -3.75 -1.32
-1.15 -3.70 -1.32
-1.15 -3.65 -1.31
-1.15 -3.60 -1.31
-1.15 -3.55 -1.31
-1.15 -3.50 -1.31
-1.15 -3.45 -1.31
-1.15 -3.40 -1.32
-1.15 -3.35 -1.32
-1.15 -3.30 -1.33
-1.15 -3.25 -1.34
-1.15 -3.20 -1.35
-1.15 -3.15 -1.35
-1.15 -3.10 -1.35
-1.15 -3.05 -1.35
-1.15 -3.00 -1.35
-1.15 -2.95 -1.35
-1.15 -2.90 -1.35
-1.15 -2.85 -1.35
-1.15 -2.80 -1.35
-1.15 -2.75 -1.35
-1.15 -2.70 -1.35
-1.15 -2.65 -1.35
-1.15 -2.60 -1.35
-1.15 -2.55 -1.35
-1.15 -2.50 -1.35
-1.15 -2.45 -1.35
-1.15 -2.40 -1.35
-1.15 -2.35 -1.35
-1.15 -2.30 -1.35
-1.15 -2.25 -1.35
-1.15 -2.20 -1.35
-1.15 -2.15 -1.35
-1.15 -2.10 -1.35
-1.15 -2.05 -1.35
-1.15 -2.00 -1.35
-1.15 -1.95 -1.35
-1.15 -1.90 -1.35
-1.15 -1.85 -1.35
-1.15 -1.80 -1.35
-1.15 -1.75 -1.35
-1.15 -1.70 -1.35
-1.15 -1.65 -1.35
-1.15 -1.60 -1.35
-1.15 -1.55 -1.35
-1.15 -1.50 -1.35
-1.15 -1.45 -1.35
-1.15 -1.40 -1.35
-1.15 -1.35 -1.35
-1.15 -1.30 -1.35
-1.15 -1.25 -1.35
-1.15 -1.20 -1.35
-1.15 -1.15 -1.35
-1.15 -1.10 -1.35
-1.15 -1.05 -1.35
-1.15 -1.00 -1.35
-1.10 -4.00 -1.34
-1.10 -3.95 -1.34
-1.10 -3.90 -1.33
-1.10 -3.85 -1.33
-1.10 -3.80 -1.33
-1.10 -3.75 -1.33
-1.10 -3.70 -1.32
-1.10 -3.65 -1.32
-1.10 -3.60 -1.32
-1.10 -3.55 -1.33
-1.10 -3.50 -1.33
-1.10 -3.45 -1.33
-1.10 -3.40 -1.34
-1.10 -3.35 -1.34
-1.10 -3.30 -1.35
-1.10 -3.25 -1.35
-1.10 -3.20 -1.35
-1.10 -3.15 -1.35
-1.10 -3.10 -1.35
-1.10 -3.05 -1.35
-1.10 -3.00 -1.35
-1.10 -2.95 -1.35
-1.10 -2.90 -1.35
-1.10 -2.85 -1.35
-1.10 -2.80 -1.35
-1.10 -2.75 -1.35
-1.10 -2.70 -1.35
-1.10 -2.65 -1.35
-1.10 -2.60 -1.35
-1.10 -2.55 -1.35
-1.10 -2.50 -1.35
-1.10 -2.45 -1.35
-1.10 -2.40 -1.35
-1.10 -2.35 -1.35
-1.10 -2.30 -1.35
-1.10 -2.25 -1.35
-1.10 -2.20 -1.35
-1.10 -2.15 -1.35
-1.10 -2.10 -1.35
-1.10 -2.05 -1.35
-1.10 -2.00 -1.35
-1.10 -1.95 -1.35
-1.10 -1.90 -1.35
-1.10 -1.85 -1.35
-1.10 -1.80 -1.35
-1.10 -1.75 -1.35
-1.10 -1.70 -1.35
-1.10 -1.65 -1.35
-1.10 -1.60 -1.35
-1.10 -1.55 -1.35
-1.10 -1.50 -1.35
-1.10 -1.45 -1.35
-1.10 -1.40 -1.35
-1.10 -1.35 -1.35
-1.10 -1.30 -1.35
-1.10 -1.25 -1.35
-1.10 -1.20 -1.35
-1.10 -1.15 -1.35
-1.10 -1.10 -1.35
-1.10 -1.05 -1.35
-1.10 -1.00 -1.35
-1.05 -4.00 -1.34
-1.05 -3.95 -1.34
-1.05 -3.90 -1.34
-1.05 -3.85 -1.34
-1.05 -3.80 -1.33
-1.05 -3.75 -1.33
-1.05 -3.70 -1.33
-1.05 -3.65 -1.34
-1.05 -3.60 -1.34
-1.05 -3.55 -1.34
-1.05 -3.50 -1.34
-1.05 -3.45 -1.35
-1.05 -3.40 -1.35
-1.05 -3.35 -1.35
-1.05 -3.30 -1.35
-1.05 -3.25 -1.35
-1.05 -3.20 -1.35
-1.05 -3.15 -1.35
-1.05 -3.10 -1.35
-1.05 -3.05 -1.35
-1.05 -3.00 -1.35
-1.05 -2.95 -1.35
-1.05 -2.90 -1.35
-1.05 -2.85 -1.35
-1.05 -2.80 -1.35
-1.05 -2.75 -1.35
-1.05 -2.70 -1.35
-1.05 -2.65 -1.35
-1.05 -2.60 -1.35
-1.05 -2.55 -1.35
-1.05 -2.50 -1.35
-1.05 -2.45 -1.35
-1.05 -2.40 -1.35
-1.05 -2.35 -1.35
-1.05 -2.30 -1.35
-1.05 -2.25 -1.35
-1.05 -2.20 -1.35
-1.05 -2.15 -1.35
-1.05 -2.10 -1.35
-1.05 -2.05 -1.35
-1.05 -2.00 -1.35
-1.05 -1.95 -1.35
-1.05 -1.90 -1.35
-1.05 -1.85 -1.35
-1.05 -1.80 -1.35
-1.05 -1.75 -1.35
-1.05 -1.70 -1.35
-1.05 -1.65 -1.35
-1.05 -1.60 -1.35
-1.05 -1.55 -1.35
-1.05 -1.50 -1.35
-1.05 -1.45 -1.35
-1.05 -1.40 -1.35
-1.05 -1.35 -1.35
-1.05 -1.30 -1.35
-1.05 -1.25 -1.35
-1.05 -1.20 -1.35
-1.05 -1.15 -1.35
-1.05 -1.10 -1.35
-1.05 -1.05 -1.35
-1.05 -1.00 -1.35
-1.00 -4.00 -1.34
-1.00 -3.95 -1.34
-1.00 -3.90 -1.34
-1.00 -3.85 -1.34
-1.00 -3.80 -1.34
-1.00 -3.75 -1.34
-1.00 -3.70 -1.34
-1.00 -3.65 -1.34
-1.00 -3.60 -1.35
-1.00 -3.55 -1.35
-1.00 -3.50 -1.35
-1.00 -3.45 -1.35
-1.00 -3.40 -1.35
-1.00 -3.35 -1.35
-1.00 -3.30 -1.35
-1.00 -3.25 -1.35
-1.00 -3.20 -1.35
-1.00 -3.15 -1.35
-1.00 -3.10 -1.35
-1.00 -3.05 -1.35
-1.00 -3.00 -1.35
-1.00 -2.95 -1.35
-1.00 -2.90 -1.35
-1.00 -2.85 -1.35
-1.00 -2.80 -1.35
-1.00 -2.75 -1.35
-1.00 -2.70 -1.35
-1.00 -2.65 -1.35
-1.00 -2.60 -1.35
-1.00 -2.55 -1.35
-1.00 -2.50 -1.35
-1.00 -2.45 -1.35
-1.00 -2.40 -1.35
-1.00 -2.35 -1.35
-1.00 -2.30 -1.35
-1.00 -2.25 -1.35
-1.00 -2.20 -1.35
-1.00 -2.15 -1.35
-1.00 -2.10 -1.35
-1.00 -2.05 -1.35
-1.00 -2.00 -1.35
-1.00 -1.95 -1.35
-1.00 -1.90 -1.35
-1.00 -1.85 -1.35
-1.00 -1.80 -1.35
-1.00 -1.75 -1.35
-1.00 -1.70 -1.35
-1.00 -1.65 -1.35
-1.00 -1.60 -1.35
-1.00 -1.55 -1.35
-1.00 -1.50 -1.35
-1.00 -1.45 -1.35
-1.00 -1.40 -1.35
-1.00 -1.35 -1.35
-1.00 -1.30 -1.35
-1.00 -1.25 -1.35
-1.00 -1.20 -1.35
-1.00 -1.15 -1.35
-1.00 -1.10 -1.35
-1.00 -1.05 -1.35
-1.00 -1.00 -1.35


==> anc/Energylossexclusion.dat <==
-6.00 -10.00 -3.56
-6.00 -9.90 -3.36
-6.00 -9.80 -3.16
-6.00 -9.70 -2.96
-6.00 -9.60 -2.76
-6.00 -9.50 -2.56
-6.00 -9.40 -2.36
-6.00 -9.30 -2.16
-6.00 -9.20 -1.96
-6.00 -9.10 -1.76
-6.00 -9.00 -1.56
-6.00 -8.90 -1.36
-6.00 -8.80 -1.16
-6.00 -8.70 -0.96
-6.00 -8.60 -0.76
-6.00 -8.50 -0.56
-6.00 -8.40 -0.36
-6.00 -8.30 -0.16
-6.00 -8.20 0.04
-6.00 -8.10 0.24
-6.00 -8.00 0.44
-6.00 -7.90 0.64
-6.00 -7.80 0.84
-6.00 -7.70 1.04
-6.00 -7.60 1.24
-6.00 -7.50 1.44
-6.00 -7.40 1.64
-6.00 -7.30 1.84
-6.00 -7.20 2.04
-6.00 -7.10 2.24
-6.00 -7.00 2.44
-6.00 -6.90 2.64
-6.00 -6.80 2.84
-6.00 -6.70 3.04
-6.00 -6.60 3.24
-6.00 -6.50 3.44
-6.00 -6.40 3.64
-6.00 -6.30 3.84
-6.00 -6.20 4.04
-6.00 -6.10 4.24
-6.00 -6.00 4.44
-6.00 -5.90 4.64
-6.00 -5.80 4.84
-6.00 -5.70 5.04
-6.00 -5.60 5.24
-6.00 -5.50 5.44
-6.00 -5.40 5.64
-6.00 -5.30 5.84
-6.00 -5.20 6.04
-6.00 -5.10 6.24
-6.00 -5.00 6.44
-6.00 -4.90 6.64
-6.00 -4.80 6.84
-6.00 -4.70 7.04
-6.00 -4.60 7.24
-6.00 -4.50 7.44
-6.00 -4.40 7.64
-6.00 -4.30 7.84
-6.00 -4.20 8.04
-6.00 -4.10 8.24
-6.00 -4.00 8.44
-6.00 -3.90 8.64
-6.00 -3.80 8.84
-6.00 -3.70 9.04
-6.00 -3.60 9.24
-6.00 -3.50 9.44
-6.00 -3.40 9.64
-6.00 -3.30 9.84
-6.00 -3.20 10.04
-6.00 -3.10 10.24
-6.00 -3.00 10.44
-6.00 -2.90 10.64
-6.00 -2.80 10.84
-6.00 -2.70 11.04
-6.00 -2.60 11.24
-6.00 -2.50 11.44
-6.00 -2.40 11.64
-6.00 -2.30 11.84
-6.00 -2.20 12.04
-6.00 -2.10 12.24
-6.00 -2.00 12.44
-5.90 -10.00 -3.56
-5.90 -9.90 -3.36
-5.90 -9.80 -3.16
-5.90 -9.70 -2.96
-5.90 -9.60 -2.76
-5.90 -9.50 -2.56
-5.90 -9.40 -2.36
-5.90 -9.30 -2.16
-5.90 -9.20 -1.96
-5.90 -9.10 -1.76
-5.90 -9.00 -1.56
-5.90 -8.90 -1.36
-5.90 -8.80 -1.16
-5.90 -8.70 -0.96
-5.90 -8.60 -0.76
-5.90 -8.50 -0.56
-5.90 -8.40 -0.36
-5.90 -8.30 -0.16
-5.90 -8.20 0.04
-5.90 -8.10 0.24
-5.90 -8.00 0.44
-5.90 -7.90 0.64
-5.90 -7.80 0.84
-5.90 -7.70 1.04
-5.90 -7.60 1.24
-5.90 -7.50 1.44
-5.90 -7.40 1.64
-5.90 -7.30 1.84
-5.90 -7.20 2.04
-5.90 -7.10 2.24
-5.90 -7.00 2.44
-5.90 -6.90 2.64
-5.90 -6.80 2.84
-5.90 -6.70 3.04
-5.90 -6.60 3.24
-5.90 -6.50 3.44
-5.90 -6.40 3.64
-5.90 -6.30 3.84
-5.90 -6.20 4.04
-5.90 -6.10 4.24
-5.90 -6.00 4.44
-5.90 -5.90 4.64
-5.90 -5.80 4.84
-5.90 -5.70 5.04
-5.90 -5.60 5.24
-5.90 -5.50 5.44
-5.90 -5.40 5.64
-5.90 -5.30 5.84
-5.90 -5.20 6.04
-5.90 -5.10 6.24
-5.90 -5.00 6.44
-5.90 -4.90 6.64
-5.90 -4.80 6.84
-5.90 -4.70 7.04
-5.90 -4.60 7.24
-5.90 -4.50 7.44
-5.90 -4.40 7.64
-5.90 -4.30 7.84
-5.90 -4.20 8.04
-5.90 -4.10 8.24
-5.90 -4.00 8.44
-5.90 -3.90 8.64
-5.90 -3.80 8.84
-5.90 -3.70 9.04
-5.90 -3.60 9.24
-5.90 -3.50 9.44
-5.90 -3.40 9.64
-5.90 -3.30 9.84
-5.90 -3.20 10.04
-5.90 -3.10 10.24
-5.90 -3.00 10.44
-5.90 -2.90 10.64
-5.90 -2.80 10.84
-5.90 -2.70 11.04
-5.90 -2.60 11.24
-5.90 -2.50 11.44
-5.90 -2.40 11.64
-5.90 -2.30 11.84
-5.90 -2.20 12.04
-5.90 -2.10 12.24
-5.90 -2.00 12.44
-5.80 -10.00 -3.56
-5.80 -9.90 -3.36
-5.80 -9.80 -3.16
-5.80 -9.70 -2.96
-5.80 -9.60 -2.76
-5.80 -9.50 -2.56
-5.80 -9.40 -2.36
-5.80 -9.30 -2.16
-5.80 -9.20 -1.96
-5.80 -9.10 -1.76
-5.80 -9.00 -1.56
-5.80 -8.90 -1.36
-5.80 -8.80 -1.16
-5.80 -8.70 -0.96
-5.80 -8.60 -0.76
-5.80 -8.50 -0.56
-5.80 -8.40 -0.36
-5.80 -8.30 -0.16
-5.80 -8.20 0.04
-5.80 -8.10 0.24
-5.80 -8.00 0.44
-5.80 -7.90 0.64
-5.80 -7.80 0.84
-5.80 -7.70 1.04
-5.80 -7.60 1.24
-5.80 -7.50 1.44
-5.80 -7.40 1.64
-5.80 -7.30 1.84
-5.80 -7.20 2.04
-5.80 -7.10 2.24
-5.80 -7.00 2.44
-5.80 -6.90 2.64
-5.80 -6.80 2.84
-5.80 -6.70 3.04
-5.80 -6.60 3.24
-5.80 -6.50 3.44
-5.80 -6.40 3.64
-5.80 -6.30 3.84
-5.80 -6.20 4.04
-5.80 -6.10 4.24
-5.80 -6.00 4.44
-5.80 -5.90 4.64
-5.80 -5.80 4.84
-5.80 -5.70 5.04
-5.80 -5.60 5.24
-5.80 -5.50 5.44
-5.80 -5.40 5.64
-5.80 -5.30 5.84
-5.80 -5.20 6.04
-5.80 -5.10 6.24
-5.80 -5.00 6.44
-5.80 -4.90 6.64
-5.80 -4.80 6.84
-5.80 -4.70 7.04
-5.80 -4.60 7.24
-5.80 -4.50 7.44
-5.80 -4.40 7.64
-5.80 -4.30 7.84
-5.80 -4.20 8.04
-5.80 -4.10 8.24
-5.80 -4.00 8.44
-5.80 -3.90 8.64
-5.80 -3.80 8.84
-5.80 -3.70 9.04
-5.80 -3.60 9.24
-5.80 -3.50 9.44
-5.80 -3.40 9.64
-5.80 -3.30 9.84
-5.80 -3.20 10.04
-5.80 -3.10 10.24
-5.80 -3.00 10.44
-5.80 -2.90 10.64
-5.80 -2.80 10.84
-5.80 -2.70 11.04
-5.80 -2.60 11.24
-5.80 -2.50 11.44
-5.80 -2.40 11.64
-5.80 -2.30 11.84
-5.80 -2.20 12.04
-5.80 -2.10 12.24
-5.80 -2.00 12.44
-5.70 -10.00 -3.56
-5.70 -9.90 -3.36
-5.70 -9.80 -3.16
-5.70 -9.70 -2.96
-5.70 -9.60 -2.76
-5.70 -9.50 -2.56
-5.70 -9.40 -2.36
-5.70 -9.30 -2.16
-5.70 -9.20 -1.96
-5.70 -9.10 -1.76
-5.70 -9.00 -1.56
-5.70 -8.90 -1.36
-5.70 -8.80 -1.16
-5.70 -8.70 -0.96
-5.70 -8.60 -0.76
-5.70 -8.50 -0.56
-5.70 -8.40 -0.36
-5.70 -8.30 -0.16
-5.70 -8.20 0.04
-5.70 -8.10 0.24
-5.70 -8.00 0.44
-5.70 -7.90 0.64
-5.70 -7.80 0.84
-5.70 -7.70 1.04
-5.70 -7.60 1.24
-5.70 -7.50 1.44
-5.70 -7.40 1.64
-5.70 -7.30 1.84
-5.70 -7.20 2.04
-5.70 -7.10 2.24
-5.70 -7.00 2.44
-5.70 -6.90 2.64
-5.70 -6.80 2.84
-5.70 -6.70 3.04
-5.70 -6.60 3.24
-5.70 -6.50 3.44
-5.70 -6.40 3.64
-5.70 -6.30 3.84
-5.70 -6.20 4.04
-5.70 -6.10 4.24
-5.70 -6.00 4.44
-5.70 -5.90 4.64
-5.70 -5.80 4.84
-5.70 -5.70 5.04
-5.70 -5.60 5.24
-5.70 -5.50 5.44
-5.70 -5.40 5.64
-5.70 -5.30 5.84
-5.70 -5.20 6.04
-5.70 -5.10 6.24
-5.70 -5.00 6.44
-5.70 -4.90 6.64
-5.70 -4.80 6.84
-5.70 -4.70 7.04
-5.70 -4.60 7.24
-5.70 -4.50 7.44
-5.70 -4.40 7.64
-5.70 -4.30 7.84
-5.70 -4.20 8.04
-5.70 -4.10 8.24
-5.70 -4.00 8.44
-5.70 -3.90 8.64
-5.70 -3.80 8.84
-5.70 -3.70 9.04
-5.70 -3.60 9.24
-5.70 -3.50 9.44
-5.70 -3.40 9.64
-5.70 -3.30 9.84
-5.70 -3.20 10.04
-5.70 -3.10 10.24
-5.70 -3.00 10.44
-5.70 -2.90 10.64
-5.70 -2.80 10.84
-5.70 -2.70 11.04
-5.70 -2.60 11.24
-5.70 -2.50 11.44
-5.70 -2.40 11.64
-5.70 -2.30 11.84
-5.70 -2.20 12.04
-5.70 -2.10 12.24
-5.70 -2.00 12.44
-5.60 -10.00 -3.56
-5.60 -9.90 -3.36
-5.60 -9.80 -3.16
-5.60 -9.70 -2.96
-5.60 -9.60 -2.76
-5.60 -9.50 -2.56
-5.60 -9.40 -2.36
-5.60 -9.30 -2.16
-5.60 -9.20 -1.96
-5.60 -9.10 -1.76
-5.60 -9.00 -1.56
-5.60 -8.90 -1.36
-5.60 -8.80 -1.16
-5.60 -8.70 -0.96
-5.60 -8.60 -0.76
-5.60 -8.50 -0.56
-5.60 -8.40 -0.36
-5.60 -8.30 -0.16
-5.60 -8.20 0.04
-5.60 -8.10 0.24
-5.60 -8.00 0.44
-5.60 -7.90 0.64
-5.60 -7.80 0.84
-5.60 -7.70 1.04
-5.60 -7.60 1.24
-5.60 -7.50 1.44
-5.60 -7.40 1.64
-5.60 -7.30 1.84
-5.60 -7.20 2.04
-5.60 -7.10 2.24
-5.60 -7.00 2.44
-5.60 -6.90 2.64
-5.60 -6.80 2.84
-5.60 -6.70 3.04
-5.60 -6.60 3.24
-5.60 -6.50 3.44
-5.60 -6.40 3.64
-5.60 -6.30 3.84
-5.60 -6.20 4.04
-5.60 -6.10 4.24
-5.60 -6.00 4.44
-5.60 -5.90 4.64
-5.60 -5.80 4.84
-5.60 -5.70 5.04
-5.60 -5.60 5.24
-5.60 -5.50 5.44
-5.60 -5.40 5.64
-5.60 -5.30 5.84
-5.60 -5.20 6.04
-5.60 -5.10 6.24
-5.60 -5.00 6.44
-5.60 -4.90 6.64
-5.60 -4.80 6.84
-5.60 -4.70 7.04
-5.60 -4.60 7.24
-5.60 -4.50 7.44
-5.60 -4.40 7.64
-5.60 -4.30 7.84
-5.60 -4.20 8.04
-5.60 -4.10 8.24
-5.60 -4.00 8.44
-5.60 -3.90 8.64
-5.60 -3.80 8.84
-5.60 -3.70 9.04
-5.60 -3.60 9.24
-5.60 -3.50 9.44
-5.60 -3.40 9.64
-5.60 -3.30 9.84
-5.60 -3.20 10.04
-5.60 -3.10 10.24
-5.60 -3.00 10.44
-5.60 -2.90 10.64
-5.60 -2.80 10.84
-5.60 -2.70 11.04
-5.60 -2.60 11.24
-5.60 -2.50 11.44
-5.60 -2.40 11.64
-5.60 -2.30 11.84
-5.60 -2.20 12.04
-5.60 -2.10 12.24
-5.60 -2.00 12.44
-5.50 -10.00 -3.56
-5.50 -9.90 -3.36
-5.50 -9.80 -3.16
-5.50 -9.70 -2.96
-5.50 -9.60 -2.76
-5.50 -9.50 -2.56
-5.50 -9.40 -2.36
-5.50 -9.30 -2.16
-5.50 -9.20 -1.96
-5.50 -9.10 -1.76
-5.50 -9.00 -1.56
-5.50 -8.90 -1.36
-5.50 -8.80 -1.16
-5.50 -8.70 -0.96
-5.50 -8.60 -0.76
-5.50 -8.50 -0.56
-5.50 -8.40 -0.36
-5.50 -8.30 -0.16
-5.50 -8.20 0.04
-5.50 -8.10 0.24
-5.50 -8.00 0.44
-5.50 -7.90 0.64
-5.50 -7.80 0.84
-5.50 -7.70 1.04
-5.50 -7.60 1.24
-5.50 -7.50 1.44
-5.50 -7.40 1.64
-5.50 -7.30 1.84
-5.50 -7.20 2.04
-5.50 -7.10 2.24
-5.50 -7.00 2.44
-5.50 -6.90 2.64
-5.50 -6.80 2.84
-5.50 -6.70 3.04
-5.50 -6.60 3.24
-5.50 -6.50 3.44
-5.50 -6.40 3.64
-5.50 -6.30 3.84
-5.50 -6.20 4.04
-5.50 -6.10 4.24
-5.50 -6.00 4.44
-5.50 -5.90 4.64
-5.50 -5.80 4.84
-5.50 -5.70 5.04
-5.50 -5.60 5.24
-5.50 -5.50 5.44
-5.50 -5.40 5.64
-5.50 -5.30 5.84
-5.50 -5.20 6.04
-5.50 -5.10 6.24
-5.50 -5.00 6.44
-5.50 -4.90 6.64
-5.50 -4.80 6.84
-5.50 -4.70 7.04
-5.50 -4.60 7.24
-5.50 -4.50 7.44
-5.50 -4.40 7.64
-5.50 -4.30 7.84
-5.50 -4.20 8.04
-5.50 -4.10 8.24
-5.50 -4.00 8.44
-5.50 -3.90 8.64
-5.50 -3.80 8.84
-5.50 -3.70 9.04
-5.50 -3.60 9.24
-5.50 -3.50 9.44
-5.50 -3.40 9.64
-5.50 -3.30 9.84
-5.50 -3.20 10.04
-5.50 -3.10 10.24
-5.50 -3.00 10.44
-5.50 -2.90 10.64
-5.50 -2.80 10.84
-5.50 -2.70 11.04
-5.50 -2.60 11.24
-5.50 -2.50 11.44
-5.50 -2.40 11.64
-5.50 -2.30 11.84
-5.50 -2.20 12.04
-5.50 -2.10 12.24
-5.50 -2.00 12.44
-5.40 -10.00 -3.56
-5.40 -9.90 -3.36
-5.40 -9.80 -3.16
-5.40 -9.70 -2.96
-5.40 -9.60 -2.76
-5.40 -9.50 -2.56
-5.40 -9.40 -2.36
-5.40 -9.30 -2.16
-5.40 -9.20 -1.96
-5.40 -9.10 -1.76
-5.40 -9.00 -1.56
-5.40 -8.90 -1.36
-5.40 -8.80 -1.16
-5.40 -8.70 -0.96
-5.40 -8.60 -0.76
-5.40 -8.50 -0.56
-5.40 -8.40 -0.36
-5.40 -8.30 -0.16
-5.40 -8.20 0.04
-5.40 -8.10 0.24
-5.40 -8.00 0.44
-5.40 -7.90 0.64
-5.40 -7.80 0.84
-5.40 -7.70 1.04
-5.40 -7.60 1.24
-5.40 -7.50 1.44
-5.40 -7.40 1.64
-5.40 -7.30 1.84
-5.40 -7.20 2.04
-5.40 -7.10 2.24
-5.40 -7.00 2.44
-5.40 -6.90 2.64
-5.40 -6.80 2.84
-5.40 -6.70 3.04
-5.40 -6.60 3.24
-5.40 -6.50 3.44
-5.40 -6.40 3.64
-5.40 -6.30 3.84
-5.40 -6.20 4.04
-5.40 -6.10 4.24
-5.40 -6.00 4.44
-5.40 -5.90 4.64
-5.40 -5.80 4.84
-5.40 -5.70 5.04
-5.40 -5.60 5.24
-5.40 -5.50 5.44
-5.40 -5.40 5.64
-5.40 -5.30 5.84
-5.40 -5.20 6.04
-5.40 -5.10 6.24
-5.40 -5.00 6.44
-5.40 -4.90 6.64
-5.40 -4.80 6.84
-5.40 -4.70 7.04
-5.40 -4.60 7.24
-5.40 -4.50 7.44
-5.40 -4.40 7.64
-5.40 -4.30 7.84
-5.40 -4.20 8.04
-5.40 -4.10 8.24
-5.40 -4.00 8.44
-5.40 -3.90 8.64
-5.40 -3.80 8.84
-5.40 -3.70 9.04
-5.40 -3.60 9.24
-5.40 -3.50 9.44
-5.40 -3.40 9.64
-5.40 -3.30 9.84
-5.40 -3.20 10.04
-5.40 -3.10 10.24
-5.40 -3.00 10.44
-5.40 -2.90 10.64
-5.40 -2.80 10.84
-5.40 -2.70 11.04
-5.40 -2.60 11.24
-5.40 -2.50 11.44
-5.40 -2.40 11.64
-5.40 -2.30 11.84
-5.40 -2.20 12.04
-5.40 -2.10 12.24
-5.40 -2.00 12.44
-5.30 -10.00 -3.56
-5.30 -9.90 -3.36
-5.30 -9.80 -3.16
-5.30 -9.70 -2.96
-5.30 -9.60 -2.76
-5.30 -9.50 -2.56
-5.30 -9.40 -2.36
-5.30 -9.30 -2.16
-5.30 -9.20 -1.96
-5.30 -9.10 -1.76
-5.30 -9.00 -1.56
-5.30 -8.90 -1.36
-5.30 -8.80 -1.16
-5.30 -8.70 -0.96
-5.30 -8.60 -0.76
-5.30 -8.50 -0.56
-5.30 -8.40 -0.36
-5.30 -8.30 -0.16
-5.30 -8.20 0.04
-5.30 -8.10 0.24
-5.30 -8.00 0.44
-5.30 -7.90 0.64
-5.30 -7.80 0.84
-5.30 -7.70 1.04
-5.30 -7.60 1.24
-5.30 -7.50 1.44
-5.30 -7.40 1.64
-5.30 -7.30 1.84
-5.30 -7.20 2.04
-5.30 -7.10 2.24
-5.30 -7.00 2.44
-5.30 -6.90 2.64
-5.30 -6.80 2.84
-5.30 -6.70 3.04
-5.30 -6.60 3.24
-5.30 -6.50 3.44
-5.30 -6.40 3.64
-5.30 -6.30 3.84
-5.30 -6.20 4.04
-5.30 -6.10 4.24
-5.30 -6.00 4.44
-5.30 -5.90 4.64
-5.30 -5.80 4.84
-5.30 -5.70 5.04
-5.30 -5.60 5.24
-5.30 -5.50 5.44
-5.30 -5.40 5.64
-5.30 -5.30 5.84
-5.30 -5.20 6.04
-5.30 -5.10 6.24
-5.30 -5.00 6.44
-5.30 -4.90 6.64
-5.30 -4.80 6.84
-5.30 -4.70 7.04
-5.30 -4.60 7.24
-5.30 -4.50 7.44
-5.30 -4.40 7.64
-5.30 -4.30 7.84
-5.30 -4.20 8.04
-5.30 -4.10 8.24
-5.30 -4.00 8.44
-5.30 -3.90 8.64
-5.30 -3.80 8.84
-5.30 -3.70 9.04
-5.30 -3.60 9.24
-5.30 -3.50 9.44
-5.30 -3.40 9.64
-5.30 -3.30 9.84
-5.30 -3.20 10.04
-5.30 -3.10 10.24
-5.30 -3.00 10.44
-5.30 -2.90 10.64
-5.30 -2.80 10.84
-5.30 -2.70 11.04
-5.30 -2.60 11.24
-5.30 -2.50 11.44
-5.30 -2.40 11.64
-5.30 -2.30 11.84
-5.30 -2.20 12.04
-5.30 -2.10 12.24
-5.30 -2.00 12.44
-5.20 -10.00 -3.56
-5.20 -9.90 -3.36
-5.20 -9.80 -3.16
-5.20 -9.70 -2.96
-5.20 -9.60 -2.76
-5.20 -9.50 -2.56
-5.20 -9.40 -2.36
-5.20 -9.30 -2.16
-5.20 -9.20 -1.96
-5.20 -9.10 -1.76
-5.20 -9.00 -1.56
-5.20 -8.90 -1.36
-5.20 -8.80 -1.16
-5.20 -8.70 -0.96
-5.20 -8.60 -0.76
-5.20 -8.50 -0.56
-5.20 -8.40 -0.36
-5.20 -8.30 -0.16
-5.20 -8.20 0.04
-5.20 -8.10 0.24
-5.20 -8.00 0.44
-5.20 -7.90 0.64
-5.20 -7.80 0.84
-5.20 -7.70 1.04
-5.20 -7.60 1.24
-5.20 -7.50 1.44
-5.20 -7.40 1.64
-5.20 -7.30 1.84
-5.20 -7.20 2.04
-5.20 -7.10 2.24
-5.20 -7.00 2.44
-5.20 -6.90 2.64
-5.20 -6.80 2.84
-5.20 -6.70 3.04
-5.20 -6.60 3.24
-5.20 -6.50 3.44
-5.20 -6.40 3.64
-5.20 -6.30 3.84
-5.20 -6.20 4.04
-5.20 -6.10 4.24
-5.20 -6.00 4.44
-5.20 -5.90 4.64
-5.20 -5.80 4.84
-5.20 -5.70 5.04
-5.20 -5.60 5.24
-5.20 -5.50 5.44
-5.20 -5.40 5.64
-5.20 -5.30 5.84
-5.20 -5.20 6.04
-5.20 -5.10 6.24
-5.20 -5.00 6.44
-5.20 -4.90 6.64
-5.20 -4.80 6.84
-5.20 -4.70 7.04
-5.20 -4.60 7.24
-5.20 -4.50 7.44
-5.20 -4.40 7.64
-5.20 -4.30 7.84
-5.20 -4.20 8.04
-5.20 -4.10 8.24
-5.20 -4.00 8.44
-5.20 -3.90 8.64
-5.20 -3.80 8.84
-5.20 -3.70 9.04
-5.20 -3.60 9.24
-5.20 -3.50 9.44
-5.20 -3.40 9.64
-5.20 -3.30 9.84
-5.20 -3.20 10.04
-5.20 -3.10 10.24
-5.20 -3.00 10.44
-5.20 -2.90 10.64
-5.20 -2.80 10.84
-5.20 -2.70 11.04
-5.20 -2.60 11.24
-5.20 -2.50 11.44
-5.20 -2.40 11.64
-5.20 -2.30 11.84
-5.20 -2.20 12.04
-5.20 -2.10 12.24
-5.20 -2.00 12.44
-5.10 -10.00 -3.56
-5.10 -9.90 -3.36
-5.10 -9.80 -3.16
-5.10 -9.70 -2.96
-5.10 -9.60 -2.76
-5.10 -9.50 -2.56
-5.10 -9.40 -2.36
-5.10 -9.30 -2.16
-5.10 -9.20 -1.96
-5.10 -9.10 -1.76
-5.10 -9.00 -1.56
-5.10 -8.90 -1.36
-5.10 -8.80 -1.16
-5.10 -8.70 -0.96
-5.10 -8.60 -0.76
-5.10 -8.50 -0.56
-5.10 -8.40 -0.36
-5.10 -8.30 -0.16
-5.10 -8.20 0.04
-5.10 -8.10 0.24
-5.10 -8.00 0.44
-5.10 -7.90 0.64
-5.10 -7.80 0.84
-5.10 -7.70 1.04
-5.10 -7.60 1.24
-5.10 -7.50 1.44
-5.10 -7.40 1.64
-5.10 -7.30 1.84
-5.10 -7.20 2.04
-5.10 -7.10 2.24
-5.10 -7.00 2.44
-5.10 -6.90 2.64
-5.10 -6.80 2.84
-5.10 -6.70 3.04
-5.10 -6.60 3.24
-5.10 -6.50 3.44
-5.10 -6.40 3.64
-5.10 -6.30 3.84
-5.10 -6.20 4.04
-5.10 -6.10 4.24
-5.10 -6.00 4.44
-5.10 -5.90 4.64
-5.10 -5.80 4.84
-5.10 -5.70 5.04
-5.10 -5.60 5.24
-5.10 -5.50 5.44
-5.10 -5.40 5.64
-5.10 -5.30 5.84
-5.10 -5.20 6.04
-5.10 -5.10 6.24
-5.10 -5.00 6.44
-5.10 -4.90 6.64
-5.10 -4.80 6.84
-5.10 -4.70 7.04
-5.10 -4.60 7.24
-5.10 -4.50 7.44
-5.10 -4.40 7.64
-5.10 -4.30 7.84
-5.10 -4.20 8.04
-5.10 -4.10 8.24
-5.10 -4.00 8.44
-5.10 -3.90 8.64
-5.10 -3.80 8.84
-5.10 -3.70 9.04
-5.10 -3.60 9.24
-5.10 -3.50 9.44
-5.10 -3.40 9.64
-5.10 -3.30 9.84
-5.10 -3.20 10.04
-5.10 -3.10 10.24
-5.10 -3.00 10.44
-5.10 -2.90 10.64
-5.10 -2.80 10.84
-5.10 -2.70 11.04
-5.10 -2.60 11.24
-5.10 -2.50 11.44
-5.10 -2.40 11.64
-5.10 -2.30 11.84
-5.10 -2.20 12.04
-5.10 -2.10 12.24
-5.10 -2.00 12.44
-5.00 -10.00 -3.56
-5.00 -9.90 -3.36
-5.00 -9.80 -3.16
-5.00 -9.70 -2.96
-5.00 -9.60 -2.76
-5.00 -9.50 -2.56
-5.00 -9.40 -2.36
-5.00 -9.30 -2.16
-5.00 -9.20 -1.96
-5.00 -9.10 -1.76
-5.00 -9.00 -1.56
-5.00 -8.90 -1.36
-5.00 -8.80 -1.16
-5.00 -8.70 -0.96
-5.00 -8.60 -0.76
-5.00 -8.50 -0.56
-5.00 -8.40 -0.36
-5.00 -8.30 -0.16
-5.00 -8.20 0.04
-5.00 -8.10 0.24
-5.00 -8.00 0.44
-5.00 -7.90 0.64
-5.00 -7.80 0.84
-5.00 -7.70 1.04
-5.00 -7.60 1.24
-5.00 -7.50 1.44
-5.00 -7.40 1.64
-5.00 -7.30 1.84
-5.00 -7.20 2.04
-5.00 -7.10 2.24
-5.00 -7.00 2.44
-5.00 -6.90 2.64
-5.00 -6.80 2.84
-5.00 -6.70 3.04
-5.00 -6.60 3.24
-5.00 -6.50 3.44
-5.00 -6.40 3.64
-5.00 -6.30 3.84
-5.00 -6.20 4.04
-5.00 -6.10 4.24
-5.00 -6.00 4.44
-5.00 -5.90 4.64
-5.00 -5.80 4.84
-5.00 -5.70 5.04
-5.00 -5.60 5.24
-5.00 -5.50 5.44
-5.00 -5.40 5.64
-5.00 -5.30 5.84
-5.00 -5.20 6.04
-5.00 -5.10 6.24
-5.00 -5.00 6.44
-5.00 -4.90 6.64
-5.00 -4.80 6.84
-5.00 -4.70 7.04
-5.00 -4.60 7.24
-5.00 -4.50 7.44
-5.00 -4.40 7.64
-5.00 -4.30 7.84
-5.00 -4.20 8.04
-5.00 -4.10 8.24
-5.00 -4.00 8.44
-5.00 -3.90 8.64
-5.00 -3.80 8.84
-5.00 -3.70 9.04
-5.00 -3.60 9.24
-5.00 -3.50 9.44
-5.00 -3.40 9.64
-5.00 -3.30 9.84
-5.00 -3.20 10.04
-5.00 -3.10 10.24
-5.00 -3.00 10.44
-5.00 -2.90 10.64
-5.00 -2.80 10.84
-5.00 -2.70 11.04
-5.00 -2.60 11.24
-5.00 -2.50 11.44
-5.00 -2.40 11.64
-5.00 -2.30 11.84
-5.00 -2.20 12.04
-5.00 -2.10 12.24
-5.00 -2.00 12.44
-4.90 -10.00 -3.56
-4.90 -9.90 -3.36
-4.90 -9.80 -3.16
-4.90 -9.70 -2.96
-4.90 -9.60 -2.76
-4.90 -9.50 -2.56
-4.90 -9.40 -2.36
-4.90 -9.30 -2.16
-4.90 -9.20 -1.96
-4.90 -9.10 -1.76
-4.90 -9.00 -1.56
-4.90 -8.90 -1.36
-4.90 -8.80 -1.16
-4.90 -8.70 -0.96
-4.90 -8.60 -0.76
-4.90 -8.50 -0.56
-4.90 -8.40 -0.36
-4.90 -8.30 -0.16
-4.90 -8.20 0.04
-4.90 -8.10 0.24
-4.90 -8.00 0.44
-4.90 -7.90 0.64
-4.90 -7.80 0.84
-4.90 -7.70 1.04
-4.90 -7.60 1.24
-4.90 -7.50 1.44
-4.90 -7.40 1.64
-4.90 -7.30 1.84
-4.90 -7.20 2.04
-4.90 -7.10 2.24
-4.90 -7.00 2.44
-4.90 -6.90 2.64
-4.90 -6.80 2.84
-4.90 -6.70 3.04
-4.90 -6.60 3.24
-4.90 -6.50 3.44
-4.90 -6.40 3.64
-4.90 -6.30 3.84
-4.90 -6.20 4.04
-4.90 -6.10 4.24
-4.90 -6.00 4.44
-4.90 -5.90 4.64
-4.90 -5.80 4.84
-4.90 -5.70 5.04
-4.90 -5.60 5.24
-4.90 -5.50 5.44
-4.90 -5.40 5.64
-4.90 -5.30 5.84
-4.90 -5.20 6.04
-4.90 -5.10 6.24
-4.90 -5.00 6.44
-4.90 -4.90 6.64
-4.90 -4.80 6.84
-4.90 -4.70 7.04
-4.90 -4.60 7.24
-4.90 -4.50 7.44
-4.90 -4.40 7.64
-4.90 -4.30 7.84
-4.90 -4.20 8.04
-4.90 -4.10 8.24
-4.90 -4.00 8.44
-4.90 -3.90 8.64
-4.90 -3.80 8.84
-4.90 -3.70 9.04
-4.90 -3.60 9.24
-4.90 -3.50 9.44
-4.90 -3.40 9.64
-4.90 -3.30 9.84
-4.90 -3.20 10.04
-4.90 -3.10 10.24
-4.90 -3.00 10.44
-4.90 -2.90 10.64
-4.90 -2.80 10.84
-4.90 -2.70 11.04
-4.90 -2.60 11.24
-4.90 -2.50 11.44
-4.90 -2.40 11.64
-4.90 -2.30 11.84
-4.90 -2.20 12.04
-4.90 -2.10 12.24
-4.90 -2.00 12.44
-4.80 -10.00 -3.56
-4.80 -9.90 -3.36
-4.80 -9.80 -3.16
-4.80 -9.70 -2.96
-4.80 -9.60 -2.76
-4.80 -9.50 -2.56
-4.80 -9.40 -2.36
-4.80 -9.30 -2.16
-4.80 -9.20 -1.96
-4.80 -9.10 -1.76
-4.80 -9.00 -1.56
-4.80 -8.90 -1.36
-4.80 -8.80 -1.16
-4.80 -8.70 -0.96
-4.80 -8.60 -0.76
-4.80 -8.50 -0.56
-4.80 -8.40 -0.36
-4.80 -8.30 -0.16
-4.80 -8.20 0.04
-4.80 -8.10 0.24
-4.80 -8.00 0.44
-4.80 -7.90 0.64
-4.80 -7.80 0.84
-4.80 -7.70 1.04
-4.80 -7.60 1.24
-4.80 -7.50 1.44
-4.80 -7.40 1.64
-4.80 -7.30 1.84
-4.80 -7.20 2.04
-4.80 -7.10 2.24
-4.80 -7.00 2.44
-4.80 -6.90 2.64
-4.80 -6.80 2.84
-4.80 -6.70 3.04
-4.80 -6.60 3.24
-4.80 -6.50 3.44
-4.80 -6.40 3.64
-4.80 -6.30 3.84
-4.80 -6.20 4.04
-4.80 -6.10 4.24
-4.80 -6.00 4.44
-4.80 -5.90 4.64
-4.80 -5.80 4.84
-4.80 -5.70 5.04
-4.80 -5.60 5.24
-4.80 -5.50 5.44
-4.80 -5.40 5.64
-4.80 -5.30 5.84
-4.80 -5.20 6.04
-4.80 -5.10 6.24
-4.80 -5.00 6.44
-4.80 -4.90 6.64
-4.80 -4.80 6.84
-4.80 -4.70 7.04
-4.80 -4.60 7.24
-4.80 -4.50 7.44
-4.80 -4.40 7.64
-4.80 -4.30 7.84
-4.80 -4.20 8.04
-4.80 -4.10 8.24
-4.80 -4.00 8.44
-4.80 -3.90 8.64
-4.80 -3.80 8.84
-4.80 -3.70 9.04
-4.80 -3.60 9.24
-4.80 -3.50 9.44
-4.80 -3.40 9.64
-4.80 -3.30 9.84
-4.80 -3.20 10.04
-4.80 -3.10 10.24
-4.80 -3.00 10.44
-4.80 -2.90 10.64
-4.80 -2.80 10.84
-4.80 -2.70 11.04
-4.80 -2.60 11.24
-4.80 -2.50 11.44
-4.80 -2.40 11.64
-4.80 -2.30 11.84
-4.80 -2.20 12.04
-4.80 -2.10 12.24
-4.80 -2.00 12.44
-4.70 -10.00 -3.56
-4.70 -9.90 -3.36
-4.70 -9.80 -3.16
-4.70 -9.70 -2.96
-4.70 -9.60 -2.76
-4.70 -9.50 -2.56
-4.70 -9.40 -2.36
-4.70 -9.30 -2.16
-4.70 -9.20 -1.96
-4.70 -9.10 -1.76
-4.70 -9.00 -1.56
-4.70 -8.90 -1.36
-4.70 -8.80 -1.16
-4.70 -8.70 -0.96
-4.70 -8.60 -0.76
-4.70 -8.50 -0.56
-4.70 -8.40 -0.36
-4.70 -8.30 -0.16
-4.70 -8.20 0.04
-4.70 -8.10 0.24
-4.70 -8.00 0.44
-4.70 -7.90 0.64
-4.70 -7.80 0.84
-4.70 -7.70 1.04
-4.70 -7.60 1.24
-4.70 -7.50 1.44
-4.70 -7.40 1.64
-4.70 -7.30 1.84
-4.70 -7.20 2.04
-4.70 -7.10 2.24
-4.70 -7.00 2.44
-4.70 -6.90 2.64
-4.70 -6.80 2.84
-4.70 -6.70 3.04
-4.70 -6.60 3.24
-4.70 -6.50 3.44
-4.70 -6.40 3.64
-4.70 -6.30 3.84
-4.70 -6.20 4.04
-4.70 -6.10 4.24
-4.70 -6.00 4.44
-4.70 -5.90 4.64
-4.70 -5.80 4.84
-4.70 -5.70 5.04
-4.70 -5.60 5.24
-4.70 -5.50 5.44
-4.70 -5.40 5.64
-4.70 -5.30 5.84
-4.70 -5.20 6.04
-4.70 -5.10 6.24
-4.70 -5.00 6.44
-4.70 -4.90 6.64
-4.70 -4.80 6.84
-4.70 -4.70 7.04
-4.70 -4.60 7.24
-4.70 -4.50 7.44
-4.70 -4.40 7.64
-4.70 -4.30 7.84
-4.70 -4.20 8.04
-4.70 -4.10 8.24
-4.70 -4.00 8.44
-4.70 -3.90 8.64
-4.70 -3.80 8.84
-4.70 -3.70 9.04
-4.70 -3.60 9.24
-4.70 -3.50 9.44
-4.70 -3.40 9.64
-4.70 -3.30 9.84
-4.70 -3.20 10.04
-4.70 -3.10 10.24
-4.70 -3.00 10.44
-4.70 -2.90 10.64
-4.70 -2.80 10.84
-4.70 -2.70 11.04
-4.70 -2.60 11.24
-4.70 -2.50 11.44
-4.70 -2.40 11.64
-4.70 -2.30 11.84
-4.70 -2.20 12.04
-4.70 -2.10 12.24
-4.70 -2.00 12.44
-4.60 -10.00 -3.56
-4.60 -9.90 -3.36
-4.60 -9.80 -3.16
-4.60 -9.70 -2.96
-4.60 -9.60 -2.76
-4.60 -9.50 -2.56
-4.60 -9.40 -2.36
-4.60 -9.30 -2.16
-4.60 -9.20 -1.96
-4.60 -9.10 -1.76
-4.60 -9.00 -1.56
-4.60 -8.90 -1.36
-4.60 -8.80 -1.16
-4.60 -8.70 -0.96
-4.60 -8.60 -0.76
-4.60 -8.50 -0.56
-4.60 -8.40 -0.36
-4.60 -8.30 -0.16
-4.60 -8.20 0.04
-4.60 -8.10 0.24
-4.60 -8.00 0.44
-4.60 -7.90 0.64
-4.60 -7.80 0.84
-4.60 -7.70 1.04
-4.60 -7.60 1.24
-4.60 -7.50 1.44
-4.60 -7.40 1.64
-4.60 -7.30 1.84
-4.60 -7.20 2.04
-4.60 -7.10 2.24
-4.60 -7.00 2.44
-4.60 -6.90 2.64
-4.60 -6.80 2.84
-4.60 -6.70 3.04
-4.60 -6.60 3.24
-4.60 -6.50 3.44
-4.60 -6.40 3.64
-4.60 -6.30 3.84
-4.60 -6.20 4.04
-4.60 -6.10 4.24
-4.60 -6.00 4.44
-4.60 -5.90 4.64
-4.60 -5.80 4.84
-4.60 -5.70 5.04
-4.60 -5.60 5.24
-4.60 -5.50 5.44
-4.60 -5.40 5.64
-4.60 -5.30 5.84
-4.60 -5.20 6.04
-4.60 -5.10 6.24
-4.60 -5.00 6.44
-4.60 -4.90 6.64
-4.60 -4.80 6.84
-4.60 -4.70 7.04
-4.60 -4.60 7.24
-4.60 -4.50 7.44
-4.60 -4.40 7.64
-4.60 -4.30 7.84
-4.60 -4.20 8.04
-4.60 -4.10 8.24
-4.60 -4.00 8.44
-4.60 -3.90 8.64
-4.60 -3.80 8.84
-4.60 -3.70 9.04
-4.60 -3.60 9.24
-4.60 -3.50 9.44
-4.60 -3.40 9.64
-4.60 -3.30 9.84
-4.60 -3.20 10.04
-4.60 -3.10 10.24
-4.60 -3.00 10.44
-4.60 -2.90 10.64
-4.60 -2.80 10.84
-4.60 -2.70 11.04
-4.60 -2.60 11.24
-4.60 -2.50 11.44
-4.60 -2.40 11.64
-4.60 -2.30 11.84
-4.60 -2.20 12.04
-4.60 -2.10 12.24
-4.60 -2.00 12.44
-4.50 -10.00 -3.56
-4.50 -9.90 -3.36
-4.50 -9.80 -3.16
-4.50 -9.70 -2.96
-4.50 -9.60 -2.76
-4.50 -9.50 -2.56
-4.50 -9.40 -2.36
-4.50 -9.30 -2.16
-4.50 -9.20 -1.96
-4.50 -9.10 -1.76
-4.50 -9.00 -1.56
-4.50 -8.90 -1.36
-4.50 -8.80 -1.16
-4.50 -8.70 -0.96
-4.50 -8.60 -0.76
-4.50 -8.50 -0.56
-4.50 -8.40 -0.36
-4.50 -8.30 -0.16
-4.50 -8.20 0.04
-4.50 -8.10 0.24
-4.50 -8.00 0.44
-4.50 -7.90 0.64
-4.50 -7.80 0.84
-4.50 -7.70 1.04
-4.50 -7.60 1.24
-4.50 -7.50 1.44
-4.50 -7.40 1.64
-4.50 -7.30 1.84
-4.50 -7.20 2.04
-4.50 -7.10 2.24
-4.50 -7.00 2.44
-4.50 -6.90 2.64
-4.50 -6.80 2.84
-4.50 -6.70 3.04
-4.50 -6.60 3.24
-4.50 -6.50 3.44
-4.50 -6.40 3.64
-4.50 -6.30 3.84
-4.50 -6.20 4.04
-4.50 -6.10 4.24
-4.50 -6.00 4.44
-4.50 -5.90 4.64
-4.50 -5.80 4.84
-4.50 -5.70 5.04
-4.50 -5.60 5.24
-4.50 -5.50 5.44
-4.50 -5.40 5.64
-4.50 -5.30 5.84
-4.50 -5.20 6.04
-4.50 -5.10 6.24
-4.50 -5.00 6.44
-4.50 -4.90 6.64
-4.50 -4.80 6.84
-4.50 -4.70 7.04
-4.50 -4.60 7.24
-4.50 -4.50 7.44
-4.50 -4.40 7.64
-4.50 -4.30 7.84
-4.50 -4.20 8.04
-4.50 -4.10 8.24
-4.50 -4.00 8.44
-4.50 -3.90 8.64
-4.50 -3.80 8.84
-4.50 -3.70 9.04
-4.50 -3.60 9.24
-4.50 -3.50 9.44
-4.50 -3.40 9.64
-4.50 -3.30 9.84
-4.50 -3.20 10.04
-4.50 -3.10 10.24
-4.50 -3.00 10.44
-4.50 -2.90 10.64
-4.50 -2.80 10.84
-4.50 -2.70 11.04
-4.50 -2.60 11.24
-4.50 -2.50 11.44
-4.50 -2.40 11.64
-4.50 -2.30 11.84
-4.50 -2.20 12.04
-4.50 -2.10 12.24
-4.50 -2.00 12.44
-4.40 -10.00 -3.56
-4.40 -9.90 -3.36
-4.40 -9.80 -3.16
-4.40 -9.70 -2.96
-4.40 -9.60 -2.76
-4.40 -9.50 -2.56
-4.40 -9.40 -2.36
-4.40 -9.30 -2.16
-4.40 -9.20 -1.96
-4.40 -9.10 -1.76
-4.40 -9.00 -1.56
-4.40 -8.90 -1.36
-4.40 -8.80 -1.16
-4.40 -8.70 -0.96
-4.40 -8.60 -0.76
-4.40 -8.50 -0.56
-4.40 -8.40 -0.36
-4.40 -8.30 -0.16
-4.40 -8.20 0.04
-4.40 -8.10 0.24
-4.40 -8.00 0.44
-4.40 -7.90 0.64
-4.40 -7.80 0.84
-4.40 -7.70 1.04
-4.40 -7.60 1.24
-4.40 -7.50 1.44
-4.40 -7.40 1.64
-4.40 -7.30 1.84
-4.40 -7.20 2.04
-4.40 -7.10 2.24
-4.40 -7.00 2.44
-4.40 -6.90 2.64
-4.40 -6.80 2.84
-4.40 -6.70 3.04
-4.40 -6.60 3.24
-4.40 -6.50 3.44
-4.40 -6.40 3.64
-4.40 -6.30 3.84
-4.40 -6.20 4.04
-4.40 -6.10 4.24
-4.40 -6.00 4.44
-4.40 -5.90 4.64
-4.40 -5.80 4.84
-4.40 -5.70 5.04
-4.40 -5.60 5.24
-4.40 -5.50 5.44
-4.40 -5.40 5.64
-4.40 -5.30 5.84
-4.40 -5.20 6.04
-4.40 -5.10 6.24
-4.40 -5.00 6.44
-4.40 -4.90 6.64
-4.40 -4.80 6.84
-4.40 -4.70 7.04
-4.40 -4.60 7.24
-4.40 -4.50 7.44
-4.40 -4.40 7.64
-4.40 -4.30 7.84
-4.40 -4.20 8.04
-4.40 -4.10 8.24
-4.40 -4.00 8.44
-4.40 -3.90 8.64
-4.40 -3.80 8.84
-4.40 -3.70 9.04
-4.40 -3.60 9.24
-4.40 -3.50 9.44
-4.40 -3.40 9.64
-4.40 -3.30 9.84
-4.40 -3.20 10.04
-4.40 -3.10 10.24
-4.40 -3.00 10.44
-4.40 -2.90 10.64
-4.40 -2.80 10.84
-4.40 -2.70 11.04
-4.40 -2.60 11.24
-4.40 -2.50 11.44
-4.40 -2.40 11.64
-4.40 -2.30 11.84
-4.40 -2.20 12.04
-4.40 -2.10 12.24
-4.40 -2.00 12.44
-4.30 -10.00 -3.56
-4.30 -9.90 -3.36
-4.30 -9.80 -3.16
-4.30 -9.70 -2.96
-4.30 -9.60 -2.76
-4.30 -9.50 -2.56
-4.30 -9.40 -2.36
-4.30 -9.30 -2.16
-4.30 -9.20 -1.96
-4.30 -9.10 -1.76
-4.30 -9.00 -1.56
-4.30 -8.90 -1.36
-4.30 -8.80 -1.16
-4.30 -8.70 -0.96
-4.30 -8.60 -0.76
-4.30 -8.50 -0.56
-4.30 -8.40 -0.36
-4.30 -8.30 -0.16
-4.30 -8.20 0.04
-4.30 -8.10 0.24
-4.30 -8.00 0.44
-4.30 -7.90 0.64
-4.30 -7.80 0.84
-4.30 -7.70 1.04
-4.30 -7.60 1.24
-4.30 -7.50 1.44
-4.30 -7.40 1.64
-4.30 -7.30 1.84
-4.30 -7.20 2.04
-4.30 -7.10 2.24
-4.30 -7.00 2.44
-4.30 -6.90 2.64
-4.30 -6.80 2.84
-4.30 -6.70 3.04
-4.30 -6.60 3.24
-4.30 -6.50 3.44
-4.30 -6.40 3.64
-4.30 -6.30 3.84
-4.30 -6.20 4.04
-4.30 -6.10 4.24
-4.30 -6.00 4.44
-4.30 -5.90 4.64
-4.30 -5.80 4.84
-4.30 -5.70 5.04
-4.30 -5.60 5.24
-4.30 -5.50 5.44
-4.30 -5.40 5.64
-4.30 -5.30 5.84
-4.30 -5.20 6.04
-4.30 -5.10 6.24
-4.30 -5.00 6.44
-4.30 -4.90 6.64
-4.30 -4.80 6.84
-4.30 -4.70 7.04
-4.30 -4.60 7.24
-4.30 -4.50 7.44
-4.30 -4.40 7.64
-4.30 -4.30 7.84
-4.30 -4.20 8.04
-4.30 -4.10 8.24
-4.30 -4.00 8.44
-4.30 -3.90 8.64
-4.30 -3.80 8.84
-4.30 -3.70 9.04
-4.30 -3.60 9.24
-4.30 -3.50 9.44
-4.30 -3.40 9.64
-4.30 -3.30 9.84
-4.30 -3.20 10.04
-4.30 -3.10 10.24
-4.30 -3.00 10.44
-4.30 -2.90 10.64
-4.30 -2.80 10.84
-4.30 -2.70 11.04
-4.30 -2.60 11.24
-4.30 -2.50 11.44
-4.30 -2.40 11.64
-4.30 -2.30 11.84
-4.30 -2.20 12.04
-4.30 -2.10 12.24
-4.30 -2.00 12.44
-4.20 -10.00 -3.56
-4.20 -9.90 -3.36
-4.20 -9.80 -3.16
-4.20 -9.70 -2.96
-4.20 -9.60 -2.76
-4.20 -9.50 -2.56
-4.20 -9.40 -2.36
-4.20 -9.30 -2.16
-4.20 -9.20 -1.96
-4.20 -9.10 -1.76
-4.20 -9.00 -1.56
-4.20 -8.90 -1.36
-4.20 -8.80 -1.16
-4.20 -8.70 -0.96
-4.20 -8.60 -0.76
-4.20 -8.50 -0.56
-4.20 -8.40 -0.36
-4.20 -8.30 -0.16
-4.20 -8.20 0.04
-4.20 -8.10 0.24
-4.20 -8.00 0.44
-4.20 -7.90 0.64
-4.20 -7.80 0.84
-4.20 -7.70 1.04
-4.20 -7.60 1.24
-4.20 -7.50 1.44
-4.20 -7.40 1.64
-4.20 -7.30 1.84
-4.20 -7.20 2.04
-4.20 -7.10 2.24
-4.20 -7.00 2.44
-4.20 -6.90 2.64
-4.20 -6.80 2.84
-4.20 -6.70 3.04
-4.20 -6.60 3.24
-4.20 -6.50 3.44
-4.20 -6.40 3.64
-4.20 -6.30 3.84
-4.20 -6.20 4.04
-4.20 -6.10 4.24
-4.20 -6.00 4.44
-4.20 -5.90 4.64
-4.20 -5.80 4.84
-4.20 -5.70 5.04
-4.20 -5.60 5.24
-4.20 -5.50 5.44
-4.20 -5.40 5.64
-4.20 -5.30 5.84
-4.20 -5.20 6.04
-4.20 -5.10 6.24
-4.20 -5.00 6.44
-4.20 -4.90 6.64
-4.20 -4.80 6.84
-4.20 -4.70 7.04
-4.20 -4.60 7.24
-4.20 -4.50 7.44
-4.20 -4.40 7.64
-4.20 -4.30 7.84
-4.20 -4.20 8.04
-4.20 -4.10 8.24
-4.20 -4.00 8.44
-4.20 -3.90 8.64
-4.20 -3.80 8.84
-4.20 -3.70 9.04
-4.20 -3.60 9.24
-4.20 -3.50 9.44
-4.20 -3.40 9.64
-4.20 -3.30 9.84
-4.20 -3.20 10.04
-4.20 -3.10 10.24
-4.20 -3.00 10.44
-4.20 -2.90 10.64
-4.20 -2.80 10.84
-4.20 -2.70 11.04
-4.20 -2.60 11.24
-4.20 -2.50 11.44
-4.20 -2.40 11.64
-4.20 -2.30 11.84
-4.20 -2.20 12.04
-4.20 -2.10 12.24
-4.20 -2.00 12.44
-4.10 -10.00 -3.56
-4.10 -9.90 -3.36
-4.10 -9.80 -3.16
-4.10 -9.70 -2.96
-4.10 -9.60 -2.76
-4.10 -9.50 -2.56
-4.10 -9.40 -2.36
-4.10 -9.30 -2.16
-4.10 -9.20 -1.96
-4.10 -9.10 -1.76
-4.10 -9.00 -1.56
-4.10 -8.90 -1.36
-4.10 -8.80 -1.16
-4.10 -8.70 -0.96
-4.10 -8.60 -0.76
-4.10 -8.50 -0.56
-4.10 -8.40 -0.36
-4.10 -8.30 -0.16
-4.10 -8.20 0.04
-4.10 -8.10 0.24
-4.10 -8.00 0.44
-4.10 -7.90 0.64
-4.10 -7.80 0.84
-4.10 -7.70 1.04
-4.10 -7.60 1.24
-4.10 -7.50 1.44
-4.10 -7.40 1.64
-4.10 -7.30 1.84
-4.10 -7.20 2.04
-4.10 -7.10 2.24
-4.10 -7.00 2.44
-4.10 -6.90 2.64
-4.10 -6.80 2.84
-4.10 -6.70 3.04
-4.10 -6.60 3.24
-4.10 -6.50 3.44
-4.10 -6.40 3.64
-4.10 -6.30 3.84
-4.10 -6.20 4.04
-4.10 -6.10 4.24
-4.10 -6.00 4.44
-4.10 -5.90 4.64
-4.10 -5.80 4.84
-4.10 -5.70 5.04
-4.10 -5.60 5.24
-4.10 -5.50 5.44
-4.10 -5.40 5.64
-4.10 -5.30 5.84
-4.10 -5.20 6.04
-4.10 -5.10 6.24
-4.10 -5.00 6.44
-4.10 -4.90 6.64
-4.10 -4.80 6.84
-4.10 -4.70 7.04
-4.10 -4.60 7.24
-4.10 -4.50 7.44
-4.10 -4.40 7.64
-4.10 -4.30 7.84
-4.10 -4.20 8.04
-4.10 -4.10 8.24
-4.10 -4.00 8.44
-4.10 -3.90 8.64
-4.10 -3.80 8.84
-4.10 -3.70 9.04
-4.10 -3.60 9.24
-4.10 -3.50 9.44
-4.10 -3.40 9.64
-4.10 -3.30 9.84
-4.10 -3.20 10.04
-4.10 -3.10 10.24
-4.10 -3.00 10.44
-4.10 -2.90 10.64
-4.10 -2.80 10.84
-4.10 -2.70 11.04
-4.10 -2.60 11.24
-4.10 -2.50 11.44
-4.10 -2.40 11.64
-4.10 -2.30 11.84
-4.10 -2.20 12.04
-4.10 -2.10 12.24
-4.10 -2.00 12.44
-4.00 -10.00 -3.56
-4.00 -9.90 -3.36
-4.00 -9.80 -3.16
-4.00 -9.70 -2.96
-4.00 -9.60 -2.76
-4.00 -9.50 -2.56
-4.00 -9.40 -2.36
-4.00 -9.30 -2.16
-4.00 -9.20 -1.96
-4.00 -9.10 -1.76
-4.00 -9.00 -1.56
-4.00 -8.90 -1.36
-4.00 -8.80 -1.16
-4.00 -8.70 -0.96
-4.00 -8.60 -0.76
-4.00 -8.50 -0.56
-4.00 -8.40 -0.36
-4.00 -8.30 -0.16
-4.00 -8.20 0.04
-4.00 -8.10 0.24
-4.00 -8.00 0.44
-4.00 -7.90 0.64
-4.00 -7.80 0.84
-4.00 -7.70 1.04
-4.00 -7.60 1.24
-4.00 -7.50 1.44
-4.00 -7.40 1.64
-4.00 -7.30 1.84
-4.00 -7.20 2.04
-4.00 -7.10 2.24
-4.00 -7.00 2.44
-4.00 -6.90 2.64
-4.00 -6.80 2.84
-4.00 -6.70 3.04
-4.00 -6.60 3.24
-4.00 -6.50 3.44
-4.00 -6.40 3.64
-4.00 -6.30 3.84
-4.00 -6.20 4.04
-4.00 -6.10 4.24
-4.00 -6.00 4.44
-4.00 -5.90 4.64
-4.00 -5.80 4.84
-4.00 -5.70 5.04
-4.00 -5.60 5.24
-4.00 -5.50 5.44
-4.00 -5.40 5.64
-4.00 -5.30 5.84
-4.00 -5.20 6.04
-4.00 -5.10 6.24
-4.00 -5.00 6.44
-4.00 -4.90 6.64
-4.00 -4.80 6.84
-4.00 -4.70 7.04
-4.00 -4.60 7.24
-4.00 -4.50 7.44
-4.00 -4.40 7.64
-4.00 -4.30 7.84
-4.00 -4.20 8.04
-4.00 -4.10 8.24
-4.00 -4.00 8.44
-4.00 -3.90 8.64
-4.00 -3.80 8.84
-4.00 -3.70 9.04
-4.00 -3.60 9.24
-4.00 -3.50 9.44
-4.00 -3.40 9.64
-4.00 -3.30 9.84
-4.00 -3.20 10.04
-4.00 -3.10 10.24
-4.00 -3.00 10.44
-4.00 -2.90 10.64
-4.00 -2.80 10.84
-4.00 -2.70 11.04
-4.00 -2.60 11.24
-4.00 -2.50 11.44
-4.00 -2.40 11.64
-4.00 -2.30 11.84
-4.00 -2.20 12.04
-4.00 -2.10 12.24
-4.00 -2.00 12.44
-3.90 -10.00 -3.56
-3.90 -9.90 -3.36
-3.90 -9.80 -3.16
-3.90 -9.70 -2.96
-3.90 -9.60 -2.76
-3.90 -9.50 -2.56
-3.90 -9.40 -2.36
-3.90 -9.30 -2.16
-3.90 -9.20 -1.96
-3.90 -9.10 -1.76
-3.90 -9.00 -1.56
-3.90 -8.90 -1.36
-3.90 -8.80 -1.16
-3.90 -8.70 -0.96
-3.90 -8.60 -0.76
-3.90 -8.50 -0.56
-3.90 -8.40 -0.36
-3.90 -8.30 -0.16
-3.90 -8.20 0.04
-3.90 -8.10 0.24
-3.90 -8.00 0.44
-3.90 -7.90 0.64
-3.90 -7.80 0.84
-3.90 -7.70 1.04
-3.90 -7.60 1.24
-3.90 -7.50 1.44
-3.90 -7.40 1.64
-3.90 -7.30 1.84
-3.90 -7.20 2.04
-3.90 -7.10 2.24
-3.90 -7.00 2.44
-3.90 -6.90 2.64
-3.90 -6.80 2.84
-3.90 -6.70 3.04
-3.90 -6.60 3.24
-3.90 -6.50 3.44
-3.90 -6.40 3.64
-3.90 -6.30 3.84
-3.90 -6.20 4.04
-3.90 -6.10 4.24
-3.90 -6.00 4.44
-3.90 -5.90 4.64
-3.90 -5.80 4.84
-3.90 -5.70 5.04
-3.90 -5.60 5.24
-3.90 -5.50 5.44
-3.90 -5.40 5.64
-3.90 -5.30 5.84
-3.90 -5.20 6.04
-3.90 -5.10 6.24
-3.90 -5.00 6.44
-3.90 -4.90 6.64
-3.90 -4.80 6.84
-3.90 -4.70 7.04
-3.90 -4.60 7.24
-3.90 -4.50 7.44
-3.90 -4.40 7.64
-3.90 -4.30 7.84
-3.90 -4.20 8.04
-3.90 -4.10 8.24
-3.90 -4.00 8.44
-3.90 -3.90 8.64
-3.90 -3.80 8.84
-3.90 -3.70 9.04
-3.90 -3.60 9.24
-3.90 -3.50 9.44
-3.90 -3.40 9.64
-3.90 -3.30 9.84
-3.90 -3.20 10.04
-3.90 -3.10 10.24
-3.90 -3.00 10.44
-3.90 -2.90 10.64
-3.90 -2.80 10.84
-3.90 -2.70 11.04
-3.90 -2.60 11.24
-3.90 -2.50 11.44
-3.90 -2.40 11.64
-3.90 -2.30 11.84
-3.90 -2.20 12.04
-3.90 -2.10 12.24
-3.90 -2.00 12.44
-3.80 -10.00 -3.56
-3.80 -9.90 -3.36
-3.80 -9.80 -3.16
-3.80 -9.70 -2.96
-3.80 -9.60 -2.76
-3.80 -9.50 -2.56
-3.80 -9.40 -2.36
-3.80 -9.30 -2.16
-3.80 -9.20 -1.96
-3.80 -9.10 -1.76
-3.80 -9.00 -1.56
-3.80 -8.90 -1.36
-3.80 -8.80 -1.16
-3.80 -8.70 -0.96
-3.80 -8.60 -0.76
-3.80 -8.50 -0.56
-3.80 -8.40 -0.36
-3.80 -8.30 -0.16
-3.80 -8.20 0.04
-3.80 -8.10 0.24
-3.80 -8.00 0.44
-3.80 -7.90 0.64
-3.80 -7.80 0.84
-3.80 -7.70 1.04
-3.80 -7.60 1.24
-3.80 -7.50 1.44
-3.80 -7.40 1.64
-3.80 -7.30 1.84
-3.80 -7.20 2.04
-3.80 -7.10 2.24
-3.80 -7.00 2.44
-3.80 -6.90 2.64
-3.80 -6.80 2.84
-3.80 -6.70 3.04
-3.80 -6.60 3.24
-3.80 -6.50 3.44
-3.80 -6.40 3.64
-3.80 -6.30 3.84
-3.80 -6.20 4.04
-3.80 -6.10 4.24
-3.80 -6.00 4.44
-3.80 -5.90 4.64
-3.80 -5.80 4.84
-3.80 -5.70 5.04
-3.80 -5.60 5.24
-3.80 -5.50 5.44
-3.80 -5.40 5.64
-3.80 -5.30 5.84
-3.80 -5.20 6.04
-3.80 -5.10 6.24
-3.80 -5.00 6.44
-3.80 -4.90 6.64
-3.80 -4.80 6.84
-3.80 -4.70 7.04
-3.80 -4.60 7.24
-3.80 -4.50 7.44
-3.80 -4.40 7.64
-3.80 -4.30 7.84
-3.80 -4.20 8.04
-3.80 -4.10 8.24
-3.80 -4.00 8.44
-3.80 -3.90 8.64
-3.80 -3.80 8.84
-3.80 -3.70 9.04
-3.80 -3.60 9.24
-3.80 -3.50 9.44
-3.80 -3.40 9.64
-3.80 -3.30 9.84
-3.80 -3.20 10.04
-3.80 -3.10 10.24
-3.80 -3.00 10.44
-3.80 -2.90 10.64
-3.80 -2.80 10.84
-3.80 -2.70 11.04
-3.80 -2.60 11.24
-3.80 -2.50 11.44
-3.80 -2.40 11.64
-3.80 -2.30 11.84
-3.80 -2.20 12.04
-3.80 -2.10 12.24
-3.80 -2.00 12.44
-3.70 -10.00 -3.56
-3.70 -9.90 -3.36
-3.70 -9.80 -3.16
-3.70 -9.70 -2.96
-3.70 -9.60 -2.76
-3.70 -9.50 -2.56
-3.70 -9.40 -2.36
-3.70 -9.30 -2.16
-3.70 -9.20 -1.96
-3.70 -9.10 -1.76
-3.70 -9.00 -1.56
-3.70 -8.90 -1.36
-3.70 -8.80 -1.16
-3.70 -8.70 -0.96
-3.70 -8.60 -0.76
-3.70 -8.50 -0.56
-3.70 -8.40 -0.36
-3.70 -8.30 -0.16
-3.70 -8.20 0.04
-3.70 -8.10 0.24
-3.70 -8.00 0.44
-3.70 -7.90 0.64
-3.70 -7.80 0.84
-3.70 -7.70 1.04
-3.70 -7.60 1.24
-3.70 -7.50 1.44
-3.70 -7.40 1.64
-3.70 -7.30 1.84
-3.70 -7.20 2.04
-3.70 -7.10 2.24
-3.70 -7.00 2.44
-3.70 -6.90 2.64
-3.70 -6.80 2.84
-3.70 -6.70 3.04
-3.70 -6.60 3.24
-3.70 -6.50 3.44
-3.70 -6.40 3.64
-3.70 -6.30 3.84
-3.70 -6.20 4.04
-3.70 -6.10 4.24
-3.70 -6.00 4.44
-3.70 -5.90 4.64
-3.70 -5.80 4.84
-3.70 -5.70 5.04
-3.70 -5.60 5.24
-3.70 -5.50 5.44
-3.70 -5.40 5.64
-3.70 -5.30 5.84
-3.70 -5.20 6.04
-3.70 -5.10 6.24
-3.70 -5.00 6.44
-3.70 -4.90 6.64
-3.70 -4.80 6.84
-3.70 -4.70 7.04
-3.70 -4.60 7.24
-3.70 -4.50 7.44
-3.70 -4.40 7.64
-3.70 -4.30 7.84
-3.70 -4.20 8.04
-3.70 -4.10 8.24
-3.70 -4.00 8.44
-3.70 -3.90 8.64
-3.70 -3.80 8.84
-3.70 -3.70 9.04
-3.70 -3.60 9.24
-3.70 -3.50 9.44
-3.70 -3.40 9.64
-3.70 -3.30 9.84
-3.70 -3.20 10.04
-3.70 -3.10 10.24
-3.70 -3.00 10.44
-3.70 -2.90 10.64
-3.70 -2.80 10.84
-3.70 -2.70 11.04
-3.70 -2.60 11.24
-3.70 -2.50 11.44
-3.70 -2.40 11.64
-3.70 -2.30 11.84
-3.70 -2.20 12.04
-3.70 -2.10 12.24
-3.70 -2.00 12.44
-3.60 -10.00 -3.56
-3.60 -9.90 -3.36
-3.60 -9.80 -3.16
-3.60 -9.70 -2.96
-3.60 -9.60 -2.76
-3.60 -9.50 -2.56
-3.60 -9.40 -2.36
-3.60 -9.30 -2.16
-3.60 -9.20 -1.96
-3.60 -9.10 -1.76
-3.60 -9.00 -1.56
-3.60 -8.90 -1.36
-3.60 -8.80 -1.16
-3.60 -8.70 -0.96
-3.60 -8.60 -0.76
-3.60 -8.50 -0.56
-3.60 -8.40 -0.36
-3.60 -8.30 -0.16
-3.60 -8.20 0.04
-3.60 -8.10 0.24
-3.60 -8.00 0.44
-3.60 -7.90 0.64
-3.60 -7.80 0.84
-3.60 -7.70 1.04
-3.60 -7.60 1.24
-3.60 -7.50 1.44
-3.60 -7.40 1.64
-3.60 -7.30 1.84
-3.60 -7.20 2.04
-3.60 -7.10 2.24
-3.60 -7.00 2.44
-3.60 -6.90 2.64
-3.60 -6.80 2.84
-3.60 -6.70 3.04
-3.60 -6.60 3.24
-3.60 -6.50 3.44
-3.60 -6.40 3.64
-3.60 -6.30 3.84
-3.60 -6.20 4.04
-3.60 -6.10 4.24
-3.60 -6.00 4.44
-3.60 -5.90 4.64
-3.60 -5.80 4.84
-3.60 -5.70 5.04
-3.60 -5.60 5.24
-3.60 -5.50 5.44
-3.60 -5.40 5.64
-3.60 -5.30 5.84
-3.60 -5.20 6.04
-3.60 -5.10 6.24
-3.60 -5.00 6.44
-3.60 -4.90 6.64
-3.60 -4.80 6.84
-3.60 -4.70 7.04
-3.60 -4.60 7.24
-3.60 -4.50 7.44
-3.60 -4.40 7.64
-3.60 -4.30 7.84
-3.60 -4.20 8.04
-3.60 -4.10 8.24
-3.60 -4.00 8.44
-3.60 -3.90 8.64
-3.60 -3.80 8.84
-3.60 -3.70 9.04
-3.60 -3.60 9.24
-3.60 -3.50 9.44
-3.60 -3.40 9.64
-3.60 -3.30 9.84
-3.60 -3.20 10.04
-3.60 -3.10 10.24
-3.60 -3.00 10.44
-3.60 -2.90 10.64
-3.60 -2.80 10.84
-3.60 -2.70 11.04
-3.60 -2.60 11.24
-3.60 -2.50 11.44
-3.60 -2.40 11.64
-3.60 -2.30 11.84
-3.60 -2.20 12.04
-3.60 -2.10 12.24
-3.60 -2.00 12.44
-3.50 -10.00 -3.56
-3.50 -9.90 -3.36
-3.50 -9.80 -3.16
-3.50 -9.70 -2.96
-3.50 -9.60 -2.76
-3.50 -9.50 -2.56
-3.50 -9.40 -2.36
-3.50 -9.30 -2.16
-3.50 -9.20 -1.96
-3.50 -9.10 -1.76
-3.50 -9.00 -1.56
-3.50 -8.90 -1.36
-3.50 -8.80 -1.16
-3.50 -8.70 -0.96
-3.50 -8.60 -0.76
-3.50 -8.50 -0.56
-3.50 -8.40 -0.36
-3.50 -8.30 -0.16
-3.50 -8.20 0.04
-3.50 -8.10 0.24
-3.50 -8.00 0.44
-3.50 -7.90 0.64
-3.50 -7.80 0.84
-3.50 -7.70 1.04
-3.50 -7.60 1.24
-3.50 -7.50 1.44
-3.50 -7.40 1.64
-3.50 -7.30 1.84
-3.50 -7.20 2.04
-3.50 -7.10 2.24
-3.50 -7.00 2.44
-3.50 -6.90 2.64
-3.50 -6.80 2.84
-3.50 -6.70 3.04
-3.50 -6.60 3.24
-3.50 -6.50 3.44
-3.50 -6.40 3.64
-3.50 -6.30 3.84
-3.50 -6.20 4.04
-3.50 -6.10 4.24
-3.50 -6.00 4.44
-3.50 -5.90 4.64
-3.50 -5.80 4.84
-3.50 -5.70 5.04
-3.50 -5.60 5.24
-3.50 -5.50 5.44
-3.50 -5.40 5.64
-3.50 -5.30 5.84
-3.50 -5.20 6.04
-3.50 -5.10 6.24
-3.50 -5.00 6.44
-3.50 -4.90 6.64
-3.50 -4.80 6.84
-3.50 -4.70 7.04
-3.50 -4.60 7.24
-3.50 -4.50 7.44
-3.50 -4.40 7.64
-3.50 -4.30 7.84
-3.50 -4.20 8.04
-3.50 -4.10 8.24
-3.50 -4.00 8.44
-3.50 -3.90 8.64
-3.50 -3.80 8.84
-3.50 -3.70 9.04
-3.50 -3.60 9.24
-3.50 -3.50 9.44
-3.50 -3.40 9.64
-3.50 -3.30 9.84
-3.50 -3.20 10.04
-3.50 -3.10 10.24
-3.50 -3.00 10.44
-3.50 -2.90 10.64
-3.50 -2.80 10.84
-3.50 -2.70 11.04
-3.50 -2.60 11.24
-3.50 -2.50 11.44
-3.50 -2.40 11.64
-3.50 -2.30 11.84
-3.50 -2.20 12.04
-3.50 -2.10 12.24
-3.50 -2.00 12.44
-3.40 -10.00 -3.56
-3.40 -9.90 -3.36
-3.40 -9.80 -3.16
-3.40 -9.70 -2.96
-3.40 -9.60 -2.76
-3.40 -9.50 -2.56
-3.40 -9.40 -2.36
-3.40 -9.30 -2.16
-3.40 -9.20 -1.96
-3.40 -9.10 -1.76
-3.40 -9.00 -1.56
-3.40 -8.90 -1.36
-3.40 -8.80 -1.16
-3.40 -8.70 -0.96
-3.40 -8.60 -0.76
-3.40 -8.50 -0.56
-3.40 -8.40 -0.36
-3.40 -8.30 -0.16
-3.40 -8.20 0.04
-3.40 -8.10 0.24
-3.40 -8.00 0.44
-3.40 -7.90 0.64
-3.40 -7.80 0.84
-3.40 -7.70 1.04
-3.40 -7.60 1.24
-3.40 -7.50 1.44
-3.40 -7.40 1.64
-3.40 -7.30 1.84
-3.40 -7.20 2.04
-3.40 -7.10 2.24
-3.40 -7.00 2.44
-3.40 -6.90 2.64
-3.40 -6.80 2.84
-3.40 -6.70 3.04
-3.40 -6.60 3.24
-3.40 -6.50 3.44
-3.40 -6.40 3.64
-3.40 -6.30 3.84
-3.40 -6.20 4.04
-3.40 -6.10 4.24
-3.40 -6.00 4.44
-3.40 -5.90 4.64
-3.40 -5.80 4.84
-3.40 -5.70 5.04
-3.40 -5.60 5.24
-3.40 -5.50 5.44
-3.40 -5.40 5.64
-3.40 -5.30 5.84
-3.40 -5.20 6.04
-3.40 -5.10 6.24
-3.40 -5.00 6.44
-3.40 -4.90 6.64
-3.40 -4.80 6.84
-3.40 -4.70 7.04
-3.40 -4.60 7.24
-3.40 -4.50 7.44
-3.40 -4.40 7.64
-3.40 -4.30 7.84
-3.40 -4.20 8.04
-3.40 -4.10 8.24
-3.40 -4.00 8.44
-3.40 -3.90 8.64
-3.40 -3.80 8.84
-3.40 -3.70 9.04
-3.40 -3.60 9.24
-3.40 -3.50 9.44
-3.40 -3.40 9.64
-3.40 -3.30 9.84
-3.40 -3.20 10.04
-3.40 -3.10 10.24
-3.40 -3.00 10.44
-3.40 -2.90 10.64
-3.40 -2.80 10.84
-3.40 -2.70 11.04
-3.40 -2.60 11.24
-3.40 -2.50 11.44
-3.40 -2.40 11.64
-3.40 -2.30 11.84
-3.40 -2.20 12.04
-3.40 -2.10 12.24
-3.40 -2.00 12.44
-3.30 -10.00 -3.56
-3.30 -9.90 -3.36
-3.30 -9.80 -3.16
-3.30 -9.70 -2.96
-3.30 -9.60 -2.76
-3.30 -9.50 -2.56
-3.30 -9.40 -2.36
-3.30 -9.30 -2.16
-3.30 -9.20 -1.96
-3.30 -9.10 -1.76
-3.30 -9.00 -1.56
-3.30 -8.90 -1.36
-3.30 -8.80 -1.16
-3.30 -8.70 -0.96
-3.30 -8.60 -0.76
-3.30 -8.50 -0.56
-3.30 -8.40 -0.36
-3.30 -8.30 -0.16
-3.30 -8.20 0.04
-3.30 -8.10 0.24
-3.30 -8.00 0.44
-3.30 -7.90 0.64
-3.30 -7.80 0.84
-3.30 -7.70 1.04
-3.30 -7.60 1.24
-3.30 -7.50 1.44
-3.30 -7.40 1.64
-3.30 -7.30 1.84
-3.30 -7.20 2.04
-3.30 -7.10 2.24
-3.30 -7.00 2.44
-3.30 -6.90 2.64
-3.30 -6.80 2.84
-3.30 -6.70 3.04
-3.30 -6.60 3.24
-3.30 -6.50 3.44
-3.30 -6.40 3.64
-3.30 -6.30 3.84
-3.30 -6.20 4.04
-3.30 -6.10 4.24
-3.30 -6.00 4.44
-3.30 -5.90 4.64
-3.30 -5.80 4.84
-3.30 -5.70 5.04
-3.30 -5.60 5.24
-3.30 -5.50 5.44
-3.30 -5.40 5.64
-3.30 -5.30 5.84
-3.30 -5.20 6.04
-3.30 -5.10 6.24
-3.30 -5.00 6.44
-3.30 -4.90 6.64
-3.30 -4.80 6.84
-3.30 -4.70 7.04
-3.30 -4.60 7.24
-3.30 -4.50 7.44
-3.30 -4.40 7.64
-3.30 -4.30 7.84
-3.30 -4.20 8.04
-3.30 -4.10 8.24
-3.30 -4.00 8.44
-3.30 -3.90 8.64
-3.30 -3.80 8.84
-3.30 -3.70 9.04
-3.30 -3.60 9.24
-3.30 -3.50 9.44
-3.30 -3.40 9.64
-3.30 -3.30 9.84
-3.30 -3.20 10.04
-3.30 -3.10 10.24
-3.30 -3.00 10.44
-3.30 -2.90 10.64
-3.30 -2.80 10.84
-3.30 -2.70 11.04
-3.30 -2.60 11.24
-3.30 -2.50 11.44
-3.30 -2.40 11.64
-3.30 -2.30 11.84
-3.30 -2.20 12.04
-3.30 -2.10 12.24
-3.30 -2.00 12.44
-3.20 -10.00 -3.56
-3.20 -9.90 -3.36
-3.20 -9.80 -3.16
-3.20 -9.70 -2.96
-3.20 -9.60 -2.76
-3.20 -9.50 -2.56
-3.20 -9.40 -2.36
-3.20 -9.30 -2.16
-3.20 -9.20 -1.96
-3.20 -9.10 -1.76
-3.20 -9.00 -1.56
-3.20 -8.90 -1.36
-3.20 -8.80 -1.16
-3.20 -8.70 -0.96
-3.20 -8.60 -0.76
-3.20 -8.50 -0.56
-3.20 -8.40 -0.36
-3.20 -8.30 -0.16
-3.20 -8.20 0.04
-3.20 -8.10 0.24
-3.20 -8.00 0.44
-3.20 -7.90 0.64
-3.20 -7.80 0.84
-3.20 -7.70 1.04
-3.20 -7.60 1.24
-3.20 -7.50 1.44
-3.20 -7.40 1.64
-3.20 -7.30 1.84
-3.20 -7.20 2.04
-3.20 -7.10 2.24
-3.20 -7.00 2.44
-3.20 -6.90 2.64
-3.20 -6.80 2.84
-3.20 -6.70 3.04
-3.20 -6.60 3.24
-3.20 -6.50 3.44
-3.20 -6.40 3.64
-3.20 -6.30 3.84
-3.20 -6.20 4.04
-3.20 -6.10 4.24
-3.20 -6.00 4.44
-3.20 -5.90 4.64
-3.20 -5.80 4.84
-3.20 -5.70 5.04
-3.20 -5.60 5.24
-3.20 -5.50 5.44
-3.20 -5.40 5.64
-3.20 -5.30 5.84
-3.20 -5.20 6.04
-3.20 -5.10 6.24
-3.20 -5.00 6.44
-3.20 -4.90 6.64
-3.20 -4.80 6.84
-3.20 -4.70 7.04
-3.20 -4.60 7.24
-3.20 -4.50 7.44
-3.20 -4.40 7.64
-3.20 -4.30 7.84
-3.20 -4.20 8.04
-3.20 -4.10 8.24
-3.20 -4.00 8.44
-3.20 -3.90 8.64
-3.20 -3.80 8.84
-3.20 -3.70 9.04
-3.20 -3.60 9.24
-3.20 -3.50 9.44
-3.20 -3.40 9.64
-3.20 -3.30 9.84
-3.20 -3.20 10.04
-3.20 -3.10 10.24
-3.20 -3.00 10.44
-3.20 -2.90 10.64
-3.20 -2.80 10.84
-3.20 -2.70 11.04
-3.20 -2.60 11.24
-3.20 -2.50 11.44
-3.20 -2.40 11.64
-3.20 -2.30 11.84
-3.20 -2.20 12.04
-3.20 -2.10 12.24
-3.20 -2.00 12.44
-3.10 -10.00 -3.56
-3.10 -9.90 -3.36
-3.10 -9.80 -3.16
-3.10 -9.70 -2.96
-3.10 -9.60 -2.76
-3.10 -9.50 -2.56
-3.10 -9.40 -2.36
-3.10 -9.30 -2.16
-3.10 -9.20 -1.96
-3.10 -9.10 -1.76
-3.10 -9.00 -1.56
-3.10 -8.90 -1.36
-3.10 -8.80 -1.16
-3.10 -8.70 -0.96
-3.10 -8.60 -0.76
-3.10 -8.50 -0.56
-3.10 -8.40 -0.36
-3.10 -8.30 -0.16
-3.10 -8.20 0.04
-3.10 -8.10 0.24
-3.10 -8.00 0.44
-3.10 -7.90 0.64
-3.10 -7.80 0.84
-3.10 -7.70 1.04
-3.10 -7.60 1.24
-3.10 -7.50 1.44
-3.10 -7.40 1.64
-3.10 -7.30 1.84
-3.10 -7.20 2.04
-3.10 -7.10 2.24
-3.10 -7.00 2.44
-3.10 -6.90 2.64
-3.10 -6.80 2.84
-3.10 -6.70 3.04
-3.10 -6.60 3.24
-3.10 -6.50 3.44
-3.10 -6.40 3.64
-3.10 -6.30 3.84
-3.10 -6.20 4.04
-3.10 -6.10 4.24
-3.10 -6.00 4.44
-3.10 -5.90 4.64
-3.10 -5.80 4.84
-3.10 -5.70 5.04
-3.10 -5.60 5.24
-3.10 -5.50 5.44
-3.10 -5.40 5.64
-3.10 -5.30 5.84
-3.10 -5.20 6.04
-3.10 -5.10 6.24
-3.10 -5.00 6.44
-3.10 -4.90 6.64
-3.10 -4.80 6.84
-3.10 -4.70 7.04
-3.10 -4.60 7.24
-3.10 -4.50 7.44
-3.10 -4.40 7.64
-3.10 -4.30 7.84
-3.10 -4.20 8.04
-3.10 -4.10 8.24
-3.10 -4.00 8.44
-3.10 -3.90 8.64
-3.10 -3.80 8.84
-3.10 -3.70 9.04
-3.10 -3.60 9.24
-3.10 -3.50 9.44
-3.10 -3.40 9.64
-3.10 -3.30 9.84
-3.10 -3.20 10.04
-3.10 -3.10 10.24
-3.10 -3.00 10.44
-3.10 -2.90 10.64
-3.10 -2.80 10.84
-3.10 -2.70 11.04
-3.10 -2.60 11.24
-3.10 -2.50 11.44
-3.10 -2.40 11.64
-3.10 -2.30 11.84
-3.10 -2.20 12.04
-3.10 -2.10 12.24
-3.10 -2.00 12.44
-3.00 -10.00 -3.56
-3.00 -9.90 -3.36
-3.00 -9.80 -3.16
-3.00 -9.70 -2.96
-3.00 -9.60 -2.76
-3.00 -9.50 -2.56
-3.00 -9.40 -2.36
-3.00 -9.30 -2.16
-3.00 -9.20 -1.96
-3.00 -9.10 -1.76
-3.00 -9.00 -1.56
-3.00 -8.90 -1.36
-3.00 -8.80 -1.16
-3.00 -8.70 -0.96
-3.00 -8.60 -0.76
-3.00 -8.50 -0.56
-3.00 -8.40 -0.36
-3.00 -8.30 -0.16
-3.00 -8.20 0.04
-3.00 -8.10 0.24
-3.00 -8.00 0.44
-3.00 -7.90 0.64
-3.00 -7.80 0.84
-3.00 -7.70 1.04
-3.00 -7.60 1.24
-3.00 -7.50 1.44
-3.00 -7.40 1.64
-3.00 -7.30 1.84
-3.00 -7.20 2.04
-3.00 -7.10 2.24
-3.00 -7.00 2.44
-3.00 -6.90 2.64
-3.00 -6.80 2.84
-3.00 -6.70 3.04
-3.00 -6.60 3.24
-3.00 -6.50 3.44
-3.00 -6.40 3.64
-3.00 -6.30 3.84
-3.00 -6.20 4.04
-3.00 -6.10 4.24
-3.00 -6.00 4.44
-3.00 -5.90 4.64
-3.00 -5.80 4.84
-3.00 -5.70 5.04
-3.00 -5.60 5.24
-3.00 -5.50 5.44
-3.00 -5.40 5.64
-3.00 -5.30 5.84
-3.00 -5.20 6.04
-3.00 -5.10 6.24
-3.00 -5.00 6.44
-3.00 -4.90 6.64
-3.00 -4.80 6.84
-3.00 -4.70 7.04
-3.00 -4.60 7.24
-3.00 -4.50 7.44
-3.00 -4.40 7.64
-3.00 -4.30 7.84
-3.00 -4.20 8.04
-3.00 -4.10 8.24
-3.00 -4.00 8.44
-3.00 -3.90 8.64
-3.00 -3.80 8.84
-3.00 -3.70 9.04
-3.00 -3.60 9.24
-3.00 -3.50 9.44
-3.00 -3.40 9.64
-3.00 -3.30 9.84
-3.00 -3.20 10.04
-3.00 -3.10 10.24
-3.00 -3.00 10.44
-3.00 -2.90 10.64
-3.00 -2.80 10.84
-3.00 -2.70 11.04
-3.00 -2.60 11.24
-3.00 -2.50 11.44
-3.00 -2.40 11.64
-3.00 -2.30 11.84
-3.00 -2.20 12.04
-3.00 -2.10 12.24
-3.00 -2.00 12.44
-2.90 -10.00 -3.56
-2.90 -9.90 -3.36
-2.90 -9.80 -3.16
-2.90 -9.70 -2.96
-2.90 -9.60 -2.76
-2.90 -9.50 -2.56
-2.90 -9.40 -2.36
-2.90 -9.30 -2.16
-2.90 -9.20 -1.96
-2.90 -9.10 -1.76
-2.90 -9.00 -1.56
-2.90 -8.90 -1.36
-2.90 -8.80 -1.16
-2.90 -8.70 -0.96
-2.90 -8.60 -0.76
-2.90 -8.50 -0.56
-2.90 -8.40 -0.36
-2.90 -8.30 -0.16
-2.90 -8.20 0.04
-2.90 -8.10 0.24
-2.90 -8.00 0.44
-2.90 -7.90 0.64
-2.90 -7.80 0.84
-2.90 -7.70 1.04
-2.90 -7.60 1.24
-2.90 -7.50 1.44
-2.90 -7.40 1.64
-2.90 -7.30 1.84
-2.90 -7.20 2.04
-2.90 -7.10 2.24
-2.90 -7.00 2.44
-2.90 -6.90 2.64
-2.90 -6.80 2.84
-2.90 -6.70 3.04
-2.90 -6.60 3.24
-2.90 -6.50 3.44
-2.90 -6.40 3.64
-2.90 -6.30 3.84
-2.90 -6.20 4.04
-2.90 -6.10 4.24
-2.90 -6.00 4.44
-2.90 -5.90 4.64
-2.90 -5.80 4.84
-2.90 -5.70 5.04
-2.90 -5.60 5.24
-2.90 -5.50 5.44
-2.90 -5.40 5.64
-2.90 -5.30 5.84
-2.90 -5.20 6.04
-2.90 -5.10 6.24
-2.90 -5.00 6.44
-2.90 -4.90 6.64
-2.90 -4.80 6.84
-2.90 -4.70 7.04
-2.90 -4.60 7.24
-2.90 -4.50 7.44
-2.90 -4.40 7.64
-2.90 -4.30 7.84
-2.90 -4.20 8.04
-2.90 -4.10 8.24
-2.90 -4.00 8.44
-2.90 -3.90 8.64
-2.90 -3.80 8.84
-2.90 -3.70 9.04
-2.90 -3.60 9.24
-2.90 -3.50 9.44
-2.90 -3.40 9.64
-2.90 -3.30 9.84
-2.90 -3.20 10.04
-2.90 -3.10 10.24
-2.90 -3.00 10.44
-2.90 -2.90 10.64
-2.90 -2.80 10.84
-2.90 -2.70 11.04
-2.90 -2.60 11.24
-2.90 -2.50 11.44
-2.90 -2.40 11.64
-2.90 -2.30 11.84
-2.90 -2.20 12.04
-2.90 -2.10 12.24
-2.90 -2.00 12.44
-2.80 -10.00 -3.56
-2.80 -9.90 -3.36
-2.80 -9.80 -3.16
-2.80 -9.70 -2.96
-2.80 -9.60 -2.76
-2.80 -9.50 -2.56
-2.80 -9.40 -2.36
-2.80 -9.30 -2.16
-2.80 -9.20 -1.96
-2.80 -9.10 -1.76
-2.80 -9.00 -1.56
-2.80 -8.90 -1.36
-2.80 -8.80 -1.16
-2.80 -8.70 -0.96
-2.80 -8.60 -0.76
-2.80 -8.50 -0.56
-2.80 -8.40 -0.36
-2.80 -8.30 -0.16
-2.80 -8.20 0.04
-2.80 -8.10 0.24
-2.80 -8.00 0.44
-2.80 -7.90 0.64
-2.80 -7.80 0.84
-2.80 -7.70 1.04
-2.80 -7.60 1.24
-2.80 -7.50 1.44
-2.80 -7.40 1.64
-2.80 -7.30 1.84
-2.80 -7.20 2.04
-2.80 -7.10 2.24
-2.80 -7.00 2.44
-2.80 -6.90 2.64
-2.80 -6.80 2.84
-2.80 -6.70 3.04
-2.80 -6.60 3.24
-2.80 -6.50 3.44
-2.80 -6.40 3.64
-2.80 -6.30 3.84
-2.80 -6.20 4.04
-2.80 -6.10 4.24
-2.80 -6.00 4.44
-2.80 -5.90 4.64
-2.80 -5.80 4.84
-2.80 -5.70 5.04
-2.80 -5.60 5.24
-2.80 -5.50 5.44
-2.80 -5.40 5.64
-2.80 -5.30 5.84
-2.80 -5.20 6.04
-2.80 -5.10 6.24
-2.80 -5.00 6.44
-2.80 -4.90 6.64
-2.80 -4.80 6.84
-2.80 -4.70 7.04
-2.80 -4.60 7.24
-2.80 -4.50 7.44
-2.80 -4.40 7.64
-2.80 -4.30 7.84
-2.80 -4.20 8.04
-2.80 -4.10 8.24
-2.80 -4.00 8.44
-2.80 -3.90 8.64
-2.80 -3.80 8.84
-2.80 -3.70 9.04
-2.80 -3.60 9.24
-2.80 -3.50 9.44
-2.80 -3.40 9.64
-2.80 -3.30 9.84
-2.80 -3.20 10.04
-2.80 -3.10 10.24
-2.80 -3.00 10.44
-2.80 -2.90 10.64
-2.80 -2.80 10.84
-2.80 -2.70 11.04
-2.80 -2.60 11.24
-2.80 -2.50 11.44
-2.80 -2.40 11.64
-2.80 -2.30 11.84
-2.80 -2.20 12.04
-2.80 -2.10 12.24
-2.80 -2.00 12.44
-2.70 -10.00 -3.56
-2.70 -9.90 -3.36
-2.70 -9.80 -3.16
-2.70 -9.70 -2.96
-2.70 -9.60 -2.76
-2.70 -9.50 -2.56
-2.70 -9.40 -2.36
-2.70 -9.30 -2.16
-2.70 -9.20 -1.96
-2.70 -9.10 -1.76
-2.70 -9.00 -1.56
-2.70 -8.90 -1.36
-2.70 -8.80 -1.16
-2.70 -8.70 -0.96
-2.70 -8.60 -0.76
-2.70 -8.50 -0.56
-2.70 -8.40 -0.36
-2.70 -8.30 -0.16
-2.70 -8.20 0.04
-2.70 -8.10 0.24
-2.70 -8.00 0.44
-2.70 -7.90 0.64
-2.70 -7.80 0.84
-2.70 -7.70 1.04
-2.70 -7.60 1.24
-2.70 -7.50 1.44
-2.70 -7.40 1.64
-2.70 -7.30 1.84
-2.70 -7.20 2.04
-2.70 -7.10 2.24
-2.70 -7.00 2.44
-2.70 -6.90 2.64
-2.70 -6.80 2.84
-2.70 -6.70 3.04
-2.70 -6.60 3.24
-2.70 -6.50 3.44
-2.70 -6.40 3.64
-2.70 -6.30 3.84
-2.70 -6.20 4.04
-2.70 -6.10 4.24
-2.70 -6.00 4.44
-2.70 -5.90 4.64
-2.70 -5.80 4.84
-2.70 -5.70 5.04
-2.70 -5.60 5.24
-2.70 -5.50 5.44
-2.70 -5.40 5.64
-2.70 -5.30 5.84
-2.70 -5.20 6.04
-2.70 -5.10 6.24
-2.70 -5.00 6.44
-2.70 -4.90 6.64
-2.70 -4.80 6.84
-2.70 -4.70 7.04
-2.70 -4.60 7.24
-2.70 -4.50 7.44
-2.70 -4.40 7.64
-2.70 -4.30 7.84
-2.70 -4.20 8.04
-2.70 -4.10 8.24
-2.70 -4.00 8.44
-2.70 -3.90 8.64
-2.70 -3.80 8.84
-2.70 -3.70 9.04
-2.70 -3.60 9.24
-2.70 -3.50 9.44
-2.70 -3.40 9.64
-2.70 -3.30 9.84
-2.70 -3.20 10.04
-2.70 -3.10 10.24
-2.70 -3.00 10.44
-2.70 -2.90 10.64
-2.70 -2.80 10.84
-2.70 -2.70 11.04
-2.70 -2.60 11.24
-2.70 -2.50 11.44
-2.70 -2.40 11.64
-2.70 -2.30 11.84
-2.70 -2.20 12.04
-2.70 -2.10 12.24
-2.70 -2.00 12.44
-2.60 -10.00 -3.56
-2.60 -9.90 -3.36
-2.60 -9.80 -3.16
-2.60 -9.70 -2.96
-2.60 -9.60 -2.76
-2.60 -9.50 -2.56
-2.60 -9.40 -2.36
-2.60 -9.30 -2.16
-2.60 -9.20 -1.96
-2.60 -9.10 -1.76
-2.60 -9.00 -1.56
-2.60 -8.90 -1.36
-2.60 -8.80 -1.16
-2.60 -8.70 -0.96
-2.60 -8.60 -0.76
-2.60 -8.50 -0.56
-2.60 -8.40 -0.36
-2.60 -8.30 -0.16
-2.60 -8.20 0.04
-2.60 -8.10 0.24
-2.60 -8.00 0.44
-2.60 -7.90 0.64
-2.60 -7.80 0.84
-2.60 -7.70 1.04
-2.60 -7.60 1.24
-2.60 -7.50 1.44
-2.60 -7.40 1.64
-2.60 -7.30 1.84
-2.60 -7.20 2.04
-2.60 -7.10 2.24
-2.60 -7.00 2.44
-2.60 -6.90 2.64
-2.60 -6.80 2.84
-2.60 -6.70 3.04
-2.60 -6.60 3.24
-2.60 -6.50 3.44
-2.60 -6.40 3.64
-2.60 -6.30 3.84
-2.60 -6.20 4.04
-2.60 -6.10 4.24
-2.60 -6.00 4.44
-2.60 -5.90 4.64
-2.60 -5.80 4.84
-2.60 -5.70 5.04
-2.60 -5.60 5.24
-2.60 -5.50 5.44
-2.60 -5.40 5.64
-2.60 -5.30 5.84
-2.60 -5.20 6.04
-2.60 -5.10 6.24
-2.60 -5.00 6.44
-2.60 -4.90 6.64
-2.60 -4.80 6.84
-2.60 -4.70 7.04
-2.60 -4.60 7.24
-2.60 -4.50 7.44
-2.60 -4.40 7.64
-2.60 -4.30 7.84
-2.60 -4.20 8.04
-2.60 -4.10 8.24
-2.60 -4.00 8.44
-2.60 -3.90 8.64
-2.60 -3.80 8.84
-2.60 -3.70 9.04
-2.60 -3.60 9.24
-2.60 -3.50 9.44
-2.60 -3.40 9.64
-2.60 -3.30 9.84
-2.60 -3.20 10.04
-2.60 -3.10 10.24
-2.60 -3.00 10.44
-2.60 -2.90 10.64
-2.60 -2.80 10.84
-2.60 -2.70 11.04
-2.60 -2.60 11.24
-2.60 -2.50 11.44
-2.60 -2.40 11.64
-2.60 -2.30 11.84
-2.60 -2.20 12.04
-2.60 -2.10 12.24
-2.60 -2.00 12.44
-2.50 -10.00 -3.56
-2.50 -9.90 -3.36
-2.50 -9.80 -3.16
-2.50 -9.70 -2.96
-2.50 -9.60 -2.76
-2.50 -9.50 -2.56
-2.50 -9.40 -2.36
-2.50 -9.30 -2.16
-2.50 -9.20 -1.96
-2.50 -9.10 -1.76
-2.50 -9.00 -1.56
-2.50 -8.90 -1.36
-2.50 -8.80 -1.16
-2.50 -8.70 -0.96
-2.50 -8.60 -0.76
-2.50 -8.50 -0.56
-2.50 -8.40 -0.36
-2.50 -8.30 -0.16
-2.50 -8.20 0.04
-2.50 -8.10 0.24
-2.50 -8.00 0.44
-2.50 -7.90 0.64
-2.50 -7.80 0.84
-2.50 -7.70 1.04
-2.50 -7.60 1.24
-2.50 -7.50 1.44
-2.50 -7.40 1.64
-2.50 -7.30 1.84
-2.50 -7.20 2.04
-2.50 -7.10 2.24
-2.50 -7.00 2.44
-2.50 -6.90 2.64
-2.50 -6.80 2.84
-2.50 -6.70 3.04
-2.50 -6.60 3.24
-2.50 -6.50 3.44
-2.50 -6.40 3.64
-2.50 -6.30 3.84
-2.50 -6.20 4.04
-2.50 -6.10 4.24
-2.50 -6.00 4.44
-2.50 -5.90 4.64
-2.50 -5.80 4.84
-2.50 -5.70 5.04
-2.50 -5.60 5.24
-2.50 -5.50 5.44
-2.50 -5.40 5.64
-2.50 -5.30 5.84
-2.50 -5.20 6.04
-2.50 -5.10 6.24
-2.50 -5.00 6.44
-2.50 -4.90 6.64
-2.50 -4.80 6.84
-2.50 -4.70 7.04
-2.50 -4.60 7.24
-2.50 -4.50 7.44
-2.50 -4.40 7.64
-2.50 -4.30 7.84
-2.50 -4.20 8.04
-2.50 -4.10 8.24
-2.50 -4.00 8.44
-2.50 -3.90 8.64
-2.50 -3.80 8.84
-2.50 -3.70 9.04
-2.50 -3.60 9.24
-2.50 -3.50 9.44
-2.50 -3.40 9.64
-2.50 -3.30 9.84
-2.50 -3.20 10.04
-2.50 -3.10 10.24
-2.50 -3.00 10.44
-2.50 -2.90 10.64
-2.50 -2.80 10.84
-2.50 -2.70 11.04
-2.50 -2.60 11.24
-2.50 -2.50 11.44
-2.50 -2.40 11.64
-2.50 -2.30 11.84
-2.50 -2.20 12.04
-2.50 -2.10 12.24
-2.50 -2.00 12.44
-2.40 -10.00 -3.56
-2.40 -9.90 -3.36
-2.40 -9.80 -3.16
-2.40 -9.70 -2.96
-2.40 -9.60 -2.76
-2.40 -9.50 -2.56
-2.40 -9.40 -2.36
-2.40 -9.30 -2.16
-2.40 -9.20 -1.96
-2.40 -9.10 -1.76
-2.40 -9.00 -1.56
-2.40 -8.90 -1.36
-2.40 -8.80 -1.16
-2.40 -8.70 -0.96
-2.40 -8.60 -0.76
-2.40 -8.50 -0.56
-2.40 -8.40 -0.36
-2.40 -8.30 -0.16
-2.40 -8.20 0.04
-2.40 -8.10 0.24
-2.40 -8.00 0.44
-2.40 -7.90 0.64
-2.40 -7.80 0.84
-2.40 -7.70 1.04
-2.40 -7.60 1.24
-2.40 -7.50 1.44
-2.40 -7.40 1.64
-2.40 -7.30 1.84
-2.40 -7.20 2.04
-2.40 -7.10 2.24
-2.40 -7.00 2.44
-2.40 -6.90 2.64
-2.40 -6.80 2.84
-2.40 -6.70 3.04
-2.40 -6.60 3.24
-2.40 -6.50 3.44
-2.40 -6.40 3.64
-2.40 -6.30 3.84
-2.40 -6.20 4.04
-2.40 -6.10 4.24
-2.40 -6.00 4.44
-2.40 -5.90 4.64
-2.40 -5.80 4.84
-2.40 -5.70 5.04
-2.40 -5.60 5.24
-2.40 -5.50 5.44
-2.40 -5.40 5.64
-2.40 -5.30 5.84
-2.40 -5.20 6.04
-2.40 -5.10 6.24
-2.40 -5.00 6.44
-2.40 -4.90 6.64
-2.40 -4.80 6.84
-2.40 -4.70 7.04
-2.40 -4.60 7.24
-2.40 -4.50 7.44
-2.40 -4.40 7.64
-2.40 -4.30 7.84
-2.40 -4.20 8.04
-2.40 -4.10 8.24
-2.40 -4.00 8.44
-2.40 -3.90 8.64
-2.40 -3.80 8.84
-2.40 -3.70 9.04
-2.40 -3.60 9.24
-2.40 -3.50 9.44
-2.40 -3.40 9.64
-2.40 -3.30 9.84
-2.40 -3.20 10.04
-2.40 -3.10 10.24
-2.40 -3.00 10.44
-2.40 -2.90 10.64
-2.40 -2.80 10.84
-2.40 -2.70 11.04
-2.40 -2.60 11.24
-2.40 -2.50 11.44
-2.40 -2.40 11.64
-2.40 -2.30 11.84
-2.40 -2.20 12.04
-2.40 -2.10 12.24
-2.40 -2.00 12.44
-2.30 -10.00 -3.56
-2.30 -9.90 -3.36
-2.30 -9.80 -3.16
-2.30 -9.70 -2.96
-2.30 -9.60 -2.76
-2.30 -9.50 -2.56
-2.30 -9.40 -2.36
-2.30 -9.30 -2.16
-2.30 -9.20 -1.96
-2.30 -9.10 -1.76
-2.30 -9.00 -1.56
-2.30 -8.90 -1.36
-2.30 -8.80 -1.16
-2.30 -8.70 -0.96
-2.30 -8.60 -0.76
-2.30 -8.50 -0.56
-2.30 -8.40 -0.36
-2.30 -8.30 -0.16
-2.30 -8.20 0.04
-2.30 -8.10 0.24
-2.30 -8.00 0.44
-2.30 -7.90 0.64
-2.30 -7.80 0.84
-2.30 -7.70 1.04
-2.30 -7.60 1.24
-2.30 -7.50 1.44
-2.30 -7.40 1.64
-2.30 -7.30 1.84
-2.30 -7.20 2.04
-2.30 -7.10 2.24
-2.30 -7.00 2.44
-2.30 -6.90 2.64
-2.30 -6.80 2.84
-2.30 -6.70 3.04
-2.30 -6.60 3.24
-2.30 -6.50 3.44
-2.30 -6.40 3.64
-2.30 -6.30 3.84
-2.30 -6.20 4.04
-2.30 -6.10 4.24
-2.30 -6.00 4.44
-2.30 -5.90 4.64
-2.30 -5.80 4.84
-2.30 -5.70 5.04
-2.30 -5.60 5.24
-2.30 -5.50 5.44
-2.30 -5.40 5.64
-2.30 -5.30 5.84
-2.30 -5.20 6.04
-2.30 -5.10 6.24
-2.30 -5.00 6.44
-2.30 -4.90 6.64
-2.30 -4.80 6.84
-2.30 -4.70 7.04
-2.30 -4.60 7.24
-2.30 -4.50 7.44
-2.30 -4.40 7.64
-2.30 -4.30 7.84
-2.30 -4.20 8.04
-2.30 -4.10 8.24
-2.30 -4.00 8.44
-2.30 -3.90 8.64
-2.30 -3.80 8.84
-2.30 -3.70 9.04
-2.30 -3.60 9.24
-2.30 -3.50 9.44
-2.30 -3.40 9.64
-2.30 -3.30 9.84
-2.30 -3.20 10.04
-2.30 -3.10 10.24
-2.30 -3.00 10.44
-2.30 -2.90 10.64
-2.30 -2.80 10.84
-2.30 -2.70 11.04
-2.30 -2.60 11.24
-2.30 -2.50 11.44
-2.30 -2.40 11.64
-2.30 -2.30 11.84
-2.30 -2.20 12.04
-2.30 -2.10 12.24
-2.30 -2.00 12.44
-2.20 -10.00 -3.56
-2.20 -9.90 -3.36
-2.20 -9.80 -3.16
-2.20 -9.70 -2.96
-2.20 -9.60 -2.76
-2.20 -9.50 -2.56
-2.20 -9.40 -2.36
-2.20 -9.30 -2.16
-2.20 -9.20 -1.96
-2.20 -9.10 -1.76
-2.20 -9.00 -1.56
-2.20 -8.90 -1.36
-2.20 -8.80 -1.16
-2.20 -8.70 -0.96
-2.20 -8.60 -0.76
-2.20 -8.50 -0.56
-2.20 -8.40 -0.36
-2.20 -8.30 -0.16
-2.20 -8.20 0.04
-2.20 -8.10 0.24
-2.20 -8.00 0.44
-2.20 -7.90 0.64
-2.20 -7.80 0.84
-2.20 -7.70 1.04
-2.20 -7.60 1.24
-2.20 -7.50 1.44
-2.20 -7.40 1.64
-2.20 -7.30 1.84
-2.20 -7.20 2.04
-2.20 -7.10 2.24
-2.20 -7.00 2.44
-2.20 -6.90 2.64
-2.20 -6.80 2.84
-2.20 -6.70 3.04
-2.20 -6.60 3.24
-2.20 -6.50 3.44
-2.20 -6.40 3.64
-2.20 -6.30 3.84
-2.20 -6.20 4.04
-2.20 -6.10 4.24
-2.20 -6.00 4.44
-2.20 -5.90 4.64
-2.20 -5.80 4.84
-2.20 -5.70 5.04
-2.20 -5.60 5.24
-2.20 -5.50 5.44
-2.20 -5.40 5.64
-2.20 -5.30 5.84
-2.20 -5.20 6.04
-2.20 -5.10 6.24
-2.20 -5.00 6.44
-2.20 -4.90 6.64
-2.20 -4.80 6.84
-2.20 -4.70 7.04
-2.20 -4.60 7.24
-2.20 -4.50 7.44
-2.20 -4.40 7.64
-2.20 -4.30 7.84
-2.20 -4.20 8.04
-2.20 -4.10 8.24
-2.20 -4.00 8.44
-2.20 -3.90 8.64
-2.20 -3.80 8.84
-2.20 -3.70 9.04
-2.20 -3.60 9.24
-2.20 -3.50 9.44
-2.20 -3.40 9.64
-2.20 -3.30 9.84
-2.20 -3.20 10.04
-2.20 -3.10 10.24
-2.20 -3.00 10.44
-2.20 -2.90 10.64
-2.20 -2.80 10.84
-2.20 -2.70 11.04
-2.20 -2.60 11.24
-2.20 -2.50 11.44
-2.20 -2.40 11.64
-2.20 -2.30 11.84
-2.20 -2.20 12.04
-2.20 -2.10 12.24
-2.20 -2.00 12.44
-2.10 -10.00 -3.56
-2.10 -9.90 -3.36
-2.10 -9.80 -3.16
-2.10 -9.70 -2.96
-2.10 -9.60 -2.76
-2.10 -9.50 -2.56
-2.10 -9.40 -2.36
-2.10 -9.30 -2.16
-2.10 -9.20 -1.96
-2.10 -9.10 -1.76
-2.10 -9.00 -1.56
-2.10 -8.90 -1.36
-2.10 -8.80 -1.16
-2.10 -8.70 -0.96
-2.10 -8.60 -0.76
-2.10 -8.50 -0.56
-2.10 -8.40 -0.36
-2.10 -8.30 -0.16
-2.10 -8.20 0.04
-2.10 -8.10 0.24
-2.10 -8.00 0.44
-2.10 -7.90 0.64
-2.10 -7.80 0.84
-2.10 -7.70 1.04
-2.10 -7.60 1.24
-2.10 -7.50 1.44
-2.10 -7.40 1.64
-2.10 -7.30 1.84
-2.10 -7.20 2.04
-2.10 -7.10 2.24
-2.10 -7.00 2.44
-2.10 -6.90 2.64
-2.10 -6.80 2.84
-2.10 -6.70 3.04
-2.10 -6.60 3.24
-2.10 -6.50 3.44
-2.10 -6.40 3.64
-2.10 -6.30 3.84
-2.10 -6.20 4.04
-2.10 -6.10 4.24
-2.10 -6.00 4.44
-2.10 -5.90 4.64
-2.10 -5.80 4.84
-2.10 -5.70 5.04
-2.10 -5.60 5.24
-2.10 -5.50 5.44
-2.10 -5.40 5.64
-2.10 -5.30 5.84
-2.10 -5.20 6.04
-2.10 -5.10 6.24
-2.10 -5.00 6.44
-2.10 -4.90 6.64
-2.10 -4.80 6.84
-2.10 -4.70 7.04
-2.10 -4.60 7.24
-2.10 -4.50 7.44
-2.10 -4.40 7.64
-2.10 -4.30 7.84
-2.10 -4.20 8.04
-2.10 -4.10 8.24
-2.10 -4.00 8.44
-2.10 -3.90 8.64
-2.10 -3.80 8.84
-2.10 -3.70 9.04
-2.10 -3.60 9.24
-2.10 -3.50 9.44
-2.10 -3.40 9.64
-2.10 -3.30 9.84
-2.10 -3.20 10.04
-2.10 -3.10 10.24
-2.10 -3.00 10.44
-2.10 -2.90 10.64
-2.10 -2.80 10.84
-2.10 -2.70 11.04
-2.10 -2.60 11.24
-2.10 -2.50 11.44
-2.10 -2.40 11.64
-2.10 -2.30 11.84
-2.10 -2.20 12.04
-2.10 -2.10 12.24
-2.10 -2.00 12.44
-2.00 -10.00 -3.56
-2.00 -9.90 -3.36
-2.00 -9.80 -3.16
-2.00 -9.70 -2.96
-2.00 -9.60 -2.76
-2.00 -9.50 -2.56
-2.00 -9.40 -2.36
-2.00 -9.30 -2.16
-2.00 -9.20 -1.96
-2.00 -9.10 -1.76
-2.00 -9.00 -1.56
-2.00 -8.90 -1.36
-2.00 -8.80 -1.16
-2.00 -8.70 -0.96
-2.00 -8.60 -0.76
-2.00 -8.50 -0.56
-2.00 -8.40 -0.36
-2.00 -8.30 -0.16
-2.00 -8.20 0.04
-2.00 -8.10 0.24
-2.00 -8.00 0.44
-2.00 -7.90 0.64
-2.00 -7.80 0.84
-2.00 -7.70 1.04
-2.00 -7.60 1.24
-2.00 -7.50 1.44
-2.00 -7.40 1.64
-2.00 -7.30 1.84
-2.00 -7.20 2.04
-2.00 -7.10 2.24
-2.00 -7.00 2.44
-2.00 -6.90 2.64
-2.00 -6.80 2.84
-2.00 -6.70 3.04
-2.00 -6.60 3.24
-2.00 -6.50 3.44
-2.00 -6.40 3.64
-2.00 -6.30 3.84
-2.00 -6.20 4.04
-2.00 -6.10 4.24
-2.00 -6.00 4.44
-2.00 -5.90 4.64
-2.00 -5.80 4.84
-2.00 -5.70 5.04
-2.00 -5.60 5.24
-2.00 -5.50 5.44
-2.00 -5.40 5.64
-2.00 -5.30 5.84
-2.00 -5.20 6.04
-2.00 -5.10 6.24
-2.00 -5.00 6.44
-2.00 -4.90 6.64
-2.00 -4.80 6.84
-2.00 -4.70 7.04
-2.00 -4.60 7.24
-2.00 -4.50 7.44
-2.00 -4.40 7.64
-2.00 -4.30 7.84
-2.00 -4.20 8.04
-2.00 -4.10 8.24
-2.00 -4.00 8.44
-2.00 -3.90 8.64
-2.00 -3.80 8.84
-2.00 -3.70 9.04
-2.00 -3.60 9.24
-2.00 -3.50 9.44
-2.00 -3.40 9.64
-2.00 -3.30 9.84
-2.00 -3.20 10.04
-2.00 -3.10 10.24
-2.00 -3.00 10.44
-2.00 -2.90 10.64
-2.00 -2.80 10.84
-2.00 -2.70 11.04
-2.00 -2.60 11.24
-2.00 -2.50 11.44
-2.00 -2.40 11.64
-2.00 -2.30 11.84
-2.00 -2.20 12.04
-2.00 -2.10 12.24
-2.00 -2.00 12.44
-1.90 -10.00 -3.57
-1.90 -9.90 -3.37
-1.90 -9.80 -3.17
-1.90 -9.70 -2.97
-1.90 -9.60 -2.77
-1.90 -9.50 -2.57
-1.90 -9.40 -2.37
-1.90 -9.30 -2.17
-1.90 -9.20 -1.97
-1.90 -9.10 -1.77
-1.90 -9.00 -1.57
-1.90 -8.90 -1.37
-1.90 -8.80 -1.17
-1.90 -8.70 -0.97
-1.90 -8.60 -0.77
-1.90 -8.50 -0.57
-1.90 -8.40 -0.37
-1.90 -8.30 -0.17
-1.90 -8.20 0.03
-1.90 -8.10 0.23
-1.90 -8.00 0.43
-1.90 -7.90 0.63
-1.90 -7.80 0.83
-1.90 -7.70 1.03
-1.90 -7.60 1.23
-1.90 -7.50 1.43
-1.90 -7.40 1.63
-1.90 -7.30 1.83
-1.90 -7.20 2.03
-1.90 -7.10 2.23
-1.90 -7.00 2.43
-1.90 -6.90 2.63
-1.90 -6.80 2.83
-1.90 -6.70 3.03
-1.90 -6.60 3.23
-1.90 -6.50 3.43
-1.90 -6.40 3.63
-1.90 -6.30 3.83
-1.90 -6.20 4.03
-1.90 -6.10 4.23
-1.90 -6.00 4.43
-1.90 -5.90 4.63
-1.90 -5.80 4.83
-1.90 -5.70 5.03
-1.90 -5.60 5.23
-1.90 -5.50 5.43
-1.90 -5.40 5.63
-1.90 -5.30 5.83
-1.90 -5.20 6.03
-1.90 -5.10 6.23
-1.90 -5.00 6.43
-1.90 -4.90 6.63
-1.90 -4.80 6.83
-1.90 -4.70 7.03
-1.90 -4.60 7.23
-1.90 -4.50 7.43
-1.90 -4.40 7.63
-1.90 -4.30 7.83
-1.90 -4.20 8.03
-1.90 -4.10 8.23
-1.90 -4.00 8.43
-1.90 -3.90 8.63
-1.90 -3.80 8.83
-1.90 -3.70 9.03
-1.90 -3.60 9.23
-1.90 -3.50 9.43
-1.90 -3.40 9.63
-1.90 -3.30 9.83
-1.90 -3.20 10.03
-1.90 -3.10 10.23
-1.90 -3.00 10.43
-1.90 -2.90 10.63
-1.90 -2.80 10.83
-1.90 -2.70 11.03
-1.90 -2.60 11.23
-1.90 -2.50 11.43
-1.90 -2.40 11.63
-1.90 -2.30 11.83
-1.90 -2.20 12.03
-1.90 -2.10 12.23
-1.90 -2.00 12.43
-1.80 -10.00 -3.57
-1.80 -9.90 -3.37
-1.80 -9.80 -3.17
-1.80 -9.70 -2.97
-1.80 -9.60 -2.77
-1.80 -9.50 -2.57
-1.80 -9.40 -2.37
-1.80 -9.30 -2.17
-1.80 -9.20 -1.97
-1.80 -9.10 -1.77
-1.80 -9.00 -1.57
-1.80 -8.90 -1.37
-1.80 -8.80 -1.17
-1.80 -8.70 -0.97
-1.80 -8.60 -0.77
-1.80 -8.50 -0.57
-1.80 -8.40 -0.37
-1.80 -8.30 -0.17
-1.80 -8.20 0.03
-1.80 -8.10 0.23
-1.80 -8.00 0.43
-1.80 -7.90 0.63
-1.80 -7.80 0.83
-1.80 -7.70 1.03
-1.80 -7.60 1.23
-1.80 -7.50 1.43
-1.80 -7.40 1.63
-1.80 -7.30 1.83
-1.80 -7.20 2.03
-1.80 -7.10 2.23
-1.80 -7.00 2.43
-1.80 -6.90 2.63
-1.80 -6.80 2.83
-1.80 -6.70 3.03
-1.80 -6.60 3.23
-1.80 -6.50 3.43
-1.80 -6.40 3.63
-1.80 -6.30 3.83
-1.80 -6.20 4.03
-1.80 -6.10 4.23
-1.80 -6.00 4.43
-1.80 -5.90 4.63
-1.80 -5.80 4.83
-1.80 -5.70 5.03
-1.80 -5.60 5.23
-1.80 -5.50 5.43
-1.80 -5.40 5.63
-1.80 -5.30 5.83
-1.80 -5.20 6.03
-1.80 -5.10 6.23
-1.80 -5.00 6.43
-1.80 -4.90 6.63
-1.80 -4.80 6.83
-1.80 -4.70 7.03
-1.80 -4.60 7.23
-1.80 -4.50 7.43
-1.80 -4.40 7.63
-1.80 -4.30 7.83
-1.80 -4.20 8.03
-1.80 -4.10 8.23
-1.80 -4.00 8.43
-1.80 -3.90 8.63
-1.80 -3.80 8.83
-1.80 -3.70 9.03
-1.80 -3.60 9.23
-1.80 -3.50 9.43
-1.80 -3.40 9.63
-1.80 -3.30 9.83
-1.80 -3.20 10.03
-1.80 -3.10 10.23
-1.80 -3.00 10.43
-1.80 -2.90 10.63
-1.80 -2.80 10.83
-1.80 -2.70 11.03
-1.80 -2.60 11.23
-1.80 -2.50 11.43
-1.80 -2.40 11.63
-1.80 -2.30 11.83
-1.80 -2.20 12.03
-1.80 -2.10 12.23
-1.80 -2.00 12.43
-1.70 -10.00 -3.58
-1.70 -9.90 -3.38
-1.70 -9.80 -3.18
-1.70 -9.70 -2.98
-1.70 -9.60 -2.78
-1.70 -9.50 -2.58
-1.70 -9.40 -2.38
-1.70 -9.30 -2.18
-1.70 -9.20 -1.98
-1.70 -9.10 -1.78
-1.70 -9.00 -1.58
-1.70 -8.90 -1.38
-1.70 -8.80 -1.18
-1.70 -8.70 -0.98
-1.70 -8.60 -0.78
-1.70 -8.50 -0.58
-1.70 -8.40 -0.38
-1.70 -8.30 -0.18
-1.70 -8.20 0.02
-1.70 -8.10 0.22
-1.70 -8.00 0.42
-1.70 -7.90 0.62
-1.70 -7.80 0.82
-1.70 -7.70 1.02
-1.70 -7.60 1.22
-1.70 -7.50 1.42
-1.70 -7.40 1.62
-1.70 -7.30 1.82
-1.70 -7.20 2.02
-1.70 -7.10 2.22
-1.70 -7.00 2.42
-1.70 -6.90 2.62
-1.70 -6.80 2.82
-1.70 -6.70 3.02
-1.70 -6.60 3.22
-1.70 -6.50 3.42
-1.70 -6.40 3.62
-1.70 -6.30 3.82
-1.70 -6.20 4.02
-1.70 -6.10 4.22
-1.70 -6.00 4.42
-1.70 -5.90 4.62
-1.70 -5.80 4.82
-1.70 -5.70 5.02
-1.70 -5.60 5.22
-1.70 -5.50 5.42
-1.70 -5.40 5.62
-1.70 -5.30 5.82
-1.70 -5.20 6.02
-1.70 -5.10 6.22
-1.70 -5.00 6.42
-1.70 -4.90 6.62
-1.70 -4.80 6.82
-1.70 -4.70 7.02
-1.70 -4.60 7.22
-1.70 -4.50 7.42
-1.70 -4.40 7.62
-1.70 -4.30 7.82
-1.70 -4.20 8.02
-1.70 -4.10 8.22
-1.70 -4.00 8.42
-1.70 -3.90 8.62
-1.70 -3.80 8.82
-1.70 -3.70 9.02
-1.70 -3.60 9.22
-1.70 -3.50 9.42
-1.70 -3.40 9.62
-1.70 -3.30 9.82
-1.70 -3.20 10.02
-1.70 -3.10 10.22
-1.70 -3.00 10.42
-1.70 -2.90 10.62
-1.70 -2.80 10.82
-1.70 -2.70 11.02
-1.70 -2.60 11.22
-1.70 -2.50 11.42
-1.70 -2.40 11.62
-1.70 -2.30 11.82
-1.70 -2.20 12.02
-1.70 -2.10 12.22
-1.70 -2.00 12.42
-1.60 -10.00 -3.60
-1.60 -9.90 -3.40
-1.60 -9.80 -3.20
-1.60 -9.70 -3.00
-1.60 -9.60 -2.80
-1.60 -9.50 -2.60
-1.60 -9.40 -2.40
-1.60 -9.30 -2.20
-1.60 -9.20 -2.00
-1.60 -9.10 -1.80
-1.60 -9.00 -1.60
-1.60 -8.90 -1.40
-1.60 -8.80 -1.20
-1.60 -8.70 -1.00
-1.60 -8.60 -0.80
-1.60 -8.50 -0.60
-1.60 -8.40 -0.40
-1.60 -8.30 -0.20
-1.60 -8.20 0.00
-1.60 -8.10 0.20
-1.60 -8.00 0.40
-1.60 -7.90 0.60
-1.60 -7.80 0.80
-1.60 -7.70 1.00
-1.60 -7.60 1.20
-1.60 -7.50 1.40
-1.60 -7.40 1.60
-1.60 -7.30 1.80
-1.60 -7.20 2.00
-1.60 -7.10 2.20
-1.60 -7.00 2.40
-1.60 -6.90 2.60
-1.60 -6.80 2.80
-1.60 -6.70 3.00
-1.60 -6.60 3.20
-1.60 -6.50 3.40
-1.60 -6.40 3.60
-1.60 -6.30 3.80
-1.60 -6.20 4.00
-1.60 -6.10 4.20
-1.60 -6.00 4.40
-1.60 -5.90 4.60
-1.60 -5.80 4.80
-1.60 -5.70 5.00
-1.60 -5.60 5.20
-1.60 -5.50 5.40
-1.60 -5.40 5.60
-1.60 -5.30 5.80
-1.60 -5.20 6.00
-1.60 -5.10 6.20
-1.60 -5.00 6.40
-1.60 -4.90 6.60
-1.60 -4.80 6.80
-1.60 -4.70 7.00
-1.60 -4.60 7.20
-1.60 -4.50 7.40
-1.60 -4.40 7.60
-1.60 -4.30 7.80
-1.60 -4.20 8.00
-1.60 -4.10 8.20
-1.60 -4.00 8.40
-1.60 -3.90 8.60
-1.60 -3.80 8.80
-1.60 -3.70 9.00
-1.60 -3.60 9.20
-1.60 -3.50 9.40
-1.60 -3.40 9.60
-1.60 -3.30 9.80
-1.60 -3.20 10.00
-1.60 -3.10 10.20
-1.60 -3.00 10.40
-1.60 -2.90 10.60
-1.60 -2.80 10.80
-1.60 -2.70 11.00
-1.60 -2.60 11.20
-1.60 -2.50 11.40
-1.60 -2.40 11.60
-1.60 -2.30 11.80
-1.60 -2.20 12.00
-1.60 -2.10 12.20
-1.60 -2.00 12.40
-1.50 -10.00 -3.63
-1.50 -9.90 -3.43
-1.50 -9.80 -3.23
-1.50 -9.70 -3.03
-1.50 -9.60 -2.83
-1.50 -9.50 -2.63
-1.50 -9.40 -2.43
-1.50 -9.30 -2.23
-1.50 -9.20 -2.03
-1.50 -9.10 -1.83
-1.50 -9.00 -1.63
-1.50 -8.90 -1.43
-1.50 -8.80 -1.23
-1.50 -8.70 -1.03
-1.50 -8.60 -0.83
-1.50 -8.50 -0.63
-1.50 -8.40 -0.43
-1.50 -8.30 -0.23
-1.50 -8.20 -0.03
-1.50 -8.10 0.17
-1.50 -8.00 0.37
-1.50 -7.90 0.57
-1.50 -7.80 0.77
-1.50 -7.70 0.97
-1.50 -7.60 1.17
-1.50 -7.50 1.37
-1.50 -7.40 1.57
-1.50 -7.30 1.77
-1.50 -7.20 1.97
-1.50 -7.10 2.17
-1.50 -7.00 2.37
-1.50 -6.90 2.57
-1.50 -6.80 2.77
-1.50 -6.70 2.97
-1.50 -6.60 3.17
-1.50 -6.50 3.37
-1.50 -6.40 3.57
-1.50 -6.30 3.77
-1.50 -6.20 3.97
-1.50 -6.10 4.17
-1.50 -6.00 4.37
-1.50 -5.90 4.57
-1.50 -5.80 4.77
-1.50 -5.70 4.97
-1.50 -5.60 5.17
-1.50 -5.50 5.37
-1.50 -5.40 5.57
-1.50 -5.30 5.77
-1.50 -5.20 5.97
-1.50 -5.10 6.17
-1.50 -5.00 6.37
-1.50 -4.90 6.57
-1.50 -4.80 6.77
-1.50 -4.70 6.97
-1.50 -4.60 7.17
-1.50 -4.50 7.37
-1.50 -4.40 7.57
-1.50 -4.30 7.77
-1.50 -4.20 7.97
-1.50 -4.10 8.17
-1.50 -4.00 8.37
-1.50 -3.90 8.57
-1.50 -3.80 8.77
-1.50 -3.70 8.97
-1.50 -3.60 9.17
-1.50 -3.50 9.37
-1.50 -3.40 9.57
-1.50 -3.30 9.77
-1.50 -3.20 9.97
-1.50 -3.10 10.17
-1.50 -3.00 10.37
-1.50 -2.90 10.57
-1.50 -2.80 10.77
-1.50 -2.70 10.97
-1.50 -2.60 11.17
-1.50 -2.50 11.37
-1.50 -2.40 11.57
-1.50 -2.30 11.77
-1.50 -2.20 11.97
-1.50 -2.10 12.17
-1.50 -2.00 12.37
-1.40 -10.00 -3.68
-1.40 -9.90 -3.48
-1.40 -9.80 -3.28
-1.40 -9.70 -3.08
-1.40 -9.60 -2.88
-1.40 -9.50 -2.68
-1.40 -9.40 -2.48
-1.40 -9.30 -2.28
-1.40 -9.20 -2.08
-1.40 -9.10 -1.88
-1.40 -9.00 -1.68
-1.40 -8.90 -1.48
-1.40 -8.80 -1.28
-1.40 -8.70 -1.08
-1.40 -8.60 -0.88
-1.40 -8.50 -0.68
-1.40 -8.40 -0.48
-1.40 -8.30 -0.28
-1.40 -8.20 -0.08
-1.40 -8.10 0.12
-1.40 -8.00 0.32
-1.40 -7.90 0.52
-1.40 -7.80 0.72
-1.40 -7.70 0.92
-1.40 -7.60 1.12
-1.40 -7.50 1.32
-1.40 -7.40 1.52
-1.40 -7.30 1.72
-1.40 -7.20 1.92
-1.40 -7.10 2.12
-1.40 -7.00 2.32
-1.40 -6.90 2.52
-1.40 -6.80 2.72
-1.40 -6.70 2.92
-1.40 -6.60 3.12
-1.40 -6.50 3.32
-1.40 -6.40 3.52
-1.40 -6.30 3.72
-1.40 -6.20 3.92
-1.40 -6.10 4.12
-1.40 -6.00 4.32
-1.40 -5.90 4.52
-1.40 -5.80 4.72
-1.40 -5.70 4.92
-1.40 -5.60 5.12
-1.40 -5.50 5.32
-1.40 -5.40 5.52
-1.40 -5.30 5.72
-1.40 -5.20 5.92
-1.40 -5.10 6.12
-1.40 -5.00 6.32
-1.40 -4.90 6.52
-1.40 -4.80 6.72
-1.40 -4.70 6.92
-1.40 -4.60 7.12
-1.40 -4.50 7.32
-1.40 -4.40 7.52
-1.40 -4.30 7.72
-1.40 -4.20 7.92
-1.40 -4.10 8.12
-1.40 -4.00 8.32
-1.40 -3.90 8.52
-1.40 -3.80 8.72
-1.40 -3.70 8.92
-1.40 -3.60 9.12
-1.40 -3.50 9.32
-1.40 -3.40 9.52
-1.40 -3.30 9.72
-1.40 -3.20 9.92
-1.40 -3.10 10.12
-1.40 -3.00 10.32
-1.40 -2.90 10.52
-1.40 -2.80 10.72
-1.40 -2.70 10.92
-1.40 -2.60 11.12
-1.40 -2.50 11.32
-1.40 -2.40 11.52
-1.40 -2.30 11.72
-1.40 -2.20 11.92
-1.40 -2.10 12.12
-1.40 -2.00 12.32
-1.30 -10.00 -3.76
-1.30 -9.90 -3.56
-1.30 -9.80 -3.36
-1.30 -9.70 -3.16
-1.30 -9.60 -2.96
-1.30 -9.50 -2.76
-1.30 -9.40 -2.56
-1.30 -9.30 -2.36
-1.30 -9.20 -2.16
-1.30 -9.10 -1.96
-1.30 -9.00 -1.76
-1.30 -8.90 -1.56
-1.30 -8.80 -1.36
-1.30 -8.70 -1.16
-1.30 -8.60 -0.96
-1.30 -8.50 -0.76
-1.30 -8.40 -0.56
-1.30 -8.30 -0.36
-1.30 -8.20 -0.16
-1.30 -8.10 0.04
-1.30 -8.00 0.24
-1.30 -7.90 0.44
-1.30 -7.80 0.64
-1.30 -7.70 0.84
-1.30 -7.60 1.04
-1.30 -7.50 1.24
-1.30 -7.40 1.44
-1.30 -7.30 1.64
-1.30 -7.20 1.84
-1.30 -7.10 2.04
-1.30 -7.00 2.24
-1.30 -6.90 2.44
-1.30 -6.80 2.64
-1.30 -6.70 2.84
-1.30 -6.60 3.04
-1.30 -6.50 3.24
-1.30 -6.40 3.44
-1.30 -6.30 3.64
-1.30 -6.20 3.84
-1.30 -6.10 4.04
-1.30 -6.00 4.24
-1.30 -5.90 4.44
-1.30 -5.80 4.64
-1.30 -5.70 4.84
-1.30 -5.60 5.04
-1.30 -5.50 5.24
-1.30 -5.40 5.44
-1.30 -5.30 5.64
-1.30 -5.20 5.84
-1.30 -5.10 6.04
-1.30 -5.00 6.24
-1.30 -4.90 6.44
-1.30 -4.80 6.64
-1.30 -4.70 6.84
-1.30 -4.60 7.04
-1.30 -4.50 7.24
-1.30 -4.40 7.44
-1.30 -4.30 7.64
-1.30 -4.20 7.84
-1.30 -4.10 8.04
-1.30 -4.00 8.24
-1.30 -3.90 8.44
-1.30 -3.80 8.64
-1.30 -3.70 8.84
-1.30 -3.60 9.04
-1.30 -3.50 9.24
-1.30 -3.40 9.44
-1.30 -3.30 9.64
-1.30 -3.20 9.84
-1.30 -3.10 10.04
-1.30 -3.00 10.24
-1.30 -2.90 10.44
-1.30 -2.80 10.64
-1.30 -2.70 10.84
-1.30 -2.60 11.04
-1.30 -2.50 11.24
-1.30 -2.40 11.44
-1.30 -2.30 11.64
-1.30 -2.20 11.84
-1.30 -2.10 12.04
-1.30 -2.00 12.24
-1.20 -10.00 -3.87
-1.20 -9.90 -3.67
-1.20 -9.80 -3.47
-1.20 -9.70 -3.27
-1.20 -9.60 -3.07
-1.20 -9.50 -2.87
-1.20 -9.40 -2.67
-1.20 -9.30 -2.47
-1.20 -9.20 -2.27
-1.20 -9.10 -2.07
-1.20 -9.00 -1.87
-1.20 -8.90 -1.67
-1.20 -8.80 -1.47
-1.20 -8.70 -1.27
-1.20 -8.60 -1.07
-1.20 -8.50 -0.87
-1.20 -8.40 -0.67
-1.20 -8.30 -0.47
-1.20 -8.20 -0.27
-1.20 -8.10 -0.07
-1.20 -8.00 0.13
-1.20 -7.90 0.33
-1.20 -7.80 0.53
-1.20 -7.70 0.73
-1.20 -7.60 0.93
-1.20 -7.50 1.13
-1.20 -7.40 1.33
-1.20 -7.30 1.53
-1.20 -7.20 1.73
-1.20 -7.10 1.93
-1.20 -7.00 2.13
-1.20 -6.90 2.33
-1.20 -6.80 2.53
-1.20 -6.70 2.73
-1.20 -6.60 2.93
-1.20 -6.50 3.13
-1.20 -6.40 3.33
-1.20 -6.30 3.53
-1.20 -6.20 3.73
-1.20 -6.10 3.93
-1.20 -6.00 4.13
-1.20 -5.90 4.33
-1.20 -5.80 4.53
-1.20 -5.70 4.73
-1.20 -5.60 4.93
-1.20 -5.50 5.13
-1.20 -5.40 5.33
-1.20 -5.30 5.53
-1.20 -5.20 5.73
-1.20 -5.10 5.93
-1.20 -5.00 6.13
-1.20 -4.90 6.33
-1.20 -4.80 6.53
-1.20 -4.70 6.73
-1.20 -4.60 6.93
-1.20 -4.50 7.13
-1.20 -4.40 7.33
-1.20 -4.30 7.53
-1.20 -4.20 7.73
-1.20 -4.10 7.93
-1.20 -4.00 8.13
-1.20 -3.90 8.33
-1.20 -3.80 8.53
-1.20 -3.70 8.73
-1.20 -3.60 8.93
-1.20 -3.50 9.13
-1.20 -3.40 9.33
-1.20 -3.30 9.53
-1.20 -3.20 9.73
-1.20 -3.10 9.93
-1.20 -3.00 10.13
-1.20 -2.90 10.33
-1.20 -2.80 10.53
-1.20 -2.70 10.73
-1.20 -2.60 10.93
-1.20 -2.50 11.13
-1.20 -2.40 11.33
-1.20 -2.30 11.53
-1.20 -2.20 11.73
-1.20 -2.10 11.93
-1.20 -2.00 12.13
-1.10 -10.00 -4.02
-1.10 -9.90 -3.82
-1.10 -9.80 -3.62
-1.10 -9.70 -3.42
-1.10 -9.60 -3.22
-1.10 -9.50 -3.02
-1.10 -9.40 -2.82
-1.10 -9.30 -2.62
-1.10 -9.20 -2.42
-1.10 -9.10 -2.22
-1.10 -9.00 -2.02
-1.10 -8.90 -1.82
-1.10 -8.80 -1.62
-1.10 -8.70 -1.42
-1.10 -8.60 -1.22
-1.10 -8.50 -1.02
-1.10 -8.40 -0.82
-1.10 -8.30 -0.62
-1.10 -8.20 -0.42
-1.10 -8.10 -0.22
-1.10 -8.00 -0.02
-1.10 -7.90 0.18
-1.10 -7.80 0.38
-1.10 -7.70 0.58
-1.10 -7.60 0.78
-1.10 -7.50 0.98
-1.10 -7.40 1.18
-1.10 -7.30 1.38
-1.10 -7.20 1.58
-1.10 -7.10 1.78
-1.10 -7.00 1.98
-1.10 -6.90 2.18
-1.10 -6.80 2.38
-1.10 -6.70 2.58
-1.10 -6.60 2.78
-1.10 -6.50 2.98
-1.10 -6.40 3.18
-1.10 -6.30 3.38
-1.10 -6.20 3.58
-1.10 -6.10 3.78
-1.10 -6.00 3.98
-1.10 -5.90 4.18
-1.10 -5.80 4.38
-1.10 -5.70 4.58
-1.10 -5.60 4.78
-1.10 -5.50 4.98
-1.10 -5.40 5.18
-1.10 -5.30 5.38
-1.10 -5.20 5.58
-1.10 -5.10 5.78
-1.10 -5.00 5.98
-1.10 -4.90 6.18
-1.10 -4.80 6.38
-1.10 -4.70 6.58
-1.10 -4.60 6.78
-1.10 -4.50 6.98
-1.10 -4.40 7.18
-1.10 -4.30 7.38
-1.10 -4.20 7.58
-1.10 -4.10 7.78
-1.10 -4.00 7.98
-1.10 -3.90 8.18
-1.10 -3.80 8.38
-1.10 -3.70 8.58
-1.10 -3.60 8.78
-1.10 -3.50 8.98
-1.10 -3.40 9.18
-1.10 -3.30 9.38
-1.10 -3.20 9.58
-1.10 -3.10 9.78
-1.10 -3.00 9.98
-1.10 -2.90 10.18
-1.10 -2.80 10.38
-1.10 -2.70 10.58
-1.10 -2.60 10.78
-1.10 -2.50 10.98
-1.10 -2.40 11.18
-1.10 -2.30 11.38
-1.10 -2.20 11.58
-1.10 -2.10 11.78
-1.10 -2.00 11.98
-1.00 -10.00 -4.24
-1.00 -9.90 -4.04
-1.00 -9.80 -3.84
-1.00 -9.70 -3.64
-1.00 -9.60 -3.44
-1.00 -9.50 -3.24
-1.00 -9.40 -3.04
-1.00 -9.30 -2.84
-1.00 -9.20 -2.64
-1.00 -9.10 -2.44
-1.00 -9.00 -2.24
-1.00 -8.90 -2.04
-1.00 -8.80 -1.84
-1.00 -8.70 -1.64
-1.00 -8.60 -1.44
-1.00 -8.50 -1.24
-1.00 -8.40 -1.04
-1.00 -8.30 -0.84
-1.00 -8.20 -0.64
-1.00 -8.10 -0.44
-1.00 -8.00 -0.24
-1.00 -7.90 -0.04
-1.00 -7.80 0.16
-1.00 -7.70 0.36
-1.00 -7.60 0.56
-1.00 -7.50 0.76
-1.00 -7.40 0.96
-1.00 -7.30 1.16
-1.00 -7.20 1.36
-1.00 -7.10 1.56
-1.00 -7.00 1.76
-1.00 -6.90 1.96
-1.00 -6.80 2.16
-1.00 -6.70 2.36
-1.00 -6.60 2.56
-1.00 -6.50 2.76
-1.00 -6.40 2.96
-1.00 -6.30 3.16
-1.00 -6.20 3.36
-1.00 -6.10 3.56
-1.00 -6.00 3.76
-1.00 -5.90 3.96
-1.00 -5.80 4.16
-1.00 -5.70 4.36
-1.00 -5.60 4.56
-1.00 -5.50 4.76
-1.00 -5.40 4.96
-1.00 -5.30 5.16
-1.00 -5.20 5.36
-1.00 -5.10 5.56
-1.00 -5.00 5.76
-1.00 -4.90 5.96
-1.00 -4.80 6.16
-1.00 -4.70 6.36
-1.00 -4.60 6.56
-1.00 -4.50 6.76
-1.00 -4.40 6.96
-1.00 -4.30 7.16
-1.00 -4.20 7.36
-1.00 -4.10 7.56
-1.00 -4.00 7.76
-1.00 -3.90 7.96
-1.00 -3.80 8.16
-1.00 -3.70 8.36
-1.00 -3.60 8.56
-1.00 -3.50 8.76
-1.00 -3.40 8.96
-1.00 -3.30 9.16
-1.00 -3.20 9.36
-1.00 -3.10 9.56
-1.00 -3.00 9.76
-1.00 -2.90 9.96
-1.00 -2.80 10.16
-1.00 -2.70 10.36
-1.00 -2.60 10.56
-1.00 -2.50 10.76
-1.00 -2.40 10.96
-1.00 -2.30 11.16
-1.00 -2.20 11.36
-1.00 -2.10 11.56
-1.00 -2.00 11.76
-0.90 -10.00 -4.52
-0.90 -9.90 -4.32
-0.90 -9.80 -4.12
-0.90 -9.70 -3.92
-0.90 -9.60 -3.72
-0.90 -9.50 -3.52
-0.90 -9.40 -3.32
-0.90 -9.30 -3.12
-0.90 -9.20 -2.92
-0.90 -9.10 -2.72
-0.90 -9.00 -2.52
-0.90 -8.90 -2.32
-0.90 -8.80 -2.12
-0.90 -8.70 -1.92
-0.90 -8.60 -1.72
-0.90 -8.50 -1.52
-0.90 -8.40 -1.32
-0.90 -8.30 -1.12
-0.90 -8.20 -0.92
-0.90 -8.10 -0.72
-0.90 -8.00 -0.52
-0.90 -7.90 -0.32
-0.90 -7.80 -0.12
-0.90 -7.70 0.08
-0.90 -7.60 0.28
-0.90 -7.50 0.48
-0.90 -7.40 0.68
-0.90 -7.30 0.88
-0.90 -7.20 1.08
-0.90 -7.10 1.28
-0.90 -7.00 1.48
-0.90 -6.90 1.68
-0.90 -6.80 1.88
-0.90 -6.70 2.08
-0.90 -6.60 2.28
-0.90 -6.50 2.48
-0.90 -6.40 2.68
-0.90 -6.30 2.88
-0.90 -6.20 3.08
-0.90 -6.10 3.28
-0.90 -6.00 3.48
-0.90 -5.90 3.68
-0.90 -5.80 3.88
-0.90 -5.70 4.08
-0.90 -5.60 4.28
-0.90 -5.50 4.48
-0.90 -5.40 4.68
-0.90 -5.30 4.88
-0.90 -5.20 5.08
-0.90 -5.10 5.28
-0.90 -5.00 5.48
-0.90 -4.90 5.68
-0.90 -4.80 5.88
-0.90 -4.70 6.08
-0.90 -4.60 6.28
-0.90 -4.50 6.48
-0.90 -4.40 6.68
-0.90 -4.30 6.88
-0.90 -4.20 7.08
-0.90 -4.10 7.28
-0.90 -4.00 7.48
-0.90 -3.90 7.68
-0.90 -3.80 7.88
-0.90 -3.70 8.08
-0.90 -3.60 8.28
-0.90 -3.50 8.48
-0.90 -3.40 8.68
-0.90 -3.30 8.88
-0.90 -3.20 9.08
-0.90 -3.10 9.28
-0.90 -3.00 9.48
-0.90 -2.90 9.68
-0.90 -2.80 9.88
-0.90 -2.70 10.08
-0.90 -2.60 10.28
-0.90 -2.50 10.48
-0.90 -2.40 10.68
-0.90 -2.30 10.88
-0.90 -2.20 11.08
-0.90 -2.10 11.28
-0.90 -2.00 11.48
-0.80 -10.00 -4.89
-0.80 -9.90 -4.69
-0.80 -9.80 -4.49
-0.80 -9.70 -4.29
-0.80 -9.60 -4.09
-0.80 -9.50 -3.89
-0.80 -9.40 -3.69
-0.80 -9.30 -3.49
-0.80 -9.20 -3.29
-0.80 -9.10 -3.09
-0.80 -9.00 -2.89
-0.80 -8.90 -2.69
-0.80 -8.80 -2.49
-0.80 -8.70 -2.29
-0.80 -8.60 -2.09
-0.80 -8.50 -1.89
-0.80 -8.40 -1.69
-0.80 -8.30 -1.49
-0.80 -8.20 -1.29
-0.80 -8.10 -1.09
-0.80 -8.00 -0.89
-0.80 -7.90 -0.69
-0.80 -7.80 -0.49
-0.80 -7.70 -0.29
-0.80 -7.60 -0.09
-0.80 -7.50 0.11
-0.80 -7.40 0.31
-0.80 -7.30 0.51
-0.80 -7.20 0.71
-0.80 -7.10 0.91
-0.80 -7.00 1.11
-0.80 -6.90 1.31
-0.80 -6.80 1.51
-0.80 -6.70 1.71
-0.80 -6.60 1.91
-0.80 -6.50 2.11
-0.80 -6.40 2.31
-0.80 -6.30 2.51
-0.80 -6.20 2.71
-0.80 -6.10 2.91
-0.80 -6.00 3.11
-0.80 -5.90 3.31
-0.80 -5.80 3.51
-0.80 -5.70 3.71
-0.80 -5.60 3.91
-0.80 -5.50 4.11
-0.80 -5.40 4.31
-0.80 -5.30 4.51
-0.80 -5.20 4.71
-0.80 -5.10 4.91
-0.80 -5.00 5.11
-0.80 -4.90 5.31
-0.80 -4.80 5.51
-0.80 -4.70 5.71
-0.80 -4.60 5.91
-0.80 -4.50 6.11
-0.80 -4.40 6.31
-0.80 -4.30 6.51
-0.80 -4.20 6.71
-0.80 -4.10 6.91
-0.80 -4.00 7.11
-0.80 -3.90 7.31
-0.80 -3.80 7.51
-0.80 -3.70 7.71
-0.80 -3.60 7.91
-0.80 -3.50 8.11
-0.80 -3.40 8.31
-0.80 -3.30 8.51
-0.80 -3.20 8.71
-0.80 -3.10 8.91
-0.80 -3.00 9.11
-0.80 -2.90 9.31
-0.80 -2.80 9.51
-0.80 -2.70 9.71
-0.80 -2.60 9.91
-0.80 -2.50 10.11
-0.80 -2.40 10.31
-0.80 -2.30 10.51
-0.80 -2.20 10.71
-0.80 -2.10 10.91
-0.80 -2.00 11.11
-0.70 -10.00 -5.37
-0.70 -9.90 -5.17
-0.70 -9.80 -4.97
-0.70 -9.70 -4.77
-0.70 -9.60 -4.57
-0.70 -9.50 -4.37
-0.70 -9.40 -4.17
-0.70 -9.30 -3.97
-0.70 -9.20 -3.77
-0.70 -9.10 -3.57
-0.70 -9.00 -3.37
-0.70 -8.90 -3.17
-0.70 -8.80 -2.97
-0.70 -8.70 -2.77
-0.70 -8.60 -2.57
-0.70 -8.50 -2.37
-0.70 -8.40 -2.17
-0.70 -8.30 -1.97
-0.70 -8.20 -1.77
-0.70 -8.10 -1.57
-0.70 -8.00 -1.37
-0.70 -7.90 -1.17
-0.70 -7.80 -0.97
-0.70 -7.70 -0.77
-0.70 -7.60 -0.57
-0.70 -7.50 -0.37
-0.70 -7.40 -0.17
-0.70 -7.30 0.03
-0.70 -7.20 0.23
-0.70 -7.10 0.43
-0.70 -7.00 0.63
-0.70 -6.90 0.83
-0.70 -6.80 1.03
-0.70 -6.70 1.23
-0.70 -6.60 1.43
-0.70 -6.50 1.63
-0.70 -6.40 1.83
-0.70 -6.30 2.03
-0.70 -6.20 2.23
-0.70 -6.10 2.43
-0.70 -6.00 2.63
-0.70 -5.90 2.83
-0.70 -5.80 3.03
-0.70 -5.70 3.23
-0.70 -5.60 3.43
-0.70 -5.50 3.63
-0.70 -5.40 3.83
-0.70 -5.30 4.03
-0.70 -5.20 4.23
-0.70 -5.10 4.43
-0.70 -5.00 4.63
-0.70 -4.90 4.83
-0.70 -4.80 5.03
-0.70 -4.70 5.23
-0.70 -4.60 5.43
-0.70 -4.50 5.63
-0.70 -4.40 5.83
-0.70 -4.30 6.03
-0.70 -4.20 6.23
-0.70 -4.10 6.43
-0.70 -4.00 6.63
-0.70 -3.90 6.83
-0.70 -3.80 7.03
-0.70 -3.70 7.23
-0.70 -3.60 7.43
-0.70 -3.50 7.63
-0.70 -3.40 7.83
-0.70 -3.30 8.03
-0.70 -3.20 8.23
-0.70 -3.10 8.43
-0.70 -3.00 8.63
-0.70 -2.90 8.83
-0.70 -2.80 9.03
-0.70 -2.70 9.23
-0.70 -2.60 9.43
-0.70 -2.50 9.63
-0.70 -2.40 9.83
-0.70 -2.30 10.03
-0.70 -2.20 10.23
-0.70 -2.10 10.43
-0.70 -2.00 10.63
-0.60 -10.00 -6.00
-0.60 -9.90 -5.80
-0.60 -9.80 -5.60
-0.60 -9.70 -5.40
-0.60 -9.60 -5.20
-0.60 -9.50 -5.00
-0.60 -9.40 -4.80
-0.60 -9.30 -4.60
-0.60 -9.20 -4.40
-0.60 -9.10 -4.20
-0.60 -9.00 -4.00
-0.60 -8.90 -3.80
-0.60 -8.80 -3.60
-0.60 -8.70 -3.40
-0.60 -8.60 -3.20
-0.60 -8.50 -3.00
-0.60 -8.40 -2.80
-0.60 -8.30 -2.60
-0.60 -8.20 -2.40
-0.60 -8.10 -2.20
-0.60 -8.00 -2.00
-0.60 -7.90 -1.80
-0.60 -7.80 -1.60
-0.60 -7.70 -1.40
-0.60 -7.60 -1.20
-0.60 -7.50 -1.00
-0.60 -7.40 -0.80
-0.60 -7.30 -0.60
-0.60 -7.20 -0.40
-0.60 -7.10 -0.20
-0.60 -7.00 0.00
-0.60 -6.90 0.20
-0.60 -6.80 0.40
-0.60 -6.70 0.60
-0.60 -6.60 0.80
-0.60 -6.50 1.00
-0.60 -6.40 1.20
-0.60 -6.30 1.40
-0.60 -6.20 1.60
-0.60 -6.10 1.80
-0.60 -6.00 2.00
-0.60 -5.90 2.20
-0.60 -5.80 2.40
-0.60 -5.70 2.60
-0.60 -5.60 2.80
-0.60 -5.50 3.00
-0.60 -5.40 3.20
-0.60 -5.30 3.40
-0.60 -5.20 3.60
-0.60 -5.10 3.80
-0.60 -5.00 4.00
-0.60 -4.90 4.20
-0.60 -4.80 4.40
-0.60 -4.70 4.60
-0.60 -4.60 4.80
-0.60 -4.50 5.00
-0.60 -4.40 5.20
-0.60 -4.30 5.40
-0.60 -4.20 5.60
-0.60 -4.10 5.80
-0.60 -4.00 6.00
-0.60 -3.90 6.20
-0.60 -3.80 6.40
-0.60 -3.70 6.60
-0.60 -3.60 6.80
-0.60 -3.50 7.00
-0.60 -3.40 7.20
-0.60 -3.30 7.40
-0.60 -3.20 7.60
-0.60 -3.10 7.80
-0.60 -3.00 8.00
-0.60 -2.90 8.20
-0.60 -2.80 8.40
-0.60 -2.70 8.60
-0.60 -2.60 8.80
-0.60 -2.50 9.00
-0.60 -2.40 9.20
-0.60 -2.30 9.40
-0.60 -2.20 9.60
-0.60 -2.10 9.80
-0.60 -2.00 10.00
-0.50 -10.00 -6.82
-0.50 -9.90 -6.62
-0.50 -9.80 -6.42
-0.50 -9.70 -6.22
-0.50 -9.60 -6.02
-0.50 -9.50 -5.82
-0.50 -9.40 -5.62
-0.50 -9.30 -5.42
-0.50 -9.20 -5.22
-0.50 -9.10 -5.02
-0.50 -9.00 -4.82
-0.50 -8.90 -4.62
-0.50 -8.80 -4.42
-0.50 -8.70 -4.22
-0.50 -8.60 -4.02
-0.50 -8.50 -3.82
-0.50 -8.40 -3.62
-0.50 -8.30 -3.42
-0.50 -8.20 -3.22
-0.50 -8.10 -3.02
-0.50 -8.00 -2.82
-0.50 -7.90 -2.62
-0.50 -7.80 -2.42
-0.50 -7.70 -2.22
-0.50 -7.60 -2.02
-0.50 -7.50 -1.82
-0.50 -7.40 -1.62
-0.50 -7.30 -1.42
-0.50 -7.20 -1.22
-0.50 -7.10 -1.02
-0.50 -7.00 -0.82
-0.50 -6.90 -0.62
-0.50 -6.80 -0.42
-0.50 -6.70 -0.22
-0.50 -6.60 -0.02
-0.50 -6.50 0.18
-0.50 -6.40 0.38
-0.50 -6.30 0.58
-0.50 -6.20 0.78
-0.50 -6.10 0.98
-0.50 -6.00 1.18
-0.50 -5.90 1.38
-0.50 -5.80 1.58
-0.50 -5.70 1.78
-0.50 -5.60 1.98
-0.50 -5.50 2.18
-0.50 -5.40 2.38
-0.50 -5.30 2.58
-0.50 -5.20 2.78
-0.50 -5.10 2.98
-0.50 -5.00 3.18
-0.50 -4.90 3.38
-0.50 -4.80 3.58
-0.50 -4.70 3.78
-0.50 -4.60 3.98
-0.50 -4.50 4.18
-0.50 -4.40 4.38
-0.50 -4.30 4.58
-0.50 -4.20 4.78
-0.50 -4.10 4.98
-0.50 -4.00 5.18
-0.50 -3.90 5.38
-0.50 -3.80 5.58
-0.50 -3.70 5.78
-0.50 -3.60 5.98
-0.50 -3.50 6.18
-0.50 -3.40 6.38
-0.50 -3.30 6.58
-0.50 -3.20 6.78
-0.50 -3.10 6.98
-0.50 -3.00 7.18
-0.50 -2.90 7.38
-0.50 -2.80 7.58
-0.50 -2.70 7.78
-0.50 -2.60 7.98
-0.50 -2.50 8.18
-0.50 -2.40 8.38
-0.50 -2.30 8.58
-0.50 -2.20 8.78
-0.50 -2.10 8.98
-0.50 -2.00 9.18
-0.40 -10.00 -7.86
-0.40 -9.90 -7.66
-0.40 -9.80 -7.46
-0.40 -9.70 -7.27
-0.40 -9.60 -7.07
-0.40 -9.50 -6.87
-0.40 -9.40 -6.67
-0.40 -9.30 -6.47
-0.40 -9.20 -6.27
-0.40 -9.10 -6.07
-0.40 -9.00 -5.87
-0.40 -8.90 -5.67
-0.40 -8.80 -5.47
-0.40 -8.70 -5.27
-0.40 -8.60 -5.07
-0.40 -8.50 -4.87
-0.40 -8.40 -4.67
-0.40 -8.30 -4.47
-0.40 -8.20 -4.27
-0.40 -8.10 -4.07
-0.40 -8.00 -3.87
-0.40 -7.90 -3.67
-0.40 -7.80 -3.47
-0.40 -7.70 -3.27
-0.40 -7.60 -3.07
-0.40 -7.50 -2.87
-0.40 -7.40 -2.67
-0.40 -7.30 -2.47
-0.40 -7.20 -2.27
-0.40 -7.10 -2.07
-0.40 -7.00 -1.87
-0.40 -6.90 -1.67
-0.40 -6.80 -1.47
-0.40 -6.70 -1.27
-0.40 -6.60 -1.07
-0.40 -6.50 -0.87
-0.40 -6.40 -0.67
-0.40 -6.30 -0.47
-0.40 -6.20 -0.27
-0.40 -6.10 -0.07
-0.40 -6.00 0.13
-0.40 -5.90 0.33
-0.40 -5.80 0.53
-0.40 -5.70 0.73
-0.40 -5.60 0.93
-0.40 -5.50 1.13
-0.40 -5.40 1.33
-0.40 -5.30 1.53
-0.40 -5.20 1.73
-0.40 -5.10 1.93
-0.40 -5.00 2.13
-0.40 -4.90 2.33
-0.40 -4.80 2.53
-0.40 -4.70 2.73
-0.40 -4.60 2.93
-0.40 -4.50 3.13
-0.40 -4.40 3.33
-0.40 -4.30 3.53
-0.40 -4.20 3.73
-0.40 -4.10 3.93
-0.40 -4.00 4.13
-0.40 -3.90 4.33
-0.40 -3.80 4.53
-0.40 -3.70 4.73
-0.40 -3.60 4.93
-0.40 -3.50 5.13
-0.40 -3.40 5.33
-0.40 -3.30 5.53
-0.40 -3.20 5.73
-0.40 -3.10 5.93
-0.40 -3.00 6.13
-0.40 -2.90 6.33
-0.40 -2.80 6.53
-0.40 -2.70 6.73
-0.40 -2.60 6.93
-0.40 -2.50 7.13
-0.40 -2.40 7.33
-0.40 -2.30 7.53
-0.40 -2.20 7.73
-0.40 -2.10 7.93
-0.40 -2.00 8.13
-0.30 -10.00 -9.15
-0.30 -9.90 -8.97
-0.30 -9.80 -8.78
-0.30 -9.70 -8.59
-0.30 -9.60 -8.40
-0.30 -9.50 -8.21
-0.30 -9.40 -8.01
-0.30 -9.30 -7.81
-0.30 -9.20 -7.61
-0.30 -9.10 -7.41
-0.30 -9.00 -7.21
-0.30 -8.90 -7.01
-0.30 -8.80 -6.81
-0.30 -8.70 -6.61
-0.30 -8.60 -6.41
-0.30 -8.50 -6.21
-0.30 -8.40 -6.01
-0.30 -8.30 -5.81
-0.30 -8.20 -5.61
-0.30 -8.10 -5.41
-0.30 -8.00 -5.21
-0.30 -7.90 -5.01
-0.30 -7.80 -4.81
-0.30 -7.70 -4.61
-0.30 -7.60 -4.41
-0.30 -7.50 -4.21
-0.30 -7.40 -4.01
-0.30 -7.30 -3.81
-0.30 -7.20 -3.61
-0.30 -7.10 -3.41
-0.30 -7.00 -3.21
-0.30 -6.90 -3.01
-0.30 -6.80 -2.81
-0.30 -6.70 -2.61
-0.30 -6.60 -2.41
-0.30 -6.50 -2.21
-0.30 -6.40 -2.01
-0.30 -6.30 -1.81
-0.30 -6.20 -1.61
-0.30 -6.10 -1.41
-0.30 -6.00 -1.21
-0.30 -5.90 -1.01
-0.30 -5.80 -0.81
-0.30 -5.70 -0.61
-0.30 -5.60 -0.41
-0.30 -5.50 -0.21
-0.30 -5.40 -0.01
-0.30 -5.30 0.19
-0.30 -5.20 0.39
-0.30 -5.10 0.59
-0.30 -5.00 0.79
-0.30 -4.90 0.99
-0.30 -4.80 1.19
-0.30 -4.70 1.39
-0.30 -4.60 1.59
-0.30 -4.50 1.79
-0.30 -4.40 1.99
-0.30 -4.30 2.19
-0.30 -4.20 2.39
-0.30 -4.10 2.59
-0.30 -4.00 2.79
-0.30 -3.90 2.99
-0.30 -3.80 3.19
-0.30 -3.70 3.39
-0.30 -3.60 3.59
-0.30 -3.50 3.79
-0.30 -3.40 3.99
-0.30 -3.30 4.19
-0.30 -3.20 4.39
-0.30 -3.10 4.59
-0.30 -3.00 4.79
-0.30 -2.90 4.99
-0.30 -2.80 5.19
-0.30 -2.70 5.39
-0.30 -2.60 5.59
-0.30 -2.50 5.79
-0.30 -2.40 5.99
-0.30 -2.30 6.19
-0.30 -2.20 6.39
-0.30 -2.10 6.59
-0.30 -2.00 6.79
-0.20 -10.00 -9.95
-0.20 -9.90 -9.93
-0.20 -9.80 -9.89
-0.20 -9.70 -9.83
-0.20 -9.60 -9.76
-0.20 -9.50 -9.67
-0.20 -9.40 -9.55
-0.20 -9.30 -9.41
-0.20 -9.20 -9.25
-0.20 -9.10 -9.08
-0.20 -9.00 -8.90
-0.20 -8.90 -8.71
-0.20 -8.80 -8.52
-0.20 -8.70 -8.33
-0.20 -8.60 -8.13
-0.20 -8.50 -7.93
-0.20 -8.40 -7.73
-0.20 -8.30 -7.53
-0.20 -8.20 -7.33
-0.20 -8.10 -7.13
-0.20 -8.00 -6.93
-0.20 -7.90 -6.73
-0.20 -7.80 -6.53
-0.20 -7.70 -6.33
-0.20 -7.60 -6.14
-0.20 -7.50 -5.94
-0.20 -7.40 -5.74
-0.20 -7.30 -5.54
-0.20 -7.20 -5.34
-0.20 -7.10 -5.14
-0.20 -7.00 -4.94
-0.20 -6.90 -4.74
-0.20 -6.80 -4.54
-0.20 -6.70 -4.34
-0.20 -6.60 -4.14
-0.20 -6.50 -3.94
-0.20 -6.40 -3.74
-0.20 -6.30 -3.54
-0.20 -6.20 -3.34
-0.20 -6.10 -3.14
-0.20 -6.00 -2.94
-0.20 -5.90 -2.74
-0.20 -5.80 -2.54
-0.20 -5.70 -2.34
-0.20 -5.60 -2.14
-0.20 -5.50 -1.94
-0.20 -5.40 -1.74
-0.20 -5.30 -1.54
-0.20 -5.20 -1.34
-0.20 -5.10 -1.14
-0.20 -5.00 -0.94
-0.20 -4.90 -0.74
-0.20 -4.80 -0.54
-0.20 -4.70 -0.34
-0.20 -4.60 -0.14
-0.20 -4.50 0.06
-0.20 -4.40 0.26
-0.20 -4.30 0.46
-0.20 -4.20 0.66
-0.20 -4.10 0.86
-0.20 -4.00 1.06
-0.20 -3.90 1.26
-0.20 -3.80 1.46
-0.20 -3.70 1.66
-0.20 -3.60 1.86
-0.20 -3.50 2.06
-0.20 -3.40 2.26
-0.20 -3.30 2.46
-0.20 -3.20 2.66
-0.20 -3.10 2.86
-0.20 -3.00 3.06
-0.20 -2.90 3.26
-0.20 -2.80 3.46
-0.20 -2.70 3.66
-0.20 -2.60 3.86
-0.20 -2.50 4.06
-0.20 -2.40 4.26
-0.20 -2.30 4.46
-0.20 -2.20 4.66
-0.20 -2.10 4.86
-0.20 -2.00 5.06
-0.10 -10.00 -10.00
-0.10 -9.90 -10.00
-0.10 -9.80 -10.00
-0.10 -9.70 -10.00
-0.10 -9.60 -10.00
-0.10 -9.50 -10.00
-0.10 -9.40 -9.99
-0.10 -9.30 -9.99
-0.10 -9.20 -9.99
-0.10 -9.10 -9.98
-0.10 -9.00 -9.97
-0.10 -8.90 -9.95
-0.10 -8.80 -9.93
-0.10 -8.70 -9.89
-0.10 -8.60 -9.83
-0.10 -8.50 -9.76
-0.10 -8.40 -9.66
-0.10 -8.30 -9.55
-0.10 -8.20 -9.41
-0.10 -8.10 -9.25
-0.10 -8.00 -9.08
-0.10 -7.90 -8.90
-0.10 -7.80 -8.71
-0.10 -7.70 -8.52
-0.10 -7.60 -8.33
-0.10 -7.50 -8.13
-0.10 -7.40 -7.93
-0.10 -7.30 -7.73
-0.10 -7.20 -7.53
-0.10 -7.10 -7.33
-0.10 -7.00 -7.13
-0.10 -6.90 -6.93
-0.10 -6.80 -6.73
-0.10 -6.70 -6.53
-0.10 -6.60 -6.33
-0.10 -6.50 -6.13
-0.10 -6.40 -5.93
-0.10 -6.30 -5.73
-0.10 -6.20 -5.53
-0.10 -6.10 -5.33
-0.10 -6.00 -5.13
-0.10 -5.90 -4.93
-0.10 -5.80 -4.73
-0.10 -5.70 -4.53
-0.10 -5.60 -4.33
-0.10 -5.50 -4.13
-0.10 -5.40 -3.93
-0.10 -5.30 -3.73
-0.10 -5.20 -3.53
-0.10 -5.10 -3.33
-0.10 -5.00 -3.13
-0.10 -4.90 -2.93
-0.10 -4.80 -2.73
-0.10 -4.70 -2.53
-0.10 -4.60 -2.33
-0.10 -4.50 -2.13
-0.10 -4.40 -1.93
-0.10 -4.30 -1.73
-0.10 -4.20 -1.53
-0.10 -4.10 -1.33
-0.10 -4.00 -1.13
-0.10 -3.90 -0.93
-0.10 -3.80 -0.73
-0.10 -3.70 -0.53
-0.10 -3.60 -0.33
-0.10 -3.50 -0.13
-0.10 -3.40 0.07
-0.10 -3.30 0.27
-0.10 -3.20 0.47
-0.10 -3.10 0.67
-0.10 -3.00 0.87
-0.10 -2.90 1.07
-0.10 -2.80 1.27
-0.10 -2.70 1.47
-0.10 -2.60 1.67
-0.10 -2.50 1.87
-0.10 -2.40 2.07
-0.10 -2.30 2.27
-0.10 -2.20 2.47
-0.10 -2.10 2.67
-0.10 -2.00 2.87
0.00 -10.00 -10.00
0.00 -9.90 -10.00
0.00 -9.80 -10.00
0.00 -9.70 -10.00
0.00 -9.60 -10.00
0.00 -9.50 -10.00
0.00 -9.40 -10.00
0.00 -9.30 -10.00
0.00 -9.20 -10.00
0.00 -9.10 -10.00
0.00 -9.00 -10.00
0.00 -8.90 -10.00
0.00 -8.80 -10.00
0.00 -8.70 -10.00
0.00 -8.60 -10.00
0.00 -8.50 -10.00
0.00 -8.40 -10.00
0.00 -8.30 -10.00
0.00 -8.20 -10.00
0.00 -8.10 -10.00
0.00 -8.00 -9.99
0.00 -7.90 -9.99
0.00 -7.80 -9.99
0.00 -7.70 -9.98
0.00 -7.60 -9.97
0.00 -7.50 -9.95
0.00 -7.40 -9.93
0.00 -7.30 -9.89
0.00 -7.20 -9.84
0.00 -7.10 -9.76
0.00 -7.00 -9.67
0.00 -6.90 -9.55
0.00 -6.80 -9.41
0.00 -6.70 -9.25
0.00 -6.60 -9.08
0.00 -6.50 -8.90
0.00 -6.40 -8.71
0.00 -6.30 -8.52
0.00 -6.20 -8.33
0.00 -6.10 -8.13
0.00 -6.00 -7.93
0.00 -5.90 -7.73
0.00 -5.80 -7.53
0.00 -5.70 -7.33
0.00 -5.60 -7.13
0.00 -5.50 -6.93
0.00 -5.40 -6.73
0.00 -5.30 -6.54
0.00 -5.20 -6.34
0.00 -5.10 -6.14
0.00 -5.00 -5.94
0.00 -4.90 -5.74
0.00 -4.80 -5.54
0.00 -4.70 -5.34
0.00 -4.60 -5.14
0.00 -4.50 -4.94
0.00 -4.40 -4.74
0.00 -4.30 -4.54
0.00 -4.20 -4.34
0.00 -4.10 -4.14
0.00 -4.00 -3.94
0.00 -3.90 -3.74
0.00 -3.80 -3.54
0.00 -3.70 -3.34
0.00 -3.60 -3.14
0.00 -3.50 -2.94
0.00 -3.40 -2.74
0.00 -3.30 -2.54
0.00 -3.20 -2.34
0.00 -3.10 -2.14
0.00 -3.00 -1.94
0.00 -2.90 -1.74
0.00 -2.80 -1.54
0.00 -2.70 -1.34
0.00 -2.60 -1.14
0.00 -2.50 -0.94
0.00 -2.40 -0.74
0.00 -2.30 -0.54
0.00 -2.20 -0.34
0.00 -2.10 -0.14
0.00 -2.00 0.06


==> anc/LEPexclusion.dat <==
-5.00 -4.00 -20.00
-5.00 -3.95 -20.00
-5.00 -3.90 -20.00
-5.00 -3.85 -20.00
-5.00 -3.80 -20.00
-5.00 -3.75 -20.00
-5.00 -3.70 -20.00
-5.00 -3.65 -20.00
-5.00 -3.60 -20.00
-5.00 -3.55 -20.00
-5.00 -3.50 -20.00
-5.00 -3.45 -20.00
-5.00 -3.40 -20.00
-5.00 -3.35 -20.00
-5.00 -3.30 -20.00
-5.00 -3.25 -20.00
-5.00 -3.20 -20.00
-5.00 -3.15 -20.00
-5.00 -3.10 -20.00
-5.00 -3.05 -1.70
-5.00 -3.00 -0.91
-5.00 -2.95 -0.40
-5.00 -2.90 0.06
-5.00 -2.85 0.47
-5.00 -2.80 0.82
-5.00 -2.75 1.13
-5.00 -2.70 1.40
-5.00 -2.65 1.66
-5.00 -2.60 1.91
-5.00 -2.55 2.14
-5.00 -2.50 2.36
-5.00 -2.45 2.58
-5.00 -2.40 2.80
-5.00 -2.35 3.01
-5.00 -2.30 3.22
-5.00 -2.25 3.43
-5.00 -2.20 3.63
-5.00 -2.15 3.84
-5.00 -2.10 4.04
-5.00 -2.05 4.25
-5.00 -2.00 4.45
-5.00 -1.95 4.65
-5.00 -1.90 4.85
-5.00 -1.85 5.05
-5.00 -1.80 5.25
-5.00 -1.75 5.45
-5.00 -1.70 5.65
-5.00 -1.65 5.86
-5.00 -1.60 6.06
-5.00 -1.55 6.26
-5.00 -1.50 6.46
-5.00 -1.45 6.66
-5.00 -1.40 6.86
-5.00 -1.35 7.06
-5.00 -1.30 7.26
-5.00 -1.25 7.46
-5.00 -1.20 7.66
-5.00 -1.15 7.86
-5.00 -1.10 8.06
-5.00 -1.05 8.26
-5.00 -1.00 8.46
-4.95 -4.00 -20.00
-4.95 -3.95 -20.00
-4.95 -3.90 -20.00
-4.95 -3.85 -20.00
-4.95 -3.80 -20.00
-4.95 -3.75 -20.00
-4.95 -3.70 -20.00
-4.95 -3.65 -20.00
-4.95 -3.60 -20.00
-4.95 -3.55 -20.00
-4.95 -3.50 -20.00
-4.95 -3.45 -20.00
-4.95 -3.40 -20.00
-4.95 -3.35 -20.00
-4.95 -3.30 -20.00
-4.95 -3.25 -20.00
-4.95 -3.20 -20.00
-4.95 -3.15 -20.00
-4.95 -3.10 -20.00
-4.95 -3.05 -1.70
-4.95 -3.00 -0.91
-4.95 -2.95 -0.40
-4.95 -2.90 0.06
-4.95 -2.85 0.47
-4.95 -2.80 0.82
-4.95 -2.75 1.13
-4.95 -2.70 1.40
-4.95 -2.65 1.66
-4.95 -2.60 1.91
-4.95 -2.55 2.14
-4.95 -2.50 2.36
-4.95 -2.45 2.58
-4.95 -2.40 2.80
-4.95 -2.35 3.01
-4.95 -2.30 3.22
-4.95 -2.25 3.43
-4.95 -2.20 3.63
-4.95 -2.15 3.84
-4.95 -2.10 4.04
-4.95 -2.05 4.25
-4.95 -2.00 4.45
-4.95 -1.95 4.65
-4.95 -1.90 4.85
-4.95 -1.85 5.05
-4.95 -1.80 5.25
-4.95 -1.75 5.45
-4.95 -1.70 5.65
-4.95 -1.65 5.86
-4.95 -1.60 6.06
-4.95 -1.55 6.26
-4.95 -1.50 6.46
-4.95 -1.45 6.66
-4.95 -1.40 6.86
-4.95 -1.35 7.06
-4.95 -1.30 7.26
-4.95 -1.25 7.46
-4.95 -1.20 7.66
-4.95 -1.15 7.86
-4.95 -1.10 8.06
-4.95 -1.05 8.26
-4.95 -1.00 8.46
-4.90 -4.00 -20.00
-4.90 -3.95 -20.00
-4.90 -3.90 -20.00
-4.90 -3.85 -20.00
-4.90 -3.80 -20.00
-4.90 -3.75 -20.00
-4.90 -3.70 -20.00
-4.90 -3.65 -20.00
-4.90 -3.60 -20.00
-4.90 -3.55 -20.00
-4.90 -3.50 -20.00
-4.90 -3.45 -20.00
-4.90 -3.40 -20.00
-4.90 -3.35 -20.00
-4.90 -3.30 -20.00
-4.90 -3.25 -20.00
-4.90 -3.20 -20.00
-4.90 -3.15 -20.00
-4.90 -3.10 -20.00
-4.90 -3.05 -1.70
-4.90 -3.00 -0.91
-4.90 -2.95 -0.40
-4.90 -2.90 0.06
-4.90 -2.85 0.47
-4.90 -2.80 0.82
-4.90 -2.75 1.13
-4.90 -2.70 1.40
-4.90 -2.65 1.66
-4.90 -2.60 1.91
-4.90 -2.55 2.14
-4.90 -2.50 2.36
-4.90 -2.45 2.58
-4.90 -2.40 2.80
-4.90 -2.35 3.01
-4.90 -2.30 3.22
-4.90 -2.25 3.43
-4.90 -2.20 3.63
-4.90 -2.15 3.84
-4.90 -2.10 4.04
-4.90 -2.05 4.25
-4.90 -2.00 4.45
-4.90 -1.95 4.65
-4.90 -1.90 4.85
-4.90 -1.85 5.05
-4.90 -1.80 5.25
-4.90 -1.75 5.45
-4.90 -1.70 5.65
-4.90 -1.65 5.86
-4.90 -1.60 6.06
-4.90 -1.55 6.26
-4.90 -1.50 6.46
-4.90 -1.45 6.66
-4.90 -1.40 6.86
-4.90 -1.35 7.06
-4.90 -1.30 7.26
-4.90 -1.25 7.46
-4.90 -1.20 7.66
-4.90 -1.15 7.86
-4.90 -1.10 8.06
-4.90 -1.05 8.26
-4.90 -1.00 8.46
-4.85 -4.00 -20.00
-4.85 -3.95 -20.00
-4.85 -3.90 -20.00
-4.85 -3.85 -20.00
-4.85 -3.80 -20.00
-4.85 -3.75 -20.00
-4.85 -3.70 -20.00
-4.85 -3.65 -20.00
-4.85 -3.60 -20.00
-4.85 -3.55 -20.00
-4.85 -3.50 -20.00
-4.85 -3.45 -20.00
-4.85 -3.40 -20.00
-4.85 -3.35 -20.00
-4.85 -3.30 -20.00
-4.85 -3.25 -20.00
-4.85 -3.20 -20.00
-4.85 -3.15 -20.00
-4.85 -3.10 -20.00
-4.85 -3.05 -1.70
-4.85 -3.00 -0.91
-4.85 -2.95 -0.40
-4.85 -2.90 0.06
-4.85 -2.85 0.47
-4.85 -2.80 0.82
-4.85 -2.75 1.13
-4.85 -2.70 1.40
-4.85 -2.65 1.66
-4.85 -2.60 1.91
-4.85 -2.55 2.14
-4.85 -2.50 2.36
-4.85 -2.45 2.58
-4.85 -2.40 2.80
-4.85 -2.35 3.01
-4.85 -2.30 3.22
-4.85 -2.25 3.43
-4.85 -2.20 3.63
-4.85 -2.15 3.84
-4.85 -2.10 4.04
-4.85 -2.05 4.25
-4.85 -2.00 4.45
-4.85 -1.95 4.65
-4.85 -1.90 4.85
-4.85 -1.85 5.05
-4.85 -1.80 5.25
-4.85 -1.75 5.45
-4.85 -1.70 5.65
-4.85 -1.65 5.86
-4.85 -1.60 6.06
-4.85 -1.55 6.26
-4.85 -1.50 6.46
-4.85 -1.45 6.66
-4.85 -1.40 6.86
-4.85 -1.35 7.06
-4.85 -1.30 7.26
-4.85 -1.25 7.46
-4.85 -1.20 7.66
-4.85 -1.15 7.86
-4.85 -1.10 8.06
-4.85 -1.05 8.26
-4.85 -1.00 8.46
-4.80 -4.00 -20.00
-4.80 -3.95 -20.00
-4.80 -3.90 -20.00
-4.80 -3.85 -20.00
-4.80 -3.80 -20.00
-4.80 -3.75 -20.00
-4.80 -3.70 -20.00
-4.80 -3.65 -20.00
-4.80 -3.60 -20.00
-4.80 -3.55 -20.00
-4.80 -3.50 -20.00
-4.80 -3.45 -20.00
-4.80 -3.40 -20.00
-4.80 -3.35 -20.00
-4.80 -3.30 -20.00
-4.80 -3.25 -20.00
-4.80 -3.20 -20.00
-4.80 -3.15 -20.00
-4.80 -3.10 -20.00
-4.80 -3.05 -1.70
-4.80 -3.00 -0.91
-4.80 -2.95 -0.40
-4.80 -2.90 0.06
-4.80 -2.85 0.47
-4.80 -2.80 0.82
-4.80 -2.75 1.13
-4.80 -2.70 1.40
-4.80 -2.65 1.66
-4.80 -2.60 1.91
-4.80 -2.55 2.14
-4.80 -2.50 2.36
-4.80 -2.45 2.58
-4.80 -2.40 2.80
-4.80 -2.35 3.01
-4.80 -2.30 3.22
-4.80 -2.25 3.43
-4.80 -2.20 3.63
-4.80 -2.15 3.84
-4.80 -2.10 4.04
-4.80 -2.05 4.25
-4.80 -2.00 4.45
-4.80 -1.95 4.65
-4.80 -1.90 4.85
-4.80 -1.85 5.05
-4.80 -1.80 5.25
-4.80 -1.75 5.45
-4.80 -1.70 5.65
-4.80 -1.65 5.86
-4.80 -1.60 6.06
-4.80 -1.55 6.26
-4.80 -1.50 6.46
-4.80 -1.45 6.66
-4.80 -1.40 6.86
-4.80 -1.35 7.06
-4.80 -1.30 7.26
-4.80 -1.25 7.46
-4.80 -1.20 7.66
-4.80 -1.15 7.86
-4.80 -1.10 8.06
-4.80 -1.05 8.26
-4.80 -1.00 8.46
-4.75 -4.00 -20.00
-4.75 -3.95 -20.00
-4.75 -3.90 -20.00
-4.75 -3.85 -20.00
-4.75 -3.80 -20.00
-4.75 -3.75 -20.00
-4.75 -3.70 -20.00
-4.75 -3.65 -20.00
-4.75 -3.60 -20.00
-4.75 -3.55 -20.00
-4.75 -3.50 -20.00
-4.75 -3.45 -20.00
-4.75 -3.40 -20.00
-4.75 -3.35 -20.00
-4.75 -3.30 -20.00
-4.75 -3.25 -20.00
-4.75 -3.20 -20.00
-4.75 -3.15 -20.00
-4.75 -3.10 -20.00
-4.75 -3.05 -1.70
-4.75 -3.00 -0.91
-4.75 -2.95 -0.40
-4.75 -2.90 0.06
-4.75 -2.85 0.47
-4.75 -2.80 0.82
-4.75 -2.75 1.13
-4.75 -2.70 1.40
-4.75 -2.65 1.66
-4.75 -2.60 1.91
-4.75 -2.55 2.14
-4.75 -2.50 2.36
-4.75 -2.45 2.58
-4.75 -2.40 2.80
-4.75 -2.35 3.01
-4.75 -2.30 3.22
-4.75 -2.25 3.43
-4.75 -2.20 3.63
-4.75 -2.15 3.84
-4.75 -2.10 4.04
-4.75 -2.05 4.25
-4.75 -2.00 4.45
-4.75 -1.95 4.65
-4.75 -1.90 4.85
-4.75 -1.85 5.05
-4.75 -1.80 5.25
-4.75 -1.75 5.45
-4.75 -1.70 5.65
-4.75 -1.65 5.86
-4.75 -1.60 6.06
-4.75 -1.55 6.26
-4.75 -1.50 6.46
-4.75 -1.45 6.66
-4.75 -1.40 6.86
-4.75 -1.35 7.06
-4.75 -1.30 7.26
-4.75 -1.25 7.46
-4.75 -1.20 7.66
-4.75 -1.15 7.86
-4.75 -1.10 8.06
-4.75 -1.05 8.26
-4.75 -1.00 8.46
-4.70 -4.00 -20.00
-4.70 -3.95 -20.00
-4.70 -3.90 -20.00
-4.70 -3.85 -20.00
-4.70 -3.80 -20.00
-4.70 -3.75 -20.00
-4.70 -3.70 -20.00
-4.70 -3.65 -20.00
-4.70 -3.60 -20.00
-4.70 -3.55 -20.00
-4.70 -3.50 -20.00
-4.70 -3.45 -20.00
-4.70 -3.40 -20.00
-4.70 -3.35 -20.00
-4.70 -3.30 -20.00
-4.70 -3.25 -20.00
-4.70 -3.20 -20.00
-4.70 -3.15 -20.00
-4.70 -3.10 -20.00
-4.70 -3.05 -1.70
-4.70 -3.00 -0.91
-4.70 -2.95 -0.40
-4.70 -2.90 0.06
-4.70 -2.85 0.47
-4.70 -2.80 0.82
-4.70 -2.75 1.13
-4.70 -2.70 1.40
-4.70 -2.65 1.66
-4.70 -2.60 1.91
-4.70 -2.55 2.14
-4.70 -2.50 2.36
-4.70 -2.45 2.58
-4.70 -2.40 2.80
-4.70 -2.35 3.01
-4.70 -2.30 3.22
-4.70 -2.25 3.43
-4.70 -2.20 3.63
-4.70 -2.15 3.84
-4.70 -2.10 4.04
-4.70 -2.05 4.25
-4.70 -2.00 4.45
-4.70 -1.95 4.65
-4.70 -1.90 4.85
-4.70 -1.85 5.05
-4.70 -1.80 5.25
-4.70 -1.75 5.45
-4.70 -1.70 5.65
-4.70 -1.65 5.86
-4.70 -1.60 6.06
-4.70 -1.55 6.26
-4.70 -1.50 6.46
-4.70 -1.45 6.66
-4.70 -1.40 6.86
-4.70 -1.35 7.06
-4.70 -1.30 7.26
-4.70 -1.25 7.46
-4.70 -1.20 7.66
-4.70 -1.15 7.86
-4.70 -1.10 8.06
-4.70 -1.05 8.26
-4.70 -1.00 8.46
-4.65 -4.00 -20.00
-4.65 -3.95 -20.00
-4.65 -3.90 -20.00
-4.65 -3.85 -20.00
-4.65 -3.80 -20.00
-4.65 -3.75 -20.00
-4.65 -3.70 -20.00
-4.65 -3.65 -20.00
-4.65 -3.60 -20.00
-4.65 -3.55 -20.00
-4.65 -3.50 -20.00
-4.65 -3.45 -20.00
-4.65 -3.40 -20.00
-4.65 -3.35 -20.00
-4.65 -3.30 -20.00
-4.65 -3.25 -20.00
-4.65 -3.20 -20.00
-4.65 -3.15 -20.00
-4.65 -3.10 -20.00
-4.65 -3.05 -1.70
-4.65 -3.00 -0.91
-4.65 -2.95 -0.40
-4.65 -2.90 0.06
-4.65 -2.85 0.47
-4.65 -2.80 0.82
-4.65 -2.75 1.13
-4.65 -2.70 1.40
-4.65 -2.65 1.66
-4.65 -2.60 1.91
-4.65 -2.55 2.14
-4.65 -2.50 2.36
-4.65 -2.45 2.58
-4.65 -2.40 2.80
-4.65 -2.35 3.01
-4.65 -2.30 3.22
-4.65 -2.25 3.43
-4.65 -2.20 3.63
-4.65 -2.15 3.84
-4.65 -2.10 4.04
-4.65 -2.05 4.25
-4.65 -2.00 4.45
-4.65 -1.95 4.65
-4.65 -1.90 4.85
-4.65 -1.85 5.05
-4.65 -1.80 5.25
-4.65 -1.75 5.45
-4.65 -1.70 5.65
-4.65 -1.65 5.86
-4.65 -1.60 6.06
-4.65 -1.55 6.26
-4.65 -1.50 6.46
-4.65 -1.45 6.66
-4.65 -1.40 6.86
-4.65 -1.35 7.06
-4.65 -1.30 7.26
-4.65 -1.25 7.46
-4.65 -1.20 7.66
-4.65 -1.15 7.86
-4.65 -1.10 8.06
-4.65 -1.05 8.26
-4.65 -1.00 8.46
-4.60 -4.00 -20.00
-4.60 -3.95 -20.00
-4.60 -3.90 -20.00
-4.60 -3.85 -20.00
-4.60 -3.80 -20.00
-4.60 -3.75 -20.00
-4.60 -3.70 -20.00
-4.60 -3.65 -20.00
-4.60 -3.60 -20.00
-4.60 -3.55 -20.00
-4.60 -3.50 -20.00
-4.60 -3.45 -20.00
-4.60 -3.40 -20.00
-4.60 -3.35 -20.00
-4.60 -3.30 -20.00
-4.60 -3.25 -20.00
-4.60 -3.20 -20.00
-4.60 -3.15 -20.00
-4.60 -3.10 -20.00
-4.60 -3.05 -1.70
-4.60 -3.00 -0.91
-4.60 -2.95 -0.40
-4.60 -2.90 0.06
-4.60 -2.85 0.47
-4.60 -2.80 0.82
-4.60 -2.75 1.13
-4.60 -2.70 1.40
-4.60 -2.65 1.66
-4.60 -2.60 1.91
-4.60 -2.55 2.14
-4.60 -2.50 2.36
-4.60 -2.45 2.58
-4.60 -2.40 2.80
-4.60 -2.35 3.01
-4.60 -2.30 3.22
-4.60 -2.25 3.43
-4.60 -2.20 3.63
-4.60 -2.15 3.84
-4.60 -2.10 4.04
-4.60 -2.05 4.25
-4.60 -2.00 4.45
-4.60 -1.95 4.65
-4.60 -1.90 4.85
-4.60 -1.85 5.05
-4.60 -1.80 5.25
-4.60 -1.75 5.45
-4.60 -1.70 5.65
-4.60 -1.65 5.86
-4.60 -1.60 6.06
-4.60 -1.55 6.26
-4.60 -1.50 6.46
-4.60 -1.45 6.66
-4.60 -1.40 6.86
-4.60 -1.35 7.06
-4.60 -1.30 7.26
-4.60 -1.25 7.46
-4.60 -1.20 7.66
-4.60 -1.15 7.86
-4.60 -1.10 8.06
-4.60 -1.05 8.26
-4.60 -1.00 8.46
-4.55 -4.00 -20.00
-4.55 -3.95 -20.00
-4.55 -3.90 -20.00
-4.55 -3.85 -20.00
-4.55 -3.80 -20.00
-4.55 -3.75 -20.00
-4.55 -3.70 -20.00
-4.55 -3.65 -20.00
-4.55 -3.60 -20.00
-4.55 -3.55 -20.00
-4.55 -3.50 -20.00
-4.55 -3.45 -20.00
-4.55 -3.40 -20.00
-4.55 -3.35 -20.00
-4.55 -3.30 -20.00
-4.55 -3.25 -20.00
-4.55 -3.20 -20.00
-4.55 -3.15 -20.00
-4.55 -3.10 -20.00
-4.55 -3.05 -1.70
-4.55 -3.00 -0.91
-4.55 -2.95 -0.40
-4.55 -2.90 0.06
-4.55 -2.85 0.47
-4.55 -2.80 0.82
-4.55 -2.75 1.13
-4.55 -2.70 1.40
-4.55 -2.65 1.66
-4.55 -2.60 1.91
-4.55 -2.55 2.14
-4.55 -2.50 2.36
-4.55 -2.45 2.58
-4.55 -2.40 2.80
-4.55 -2.35 3.01
-4.55 -2.30 3.22
-4.55 -2.25 3.43
-4.55 -2.20 3.63
-4.55 -2.15 3.84
-4.55 -2.10 4.04
-4.55 -2.05 4.25
-4.55 -2.00 4.45
-4.55 -1.95 4.65
-4.55 -1.90 4.85
-4.55 -1.85 5.05
-4.55 -1.80 5.25
-4.55 -1.75 5.45
-4.55 -1.70 5.65
-4.55 -1.65 5.86
-4.55 -1.60 6.06
-4.55 -1.55 6.26
-4.55 -1.50 6.46
-4.55 -1.45 6.66
-4.55 -1.40 6.86
-4.55 -1.35 7.06
-4.55 -1.30 7.26
-4.55 -1.25 7.46
-4.55 -1.20 7.66
-4.55 -1.15 7.86
-4.55 -1.10 8.06
-4.55 -1.05 8.26
-4.55 -1.00 8.46
-4.50 -4.00 -20.00
-4.50 -3.95 -20.00
-4.50 -3.90 -20.00
-4.50 -3.85 -20.00
-4.50 -3.80 -20.00
-4.50 -3.75 -20.00
-4.50 -3.70 -20.00
-4.50 -3.65 -20.00
-4.50 -3.60 -20.00
-4.50 -3.55 -20.00
-4.50 -3.50 -20.00
-4.50 -3.45 -20.00
-4.50 -3.40 -20.00
-4.50 -3.35 -20.00
-4.50 -3.30 -20.00
-4.50 -3.25 -20.00
-4.50 -3.20 -20.00
-4.50 -3.15 -20.00
-4.50 -3.10 -20.00
-4.50 -3.05 -1.70
-4.50 -3.00 -0.91
-4.50 -2.95 -0.40
-4.50 -2.90 0.06
-4.50 -2.85 0.47
-4.50 -2.80 0.82
-4.50 -2.75 1.13
-4.50 -2.70 1.40
-4.50 -2.65 1.66
-4.50 -2.60 1.91
-4.50 -2.55 2.14
-4.50 -2.50 2.36
-4.50 -2.45 2.58
-4.50 -2.40 2.80
-4.50 -2.35 3.01
-4.50 -2.30 3.22
-4.50 -2.25 3.43
-4.50 -2.20 3.63
-4.50 -2.15 3.84
-4.50 -2.10 4.04
-4.50 -2.05 4.25
-4.50 -2.00 4.45
-4.50 -1.95 4.65
-4.50 -1.90 4.85
-4.50 -1.85 5.05
-4.50 -1.80 5.25
-4.50 -1.75 5.45
-4.50 -1.70 5.65
-4.50 -1.65 5.86
-4.50 -1.60 6.06
-4.50 -1.55 6.26
-4.50 -1.50 6.46
-4.50 -1.45 6.66
-4.50 -1.40 6.86
-4.50 -1.35 7.06
-4.50 -1.30 7.26
-4.50 -1.25 7.46
-4.50 -1.20 7.66
-4.50 -1.15 7.86
-4.50 -1.10 8.06
-4.50 -1.05 8.26
-4.50 -1.00 8.46
-4.45 -4.00 -20.00
-4.45 -3.95 -20.00
-4.45 -3.90 -20.00
-4.45 -3.85 -20.00
-4.45 -3.80 -20.00
-4.45 -3.75 -20.00
-4.45 -3.70 -20.00
-4.45 -3.65 -20.00
-4.45 -3.60 -20.00
-4.45 -3.55 -20.00
-4.45 -3.50 -20.00
-4.45 -3.45 -20.00
-4.45 -3.40 -20.00
-4.45 -3.35 -20.00
-4.45 -3.30 -20.00
-4.45 -3.25 -20.00
-4.45 -3.20 -20.00
-4.45 -3.15 -20.00
-4.45 -3.10 -20.00
-4.45 -3.05 -1.70
-4.45 -3.00 -0.91
-4.45 -2.95 -0.40
-4.45 -2.90 0.06
-4.45 -2.85 0.47
-4.45 -2.80 0.82
-4.45 -2.75 1.13
-4.45 -2.70 1.40
-4.45 -2.65 1.66
-4.45 -2.60 1.91
-4.45 -2.55 2.14
-4.45 -2.50 2.36
-4.45 -2.45 2.58
-4.45 -2.40 2.80
-4.45 -2.35 3.01
-4.45 -2.30 3.22
-4.45 -2.25 3.43
-4.45 -2.20 3.63
-4.45 -2.15 3.84
-4.45 -2.10 4.04
-4.45 -2.05 4.25
-4.45 -2.00 4.45
-4.45 -1.95 4.65
-4.45 -1.90 4.85
-4.45 -1.85 5.05
-4.45 -1.80 5.25
-4.45 -1.75 5.45
-4.45 -1.70 5.65
-4.45 -1.65 5.86
-4.45 -1.60 6.06
-4.45 -1.55 6.26
-4.45 -1.50 6.46
-4.45 -1.45 6.66
-4.45 -1.40 6.86
-4.45 -1.35 7.06
-4.45 -1.30 7.26
-4.45 -1.25 7.46
-4.45 -1.20 7.66
-4.45 -1.15 7.86
-4.45 -1.10 8.06
-4.45 -1.05 8.26
-4.45 -1.00 8.46
-4.40 -4.00 -20.00
-4.40 -3.95 -20.00
-4.40 -3.90 -20.00
-4.40 -3.85 -20.00
-4.40 -3.80 -20.00
-4.40 -3.75 -20.00
-4.40 -3.70 -20.00
-4.40 -3.65 -20.00
-4.40 -3.60 -20.00
-4.40 -3.55 -20.00
-4.40 -3.50 -20.00
-4.40 -3.45 -20.00
-4.40 -3.40 -20.00
-4.40 -3.35 -20.00
-4.40 -3.30 -20.00
-4.40 -3.25 -20.00
-4.40 -3.20 -20.00
-4.40 -3.15 -20.00
-4.40 -3.10 -20.00
-4.40 -3.05 -1.70
-4.40 -3.00 -0.91
-4.40 -2.95 -0.40
-4.40 -2.90 0.06
-4.40 -2.85 0.47
-4.40 -2.80 0.82
-4.40 -2.75 1.13
-4.40 -2.70 1.40
-4.40 -2.65 1.66
-4.40 -2.60 1.91
-4.40 -2.55 2.14
-4.40 -2.50 2.36
-4.40 -2.45 2.58
-4.40 -2.40 2.80
-4.40 -2.35 3.01
-4.40 -2.30 3.22
-4.40 -2.25 3.43
-4.40 -2.20 3.63
-4.40 -2.15 3.84
-4.40 -2.10 4.04
-4.40 -2.05 4.25
-4.40 -2.00 4.45
-4.40 -1.95 4.65
-4.40 -1.90 4.85
-4.40 -1.85 5.05
-4.40 -1.80 5.25
-4.40 -1.75 5.45
-4.40 -1.70 5.65
-4.40 -1.65 5.86
-4.40 -1.60 6.06
-4.40 -1.55 6.26
-4.40 -1.50 6.46
-4.40 -1.45 6.66
-4.40 -1.40 6.86
-4.40 -1.35 7.06
-4.40 -1.30 7.26
-4.40 -1.25 7.46
-4.40 -1.20 7.66
-4.40 -1.15 7.86
-4.40 -1.10 8.06
-4.40 -1.05 8.26
-4.40 -1.00 8.46
-4.35 -4.00 -20.00
-4.35 -3.95 -20.00
-4.35 -3.90 -20.00
-4.35 -3.85 -20.00
-4.35 -3.80 -20.00
-4.35 -3.75 -20.00
-4.35 -3.70 -20.00
-4.35 -3.65 -20.00
-4.35 -3.60 -20.00
-4.35 -3.55 -20.00
-4.35 -3.50 -20.00
-4.35 -3.45 -20.00
-4.35 -3.40 -20.00
-4.35 -3.35 -20.00
-4.35 -3.30 -20.00
-4.35 -3.25 -20.00
-4.35 -3.20 -20.00
-4.35 -3.15 -20.00
-4.35 -3.10 -20.00
-4.35 -3.05 -1.70
-4.35 -3.00 -0.91
-4.35 -2.95 -0.40
-4.35 -2.90 0.06
-4.35 -2.85 0.47
-4.35 -2.80 0.82
-4.35 -2.75 1.13
-4.35 -2.70 1.40
-4.35 -2.65 1.66
-4.35 -2.60 1.91
-4.35 -2.55 2.14
-4.35 -2.50 2.36
-4.35 -2.45 2.58
-4.35 -2.40 2.80
-4.35 -2.35 3.01
-4.35 -2.30 3.22
-4.35 -2.25 3.43
-4.35 -2.20 3.63
-4.35 -2.15 3.84
-4.35 -2.10 4.04
-4.35 -2.05 4.25
-4.35 -2.00 4.45
-4.35 -1.95 4.65
-4.35 -1.90 4.85
-4.35 -1.85 5.05
-4.35 -1.80 5.25
-4.35 -1.75 5.45
-4.35 -1.70 5.65
-4.35 -1.65 5.86
-4.35 -1.60 6.06
-4.35 -1.55 6.26
-4.35 -1.50 6.46
-4.35 -1.45 6.66
-4.35 -1.40 6.86
-4.35 -1.35 7.06
-4.35 -1.30 7.26
-4.35 -1.25 7.46
-4.35 -1.20 7.66
-4.35 -1.15 7.86
-4.35 -1.10 8.06
-4.35 -1.05 8.26
-4.35 -1.00 8.46
-4.30 -4.00 -20.00
-4.30 -3.95 -20.00
-4.30 -3.90 -20.00
-4.30 -3.85 -20.00
-4.30 -3.80 -20.00
-4.30 -3.75 -20.00
-4.30 -3.70 -20.00
-4.30 -3.65 -20.00
-4.30 -3.60 -20.00
-4.30 -3.55 -20.00
-4.30 -3.50 -20.00
-4.30 -3.45 -20.00
-4.30 -3.40 -20.00
-4.30 -3.35 -20.00
-4.30 -3.30 -20.00
-4.30 -3.25 -20.00
-4.30 -3.20 -20.00
-4.30 -3.15 -20.00
-4.30 -3.10 -20.00
-4.30 -3.05 -1.70
-4.30 -3.00 -0.91
-4.30 -2.95 -0.40
-4.30 -2.90 0.06
-4.30 -2.85 0.47
-4.30 -2.80 0.82
-4.30 -2.75 1.13
-4.30 -2.70 1.40
-4.30 -2.65 1.66
-4.30 -2.60 1.91
-4.30 -2.55 2.14
-4.30 -2.50 2.36
-4.30 -2.45 2.58
-4.30 -2.40 2.80
-4.30 -2.35 3.01
-4.30 -2.30 3.22
-4.30 -2.25 3.43
-4.30 -2.20 3.63
-4.30 -2.15 3.84
-4.30 -2.10 4.04
-4.30 -2.05 4.25
-4.30 -2.00 4.45
-4.30 -1.95 4.65
-4.30 -1.90 4.85
-4.30 -1.85 5.05
-4.30 -1.80 5.25
-4.30 -1.75 5.45
-4.30 -1.70 5.65
-4.30 -1.65 5.86
-4.30 -1.60 6.06
-4.30 -1.55 6.26
-4.30 -1.50 6.46
-4.30 -1.45 6.66
-4.30 -1.40 6.86
-4.30 -1.35 7.06
-4.30 -1.30 7.26
-4.30 -1.25 7.46
-4.30 -1.20 7.66
-4.30 -1.15 7.86
-4.30 -1.10 8.06
-4.30 -1.05 8.26
-4.30 -1.00 8.46
-4.25 -4.00 -20.00
-4.25 -3.95 -20.00
-4.25 -3.90 -20.00
-4.25 -3.85 -20.00
-4.25 -3.80 -20.00
-4.25 -3.75 -20.00
-4.25 -3.70 -20.00
-4.25 -3.65 -20.00
-4.25 -3.60 -20.00
-4.25 -3.55 -20.00
-4.25 -3.50 -20.00
-4.25 -3.45 -20.00
-4.25 -3.40 -20.00
-4.25 -3.35 -20.00
-4.25 -3.30 -20.00
-4.25 -3.25 -20.00
-4.25 -3.20 -20.00
-4.25 -3.15 -20.00
-4.25 -3.10 -20.00
-4.25 -3.05 -1.70
-4.25 -3.00 -0.91
-4.25 -2.95 -0.40
-4.25 -2.90 0.06
-4.25 -2.85 0.47
-4.25 -2.80 0.82
-4.25 -2.75 1.13
-4.25 -2.70 1.40
-4.25 -2.65 1.66
-4.25 -2.60 1.91
-4.25 -2.55 2.14
-4.25 -2.50 2.36
-4.25 -2.45 2.58
-4.25 -2.40 2.80
-4.25 -2.35 3.01
-4.25 -2.30 3.22
-4.25 -2.25 3.43
-4.25 -2.20 3.63
-4.25 -2.15 3.84
-4.25 -2.10 4.04
-4.25 -2.05 4.25
-4.25 -2.00 4.45
-4.25 -1.95 4.65
-4.25 -1.90 4.85
-4.25 -1.85 5.05
-4.25 -1.80 5.25
-4.25 -1.75 5.45
-4.25 -1.70 5.65
-4.25 -1.65 5.86
-4.25 -1.60 6.06
-4.25 -1.55 6.26
-4.25 -1.50 6.46
-4.25 -1.45 6.66
-4.25 -1.40 6.86
-4.25 -1.35 7.06
-4.25 -1.30 7.26
-4.25 -1.25 7.46
-4.25 -1.20 7.66
-4.25 -1.15 7.86
-4.25 -1.10 8.06
-4.25 -1.05 8.26
-4.25 -1.00 8.46
-4.20 -4.00 -20.00
-4.20 -3.95 -20.00
-4.20 -3.90 -20.00
-4.20 -3.85 -20.00
-4.20 -3.80 -20.00
-4.20 -3.75 -20.00
-4.20 -3.70 -20.00
-4.20 -3.65 -20.00
-4.20 -3.60 -20.00
-4.20 -3.55 -20.00
-4.20 -3.50 -20.00
-4.20 -3.45 -20.00
-4.20 -3.40 -20.00
-4.20 -3.35 -20.00
-4.20 -3.30 -20.00
-4.20 -3.25 -20.00
-4.20 -3.20 -20.00
-4.20 -3.15 -20.00
-4.20 -3.10 -20.00
-4.20 -3.05 -1.70
-4.20 -3.00 -0.91
-4.20 -2.95 -0.40
-4.20 -2.90 0.06
-4.20 -2.85 0.47
-4.20 -2.80 0.82
-4.20 -2.75 1.13
-4.20 -2.70 1.40
-4.20 -2.65 1.66
-4.20 -2.60 1.91
-4.20 -2.55 2.14
-4.20 -2.50 2.36
-4.20 -2.45 2.58
-4.20 -2.40 2.80
-4.20 -2.35 3.01
-4.20 -2.30 3.22
-4.20 -2.25 3.43
-4.20 -2.20 3.63
-4.20 -2.15 3.84
-4.20 -2.10 4.04
-4.20 -2.05 4.25
-4.20 -2.00 4.45
-4.20 -1.95 4.65
-4.20 -1.90 4.85
-4.20 -1.85 5.05
-4.20 -1.80 5.25
-4.20 -1.75 5.45
-4.20 -1.70 5.65
-4.20 -1.65 5.86
-4.20 -1.60 6.06
-4.20 -1.55 6.26
-4.20 -1.50 6.46
-4.20 -1.45 6.66
-4.20 -1.40 6.86
-4.20 -1.35 7.06
-4.20 -1.30 7.26
-4.20 -1.25 7.46
-4.20 -1.20 7.66
-4.20 -1.15 7.86
-4.20 -1.10 8.06
-4.20 -1.05 8.26
-4.20 -1.00 8.46
-4.15 -4.00 -20.00
-4.15 -3.95 -20.00
-4.15 -3.90 -20.00
-4.15 -3.85 -20.00
-4.15 -3.80 -20.00
-4.15 -3.75 -20.00
-4.15 -3.70 -20.00
-4.15 -3.65 -20.00
-4.15 -3.60 -20.00
-4.15 -3.55 -20.00
-4.15 -3.50 -20.00
-4.15 -3.45 -20.00
-4.15 -3.40 -20.00
-4.15 -3.35 -20.00
-4.15 -3.30 -20.00
-4.15 -3.25 -20.00
-4.15 -3.20 -20.00
-4.15 -3.15 -20.00
-4.15 -3.10 -20.00
-4.15 -3.05 -1.70
-4.15 -3.00 -0.91
-4.15 -2.95 -0.40
-4.15 -2.90 0.06
-4.15 -2.85 0.47
-4.15 -2.80 0.82
-4.15 -2.75 1.13
-4.15 -2.70 1.40
-4.15 -2.65 1.66
-4.15 -2.60 1.91
-4.15 -2.55 2.14
-4.15 -2.50 2.36
-4.15 -2.45 2.58
-4.15 -2.40 2.80
-4.15 -2.35 3.01
-4.15 -2.30 3.22
-4.15 -2.25 3.43
-4.15 -2.20 3.63
-4.15 -2.15 3.84
-4.15 -2.10 4.04
-4.15 -2.05 4.25
-4.15 -2.00 4.45
-4.15 -1.95 4.65
-4.15 -1.90 4.85
-4.15 -1.85 5.05
-4.15 -1.80 5.25
-4.15 -1.75 5.45
-4.15 -1.70 5.65
-4.15 -1.65 5.86
-4.15 -1.60 6.06
-4.15 -1.55 6.26
-4.15 -1.50 6.46
-4.15 -1.45 6.66
-4.15 -1.40 6.86
-4.15 -1.35 7.06
-4.15 -1.30 7.26
-4.15 -1.25 7.46
-4.15 -1.20 7.66
-4.15 -1.15 7.86
-4.15 -1.10 8.06
-4.15 -1.05 8.26
-4.15 -1.00 8.46
-4.10 -4.00 -20.00
-4.10 -3.95 -20.00
-4.10 -3.90 -20.00
-4.10 -3.85 -20.00
-4.10 -3.80 -20.00
-4.10 -3.75 -20.00
-4.10 -3.70 -20.00
-4.10 -3.65 -20.00
-4.10 -3.60 -20.00
-4.10 -3.55 -20.00
-4.10 -3.50 -20.00
-4.10 -3.45 -20.00
-4.10 -3.40 -20.00
-4.10 -3.35 -20.00
-4.10 -3.30 -20.00
-4.10 -3.25 -20.00
-4.10 -3.20 -20.00
-4.10 -3.15 -20.00
-4.10 -3.10 -20.00
-4.10 -3.05 -1.70
-4.10 -3.00 -0.91
-4.10 -2.95 -0.40
-4.10 -2.90 0.06
-4.10 -2.85 0.47
-4.10 -2.80 0.82
-4.10 -2.75 1.13
-4.10 -2.70 1.40
-4.10 -2.65 1.66
-4.10 -2.60 1.91
-4.10 -2.55 2.14
-4.10 -2.50 2.36
-4.10 -2.45 2.58
-4.10 -2.40 2.80
-4.10 -2.35 3.01
-4.10 -2.30 3.22
-4.10 -2.25 3.43
-4.10 -2.20 3.63
-4.10 -2.15 3.84
-4.10 -2.10 4.04
-4.10 -2.05 4.25
-4.10 -2.00 4.45
-4.10 -1.95 4.65
-4.10 -1.90 4.85
-4.10 -1.85 5.05
-4.10 -1.80 5.25
-4.10 -1.75 5.45
-4.10 -1.70 5.65
-4.10 -1.65 5.86
-4.10 -1.60 6.06
-4.10 -1.55 6.26
-4.10 -1.50 6.46
-4.10 -1.45 6.66
-4.10 -1.40 6.86
-4.10 -1.35 7.06
-4.10 -1.30 7.26
-4.10 -1.25 7.46
-4.10 -1.20 7.66
-4.10 -1.15 7.86
-4.10 -1.10 8.06
-4.10 -1.05 8.26
-4.10 -1.00 8.46
-4.05 -4.00 -20.00
-4.05 -3.95 -20.00
-4.05 -3.90 -20.00
-4.05 -3.85 -20.00
-4.05 -3.80 -20.00
-4.05 -3.75 -20.00
-4.05 -3.70 -20.00
-4.05 -3.65 -20.00
-4.05 -3.60 -20.00
-4.05 -3.55 -20.00
-4.05 -3.50 -20.00
-4.05 -3.45 -20.00
-4.05 -3.40 -20.00
-4.05 -3.35 -20.00
-4.05 -3.30 -20.00
-4.05 -3.25 -20.00
-4.05 -3.20 -20.00
-4.05 -3.15 -20.00
-4.05 -3.10 -20.00
-4.05 -3.05 -1.70
-4.05 -3.00 -0.91
-4.05 -2.95 -0.40
-4.05 -2.90 0.06
-4.05 -2.85 0.47
-4.05 -2.80 0.82
-4.05 -2.75 1.13
-4.05 -2.70 1.40
-4.05 -2.65 1.66
-4.05 -2.60 1.91
-4.05 -2.55 2.14
-4.05 -2.50 2.36
-4.05 -2.45 2.58
-4.05 -2.40 2.80
-4.05 -2.35 3.01
-4.05 -2.30 3.22
-4.05 -2.25 3.43
-4.05 -2.20 3.63
-4.05 -2.15 3.84
-4.05 -2.10 4.04
-4.05 -2.05 4.25
-4.05 -2.00 4.45
-4.05 -1.95 4.65
-4.05 -1.90 4.85
-4.05 -1.85 5.05
-4.05 -1.80 5.25
-4.05 -1.75 5.45
-4.05 -1.70 5.65
-4.05 -1.65 5.86
-4.05 -1.60 6.06
-4.05 -1.55 6.26
-4.05 -1.50 6.46
-4.05 -1.45 6.66
-4.05 -1.40 6.86
-4.05 -1.35 7.06
-4.05 -1.30 7.26
-4.05 -1.25 7.46
-4.05 -1.20 7.66
-4.05 -1.15 7.86
-4.05 -1.10 8.06
-4.05 -1.05 8.26
-4.05 -1.00 8.46
-4.00 -4.00 -20.00
-4.00 -3.95 -20.00
-4.00 -3.90 -20.00
-4.00 -3.85 -20.00
-4.00 -3.80 -20.00
-4.00 -3.75 -20.00
-4.00 -3.70 -20.00
-4.00 -3.65 -20.00
-4.00 -3.60 -20.00
-4.00 -3.55 -20.00
-4.00 -3.50 -20.00
-4.00 -3.45 -20.00
-4.00 -3.40 -20.00
-4.00 -3.35 -20.00
-4.00 -3.30 -20.00
-4.00 -3.25 -20.00
-4.00 -3.20 -20.00
-4.00 -3.15 -20.00
-4.00 -3.10 -20.00
-4.00 -3.05 -1.70
-4.00 -3.00 -0.91
-4.00 -2.95 -0.40
-4.00 -2.90 0.06
-4.00 -2.85 0.47
-4.00 -2.80 0.82
-4.00 -2.75 1.13
-4.00 -2.70 1.40
-4.00 -2.65 1.66
-4.00 -2.60 1.91
-4.00 -2.55 2.14
-4.00 -2.50 2.36
-4.00 -2.45 2.58
-4.00 -2.40 2.80
-4.00 -2.35 3.01
-4.00 -2.30 3.22
-4.00 -2.25 3.43
-4.00 -2.20 3.63
-4.00 -2.15 3.84
-4.00 -2.10 4.04
-4.00 -2.05 4.25
-4.00 -2.00 4.45
-4.00 -1.95 4.65
-4.00 -1.90 4.85
-4.00 -1.85 5.05
-4.00 -1.80 5.25
-4.00 -1.75 5.45
-4.00 -1.70 5.65
-4.00 -1.65 5.86
-4.00 -1.60 6.06
-4.00 -1.55 6.26
-4.00 -1.50 6.46
-4.00 -1.45 6.66
-4.00 -1.40 6.86
-4.00 -1.35 7.06
-4.00 -1.30 7.26
-4.00 -1.25 7.46
-4.00 -1.20 7.66
-4.00 -1.15 7.86
-4.00 -1.10 8.06
-4.00 -1.05 8.26
-4.00 -1.00 8.46
-3.95 -4.00 -20.00
-3.95 -3.95 -20.00
-3.95 -3.90 -20.00
-3.95 -3.85 -20.00
-3.95 -3.80 -20.00
-3.95 -3.75 -20.00
-3.95 -3.70 -20.00
-3.95 -3.65 -20.00
-3.95 -3.60 -20.00
-3.95 -3.55 -20.00
-3.95 -3.50 -20.00
-3.95 -3.45 -20.00
-3.95 -3.40 -20.00
-3.95 -3.35 -20.00
-3.95 -3.30 -20.00
-3.95 -3.25 -20.00
-3.95 -3.20 -20.00
-3.95 -3.15 -20.00
-3.95 -3.10 -20.00
-3.95 -3.05 -1.70
-3.95 -3.00 -0.91
-3.95 -2.95 -0.40
-3.95 -2.90 0.06
-3.95 -2.85 0.47
-3.95 -2.80 0.82
-3.95 -2.75 1.13
-3.95 -2.70 1.40
-3.95 -2.65 1.66
-3.95 -2.60 1.91
-3.95 -2.55 2.14
-3.95 -2.50 2.36
-3.95 -2.45 2.58
-3.95 -2.40 2.80
-3.95 -2.35 3.01
-3.95 -2.30 3.22
-3.95 -2.25 3.43
-3.95 -2.20 3.63
-3.95 -2.15 3.84
-3.95 -2.10 4.04
-3.95 -2.05 4.25
-3.95 -2.00 4.45
-3.95 -1.95 4.65
-3.95 -1.90 4.85
-3.95 -1.85 5.05
-3.95 -1.80 5.25
-3.95 -1.75 5.45
-3.95 -1.70 5.65
-3.95 -1.65 5.86
-3.95 -1.60 6.06
-3.95 -1.55 6.26
-3.95 -1.50 6.46
-3.95 -1.45 6.66
-3.95 -1.40 6.86
-3.95 -1.35 7.06
-3.95 -1.30 7.26
-3.95 -1.25 7.46
-3.95 -1.20 7.66
-3.95 -1.15 7.86
-3.95 -1.10 8.06
-3.95 -1.05 8.26
-3.95 -1.00 8.46
-3.90 -4.00 -20.00
-3.90 -3.95 -20.00
-3.90 -3.90 -20.00
-3.90 -3.85 -20.00
-3.90 -3.80 -20.00
-3.90 -3.75 -20.00
-3.90 -3.70 -20.00
-3.90 -3.65 -20.00
-3.90 -3.60 -20.00
-3.90 -3.55 -20.00
-3.90 -3.50 -20.00
-3.90 -3.45 -20.00
-3.90 -3.40 -20.00
-3.90 -3.35 -20.00
-3.90 -3.30 -20.00
-3.90 -3.25 -20.00
-3.90 -3.20 -20.00
-3.90 -3.15 -20.00
-3.90 -3.10 -20.00
-3.90 -3.05 -1.70
-3.90 -3.00 -0.91
-3.90 -2.95 -0.40
-3.90 -2.90 0.06
-3.90 -2.85 0.47
-3.90 -2.80 0.82
-3.90 -2.75 1.13
-3.90 -2.70 1.40
-3.90 -2.65 1.66
-3.90 -2.60 1.91
-3.90 -2.55 2.14
-3.90 -2.50 2.36
-3.90 -2.45 2.58
-3.90 -2.40 2.80
-3.90 -2.35 3.01
-3.90 -2.30 3.22
-3.90 -2.25 3.43
-3.90 -2.20 3.63
-3.90 -2.15 3.84
-3.90 -2.10 4.04
-3.90 -2.05 4.25
-3.90 -2.00 4.45
-3.90 -1.95 4.65
-3.90 -1.90 4.85
-3.90 -1.85 5.05
-3.90 -1.80 5.25
-3.90 -1.75 5.45
-3.90 -1.70 5.65
-3.90 -1.65 5.86
-3.90 -1.60 6.06
-3.90 -1.55 6.26
-3.90 -1.50 6.46
-3.90 -1.45 6.66
-3.90 -1.40 6.86
-3.90 -1.35 7.06
-3.90 -1.30 7.26
-3.90 -1.25 7.46
-3.90 -1.20 7.66
-3.90 -1.15 7.86
-3.90 -1.10 8.06
-3.90 -1.05 8.26
-3.90 -1.00 8.46
-3.85 -4.00 -20.00
-3.85 -3.95 -20.00
-3.85 -3.90 -20.00
-3.85 -3.85 -20.00
-3.85 -3.80 -20.00
-3.85 -3.75 -20.00
-3.85 -3.70 -20.00
-3.85 -3.65 -20.00
-3.85 -3.60 -20.00
-3.85 -3.55 -20.00
-3.85 -3.50 -20.00
-3.85 -3.45 -20.00
-3.85 -3.40 -20.00
-3.85 -3.35 -20.00
-3.85 -3.30 -20.00
-3.85 -3.25 -20.00
-3.85 -3.20 -20.00
-3.85 -3.15 -20.00
-3.85 -3.10 -20.00
-3.85 -3.05 -1.70
-3.85 -3.00 -0.91
-3.85 -2.95 -0.40
-3.85 -2.90 0.06
-3.85 -2.85 0.47
-3.85 -2.80 0.82
-3.85 -2.75 1.13
-3.85 -2.70 1.40
-3.85 -2.65 1.66
-3.85 -2.60 1.91
-3.85 -2.55 2.14
-3.85 -2.50 2.36
-3.85 -2.45 2.58
-3.85 -2.40 2.80
-3.85 -2.35 3.01
-3.85 -2.30 3.22
-3.85 -2.25 3.43
-3.85 -2.20 3.63
-3.85 -2.15 3.84
-3.85 -2.10 4.04
-3.85 -2.05 4.25
-3.85 -2.00 4.45
-3.85 -1.95 4.65
-3.85 -1.90 4.85
-3.85 -1.85 5.05
-3.85 -1.80 5.25
-3.85 -1.75 5.45
-3.85 -1.70 5.65
-3.85 -1.65 5.86
-3.85 -1.60 6.06
-3.85 -1.55 6.26
-3.85 -1.50 6.46
-3.85 -1.45 6.66
-3.85 -1.40 6.86
-3.85 -1.35 7.06
-3.85 -1.30 7.26
-3.85 -1.25 7.46
-3.85 -1.20 7.66
-3.85 -1.15 7.86
-3.85 -1.10 8.06
-3.85 -1.05 8.26
-3.85 -1.00 8.46
-3.80 -4.00 -20.00
-3.80 -3.95 -20.00
-3.80 -3.90 -20.00
-3.80 -3.85 -20.00
-3.80 -3.80 -20.00
-3.80 -3.75 -20.00
-3.80 -3.70 -20.00
-3.80 -3.65 -20.00
-3.80 -3.60 -20.00
-3.80 -3.55 -20.00
-3.80 -3.50 -20.00
-3.80 -3.45 -20.00
-3.80 -3.40 -20.00
-3.80 -3.35 -20.00
-3.80 -3.30 -20.00
-3.80 -3.25 -20.00
-3.80 -3.20 -20.00
-3.80 -3.15 -20.00
-3.80 -3.10 -20.00
-3.80 -3.05 -1.70
-3.80 -3.00 -0.91
-3.80 -2.95 -0.40
-3.80 -2.90 0.06
-3.80 -2.85 0.47
-3.80 -2.80 0.82
-3.80 -2.75 1.13
-3.80 -2.70 1.40
-3.80 -2.65 1.66
-3.80 -2.60 1.91
-3.80 -2.55 2.14
-3.80 -2.50 2.36
-3.80 -2.45 2.58
-3.80 -2.40 2.80
-3.80 -2.35 3.01
-3.80 -2.30 3.22
-3.80 -2.25 3.43
-3.80 -2.20 3.63
-3.80 -2.15 3.84
-3.80 -2.10 4.04
-3.80 -2.05 4.25
-3.80 -2.00 4.45
-3.80 -1.95 4.65
-3.80 -1.90 4.85
-3.80 -1.85 5.05
-3.80 -1.80 5.25
-3.80 -1.75 5.45
-3.80 -1.70 5.65
-3.80 -1.65 5.86
-3.80 -1.60 6.06
-3.80 -1.55 6.26
-3.80 -1.50 6.46
-3.80 -1.45 6.66
-3.80 -1.40 6.86
-3.80 -1.35 7.06
-3.80 -1.30 7.26
-3.80 -1.25 7.46
-3.80 -1.20 7.66
-3.80 -1.15 7.86
-3.80 -1.10 8.06
-3.80 -1.05 8.26
-3.80 -1.00 8.46
-3.75 -4.00 -20.00
-3.75 -3.95 -20.00
-3.75 -3.90 -20.00
-3.75 -3.85 -20.00
-3.75 -3.80 -20.00
-3.75 -3.75 -20.00
-3.75 -3.70 -20.00
-3.75 -3.65 -20.00
-3.75 -3.60 -20.00
-3.75 -3.55 -20.00
-3.75 -3.50 -20.00
-3.75 -3.45 -20.00
-3.75 -3.40 -20.00
-3.75 -3.35 -20.00
-3.75 -3.30 -20.00
-3.75 -3.25 -20.00
-3.75 -3.20 -20.00
-3.75 -3.15 -20.00
-3.75 -3.10 -20.00
-3.75 -3.05 -1.70
-3.75 -3.00 -0.91
-3.75 -2.95 -0.40
-3.75 -2.90 0.06
-3.75 -2.85 0.47
-3.75 -2.80 0.82
-3.75 -2.75 1.13
-3.75 -2.70 1.40
-3.75 -2.65 1.66
-3.75 -2.60 1.91
-3.75 -2.55 2.14
-3.75 -2.50 2.36
-3.75 -2.45 2.58
-3.75 -2.40 2.80
-3.75 -2.35 3.01
-3.75 -2.30 3.22
-3.75 -2.25 3.43
-3.75 -2.20 3.63
-3.75 -2.15 3.84
-3.75 -2.10 4.04
-3.75 -2.05 4.25
-3.75 -2.00 4.45
-3.75 -1.95 4.65
-3.75 -1.90 4.85
-3.75 -1.85 5.05
-3.75 -1.80 5.25
-3.75 -1.75 5.45
-3.75 -1.70 5.65
-3.75 -1.65 5.86
-3.75 -1.60 6.06
-3.75 -1.55 6.26
-3.75 -1.50 6.46
-3.75 -1.45 6.66
-3.75 -1.40 6.86
-3.75 -1.35 7.06
-3.75 -1.30 7.26
-3.75 -1.25 7.46
-3.75 -1.20 7.66
-3.75 -1.15 7.86
-3.75 -1.10 8.06
-3.75 -1.05 8.26
-3.75 -1.00 8.46
-3.70 -4.00 -20.00
-3.70 -3.95 -20.00
-3.70 -3.90 -20.00
-3.70 -3.85 -20.00
-3.70 -3.80 -20.00
-3.70 -3.75 -20.00
-3.70 -3.70 -20.00
-3.70 -3.65 -20.00
-3.70 -3.60 -20.00
-3.70 -3.55 -20.00
-3.70 -3.50 -20.00
-3.70 -3.45 -20.00
-3.70 -3.40 -20.00
-3.70 -3.35 -20.00
-3.70 -3.30 -20.00
-3.70 -3.25 -20.00
-3.70 -3.20 -20.00
-3.70 -3.15 -20.00
-3.70 -3.10 -20.00
-3.70 -3.05 -1.70
-3.70 -3.00 -0.91
-3.70 -2.95 -0.40
-3.70 -2.90 0.06
-3.70 -2.85 0.47
-3.70 -2.80 0.82
-3.70 -2.75 1.13
-3.70 -2.70 1.40
-3.70 -2.65 1.66
-3.70 -2.60 1.91
-3.70 -2.55 2.14
-3.70 -2.50 2.36
-3.70 -2.45 2.58
-3.70 -2.40 2.80
-3.70 -2.35 3.01
-3.70 -2.30 3.22
-3.70 -2.25 3.43
-3.70 -2.20 3.63
-3.70 -2.15 3.84
-3.70 -2.10 4.04
-3.70 -2.05 4.25
-3.70 -2.00 4.45
-3.70 -1.95 4.65
-3.70 -1.90 4.85
-3.70 -1.85 5.05
-3.70 -1.80 5.25
-3.70 -1.75 5.45
-3.70 -1.70 5.65
-3.70 -1.65 5.86
-3.70 -1.60 6.06
-3.70 -1.55 6.26
-3.70 -1.50 6.46
-3.70 -1.45 6.66
-3.70 -1.40 6.86
-3.70 -1.35 7.06
-3.70 -1.30 7.26
-3.70 -1.25 7.46
-3.70 -1.20 7.66
-3.70 -1.15 7.86
-3.70 -1.10 8.06
-3.70 -1.05 8.26
-3.70 -1.00 8.46
-3.65 -4.00 -20.00
-3.65 -3.95 -20.00
-3.65 -3.90 -20.00
-3.65 -3.85 -20.00
-3.65 -3.80 -20.00
-3.65 -3.75 -20.00
-3.65 -3.70 -20.00
-3.65 -3.65 -20.00
-3.65 -3.60 -20.00
-3.65 -3.55 -20.00
-3.65 -3.50 -20.00
-3.65 -3.45 -20.00
-3.65 -3.40 -20.00
-3.65 -3.35 -20.00
-3.65 -3.30 -20.00
-3.65 -3.25 -20.00
-3.65 -3.20 -20.00
-3.65 -3.15 -20.00
-3.65 -3.10 -20.00
-3.65 -3.05 -1.70
-3.65 -3.00 -0.91
-3.65 -2.95 -0.40
-3.65 -2.90 0.06
-3.65 -2.85 0.47
-3.65 -2.80 0.82
-3.65 -2.75 1.13
-3.65 -2.70 1.40
-3.65 -2.65 1.66
-3.65 -2.60 1.91
-3.65 -2.55 2.14
-3.65 -2.50 2.36
-3.65 -2.45 2.58
-3.65 -2.40 2.80
-3.65 -2.35 3.01
-3.65 -2.30 3.22
-3.65 -2.25 3.43
-3.65 -2.20 3.63
-3.65 -2.15 3.84
-3.65 -2.10 4.04
-3.65 -2.05 4.25
-3.65 -2.00 4.45
-3.65 -1.95 4.65
-3.65 -1.90 4.85
-3.65 -1.85 5.05
-3.65 -1.80 5.25
-3.65 -1.75 5.45
-3.65 -1.70 5.65
-3.65 -1.65 5.86
-3.65 -1.60 6.06
-3.65 -1.55 6.26
-3.65 -1.50 6.46
-3.65 -1.45 6.66
-3.65 -1.40 6.86
-3.65 -1.35 7.06
-3.65 -1.30 7.26
-3.65 -1.25 7.46
-3.65 -1.20 7.66
-3.65 -1.15 7.86
-3.65 -1.10 8.06
-3.65 -1.05 8.26
-3.65 -1.00 8.46
-3.60 -4.00 -20.00
-3.60 -3.95 -20.00
-3.60 -3.90 -20.00
-3.60 -3.85 -20.00
-3.60 -3.80 -20.00
-3.60 -3.75 -20.00
-3.60 -3.70 -20.00
-3.60 -3.65 -20.00
-3.60 -3.60 -20.00
-3.60 -3.55 -20.00
-3.60 -3.50 -20.00
-3.60 -3.45 -20.00
-3.60 -3.40 -20.00
-3.60 -3.35 -20.00
-3.60 -3.30 -20.00
-3.60 -3.25 -20.00
-3.60 -3.20 -20.00
-3.60 -3.15 -20.00
-3.60 -3.10 -20.00
-3.60 -3.05 -1.70
-3.60 -3.00 -0.91
-3.60 -2.95 -0.40
-3.60 -2.90 0.06
-3.60 -2.85 0.47
-3.60 -2.80 0.82
-3.60 -2.75 1.13
-3.60 -2.70 1.40
-3.60 -2.65 1.66
-3.60 -2.60 1.91
-3.60 -2.55 2.14
-3.60 -2.50 2.36
-3.60 -2.45 2.58
-3.60 -2.40 2.80
-3.60 -2.35 3.01
-3.60 -2.30 3.22
-3.60 -2.25 3.43
-3.60 -2.20 3.63
-3.60 -2.15 3.84
-3.60 -2.10 4.04
-3.60 -2.05 4.25
-3.60 -2.00 4.45
-3.60 -1.95 4.65
-3.60 -1.90 4.85
-3.60 -1.85 5.05
-3.60 -1.80 5.25
-3.60 -1.75 5.45
-3.60 -1.70 5.65
-3.60 -1.65 5.86
-3.60 -1.60 6.06
-3.60 -1.55 6.26
-3.60 -1.50 6.46
-3.60 -1.45 6.66
-3.60 -1.40 6.86
-3.60 -1.35 7.06
-3.60 -1.30 7.26
-3.60 -1.25 7.46
-3.60 -1.20 7.66
-3.60 -1.15 7.86
-3.60 -1.10 8.06
-3.60 -1.05 8.26
-3.60 -1.00 8.46
-3.55 -4.00 -20.00
-3.55 -3.95 -20.00
-3.55 -3.90 -20.00
-3.55 -3.85 -20.00
-3.55 -3.80 -20.00
-3.55 -3.75 -20.00
-3.55 -3.70 -20.00
-3.55 -3.65 -20.00
-3.55 -3.60 -20.00
-3.55 -3.55 -20.00
-3.55 -3.50 -20.00
-3.55 -3.45 -20.00
-3.55 -3.40 -20.00
-3.55 -3.35 -20.00
-3.55 -3.30 -20.00
-3.55 -3.25 -20.00
-3.55 -3.20 -20.00
-3.55 -3.15 -20.00
-3.55 -3.10 -20.00
-3.55 -3.05 -1.70
-3.55 -3.00 -0.91
-3.55 -2.95 -0.40
-3.55 -2.90 0.06
-3.55 -2.85 0.47
-3.55 -2.80 0.82
-3.55 -2.75 1.13
-3.55 -2.70 1.40
-3.55 -2.65 1.66
-3.55 -2.60 1.91
-3.55 -2.55 2.14
-3.55 -2.50 2.36
-3.55 -2.45 2.58
-3.55 -2.40 2.80
-3.55 -2.35 3.01
-3.55 -2.30 3.22
-3.55 -2.25 3.43
-3.55 -2.20 3.63
-3.55 -2.15 3.84
-3.55 -2.10 4.04
-3.55 -2.05 4.25
-3.55 -2.00 4.45
-3.55 -1.95 4.65
-3.55 -1.90 4.85
-3.55 -1.85 5.05
-3.55 -1.80 5.25
-3.55 -1.75 5.45
-3.55 -1.70 5.65
-3.55 -1.65 5.86
-3.55 -1.60 6.06
-3.55 -1.55 6.26
-3.55 -1.50 6.46
-3.55 -1.45 6.66
-3.55 -1.40 6.86
-3.55 -1.35 7.06
-3.55 -1.30 7.26
-3.55 -1.25 7.46
-3.55 -1.20 7.66
-3.55 -1.15 7.86
-3.55 -1.10 8.06
-3.55 -1.05 8.26
-3.55 -1.00 8.46
-3.50 -4.00 -20.00
-3.50 -3.95 -20.00
-3.50 -3.90 -20.00
-3.50 -3.85 -20.00
-3.50 -3.80 -20.00
-3.50 -3.75 -20.00
-3.50 -3.70 -20.00
-3.50 -3.65 -20.00
-3.50 -3.60 -20.00
-3.50 -3.55 -20.00
-3.50 -3.50 -20.00
-3.50 -3.45 -20.00
-3.50 -3.40 -20.00
-3.50 -3.35 -20.00
-3.50 -3.30 -20.00
-3.50 -3.25 -20.00
-3.50 -3.20 -20.00
-3.50 -3.15 -20.00
-3.50 -3.10 -20.00
-3.50 -3.05 -1.70
-3.50 -3.00 -0.91
-3.50 -2.95 -0.40
-3.50 -2.90 0.06
-3.50 -2.85 0.47
-3.50 -2.80 0.82
-3.50 -2.75 1.13
-3.50 -2.70 1.40
-3.50 -2.65 1.66
-3.50 -2.60 1.91
-3.50 -2.55 2.14
-3.50 -2.50 2.36
-3.50 -2.45 2.58
-3.50 -2.40 2.80
-3.50 -2.35 3.01
-3.50 -2.30 3.22
-3.50 -2.25 3.43
-3.50 -2.20 3.63
-3.50 -2.15 3.84
-3.50 -2.10 4.04
-3.50 -2.05 4.25
-3.50 -2.00 4.45
-3.50 -1.95 4.65
-3.50 -1.90 4.85
-3.50 -1.85 5.05
-3.50 -1.80 5.25
-3.50 -1.75 5.45
-3.50 -1.70 5.65
-3.50 -1.65 5.86
-3.50 -1.60 6.06
-3.50 -1.55 6.26
-3.50 -1.50 6.46
-3.50 -1.45 6.66
-3.50 -1.40 6.86
-3.50 -1.35 7.06
-3.50 -1.30 7.26
-3.50 -1.25 7.46
-3.50 -1.20 7.66
-3.50 -1.15 7.86
-3.50 -1.10 8.06
-3.50 -1.05 8.26
-3.50 -1.00 8.46
-3.45 -4.00 -20.00
-3.45 -3.95 -20.00
-3.45 -3.90 -20.00
-3.45 -3.85 -20.00
-3.45 -3.80 -20.00
-3.45 -3.75 -20.00
-3.45 -3.70 -20.00
-3.45 -3.65 -20.00
-3.45 -3.60 -20.00
-3.45 -3.55 -20.00
-3.45 -3.50 -20.00
-3.45 -3.45 -20.00
-3.45 -3.40 -20.00
-3.45 -3.35 -20.00
-3.45 -3.30 -20.00
-3.45 -3.25 -20.00
-3.45 -3.20 -20.00
-3.45 -3.15 -20.00
-3.45 -3.10 -20.00
-3.45 -3.05 -1.70
-3.45 -3.00 -0.91
-3.45 -2.95 -0.40
-3.45 -2.90 0.06
-3.45 -2.85 0.47
-3.45 -2.80 0.82
-3.45 -2.75 1.13
-3.45 -2.70 1.40
-3.45 -2.65 1.66
-3.45 -2.60 1.91
-3.45 -2.55 2.14
-3.45 -2.50 2.36
-3.45 -2.45 2.58
-3.45 -2.40 2.80
-3.45 -2.35 3.01
-3.45 -2.30 3.22
-3.45 -2.25 3.43
-3.45 -2.20 3.63
-3.45 -2.15 3.84
-3.45 -2.10 4.04
-3.45 -2.05 4.25
-3.45 -2.00 4.45
-3.45 -1.95 4.65
-3.45 -1.90 4.85
-3.45 -1.85 5.05
-3.45 -1.80 5.25
-3.45 -1.75 5.45
-3.45 -1.70 5.65
-3.45 -1.65 5.86
-3.45 -1.60 6.06
-3.45 -1.55 6.26
-3.45 -1.50 6.46
-3.45 -1.45 6.66
-3.45 -1.40 6.86
-3.45 -1.35 7.06
-3.45 -1.30 7.26
-3.45 -1.25 7.46
-3.45 -1.20 7.66
-3.45 -1.15 7.86
-3.45 -1.10 8.06
-3.45 -1.05 8.26
-3.45 -1.00 8.46
-3.40 -4.00 -20.00
-3.40 -3.95 -20.00
-3.40 -3.90 -20.00
-3.40 -3.85 -20.00
-3.40 -3.80 -20.00
-3.40 -3.75 -20.00
-3.40 -3.70 -20.00
-3.40 -3.65 -20.00
-3.40 -3.60 -20.00
-3.40 -3.55 -20.00
-3.40 -3.50 -20.00
-3.40 -3.45 -20.00
-3.40 -3.40 -20.00
-3.40 -3.35 -20.00
-3.40 -3.30 -20.00
-3.40 -3.25 -20.00
-3.40 -3.20 -20.00
-3.40 -3.15 -20.00
-3.40 -3.10 -20.00
-3.40 -3.05 -1.70
-3.40 -3.00 -0.91
-3.40 -2.95 -0.40
-3.40 -2.90 0.06
-3.40 -2.85 0.47
-3.40 -2.80 0.82
-3.40 -2.75 1.13
-3.40 -2.70 1.40
-3.40 -2.65 1.66
-3.40 -2.60 1.91
-3.40 -2.55 2.14
-3.40 -2.50 2.36
-3.40 -2.45 2.58
-3.40 -2.40 2.80
-3.40 -2.35 3.01
-3.40 -2.30 3.22
-3.40 -2.25 3.43
-3.40 -2.20 3.63
-3.40 -2.15 3.84
-3.40 -2.10 4.04
-3.40 -2.05 4.25
-3.40 -2.00 4.45
-3.40 -1.95 4.65
-3.40 -1.90 4.85
-3.40 -1.85 5.05
-3.40 -1.80 5.25
-3.40 -1.75 5.45
-3.40 -1.70 5.65
-3.40 -1.65 5.86
-3.40 -1.60 6.06
-3.40 -1.55 6.26
-3.40 -1.50 6.46
-3.40 -1.45 6.66
-3.40 -1.40 6.86
-3.40 -1.35 7.06
-3.40 -1.30 7.26
-3.40 -1.25 7.46
-3.40 -1.20 7.66
-3.40 -1.15 7.86
-3.40 -1.10 8.06
-3.40 -1.05 8.26
-3.40 -1.00 8.46
-3.35 -4.00 -20.00
-3.35 -3.95 -20.00
-3.35 -3.90 -20.00
-3.35 -3.85 -20.00
-3.35 -3.80 -20.00
-3.35 -3.75 -20.00
-3.35 -3.70 -20.00
-3.35 -3.65 -20.00
-3.35 -3.60 -20.00
-3.35 -3.55 -20.00
-3.35 -3.50 -20.00
-3.35 -3.45 -20.00
-3.35 -3.40 -20.00
-3.35 -3.35 -20.00
-3.35 -3.30 -20.00
-3.35 -3.25 -20.00
-3.35 -3.20 -20.00
-3.35 -3.15 -20.00
-3.35 -3.10 -20.00
-3.35 -3.05 -1.70
-3.35 -3.00 -0.91
-3.35 -2.95 -0.40
-3.35 -2.90 0.06
-3.35 -2.85 0.47
-3.35 -2.80 0.82
-3.35 -2.75 1.13
-3.35 -2.70 1.40
-3.35 -2.65 1.66
-3.35 -2.60 1.91
-3.35 -2.55 2.14
-3.35 -2.50 2.36
-3.35 -2.45 2.58
-3.35 -2.40 2.80
-3.35 -2.35 3.01
-3.35 -2.30 3.22
-3.35 -2.25 3.43
-3.35 -2.20 3.63
-3.35 -2.15 3.84
-3.35 -2.10 4.04
-3.35 -2.05 4.25
-3.35 -2.00 4.45
-3.35 -1.95 4.65
-3.35 -1.90 4.85
-3.35 -1.85 5.05
-3.35 -1.80 5.25
-3.35 -1.75 5.45
-3.35 -1.70 5.65
-3.35 -1.65 5.86
-3.35 -1.60 6.06
-3.35 -1.55 6.26
-3.35 -1.50 6.46
-3.35 -1.45 6.66
-3.35 -1.40 6.86
-3.35 -1.35 7.06
-3.35 -1.30 7.26
-3.35 -1.25 7.46
-3.35 -1.20 7.66
-3.35 -1.15 7.86
-3.35 -1.10 8.06
-3.35 -1.05 8.26
-3.35 -1.00 8.46
-3.30 -4.00 -20.00
-3.30 -3.95 -20.00
-3.30 -3.90 -20.00
-3.30 -3.85 -20.00
-3.30 -3.80 -20.00
-3.30 -3.75 -20.00
-3.30 -3.70 -20.00
-3.30 -3.65 -20.00
-3.30 -3.60 -20.00
-3.30 -3.55 -20.00
-3.30 -3.50 -20.00
-3.30 -3.45 -20.00
-3.30 -3.40 -20.00
-3.30 -3.35 -20.00
-3.30 -3.30 -20.00
-3.30 -3.25 -20.00
-3.30 -3.20 -20.00
-3.30 -3.15 -20.00
-3.30 -3.10 -20.00
-3.30 -3.05 -1.70
-3.30 -3.00 -0.91
-3.30 -2.95 -0.40
-3.30 -2.90 0.06
-3.30 -2.85 0.47
-3.30 -2.80 0.82
-3.30 -2.75 1.13
-3.30 -2.70 1.40
-3.30 -2.65 1.66
-3.30 -2.60 1.91
-3.30 -2.55 2.14
-3.30 -2.50 2.36
-3.30 -2.45 2.58
-3.30 -2.40 2.80
-3.30 -2.35 3.01
-3.30 -2.30 3.22
-3.30 -2.25 3.43
-3.30 -2.20 3.63
-3.30 -2.15 3.84
-3.30 -2.10 4.04
-3.30 -2.05 4.25
-3.30 -2.00 4.45
-3.30 -1.95 4.65
-3.30 -1.90 4.85
-3.30 -1.85 5.05
-3.30 -1.80 5.25
-3.30 -1.75 5.45
-3.30 -1.70 5.65
-3.30 -1.65 5.86
-3.30 -1.60 6.06
-3.30 -1.55 6.26
-3.30 -1.50 6.46
-3.30 -1.45 6.66
-3.30 -1.40 6.86
-3.30 -1.35 7.06
-3.30 -1.30 7.26
-3.30 -1.25 7.46
-3.30 -1.20 7.66
-3.30 -1.15 7.86
-3.30 -1.10 8.06
-3.30 -1.05 8.26
-3.30 -1.00 8.46
-3.25 -4.00 -20.00
-3.25 -3.95 -20.00
-3.25 -3.90 -20.00
-3.25 -3.85 -20.00
-3.25 -3.80 -20.00
-3.25 -3.75 -20.00
-3.25 -3.70 -20.00
-3.25 -3.65 -20.00
-3.25 -3.60 -20.00
-3.25 -3.55 -20.00
-3.25 -3.50 -20.00
-3.25 -3.45 -20.00
-3.25 -3.40 -20.00
-3.25 -3.35 -20.00
-3.25 -3.30 -20.00
-3.25 -3.25 -20.00
-3.25 -3.20 -20.00
-3.25 -3.15 -20.00
-3.25 -3.10 -20.00
-3.25 -3.05 -1.70
-3.25 -3.00 -0.91
-3.25 -2.95 -0.40
-3.25 -2.90 0.06
-3.25 -2.85 0.47
-3.25 -2.80 0.82
-3.25 -2.75 1.13
-3.25 -2.70 1.40
-3.25 -2.65 1.66
-3.25 -2.60 1.91
-3.25 -2.55 2.14
-3.25 -2.50 2.36
-3.25 -2.45 2.58
-3.25 -2.40 2.80
-3.25 -2.35 3.01
-3.25 -2.30 3.22
-3.25 -2.25 3.43
-3.25 -2.20 3.63
-3.25 -2.15 3.84
-3.25 -2.10 4.04
-3.25 -2.05 4.25
-3.25 -2.00 4.45
-3.25 -1.95 4.65
-3.25 -1.90 4.85
-3.25 -1.85 5.05
-3.25 -1.80 5.25
-3.25 -1.75 5.45
-3.25 -1.70 5.65
-3.25 -1.65 5.86
-3.25 -1.60 6.06
-3.25 -1.55 6.26
-3.25 -1.50 6.46
-3.25 -1.45 6.66
-3.25 -1.40 6.86
-3.25 -1.35 7.06
-3.25 -1.30 7.26
-3.25 -1.25 7.46
-3.25 -1.20 7.66
-3.25 -1.15 7.86
-3.25 -1.10 8.06
-3.25 -1.05 8.26
-3.25 -1.00 8.46
-3.20 -4.00 -20.00
-3.20 -3.95 -20.00
-3.20 -3.90 -20.00
-3.20 -3.85 -20.00
-3.20 -3.80 -20.00
-3.20 -3.75 -20.00
-3.20 -3.70 -20.00
-3.20 -3.65 -20.00
-3.20 -3.60 -20.00
-3.20 -3.55 -20.00
-3.20 -3.50 -20.00
-3.20 -3.45 -20.00
-3.20 -3.40 -20.00
-3.20 -3.35 -20.00
-3.20 -3.30 -20.00
-3.20 -3.25 -20.00
-3.20 -3.20 -20.00
-3.20 -3.15 -20.00
-3.20 -3.10 -20.00
-3.20 -3.05 -1.70
-3.20 -3.00 -0.91
-3.20 -2.95 -0.40
-3.20 -2.90 0.06
-3.20 -2.85 0.47
-3.20 -2.80 0.82
-3.20 -2.75 1.13
-3.20 -2.70 1.40
-3.20 -2.65 1.66
-3.20 -2.60 1.91
-3.20 -2.55 2.14
-3.20 -2.50 2.36
-3.20 -2.45 2.58
-3.20 -2.40 2.80
-3.20 -2.35 3.01
-3.20 -2.30 3.22
-3.20 -2.25 3.43
-3.20 -2.20 3.63
-3.20 -2.15 3.84
-3.20 -2.10 4.04
-3.20 -2.05 4.25
-3.20 -2.00 4.45
-3.20 -1.95 4.65
-3.20 -1.90 4.85
-3.20 -1.85 5.05
-3.20 -1.80 5.25
-3.20 -1.75 5.45
-3.20 -1.70 5.65
-3.20 -1.65 5.86
-3.20 -1.60 6.06
-3.20 -1.55 6.26
-3.20 -1.50 6.46
-3.20 -1.45 6.66
-3.20 -1.40 6.86
-3.20 -1.35 7.06
-3.20 -1.30 7.26
-3.20 -1.25 7.46
-3.20 -1.20 7.66
-3.20 -1.15 7.86
-3.20 -1.10 8.06
-3.20 -1.05 8.26
-3.20 -1.00 8.46
-3.15 -4.00 -20.00
-3.15 -3.95 -20.00
-3.15 -3.90 -20.00
-3.15 -3.85 -20.00
-3.15 -3.80 -20.00
-3.15 -3.75 -20.00
-3.15 -3.70 -20.00
-3.15 -3.65 -20.00
-3.15 -3.60 -20.00
-3.15 -3.55 -20.00
-3.15 -3.50 -20.00
-3.15 -3.45 -20.00
-3.15 -3.40 -20.00
-3.15 -3.35 -20.00
-3.15 -3.30 -20.00
-3.15 -3.25 -20.00
-3.15 -3.20 -20.00
-3.15 -3.15 -20.00
-3.15 -3.10 -20.00
-3.15 -3.05 -1.70
-3.15 -3.00 -0.91
-3.15 -2.95 -0.40
-3.15 -2.90 0.06
-3.15 -2.85 0.47
-3.15 -2.80 0.82
-3.15 -2.75 1.13
-3.15 -2.70 1.40
-3.15 -2.65 1.66
-3.15 -2.60 1.91
-3.15 -2.55 2.14
-3.15 -2.50 2.36
-3.15 -2.45 2.58
-3.15 -2.40 2.80
-3.15 -2.35 3.01
-3.15 -2.30 3.22
-3.15 -2.25 3.43
-3.15 -2.20 3.63
-3.15 -2.15 3.84
-3.15 -2.10 4.04
-3.15 -2.05 4.25
-3.15 -2.00 4.45
-3.15 -1.95 4.65
-3.15 -1.90 4.85
-3.15 -1.85 5.05
-3.15 -1.80 5.25
-3.15 -1.75 5.45
-3.15 -1.70 5.65
-3.15 -1.65 5.86
-3.15 -1.60 6.06
-3.15 -1.55 6.26
-3.15 -1.50 6.46
-3.15 -1.45 6.66
-3.15 -1.40 6.86
-3.15 -1.35 7.06
-3.15 -1.30 7.26
-3.15 -1.25 7.46
-3.15 -1.20 7.66
-3.15 -1.15 7.86
-3.15 -1.10 8.06
-3.15 -1.05 8.26
-3.15 -1.00 8.46
-3.10 -4.00 -20.00
-3.10 -3.95 -20.00
-3.10 -3.90 -20.00
-3.10 -3.85 -20.00
-3.10 -3.80 -20.00
-3.10 -3.75 -20.00
-3.10 -3.70 -20.00
-3.10 -3.65 -20.00
-3.10 -3.60 -20.00
-3.10 -3.55 -20.00
-3.10 -3.50 -20.00
-3.10 -3.45 -20.00
-3.10 -3.40 -20.00
-3.10 -3.35 -20.00
-3.10 -3.30 -20.00
-3.10 -3.25 -20.00
-3.10 -3.20 -20.00
-3.10 -3.15 -20.00
-3.10 -3.10 -20.00
-3.10 -3.05 -1.70
-3.10 -3.00 -0.91
-3.10 -2.95 -0.40
-3.10 -2.90 0.06
-3.10 -2.85 0.47
-3.10 -2.80 0.82
-3.10 -2.75 1.13
-3.10 -2.70 1.40
-3.10 -2.65 1.66
-3.10 -2.60 1.91
-3.10 -2.55 2.14
-3.10 -2.50 2.36
-3.10 -2.45 2.58
-3.10 -2.40 2.80
-3.10 -2.35 3.01
-3.10 -2.30 3.22
-3.10 -2.25 3.43
-3.10 -2.20 3.63
-3.10 -2.15 3.84
-3.10 -2.10 4.04
-3.10 -2.05 4.25
-3.10 -2.00 4.45
-3.10 -1.95 4.65
-3.10 -1.90 4.85
-3.10 -1.85 5.05
-3.10 -1.80 5.25
-3.10 -1.75 5.45
-3.10 -1.70 5.65
-3.10 -1.65 5.86
-3.10 -1.60 6.06
-3.10 -1.55 6.26
-3.10 -1.50 6.46
-3.10 -1.45 6.66
-3.10 -1.40 6.86
-3.10 -1.35 7.06
-3.10 -1.30 7.26
-3.10 -1.25 7.46
-3.10 -1.20 7.66
-3.10 -1.15 7.86
-3.10 -1.10 8.06
-3.10 -1.05 8.26
-3.10 -1.00 8.45
-3.05 -4.00 -20.00
-3.05 -3.95 -20.00
-3.05 -3.90 -20.00
-3.05 -3.85 -20.00
-3.05 -3.80 -20.00
-3.05 -3.75 -20.00
-3.05 -3.70 -20.00
-3.05 -3.65 -20.00
-3.05 -3.60 -20.00
-3.05 -3.55 -20.00
-3.05 -3.50 -20.00
-3.05 -3.45 -20.00
-3.05 -3.40 -20.00
-3.05 -3.35 -20.00
-3.05 -3.30 -20.00
-3.05 -3.25 -20.00
-3.05 -3.20 -20.00
-3.05 -3.15 -20.00
-3.05 -3.10 -20.00
-3.05 -3.05 -1.70
-3.05 -3.00 -0.91
-3.05 -2.95 -0.40
-3.05 -2.90 0.06
-3.05 -2.85 0.47
-3.05 -2.80 0.82
-3.05 -2.75 1.13
-3.05 -2.70 1.40
-3.05 -2.65 1.66
-3.05 -2.60 1.91
-3.05 -2.55 2.14
-3.05 -2.50 2.36
-3.05 -2.45 2.58
-3.05 -2.40 2.80
-3.05 -2.35 3.01
-3.05 -2.30 3.22
-3.05 -2.25 3.43
-3.05 -2.20 3.63
-3.05 -2.15 3.84
-3.05 -2.10 4.04
-3.05 -2.05 4.25
-3.05 -2.00 4.45
-3.05 -1.95 4.65
-3.05 -1.90 4.85
-3.05 -1.85 5.05
-3.05 -1.80 5.25
-3.05 -1.75 5.45
-3.05 -1.70 5.65
-3.05 -1.65 5.86
-3.05 -1.60 6.06
-3.05 -1.55 6.26
-3.05 -1.50 6.46
-3.05 -1.45 6.66
-3.05 -1.40 6.86
-3.05 -1.35 7.06
-3.05 -1.30 7.26
-3.05 -1.25 7.46
-3.05 -1.20 7.66
-3.05 -1.15 7.85
-3.05 -1.10 8.05
-3.05 -1.05 8.25
-3.05 -1.00 8.45
-3.00 -4.00 -20.00
-3.00 -3.95 -20.00
-3.00 -3.90 -20.00
-3.00 -3.85 -20.00
-3.00 -3.80 -20.00
-3.00 -3.75 -20.00
-3.00 -3.70 -20.00
-3.00 -3.65 -20.00
-3.00 -3.60 -20.00
-3.00 -3.55 -20.00
-3.00 -3.50 -20.00
-3.00 -3.45 -20.00
-3.00 -3.40 -20.00
-3.00 -3.35 -20.00
-3.00 -3.30 -20.00
-3.00 -3.25 -20.00
-3.00 -3.20 -20.00
-3.00 -3.15 -20.00
-3.00 -3.10 -20.00
-3.00 -3.05 -1.70
-3.00 -3.00 -0.91
-3.00 -2.95 -0.40
-3.00 -2.90 0.06
-3.00 -2.85 0.47
-3.00 -2.80 0.82
-3.00 -2.75 1.13
-3.00 -2.70 1.40
-3.00 -2.65 1.66
-3.00 -2.60 1.91
-3.00 -2.55 2.14
-3.00 -2.50 2.36
-3.00 -2.45 2.58
-3.00 -2.40 2.80
-3.00 -2.35 3.01
-3.00 -2.30 3.22
-3.00 -2.25 3.43
-3.00 -2.20 3.63
-3.00 -2.15 3.84
-3.00 -2.10 4.04
-3.00 -2.05 4.25
-3.00 -2.00 4.45
-3.00 -1.95 4.65
-3.00 -1.90 4.85
-3.00 -1.85 5.05
-3.00 -1.80 5.25
-3.00 -1.75 5.45
-3.00 -1.70 5.65
-3.00 -1.65 5.86
-3.00 -1.60 6.06
-3.00 -1.55 6.26
-3.00 -1.50 6.46
-3.00 -1.45 6.66
-3.00 -1.40 6.86
-3.00 -1.35 7.06
-3.00 -1.30 7.26
-3.00 -1.25 7.45
-3.00 -1.20 7.65
-3.00 -1.15 7.85
-3.00 -1.10 8.05
-3.00 -1.05 8.25
-3.00 -1.00 8.45
-2.95 -4.00 -20.00
-2.95 -3.95 -20.00
-2.95 -3.90 -20.00
-2.95 -3.85 -20.00
-2.95 -3.80 -20.00
-2.95 -3.75 -20.00
-2.95 -3.70 -20.00
-2.95 -3.65 -20.00
-2.95 -3.60 -20.00
-2.95 -3.55 -20.00
-2.95 -3.50 -20.00
-2.95 -3.45 -20.00
-2.95 -3.40 -20.00
-2.95 -3.35 -20.00
-2.95 -3.30 -20.00
-2.95 -3.25 -20.00
-2.95 -3.20 -20.00
-2.95 -3.15 -20.00
-2.95 -3.10 -20.00
-2.95 -3.05 -1.70
-2.95 -3.00 -0.91
-2.95 -2.95 -0.40
-2.95 -2.90 0.06
-2.95 -2.85 0.47
-2.95 -2.80 0.82
-2.95 -2.75 1.13
-2.95 -2.70 1.40
-2.95 -2.65 1.66
-2.95 -2.60 1.91
-2.95 -2.55 2.14
-2.95 -2.50 2.36
-2.95 -2.45 2.58
-2.95 -2.40 2.80
-2.95 -2.35 3.01
-2.95 -2.30 3.22
-2.95 -2.25 3.43
-2.95 -2.20 3.63
-2.95 -2.15 3.84
-2.95 -2.10 4.04
-2.95 -2.05 4.25
-2.95 -2.00 4.45
-2.95 -1.95 4.65
-2.95 -1.90 4.85
-2.95 -1.85 5.05
-2.95 -1.80 5.25
-2.95 -1.75 5.45
-2.95 -1.70 5.65
-2.95 -1.65 5.85
-2.95 -1.60 6.06
-2.95 -1.55 6.26
-2.95 -1.50 6.46
-2.95 -1.45 6.66
-2.95 -1.40 6.85
-2.95 -1.35 7.05
-2.95 -1.30 7.25
-2.95 -1.25 7.45
-2.95 -1.20 7.65
-2.95 -1.15 7.85
-2.95 -1.10 8.05
-2.95 -1.05 8.25
-2.95 -1.00 8.45
-2.90 -4.00 -20.00
-2.90 -3.95 -20.00
-2.90 -3.90 -20.00
-2.90 -3.85 -20.00
-2.90 -3.80 -20.00
-2.90 -3.75 -20.00
-2.90 -3.70 -20.00
-2.90 -3.65 -20.00
-2.90 -3.60 -20.00
-2.90 -3.55 -20.00
-2.90 -3.50 -20.00
-2.90 -3.45 -20.00
-2.90 -3.40 -20.00
-2.90 -3.35 -20.00
-2.90 -3.30 -20.00
-2.90 -3.25 -20.00
-2.90 -3.20 -20.00
-2.90 -3.15 -20.00
-2.90 -3.10 -20.00
-2.90 -3.05 -1.70
-2.90 -3.00 -0.91
-2.90 -2.95 -0.40
-2.90 -2.90 0.06
-2.90 -2.85 0.47
-2.90 -2.80 0.82
-2.90 -2.75 1.13
-2.90 -2.70 1.40
-2.90 -2.65 1.66
-2.90 -2.60 1.91
-2.90 -2.55 2.14
-2.90 -2.50 2.36
-2.90 -2.45 2.58
-2.90 -2.40 2.80
-2.90 -2.35 3.01
-2.90 -2.30 3.22
-2.90 -2.25 3.43
-2.90 -2.20 3.63
-2.90 -2.15 3.84
-2.90 -2.10 4.04
-2.90 -2.05 4.25
-2.90 -2.00 4.45
-2.90 -1.95 4.65
-2.90 -1.90 4.85
-2.90 -1.85 5.05
-2.90 -1.80 5.25
-2.90 -1.75 5.45
-2.90 -1.70 5.65
-2.90 -1.65 5.85
-2.90 -1.60 6.05
-2.90 -1.55 6.25
-2.90 -1.50 6.45
-2.90 -1.45 6.65
-2.90 -1.40 6.85
-2.90 -1.35 7.05
-2.90 -1.30 7.25
-2.90 -1.25 7.45
-2.90 -1.20 7.65
-2.90 -1.15 7.85
-2.90 -1.10 8.05
-2.90 -1.05 8.24
-2.90 -1.00 8.44
-2.85 -4.00 -20.00
-2.85 -3.95 -20.00
-2.85 -3.90 -20.00
-2.85 -3.85 -20.00
-2.85 -3.80 -20.00
-2.85 -3.75 -20.00
-2.85 -3.70 -20.00
-2.85 -3.65 -20.00
-2.85 -3.60 -20.00
-2.85 -3.55 -20.00
-2.85 -3.50 -20.00
-2.85 -3.45 -20.00
-2.85 -3.40 -20.00
-2.85 -3.35 -20.00
-2.85 -3.30 -20.00
-2.85 -3.25 -20.00
-2.85 -3.20 -20.00
-2.85 -3.15 -20.00
-2.85 -3.10 -20.00
-2.85 -3.05 -1.70
-2.85 -3.00 -0.91
-2.85 -2.95 -0.40
-2.85 -2.90 0.06
-2.85 -2.85 0.47
-2.85 -2.80 0.82
-2.85 -2.75 1.13
-2.85 -2.70 1.40
-2.85 -2.65 1.66
-2.85 -2.60 1.91
-2.85 -2.55 2.14
-2.85 -2.50 2.36
-2.85 -2.45 2.58
-2.85 -2.40 2.80
-2.85 -2.35 3.01
-2.85 -2.30 3.22
-2.85 -2.25 3.43
-2.85 -2.20 3.63
-2.85 -2.15 3.84
-2.85 -2.10 4.04
-2.85 -2.05 4.25
-2.85 -2.00 4.45
-2.85 -1.95 4.65
-2.85 -1.90 4.85
-2.85 -1.85 5.05
-2.85 -1.80 5.25
-2.85 -1.75 5.45
-2.85 -1.70 5.65
-2.85 -1.65 5.85
-2.85 -1.60 6.05
-2.85 -1.55 6.25
-2.85 -1.50 6.45
-2.85 -1.45 6.65
-2.85 -1.40 6.85
-2.85 -1.35 7.05
-2.85 -1.30 7.25
-2.85 -1.25 7.45
-2.85 -1.20 7.65
-2.85 -1.15 7.84
-2.85 -1.10 8.04
-2.85 -1.05 8.23
-2.85 -1.00 8.43
-2.80 -4.00 -20.00
-2.80 -3.95 -20.00
-2.80 -3.90 -20.00
-2.80 -3.85 -20.00
-2.80 -3.80 -20.00
-2.80 -3.75 -20.00
-2.80 -3.70 -20.00
-2.80 -3.65 -20.00
-2.80 -3.60 -20.00
-2.80 -3.55 -20.00
-2.80 -3.50 -20.00
-2.80 -3.45 -20.00
-2.80 -3.40 -20.00
-2.80 -3.35 -20.00
-2.80 -3.30 -20.00
-2.80 -3.25 -20.00
-2.80 -3.20 -20.00
-2.80 -3.15 -20.00
-2.80 -3.10 -20.00
-2.80 -3.05 -1.70
-2.80 -3.00 -0.91
-2.80 -2.95 -0.40
-2.80 -2.90 0.06
-2.80 -2.85 0.47
-2.80 -2.80 0.82
-2.80 -2.75 1.13
-2.80 -2.70 1.40
-2.80 -2.65 1.66
-2.80 -2.60 1.91
-2.80 -2.55 2.14
-2.80 -2.50 2.36
-2.80 -2.45 2.58
-2.80 -2.40 2.80
-2.80 -2.35 3.01
-2.80 -2.30 3.22
-2.80 -2.25 3.43
-2.80 -2.20 3.63
-2.80 -2.15 3.84
-2.80 -2.10 4.04
-2.80 -2.05 4.25
-2.80 -2.00 4.45
-2.80 -1.95 4.65
-2.80 -1.90 4.85
-2.80 -1.85 5.05
-2.80 -1.80 5.25
-2.80 -1.75 5.45
-2.80 -1.70 5.65
-2.80 -1.65 5.85
-2.80 -1.60 6.05
-2.80 -1.55 6.25
-2.80 -1.50 6.45
-2.80 -1.45 6.65
-2.80 -1.40 6.85
-2.80 -1.35 7.05
-2.80 -1.30 7.25
-2.80 -1.25 7.44
-2.80 -1.20 7.64
-2.80 -1.15 7.84
-2.80 -1.10 8.03
-2.80 -1.05 8.22
-2.80 -1.00 8.42
-2.75 -4.00 -20.00
-2.75 -3.95 -20.00
-2.75 -3.90 -20.00
-2.75 -3.85 -20.00
-2.75 -3.80 -20.00
-2.75 -3.75 -20.00
-2.75 -3.70 -20.00
-2.75 -3.65 -20.00
-2.75 -3.60 -20.00
-2.75 -3.55 -20.00
-2.75 -3.50 -20.00
-2.75 -3.45 -20.00
-2.75 -3.40 -20.00
-2.75 -3.35 -20.00
-2.75 -3.30 -20.00
-2.75 -3.25 -20.00
-2.75 -3.20 -20.00
-2.75 -3.15 -20.00
-2.75 -3.10 -20.00
-2.75 -3.05 -1.70
-2.75 -3.00 -0.91
-2.75 -2.95 -0.40
-2.75 -2.90 0.06
-2.75 -2.85 0.47
-2.75 -2.80 0.82
-2.75 -2.75 1.13
-2.75 -2.70 1.40
-2.75 -2.65 1.66
-2.75 -2.60 1.91
-2.75 -2.55 2.14
-2.75 -2.50 2.36
-2.75 -2.45 2.58
-2.75 -2.40 2.80
-2.75 -2.35 3.01
-2.75 -2.30 3.22
-2.75 -2.25 3.43
-2.75 -2.20 3.63
-2.75 -2.15 3.84
-2.75 -2.10 4.04
-2.75 -2.05 4.25
-2.75 -2.00 4.45
-2.75 -1.95 4.65
-2.75 -1.90 4.85
-2.75 -1.85 5.05
-2.75 -1.80 5.25
-2.75 -1.75 5.45
-2.75 -1.70 5.65
-2.75 -1.65 5.85
-2.75 -1.60 6.05
-2.75 -1.55 6.25
-2.75 -1.50 6.45
-2.75 -1.45 6.65
-2.75 -1.40 6.85
-2.75 -1.35 7.04
-2.75 -1.30 7.24
-2.75 -1.25 7.43
-2.75 -1.20 7.63
-2.75 -1.15 7.82
-2.75 -1.10 8.01
-2.75 -1.05 8.20
-2.75 -1.00 8.39
-2.70 -4.00 -20.00
-2.70 -3.95 -20.00
-2.70 -3.90 -20.00
-2.70 -3.85 -20.00
-2.70 -3.80 -20.00
-2.70 -3.75 -20.00
-2.70 -3.70 -20.00
-2.70 -3.65 -20.00
-2.70 -3.60 -20.00
-2.70 -3.55 -20.00
-2.70 -3.50 -20.00
-2.70 -3.45 -20.00
-2.70 -3.40 -20.00
-2.70 -3.35 -20.00
-2.70 -3.30 -20.00
-2.70 -3.25 -20.00
-2.70 -3.20 -20.00
-2.70 -3.15 -20.00
-2.70 -3.10 -20.00
-2.70 -3.05 -1.70
-2.70 -3.00 -0.91
-2.70 -2.95 -0.40
-2.70 -2.90 0.06
-2.70 -2.85 0.47
-2.70 -2.80 0.82
-2.70 -2.75 1.13
-2.70 -2.70 1.40
-2.70 -2.65 1.66
-2.70 -2.60 1.91
-2.70 -2.55 2.14
-2.70 -2.50 2.36
-2.70 -2.45 2.58
-2.70 -2.40 2.80
-2.70 -2.35 3.01
-2.70 -2.30 3.22
-2.70 -2.25 3.43
-2.70 -2.20 3.63
-2.70 -2.15 3.84
-2.70 -2.10 4.04
-2.70 -2.05 4.25
-2.70 -2.00 4.45
-2.70 -1.95 4.65
-2.70 -1.90 4.85
-2.70 -1.85 5.05
-2.70 -1.80 5.25
-2.70 -1.75 5.45
-2.70 -1.70 5.65
-2.70 -1.65 5.85
-2.70 -1.60 6.05
-2.70 -1.55 6.25
-2.70 -1.50 6.45
-2.70 -1.45 6.64
-2.70 -1.40 6.84
-2.70 -1.35 7.04
-2.70 -1.30 7.23
-2.70 -1.25 7.42
-2.70 -1.20 7.62
-2.70 -1.15 7.80
-2.70 -1.10 7.99
-2.70 -1.05 8.17
-2.70 -1.00 8.36
-2.65 -4.00 -20.00
-2.65 -3.95 -20.00
-2.65 -3.90 -20.00
-2.65 -3.85 -20.00
-2.65 -3.80 -20.00
-2.65 -3.75 -20.00
-2.65 -3.70 -20.00
-2.65 -3.65 -20.00
-2.65 -3.60 -20.00
-2.65 -3.55 -20.00
-2.65 -3.50 -20.00
-2.65 -3.45 -20.00
-2.65 -3.40 -20.00
-2.65 -3.35 -20.00
-2.65 -3.30 -20.00
-2.65 -3.25 -20.00
-2.65 -3.20 -20.00
-2.65 -3.15 -20.00
-2.65 -3.10 -20.00
-2.65 -3.05 -1.70
-2.65 -3.00 -0.91
-2.65 -2.95 -0.40
-2.65 -2.90 0.06
-2.65 -2.85 0.47
-2.65 -2.80 0.82
-2.65 -2.75 1.13
-2.65 -2.70 1.40
-2.65 -2.65 1.66
-2.65 -2.60 1.91
-2.65 -2.55 2.14
-2.65 -2.50 2.36
-2.65 -2.45 2.58
-2.65 -2.40 2.80
-2.65 -2.35 3.01
-2.65 -2.30 3.22
-2.65 -2.25 3.43
-2.65 -2.20 3.63
-2.65 -2.15 3.84
-2.65 -2.10 4.04
-2.65 -2.05 4.24
-2.65 -2.00 4.45
-2.65 -1.95 4.65
-2.65 -1.90 4.85
-2.65 -1.85 5.05
-2.65 -1.80 5.25
-2.65 -1.75 5.45
-2.65 -1.70 5.65
-2.65 -1.65 5.85
-2.65 -1.60 6.04
-2.65 -1.55 6.24
-2.65 -1.50 6.44
-2.65 -1.45 6.63
-2.65 -1.40 6.83
-2.65 -1.35 7.02
-2.65 -1.30 7.21
-2.65 -1.25 7.40
-2.65 -1.20 7.59
-2.65 -1.15 7.77
-2.65 -1.10 7.94
-2.65 -1.05 8.11
-2.65 -1.00 8.28
-2.60 -4.00 -20.00
-2.60 -3.95 -20.00
-2.60 -3.90 -20.00
-2.60 -3.85 -20.00
-2.60 -3.80 -20.00
-2.60 -3.75 -20.00
-2.60 -3.70 -20.00
-2.60 -3.65 -20.00
-2.60 -3.60 -20.00
-2.60 -3.55 -20.00
-2.60 -3.50 -20.00
-2.60 -3.45 -20.00
-2.60 -3.40 -20.00
-2.60 -3.35 -20.00
-2.60 -3.30 -20.00
-2.60 -3.25 -20.00
-2.60 -3.20 -20.00
-2.60 -3.15 -20.00
-2.60 -3.10 -20.00
-2.60 -3.05 -1.70
-2.60 -3.00 -0.91
-2.60 -2.95 -0.40
-2.60 -2.90 0.06
-2.60 -2.85 0.47
-2.60 -2.80 0.82
-2.60 -2.75 1.13
-2.60 -2.70 1.40
-2.60 -2.65 1.66
-2.60 -2.60 1.91
-2.60 -2.55 2.14
-2.60 -2.50 2.36
-2.60 -2.45 2.58
-2.60 -2.40 2.80
-2.60 -2.35 3.01
-2.60 -2.30 3.22
-2.60 -2.25 3.43
-2.60 -2.20 3.63
-2.60 -2.15 3.84
-2.60 -2.10 4.04
-2.60 -2.05 4.24
-2.60 -2.00 4.45
-2.60 -1.95 4.65
-2.60 -1.90 4.85
-2.60 -1.85 5.05
-2.60 -1.80 5.25
-2.60 -1.75 5.45
-2.60 -1.70 5.64
-2.60 -1.65 5.84
-2.60 -1.60 6.04
-2.60 -1.55 6.24
-2.60 -1.50 6.43
-2.60 -1.45 6.62
-2.60 -1.40 6.82
-2.60 -1.35 7.00
-2.60 -1.30 7.19
-2.60 -1.25 7.37
-2.60 -1.20 7.56
-2.60 -1.15 7.73
-2.60 -1.10 7.90
-2.60 -1.05 8.05
-2.60 -1.00 8.20
-2.55 -4.00 -20.00
-2.55 -3.95 -20.00
-2.55 -3.90 -20.00
-2.55 -3.85 -20.00
-2.55 -3.80 -20.00
-2.55 -3.75 -20.00
-2.55 -3.70 -20.00
-2.55 -3.65 -20.00
-2.55 -3.60 -20.00
-2.55 -3.55 -20.00
-2.55 -3.50 -20.00
-2.55 -3.45 -20.00
-2.55 -3.40 -20.00
-2.55 -3.35 -20.00
-2.55 -3.30 -20.00
-2.55 -3.25 -20.00
-2.55 -3.20 -20.00
-2.55 -3.15 -20.00
-2.55 -3.10 -20.00
-2.55 -3.05 -1.70
-2.55 -3.00 -0.91
-2.55 -2.95 -0.40
-2.55 -2.90 0.06
-2.55 -2.85 0.47
-2.55 -2.80 0.82
-2.55 -2.75 1.13
-2.55 -2.70 1.40
-2.55 -2.65 1.66
-2.55 -2.60 1.90
-2.55 -2.55 2.14
-2.55 -2.50 2.36
-2.55 -2.45 2.58
-2.55 -2.40 2.80
-2.55 -2.35 3.01
-2.55 -2.30 3.22
-2.55 -2.25 3.43
-2.55 -2.20 3.63
-2.55 -2.15 3.84
-2.55 -2.10 4.04
-2.55 -2.05 4.24
-2.55 -2.00 4.44
-2.55 -1.95 4.64
-2.55 -1.90 4.84
-2.55 -1.85 5.04
-2.55 -1.80 5.24
-2.55 -1.75 5.44
-2.55 -1.70 5.64
-2.55 -1.65 5.83
-2.55 -1.60 6.03
-2.55 -1.55 6.22
-2.55 -1.50 6.41
-2.55 -1.45 6.60
-2.55 -1.40 6.79
-2.55 -1.35 6.96
-2.55 -1.30 7.14
-2.55 -1.25 7.31
-2.55 -1.20 7.48
-2.55 -1.15 7.63
-2.55 -1.10 7.77
-2.55 -1.05 7.89
-2.55 -1.00 8.01
-2.50 -4.00 -20.00
-2.50 -3.95 -20.00
-2.50 -3.90 -20.00
-2.50 -3.85 -20.00
-2.50 -3.80 -20.00
-2.50 -3.75 -20.00
-2.50 -3.70 -20.00
-2.50 -3.65 -20.00
-2.50 -3.60 -20.00
-2.50 -3.55 -20.00
-2.50 -3.50 -20.00
-2.50 -3.45 -20.00
-2.50 -3.40 -20.00
-2.50 -3.35 -20.00
-2.50 -3.30 -20.00
-2.50 -3.25 -20.00
-2.50 -3.20 -20.00
-2.50 -3.15 -20.00
-2.50 -3.10 -20.00
-2.50 -3.05 -1.70
-2.50 -3.00 -0.91
-2.50 -2.95 -0.40
-2.50 -2.90 0.06
-2.50 -2.85 0.47
-2.50 -2.80 0.82
-2.50 -2.75 1.13
-2.50 -2.70 1.40
-2.50 -2.65 1.66
-2.50 -2.60 1.90
-2.50 -2.55 2.14
-2.50 -2.50 2.36
-2.50 -2.45 2.58
-2.50 -2.40 2.80
-2.50 -2.35 3.01
-2.50 -2.30 3.22
-2.50 -2.25 3.43
-2.50 -2.20 3.63
-2.50 -2.15 3.84
-2.50 -2.10 4.04
-2.50 -2.05 4.24
-2.50 -2.00 4.44
-2.50 -1.95 4.64
-2.50 -1.90 4.84
-2.50 -1.85 5.04
-2.50 -1.80 5.24
-2.50 -1.75 5.43
-2.50 -1.70 5.63
-2.50 -1.65 5.82
-2.50 -1.60 6.02
-2.50 -1.55 6.20
-2.50 -1.50 6.39
-2.50 -1.45 6.57
-2.50 -1.40 6.75
-2.50 -1.35 6.93
-2.50 -1.30 7.10
-2.50 -1.25 7.25
-2.50 -1.20 7.40
-2.50 -1.15 7.53
-2.50 -1.10 7.65
-2.50 -1.05 7.74
-2.50 -1.00 7.82
-2.45 -4.00 -20.00
-2.45 -3.95 -20.00
-2.45 -3.90 -20.00
-2.45 -3.85 -20.00
-2.45 -3.80 -20.00
-2.45 -3.75 -20.00
-2.45 -3.70 -20.00
-2.45 -3.65 -20.00
-2.45 -3.60 -20.00
-2.45 -3.55 -20.00
-2.45 -3.50 -20.00
-2.45 -3.45 -20.00
-2.45 -3.40 -20.00
-2.45 -3.35 -20.00
-2.45 -3.30 -20.00
-2.45 -3.25 -20.00
-2.45 -3.20 -20.00
-2.45 -3.15 -20.00
-2.45 -3.10 -20.00
-2.45 -3.05 -1.70
-2.45 -3.00 -0.91
-2.45 -2.95 -0.40
-2.45 -2.90 0.06
-2.45 -2.85 0.47
-2.45 -2.80 0.82
-2.45 -2.75 1.13
-2.45 -2.70 1.40
-2.45 -2.65 1.66
-2.45 -2.60 1.90
-2.45 -2.55 2.14
-2.45 -2.50 2.36
-2.45 -2.45 2.58
-2.45 -2.40 2.80
-2.45 -2.35 3.01
-2.45 -2.30 3.22
-2.45 -2.25 3.42
-2.45 -2.20 3.63
-2.45 -2.15 3.83
-2.45 -2.10 4.04
-2.45 -2.05 4.24
-2.45 -2.00 4.44
-2.45 -1.95 4.64
-2.45 -1.90 4.83
-2.45 -1.85 5.03
-2.45 -1.80 5.23
-2.45 -1.75 5.42
-2.45 -1.70 5.61
-2.45 -1.65 5.80
-2.45 -1.60 5.98
-2.45 -1.55 6.16
-2.45 -1.50 6.34
-2.45 -1.45 6.51
-2.45 -1.40 6.68
-2.45 -1.35 6.83
-2.45 -1.30 6.97
-2.45 -1.25 7.09
-2.45 -1.20 7.21
-2.45 -1.15 7.28
-2.45 -1.10 7.35
-2.45 -1.05 7.34
-2.45 -1.00 7.34
-2.40 -4.00 -20.00
-2.40 -3.95 -20.00
-2.40 -3.90 -20.00
-2.40 -3.85 -20.00
-2.40 -3.80 -20.00
-2.40 -3.75 -20.00
-2.40 -3.70 -20.00
-2.40 -3.65 -20.00
-2.40 -3.60 -20.00
-2.40 -3.55 -20.00
-2.40 -3.50 -20.00
-2.40 -3.45 -20.00
-2.40 -3.40 -20.00
-2.40 -3.35 -20.00
-2.40 -3.30 -20.00
-2.40 -3.25 -20.00
-2.40 -3.20 -20.00
-2.40 -3.15 -20.00
-2.40 -3.10 -20.00
-2.40 -3.05 -1.70
-2.40 -3.00 -0.91
-2.40 -2.95 -0.40
-2.40 -2.90 0.06
-2.40 -2.85 0.47
-2.40 -2.80 0.82
-2.40 -2.75 1.13
-2.40 -2.70 1.40
-2.40 -2.65 1.66
-2.40 -2.60 1.90
-2.40 -2.55 2.14
-2.40 -2.50 2.36
-2.40 -2.45 2.58
-2.40 -2.40 2.80
-2.40 -2.35 3.01
-2.40 -2.30 3.22
-2.40 -2.25 3.42
-2.40 -2.20 3.63
-2.40 -2.15 3.83
-2.40 -2.10 4.03
-2.40 -2.05 4.23
-2.40 -2.00 4.43
-2.40 -1.95 4.63
-2.40 -1.90 4.83
-2.40 -1.85 5.02
-2.40 -1.80 5.21
-2.40 -1.75 5.40
-2.40 -1.70 5.59
-2.40 -1.65 5.77
-2.40 -1.60 5.95
-2.40 -1.55 6.12
-2.40 -1.50 6.30
-2.40 -1.45 6.45
-2.40 -1.40 6.60
-2.40 -1.35 6.73
-2.40 -1.30 6.85
-2.40 -1.25 6.94
-2.40 -1.20 7.02
-2.40 -1.15 7.03
-2.40 -1.10 7.05
-2.40 -1.05 6.95
-2.40 -1.00 6.86
-2.35 -4.00 -20.00
-2.35 -3.95 -20.00
-2.35 -3.90 -20.00
-2.35 -3.85 -20.00
-2.35 -3.80 -20.00
-2.35 -3.75 -20.00
-2.35 -3.70 -20.00
-2.35 -3.65 -20.00
-2.35 -3.60 -20.00
-2.35 -3.55 -20.00
-2.35 -3.50 -20.00
-2.35 -3.45 -20.00
-2.35 -3.40 -20.00
-2.35 -3.35 -20.00
-2.35 -3.30 -20.00
-2.35 -3.25 -20.00
-2.35 -3.20 -20.00
-2.35 -3.15 -20.00
-2.35 -3.10 -20.00
-2.35 -3.05 -1.71
-2.35 -3.00 -0.91
-2.35 -2.95 -0.40
-2.35 -2.90 0.06
-2.35 -2.85 0.47
-2.35 -2.80 0.82
-2.35 -2.75 1.13
-2.35 -2.70 1.40
-2.35 -2.65 1.66
-2.35 -2.60 1.90
-2.35 -2.55 2.14
-2.35 -2.50 2.36
-2.35 -2.45 2.58
-2.35 -2.40 2.79
-2.35 -2.35 3.01
-2.35 -2.30 3.21
-2.35 -2.25 3.42
-2.35 -2.20 3.62
-2.35 -2.15 3.82
-2.35 -2.10 4.02
-2.35 -2.05 4.22
-2.35 -2.00 4.42
-2.35 -1.95 4.61
-2.35 -1.90 4.81
-2.35 -1.85 4.99
-2.35 -1.80 5.18
-2.35 -1.75 5.36
-2.35 -1.70 5.54
-2.35 -1.65 5.71
-2.35 -1.60 5.88
-2.35 -1.55 6.03
-2.35 -1.50 6.17
-2.35 -1.45 6.29
-2.35 -1.40 6.41
-2.35 -1.35 6.48
-2.35 -1.30 6.55
-2.35 -1.25 6.54
-2.35 -1.20 6.54
-2.35 -1.15 6.42
-2.35 -1.10 6.29
-2.35 -1.05 5.99
-2.35 -1.00 5.68
-2.30 -4.00 -20.00
-2.30 -3.95 -20.00
-2.30 -3.90 -20.00
-2.30 -3.85 -20.00
-2.30 -3.80 -20.00
-2.30 -3.75 -20.00
-2.30 -3.70 -20.00
-2.30 -3.65 -20.00
-2.30 -3.60 -20.00
-2.30 -3.55 -20.00
-2.30 -3.50 -20.00
-2.30 -3.45 -20.00
-2.30 -3.40 -20.00
-2.30 -3.35 -20.00
-2.30 -3.30 -20.00
-2.30 -3.25 -20.00
-2.30 -3.20 -20.00
-2.30 -3.15 -20.00
-2.30 -3.10 -20.00
-2.30 -3.05 -1.71
-2.30 -3.00 -0.91
-2.30 -2.95 -0.40
-2.30 -2.90 0.06
-2.30 -2.85 0.47
-2.30 -2.80 0.82
-2.30 -2.75 1.12
-2.30 -2.70 1.40
-2.30 -2.65 1.66
-2.30 -2.60 1.90
-2.30 -2.55 2.13
-2.30 -2.50 2.36
-2.30 -2.45 2.58
-2.30 -2.40 2.79
-2.30 -2.35 3.00
-2.30 -2.30 3.21
-2.30 -2.25 3.42
-2.30 -2.20 3.62
-2.30 -2.15 3.82
-2.30 -2.10 4.02
-2.30 -2.05 4.21
-2.30 -2.00 4.41
-2.30 -1.95 4.60
-2.30 -1.90 4.79
-2.30 -1.85 4.97
-2.30 -1.80 5.15
-2.30 -1.75 5.32
-2.30 -1.70 5.49
-2.30 -1.65 5.65
-2.30 -1.60 5.80
-2.30 -1.55 5.93
-2.30 -1.50 6.05
-2.30 -1.45 6.13
-2.30 -1.40 6.22
-2.30 -1.35 6.23
-2.30 -1.30 6.25
-2.30 -1.25 6.15
-2.30 -1.20 6.06
-2.30 -1.15 5.80
-2.30 -1.10 5.54
-2.30 -1.05 5.02
-2.30 -1.00 4.49
-2.25 -4.00 -20.00
-2.25 -3.95 -20.00
-2.25 -3.90 -20.00
-2.25 -3.85 -20.00
-2.25 -3.80 -20.00
-2.25 -3.75 -20.00
-2.25 -3.70 -20.00
-2.25 -3.65 -20.00
-2.25 -3.60 -20.00
-2.25 -3.55 -20.00
-2.25 -3.50 -20.00
-2.25 -3.45 -20.00
-2.25 -3.40 -20.00
-2.25 -3.35 -20.00
-2.25 -3.30 -20.00
-2.25 -3.25 -20.00
-2.25 -3.20 -20.00
-2.25 -3.15 -20.00
-2.25 -3.10 -20.00
-2.25 -3.05 -1.71
-2.25 -3.00 -0.91
-2.25 -2.95 -0.41
-2.25 -2.90 0.06
-2.25 -2.85 0.47
-2.25 -2.80 0.82
-2.25 -2.75 1.12
-2.25 -2.70 1.40
-2.25 -2.65 1.66
-2.25 -2.60 1.90
-2.25 -2.55 2.13
-2.25 -2.50 2.36
-2.25 -2.45 2.57
-2.25 -2.40 2.79
-2.25 -2.35 3.00
-2.25 -2.30 3.20
-2.25 -2.25 3.40
-2.25 -2.20 3.61
-2.25 -2.15 3.80
-2.25 -2.10 4.00
-2.25 -2.05 4.19
-2.25 -2.00 4.38
-2.25 -1.95 4.56
-2.25 -1.90 4.74
-2.25 -1.85 4.91
-2.25 -1.80 5.07
-2.25 -1.75 5.22
-2.25 -1.70 5.37
-2.25 -1.65 5.49
-2.25 -1.60 5.61
-2.25 -1.55 5.68
-2.25 -1.50 5.75
-2.25 -1.45 5.74
-2.25 -1.40 5.74
-2.25 -1.35 5.61
-2.25 -1.30 5.49
-2.25 -1.25 5.18
-2.25 -1.20 4.88
-2.25 -1.15 4.28
-2.25 -1.10 3.67
-2.25 -1.05 2.59
-2.25 -1.00 1.36
-2.20 -4.00 -20.00
-2.20 -3.95 -20.00
-2.20 -3.90 -20.00
-2.20 -3.85 -20.00
-2.20 -3.80 -20.00
-2.20 -3.75 -20.00
-2.20 -3.70 -20.00
-2.20 -3.65 -20.00
-2.20 -3.60 -20.00
-2.20 -3.55 -20.00
-2.20 -3.50 -20.00
-2.20 -3.45 -20.00
-2.20 -3.40 -20.00
-2.20 -3.35 -20.00
-2.20 -3.30 -20.00
-2.20 -3.25 -20.00
-2.20 -3.20 -20.00
-2.20 -3.15 -20.00
-2.20 -3.10 -20.00
-2.20 -3.05 -1.71
-2.20 -3.00 -0.91
-2.20 -2.95 -0.41
-2.20 -2.90 0.06
-2.20 -2.85 0.47
-2.20 -2.80 0.82
-2.20 -2.75 1.12
-2.20 -2.70 1.40
-2.20 -2.65 1.66
-2.20 -2.60 1.90
-2.20 -2.55 2.13
-2.20 -2.50 2.35
-2.20 -2.45 2.57
-2.20 -2.40 2.78
-2.20 -2.35 2.99
-2.20 -2.30 3.19
-2.20 -2.25 3.39
-2.20 -2.20 3.59
-2.20 -2.15 3.79
-2.20 -2.10 3.98
-2.20 -2.05 4.16
-2.20 -2.00 4.35
-2.20 -1.95 4.52
-2.20 -1.90 4.69
-2.20 -1.85 4.84
-2.20 -1.80 5.00
-2.20 -1.75 5.12
-2.20 -1.70 5.25
-2.20 -1.65 5.33
-2.20 -1.60 5.42
-2.20 -1.55 5.43
-2.20 -1.50 5.44
-2.20 -1.45 5.35
-2.20 -1.40 5.26
-2.20 -1.35 5.00
-2.20 -1.30 4.74
-2.20 -1.25 4.21
-2.20 -1.20 3.68
-2.20 -1.15 2.71
-2.20 -1.10 1.65
-2.20 -1.05 -1.50
-2.20 -1.00 -20.00
-2.15 -4.00 -20.00
-2.15 -3.95 -20.00
-2.15 -3.90 -20.00
-2.15 -3.85 -20.00
-2.15 -3.80 -20.00
-2.15 -3.75 -20.00
-2.15 -3.70 -20.00
-2.15 -3.65 -20.00
-2.15 -3.60 -20.00
-2.15 -3.55 -20.00
-2.15 -3.50 -20.00
-2.15 -3.45 -20.00
-2.15 -3.40 -20.00
-2.15 -3.35 -20.00
-2.15 -3.30 -20.00
-2.15 -3.25 -20.00
-2.15 -3.20 -20.00
-2.15 -3.15 -20.00
-2.15 -3.10 -20.00
-2.15 -3.05 -1.71
-2.15 -3.00 -0.91
-2.15 -2.95 -0.41
-2.15 -2.90 0.05
-2.15 -2.85 0.46
-2.15 -2.80 0.81
-2.15 -2.75 1.12
-2.15 -2.70 1.39
-2.15 -2.65 1.65
-2.15 -2.60 1.89
-2.15 -2.55 2.12
-2.15 -2.50 2.34
-2.15 -2.45 2.56
-2.15 -2.40 2.77
-2.15 -2.35 2.97
-2.15 -2.30 3.17
-2.15 -2.25 3.37
-2.15 -2.20 3.56
-2.15 -2.15 3.75
-2.15 -2.10 3.93
-2.15 -2.05 4.10
-2.15 -2.00 4.27
-2.15 -1.95 4.42
-2.15 -1.90 4.57
-2.15 -1.85 4.69
-2.15 -1.80 4.80
-2.15 -1.75 4.87
-2.15 -1.70 4.95
-2.15 -1.65 4.94
-2.15 -1.60 4.93
-2.15 -1.55 4.81
-2.15 -1.50 4.69
-2.15 -1.45 4.38
-2.15 -1.40 4.07
-2.15 -1.35 3.46
-2.15 -1.30 2.84
-2.15 -1.25 1.66
-2.15 -1.20 -0.02
-2.15 -1.15 -20.00
-2.15 -1.10 -20.00
-2.15 -1.05 -20.00
-2.15 -1.00 -20.00
-2.10 -4.00 -20.00
-2.10 -3.95 -20.00
-2.10 -3.90 -20.00
-2.10 -3.85 -20.00
-2.10 -3.80 -20.00
-2.10 -3.75 -20.00
-2.10 -3.70 -20.00
-2.10 -3.65 -20.00
-2.10 -3.60 -20.00
-2.10 -3.55 -20.00
-2.10 -3.50 -20.00
-2.10 -3.45 -20.00
-2.10 -3.40 -20.00
-2.10 -3.35 -20.00
-2.10 -3.30 -20.00
-2.10 -3.25 -20.00
-2.10 -3.20 -20.00
-2.10 -3.15 -20.00
-2.10 -3.10 -20.00
-2.10 -3.05 -1.72
-2.10 -3.00 -0.91
-2.10 -2.95 -0.41
-2.10 -2.90 0.05
-2.10 -2.85 0.46
-2.10 -2.80 0.81
-2.10 -2.75 1.11
-2.10 -2.70 1.39
-2.10 -2.65 1.65
-2.10 -2.60 1.89
-2.10 -2.55 2.11
-2.10 -2.50 2.34
-2.10 -2.45 2.55
-2.10 -2.40 2.76
-2.10 -2.35 2.96
-2.10 -2.30 3.15
-2.10 -2.25 3.34
-2.10 -2.20 3.53
-2.10 -2.15 3.71
-2.10 -2.10 3.88
-2.10 -2.05 4.03
-2.10 -2.00 4.19
-2.10 -1.95 4.32
-2.10 -1.90 4.44
-2.10 -1.85 4.53
-2.10 -1.80 4.61
-2.10 -1.75 4.63
-2.10 -1.70 4.64
-2.10 -1.65 4.55
-2.10 -1.60 4.45
-2.10 -1.55 4.19
-2.10 -1.50 3.93
-2.10 -1.45 3.39
-2.10 -1.40 2.85
-2.10 -1.35 1.81
-2.10 -1.30 0.46
-2.10 -1.25 -20.00
-2.10 -1.20 -20.00
-2.10 -1.15 -20.00
-2.10 -1.10 -20.00
-2.10 -1.05 -20.00
-2.10 -1.00 -20.00
-2.05 -4.00 -20.00
-2.05 -3.95 -20.00
-2.05 -3.90 -20.00
-2.05 -3.85 -20.00
-2.05 -3.80 -20.00
-2.05 -3.75 -20.00
-2.05 -3.70 -20.00
-2.05 -3.65 -20.00
-2.05 -3.60 -20.00
-2.05 -3.55 -20.00
-2.05 -3.50 -20.00
-2.05 -3.45 -20.00
-2.05 -3.40 -20.00
-2.05 -3.35 -20.00
-2.05 -3.30 -20.00
-2.05 -3.25 -20.00
-2.05 -3.20 -20.00
-2.05 -3.15 -20.00
-2.05 -3.10 -20.00
-2.05 -3.05 -1.73
-2.05 -3.00 -0.92
-2.05 -2.95 -0.42
-2.05 -2.90 0.04
-2.05 -2.85 0.45
-2.05 -2.80 0.80
-2.05 -2.75 1.11
-2.05 -2.70 1.38
-2.05 -2.65 1.63
-2.05 -2.60 1.87
-2.05 -2.55 2.10
-2.05 -2.50 2.31
-2.05 -2.45 2.52
-2.05 -2.40 2.72
-2.05 -2.35 2.91
-2.05 -2.30 3.10
-2.05 -2.25 3.28
-2.05 -2.20 3.45
-2.05 -2.15 3.60
-2.05 -2.10 3.76
-2.05 -2.05 3.88
-2.05 -2.00 4.00
-2.05 -1.95 4.07
-2.05 -1.90 4.14
-2.05 -1.85 4.13
-2.05 -1.80 4.13
-2.05 -1.75 4.00
-2.05 -1.70 3.88
-2.05 -1.65 3.56
-2.05 -1.60 3.25
-2.05 -1.55 2.62
-2.05 -1.50 1.95
-2.05 -1.45 0.47
-2.05 -1.40 -20.00
-2.05 -1.35 -20.00
-2.05 -1.30 -20.00
-2.05 -1.25 -20.00
-2.05 -1.20 -20.00
-2.05 -1.15 -20.00
-2.05 -1.10 -20.00
-2.05 -1.05 -20.00
-2.05 -1.00 -20.00
-2.00 -4.00 -20.00
-2.00 -3.95 -20.00
-2.00 -3.90 -20.00
-2.00 -3.85 -20.00
-2.00 -3.80 -20.00
-2.00 -3.75 -20.00
-2.00 -3.70 -20.00
-2.00 -3.65 -20.00
-2.00 -3.60 -20.00
-2.00 -3.55 -20.00
-2.00 -3.50 -20.00
-2.00 -3.45 -20.00
-2.00 -3.40 -20.00
-2.00 -3.35 -20.00
-2.00 -3.30 -20.00
-2.00 -3.25 -20.00
-2.00 -3.20 -20.00
-2.00 -3.15 -20.00
-2.00 -3.10 -20.00
-2.00 -3.05 -1.73
-2.00 -3.00 -0.92
-2.00 -2.95 -0.42
-2.00 -2.90 0.04
-2.00 -2.85 0.45
-2.00 -2.80 0.79
-2.00 -2.75 1.10
-2.00 -2.70 1.37
-2.00 -2.65 1.62
-2.00 -2.60 1.86
-2.00 -2.55 2.08
-2.00 -2.50 2.29
-2.00 -2.45 2.49
-2.00 -2.40 2.69
-2.00 -2.35 2.87
-2.00 -2.30 3.05
-2.00 -2.25 3.21
-2.00 -2.20 3.37
-2.00 -2.15 3.50
-2.00 -2.10 3.63
-2.00 -2.05 3.72
-2.00 -2.00 3.80
-2.00 -1.95 3.81
-2.00 -1.90 3.83
-2.00 -1.85 3.73
-2.00 -1.80 3.64
-2.00 -1.75 3.37
-2.00 -1.70 3.10
-2.00 -1.65 2.54
-2.00 -1.60 1.96
-2.00 -1.55 0.68
-2.00 -1.50 -1.75
-2.00 -1.45 -20.00
-2.00 -1.40 -20.00
-2.00 -1.35 -20.00
-2.00 -1.30 -20.00
-2.00 -1.25 -20.00
-2.00 -1.20 -20.00
-2.00 -1.15 -20.00
-2.00 -1.10 -20.00
-2.00 -1.05 -20.00
-2.00 -1.00 -20.00
-1.95 -4.00 -20.00
-1.95 -3.95 -20.00
-1.95 -3.90 -20.00
-1.95 -3.85 -20.00
-1.95 -3.80 -20.00
-1.95 -3.75 -20.00
-1.95 -3.70 -20.00
-1.95 -3.65 -20.00
-1.95 -3.60 -20.00
-1.95 -3.55 -20.00
-1.95 -3.50 -20.00
-1.95 -3.45 -20.00
-1.95 -3.40 -20.00
-1.95 -3.35 -20.00
-1.95 -3.30 -20.00
-1.95 -3.25 -20.00
-1.95 -3.20 -20.00
-1.95 -3.15 -20.00
-1.95 -3.10 -20.00
-1.95 -3.05 -1.76
-1.95 -3.00 -0.94
-1.95 -2.95 -0.43
-1.95 -2.90 0.02
-1.95 -2.85 0.43
-1.95 -2.80 0.77
-1.95 -2.75 1.07
-1.95 -2.70 1.34
-1.95 -2.65 1.59
-1.95 -2.60 1.82
-1.95 -2.55 2.03
-1.95 -2.50 2.24
-1.95 -2.45 2.42
-1.95 -2.40 2.61
-1.95 -2.35 2.77
-1.95 -2.30 2.92
-1.95 -2.25 3.05
-1.95 -2.20 3.17
-1.95 -2.15 3.25
-1.95 -2.10 3.32
-1.95 -2.05 3.31
-1.95 -2.00 3.31
-1.95 -1.95 3.18
-1.95 -1.90 3.05
-1.95 -1.85 2.72
-1.95 -1.80 2.39
-1.95 -1.75 1.70
-1.95 -1.70 0.88
-1.95 -1.65 -1.70
-1.95 -1.60 -20.00
-1.95 -1.55 -20.00
-1.95 -1.50 -20.00
-1.95 -1.45 -20.00
-1.95 -1.40 -20.00
-1.95 -1.35 -20.00
-1.95 -1.30 -20.00
-1.95 -1.25 -20.00
-1.95 -1.20 -20.00
-1.95 -1.15 -20.00
-1.95 -1.10 -20.00
-1.95 -1.05 -20.00
-1.95 -1.00 -20.00
-1.90 -4.00 -20.00
-1.90 -3.95 -20.00
-1.90 -3.90 -20.00
-1.90 -3.85 -20.00
-1.90 -3.80 -20.00
-1.90 -3.75 -20.00
-1.90 -3.70 -20.00
-1.90 -3.65 -20.00
-1.90 -3.60 -20.00
-1.90 -3.55 -20.00
-1.90 -3.50 -20.00
-1.90 -3.45 -20.00
-1.90 -3.40 -20.00
-1.90 -3.35 -20.00
-1.90 -3.30 -20.00
-1.90 -3.25 -20.00
-1.90 -3.20 -20.00
-1.90 -3.15 -20.00
-1.90 -3.10 -20.00
-1.90 -3.05 -1.78
-1.90 -3.00 -0.95
-1.90 -2.95 -0.45
-1.90 -2.90 0.00
-1.90 -2.85 0.41
-1.90 -2.80 0.75
-1.90 -2.75 1.05
-1.90 -2.70 1.32
-1.90 -2.65 1.56
-1.90 -2.60 1.78
-1.90 -2.55 1.99
-1.90 -2.50 2.18
-1.90 -2.45 2.36
-1.90 -2.40 2.52
-1.90 -2.35 2.66
-1.90 -2.30 2.80
-1.90 -2.25 2.88
-1.90 -2.20 2.97
-1.90 -2.15 2.99
-1.90 -2.10 3.00
-1.90 -2.05 2.90
-1.90 -2.00 2.80
-1.90 -1.95 2.52
-1.90 -1.90 2.23
-1.90 -1.85 1.62
-1.90 -1.80 0.89
-1.90 -1.75 -1.17
-1.90 -1.70 -20.00
-1.90 -1.65 -20.00
-1.90 -1.60 -20.00
-1.90 -1.55 -20.00
-1.90 -1.50 -20.00
-1.90 -1.45 -20.00
-1.90 -1.40 -20.00
-1.90 -1.35 -20.00
-1.90 -1.30 -20.00
-1.90 -1.25 -20.00
-1.90 -1.20 -20.00
-1.90 -1.15 -20.00
-1.90 -1.10 -20.00
-1.90 -1.05 -20.00
-1.90 -1.00 -20.00
-1.85 -4.00 -20.00
-1.85 -3.95 -20.00
-1.85 -3.90 -20.00
-1.85 -3.85 -20.00
-1.85 -3.80 -20.00
-1.85 -3.75 -20.00
-1.85 -3.70 -20.00
-1.85 -3.65 -20.00
-1.85 -3.60 -20.00
-1.85 -3.55 -20.00
-1.85 -3.50 -20.00
-1.85 -3.45 -20.00
-1.85 -3.40 -20.00
-1.85 -3.35 -20.00
-1.85 -3.30 -20.00
-1.85 -3.25 -20.00
-1.85 -3.20 -20.00
-1.85 -3.15 -20.00
-1.85 -3.10 -20.00
-1.85 -3.05 -1.85
-1.85 -3.00 -0.99
-1.85 -2.95 -0.48
-1.85 -2.90 -0.04
-1.85 -2.85 0.36
-1.85 -2.80 0.70
-1.85 -2.75 0.99
-1.85 -2.70 1.25
-1.85 -2.65 1.48
-1.85 -2.60 1.69
-1.85 -2.55 1.87
-1.85 -2.50 2.04
-1.85 -2.45 2.18
-1.85 -2.40 2.31
-1.85 -2.35 2.39
-1.85 -2.30 2.47
-1.85 -2.25 2.46
-1.85 -2.20 2.46
-1.85 -2.15 2.32
-1.85 -2.10 2.18
-1.85 -2.05 1.82
-1.85 -2.00 1.44
-1.85 -1.95 0.53
-1.85 -1.90 -0.80
-1.85 -1.85 -20.00
-1.85 -1.80 -20.00
-1.85 -1.75 -20.00
-1.85 -1.70 -20.00
-1.85 -1.65 -20.00
-1.85 -1.60 -20.00
-1.85 -1.55 -20.00
-1.85 -1.50 -20.00
-1.85 -1.45 -20.00
-1.85 -1.40 -20.00
-1.85 -1.35 -20.00
-1.85 -1.30 -20.00
-1.85 -1.25 -20.00
-1.85 -1.20 -20.00
-1.85 -1.15 -20.00
-1.85 -1.10 -20.00
-1.85 -1.05 -20.00
-1.85 -1.00 -20.00
-1.80 -4.00 -20.00
-1.80 -3.95 -20.00
-1.80 -3.90 -20.00
-1.80 -3.85 -20.00
-1.80 -3.80 -20.00
-1.80 -3.75 -20.00
-1.80 -3.70 -20.00
-1.80 -3.65 -20.00
-1.80 -3.60 -20.00
-1.80 -3.55 -20.00
-1.80 -3.50 -20.00
-1.80 -3.45 -20.00
-1.80 -3.40 -20.00
-1.80 -3.35 -20.00
-1.80 -3.30 -20.00
-1.80 -3.25 -20.00
-1.80 -3.20 -20.00
-1.80 -3.15 -20.00
-1.80 -3.10 -20.00
-1.80 -3.05 -1.92
-1.80 -3.00 -1.03
-1.80 -2.95 -0.52
-1.80 -2.90 -0.09
-1.80 -2.85 0.31
-1.80 -2.80 0.65
-1.80 -2.75 0.93
-1.80 -2.70 1.18
-1.80 -2.65 1.39
-1.80 -2.60 1.59
-1.80 -2.55 1.75
-1.80 -2.50 1.90
-1.80 -2.45 2.00
-1.80 -2.40 2.09
-1.80 -2.35 2.11
-1.80 -2.30 2.13
-1.80 -2.25 2.02
-1.80 -2.20 1.91
-1.80 -2.15 1.59
-1.80 -2.10 1.25
-1.80 -2.05 0.40
-1.80 -2.00 -0.78
-1.80 -1.95 -20.00
-1.80 -1.90 -20.00
-1.80 -1.85 -20.00
-1.80 -1.80 -20.00
-1.80 -1.75 -20.00
-1.80 -1.70 -20.00
-1.80 -1.65 -20.00
-1.80 -1.60 -20.00
-1.80 -1.55 -20.00
-1.80 -1.50 -20.00
-1.80 -1.45 -20.00
-1.80 -1.40 -20.00
-1.80 -1.35 -20.00
-1.80 -1.30 -20.00
-1.80 -1.25 -20.00
-1.80 -1.20 -20.00
-1.80 -1.15 -20.00
-1.80 -1.10 -20.00
-1.80 -1.05 -20.00
-1.80 -1.00 -20.00
-1.75 -4.00 -20.00
-1.75 -3.95 -20.00
-1.75 -3.90 -20.00
-1.75 -3.85 -20.00
-1.75 -3.80 -20.00
-1.75 -3.75 -20.00
-1.75 -3.70 -20.00
-1.75 -3.65 -20.00
-1.75 -3.60 -20.00
-1.75 -3.55 -20.00
-1.75 -3.50 -20.00
-1.75 -3.45 -20.00
-1.75 -3.40 -20.00
-1.75 -3.35 -20.00
-1.75 -3.30 -20.00
-1.75 -3.25 -20.00
-1.75 -3.20 -20.00
-1.75 -3.15 -20.00
-1.75 -3.10 -20.00
-1.75 -3.05 -2.11
-1.75 -3.00 -1.13
-1.75 -2.95 -0.61
-1.75 -2.90 -0.20
-1.75 -2.85 0.18
-1.75 -2.80 0.51
-1.75 -2.75 0.77
-1.75 -2.70 1.00
-1.75 -2.65 1.18
-1.75 -2.60 1.34
-1.75 -2.55 1.43
-1.75 -2.50 1.53
-1.75 -2.45 1.52
-1.75 -2.40 1.51
-1.75 -2.35 1.35
-1.75 -2.30 1.18
-1.75 -2.25 0.70
-1.75 -2.20 0.11
-1.75 -2.15 -1.54
-1.75 -2.10 -20.00
-1.75 -2.05 -20.00
-1.75 -2.00 -20.00
-1.75 -1.95 -20.00
-1.75 -1.90 -20.00
-1.75 -1.85 -20.00
-1.75 -1.80 -20.00
-1.75 -1.75 -20.00
-1.75 -1.70 -20.00
-1.75 -1.65 -20.00
-1.75 -1.60 -20.00
-1.75 -1.55 -20.00
-1.75 -1.50 -20.00
-1.75 -1.45 -20.00
-1.75 -1.40 -20.00
-1.75 -1.35 -20.00
-1.75 -1.30 -20.00
-1.75 -1.25 -20.00
-1.75 -1.20 -20.00
-1.75 -1.15 -20.00
-1.75 -1.10 -20.00
-1.75 -1.05 -20.00
-1.75 -1.00 -20.00
-1.70 -4.00 -20.00
-1.70 -3.95 -20.00
-1.70 -3.90 -20.00
-1.70 -3.85 -20.00
-1.70 -3.80 -20.00
-1.70 -3.75 -20.00
-1.70 -3.70 -20.00
-1.70 -3.65 -20.00
-1.70 -3.60 -20.00
-1.70 -3.55 -20.00
-1.70 -3.50 -20.00
-1.70 -3.45 -20.00
-1.70 -3.40 -20.00
-1.70 -3.35 -20.00
-1.70 -3.30 -20.00
-1.70 -3.25 -20.00
-1.70 -3.20 -20.00
-1.70 -3.15 -20.00
-1.70 -3.10 -20.00
-1.70 -3.05 -2.36
-1.70 -3.00 -1.24
-1.70 -2.95 -0.71
-1.70 -2.90 -0.32
-1.70 -2.85 0.04
-1.70 -2.80 0.36
-1.70 -2.75 0.60
-1.70 -2.70 0.81
-1.70 -2.65 0.94
-1.70 -2.60 1.07
-1.70 -2.55 1.09
-1.70 -2.50 1.11
-1.70 -2.45 0.97
-1.70 -2.40 0.83
-1.70 -2.35 0.36
-1.70 -2.30 -0.21
-1.70 -2.25 -1.94
-1.70 -2.20 -20.00
-1.70 -2.15 -20.00
-1.70 -2.10 -20.00
-1.70 -2.05 -20.00
-1.70 -2.00 -20.00
-1.70 -1.95 -20.00
-1.70 -1.90 -20.00
-1.70 -1.85 -20.00
-1.70 -1.80 -20.00
-1.70 -1.75 -20.00
-1.70 -1.70 -20.00
-1.70 -1.65 -20.00
-1.70 -1.60 -20.00
-1.70 -1.55 -20.00
-1.70 -1.50 -20.00
-1.70 -1.45 -20.00
-1.70 -1.40 -20.00
-1.70 -1.35 -20.00
-1.70 -1.30 -20.00
-1.70 -1.25 -20.00
-1.70 -1.20 -20.00
-1.70 -1.15 -20.00
-1.70 -1.10 -20.00
-1.70 -1.05 -20.00
-1.70 -1.00 -20.00
-1.65 -4.00 -20.00
-1.65 -3.95 -20.00
-1.65 -3.90 -20.00
-1.65 -3.85 -20.00
-1.65 -3.80 -20.00
-1.65 -3.75 -20.00
-1.65 -3.70 -20.00
-1.65 -3.65 -20.00
-1.65 -3.60 -20.00
-1.65 -3.55 -20.00
-1.65 -3.50 -20.00
-1.65 -3.45 -20.00
-1.65 -3.40 -20.00
-1.65 -3.35 -20.00
-1.65 -3.30 -20.00
-1.65 -3.25 -20.00
-1.65 -3.20 -20.00
-1.65 -3.15 -20.00
-1.65 -3.10 -20.00
-1.65 -3.05 -3.68
-1.65 -3.00 -1.58
-1.65 -2.95 -1.00
-1.65 -2.90 -0.59
-1.65 -2.85 -0.32
-1.65 -2.80 -0.05
-1.65 -2.75 0.11
-1.65 -2.70 0.26
-1.65 -2.65 0.25
-1.65 -2.60 0.24
-1.65 -2.55 -0.03
-1.65 -2.50 -0.32
-1.65 -2.45 -1.13
-1.65 -2.40 -20.00
-1.65 -2.35 -20.00
-1.65 -2.30 -20.00
-1.65 -2.25 -20.00
-1.65 -2.20 -20.00
-1.65 -2.15 -20.00
-1.65 -2.10 -20.00
-1.65 -2.05 -20.00
-1.65 -2.00 -20.00
-1.65 -1.95 -20.00
-1.65 -1.90 -20.00
-1.65 -1.85 -20.00
-1.65 -1.80 -20.00
-1.65 -1.75 -20.00
-1.65 -1.70 -20.00
-1.65 -1.65 -20.00
-1.65 -1.60 -20.00
-1.65 -1.55 -20.00
-1.65 -1.50 -20.00
-1.65 -1.45 -20.00
-1.65 -1.40 -20.00
-1.65 -1.35 -20.00
-1.65 -1.30 -20.00
-1.65 -1.25 -20.00
-1.65 -1.20 -20.00
-1.65 -1.15 -20.00
-1.65 -1.10 -20.00
-1.65 -1.05 -20.00
-1.65 -1.00 -20.00
-1.60 -4.00 -20.00
-1.60 -3.95 -20.00
-1.60 -3.90 -20.00
-1.60 -3.85 -20.00
-1.60 -3.80 -20.00
-1.60 -3.75 -20.00
-1.60 -3.70 -20.00
-1.60 -3.65 -20.00
-1.60 -3.60 -20.00
-1.60 -3.55 -20.00
-1.60 -3.50 -20.00
-1.60 -3.45 -20.00
-1.60 -3.40 -20.00
-1.60 -3.35 -20.00
-1.60 -3.30 -20.00
-1.60 -3.25 -20.00
-1.60 -3.20 -20.00
-1.60 -3.15 -20.00
-1.60 -3.10 -20.00
-1.60 -3.05 -20.00
-1.60 -3.00 -2.09
-1.60 -2.95 -1.36
-1.60 -2.90 -0.92
-1.60 -2.85 -0.69
-1.60 -2.80 -0.49
-1.60 -2.75 -0.46
-1.60 -2.70 -0.43
-1.60 -2.65 -0.64
-1.60 -2.60 -0.89
-1.60 -2.55 -2.09
-1.60 -2.50 -20.00
-1.60 -2.45 -20.00
-1.60 -2.40 -20.00
-1.60 -2.35 -20.00
-1.60 -2.30 -20.00
-1.60 -2.25 -20.00
-1.60 -2.20 -20.00
-1.60 -2.15 -20.00
-1.60 -2.10 -20.00
-1.60 -2.05 -20.00
-1.60 -2.00 -20.00
-1.60 -1.95 -20.00
-1.60 -1.90 -20.00
-1.60 -1.85 -20.00
-1.60 -1.80 -20.00
-1.60 -1.75 -20.00
-1.60 -1.70 -20.00
-1.60 -1.65 -20.00
-1.60 -1.60 -20.00
-1.60 -1.55 -20.00
-1.60 -1.50 -20.00
-1.60 -1.45 -20.00
-1.60 -1.40 -20.00
-1.60 -1.35 -20.00
-1.60 -1.30 -20.00
-1.60 -1.25 -20.00
-1.60 -1.20 -20.00
-1.60 -1.15 -20.00
-1.60 -1.10 -20.00
-1.60 -1.05 -20.00
-1.60 -1.00 -20.00
-1.55 -4.00 -20.00
-1.55 -3.95 -20.00
-1.55 -3.90 -20.00
-1.55 -3.85 -20.00
-1.55 -3.80 -20.00
-1.55 -3.75 -20.00
-1.55 -3.70 -20.00
-1.55 -3.65 -20.00
-1.55 -3.60 -20.00
-1.55 -3.55 -20.00
-1.55 -3.50 -20.00
-1.55 -3.45 -20.00
-1.55 -3.40 -20.00
-1.55 -3.35 -20.00
-1.55 -3.30 -20.00
-1.55 -3.25 -20.00
-1.55 -3.20 -20.00
-1.55 -3.15 -20.00
-1.55 -3.10 -20.00
-1.55 -3.05 -20.00
-1.55 -3.00 -20.00
-1.55 -2.95 -20.00
-1.55 -2.90 -2.68
-1.55 -2.85 -2.76
-1.55 -2.80 -2.86
-1.55 -2.75 -20.00
-1.55 -2.70 -20.00
-1.55 -2.65 -20.00
-1.55 -2.60 -20.00
-1.55 -2.55 -20.00
-1.55 -2.50 -20.00
-1.55 -2.45 -20.00
-1.55 -2.40 -20.00
-1.55 -2.35 -20.00
-1.55 -2.30 -20.00
-1.55 -2.25 -20.00
-1.55 -2.20 -20.00
-1.55 -2.15 -20.00
-1.55 -2.10 -20.00
-1.55 -2.05 -20.00
-1.55 -2.00 -20.00
-1.55 -1.95 -20.00
-1.55 -1.90 -20.00
-1.55 -1.85 -20.00
-1.55 -1.80 -20.00
-1.55 -1.75 -20.00
-1.55 -1.70 -20.00
-1.55 -1.65 -20.00
-1.55 -1.60 -20.00
-1.55 -1.55 -20.00
-1.55 -1.50 -20.00
-1.55 -1.45 -20.00
-1.55 -1.40 -20.00
-1.55 -1.35 -20.00
-1.55 -1.30 -20.00
-1.55 -1.25 -20.00
-1.55 -1.20 -20.00
-1.55 -1.15 -20.00
-1.55 -1.10 -20.00
-1.55 -1.05 -20.00
-1.55 -1.00 -20.00
-1.50 -4.00 -20.00
-1.50 -3.95 -20.00
-1.50 -3.90 -20.00
-1.50 -3.85 -20.00
-1.50 -3.80 -20.00
-1.50 -3.75 -20.00
-1.50 -3.70 -20.00
-1.50 -3.65 -20.00
-1.50 -3.60 -20.00
-1.50 -3.55 -20.00
-1.50 -3.50 -20.00
-1.50 -3.45 -20.00
-1.50 -3.40 -20.00
-1.50 -3.35 -20.00
-1.50 -3.30 -20.00
-1.50 -3.25 -20.00
-1.50 -3.20 -20.00
-1.50 -3.15 -20.00
-1.50 -3.10 -20.00
-1.50 -3.05 -20.00
-1.50 -3.00 -20.00
-1.50 -2.95 -20.00
-1.50 -2.90 -20.00
-1.50 -2.85 -20.00
-1.50 -2.80 -20.00
-1.50 -2.75 -20.00
-1.50 -2.70 -20.00
-1.50 -2.65 -20.00
-1.50 -2.60 -20.00
-1.50 -2.55 -20.00
-1.50 -2.50 -20.00
-1.50 -2.45 -20.00
-1.50 -2.40 -20.00
-1.50 -2.35 -20.00
-1.50 -2.30 -20.00
-1.50 -2.25 -20.00
-1.50 -2.20 -20.00
-1.50 -2.15 -20.00
-1.50 -2.10 -20.00
-1.50 -2.05 -20.00
-1.50 -2.00 -20.00
-1.50 -1.95 -20.00
-1.50 -1.90 -20.00
-1.50 -1.85 -20.00
-1.50 -1.80 -20.00
-1.50 -1.75 -20.00
-1.50 -1.70 -20.00
-1.50 -1.65 -20.00
-1.50 -1.60 -20.00
-1.50 -1.55 -20.00
-1.50 -1.50 -20.00
-1.50 -1.45 -20.00
-1.50 -1.40 -20.00
-1.50 -1.35 -20.00
-1.50 -1.30 -20.00
-1.50 -1.25 -20.00
-1.50 -1.20 -20.00
-1.50 -1.15 -20.00
-1.50 -1.10 -20.00
-1.50 -1.05 -20.00
-1.50 -1.00 -20.00
-1.45 -4.00 -20.00
-1.45 -3.95 -20.00
-1.45 -3.90 -20.00
-1.45 -3.85 -20.00
-1.45 -3.80 -20.00
-1.45 -3.75 -20.00
-1.45 -3.70 -20.00
-1.45 -3.65 -20.00
-1.45 -3.60 -20.00
-1.45 -3.55 -20.00
-1.45 -3.50 -20.00
-1.45 -3.45 -20.00
-1.45 -3.40 -20.00
-1.45 -3.35 -20.00
-1.45 -3.30 -20.00
-1.45 -3.25 -20.00
-1.45 -3.20 -20.00
-1.45 -3.15 -20.00
-1.45 -3.10 -20.00
-1.45 -3.05 -20.00
-1.45 -3.00 -20.00
-1.45 -2.95 -20.00
-1.45 -2.90 -20.00
-1.45 -2.85 -20.00
-1.45 -2.80 -20.00
-1.45 -2.75 -20.00
-1.45 -2.70 -20.00
-1.45 -2.65 -20.00
-1.45 -2.60 -20.00
-1.45 -2.55 -20.00
-1.45 -2.50 -20.00
-1.45 -2.45 -20.00
-1.45 -2.40 -20.00
-1.45 -2.35 -20.00
-1.45 -2.30 -20.00
-1.45 -2.25 -20.00
-1.45 -2.20 -20.00
-1.45 -2.15 -20.00
-1.45 -2.10 -20.00
-1.45 -2.05 -20.00
-1.45 -2.00 -20.00
-1.45 -1.95 -20.00
-1.45 -1.90 -20.00
-1.45 -1.85 -20.00
-1.45 -1.80 -20.00
-1.45 -1.75 -20.00
-1.45 -1.70 -20.00
-1.45 -1.65 -20.00
-1.45 -1.60 -20.00
-1.45 -1.55 -20.00
-1.45 -1.50 -20.00
-1.45 -1.45 -20.00
-1.45 -1.40 -20.00
-1.45 -1.35 -20.00
-1.45 -1.30 -20.00
-1.45 -1.25 -20.00
-1.45 -1.20 -20.00
-1.45 -1.15 -20.00
-1.45 -1.10 -20.00
-1.45 -1.05 -20.00
-1.45 -1.00 -20.00
-1.40 -4.00 -20.00
-1.40 -3.95 -20.00
-1.40 -3.90 -20.00
-1.40 -3.85 -20.00
-1.40 -3.80 -20.00
-1.40 -3.75 -20.00
-1.40 -3.70 -20.00
-1.40 -3.65 -20.00
-1.40 -3.60 -20.00
-1.40 -3.55 -20.00
-1.40 -3.50 -20.00
-1.40 -3.45 -20.00
-1.40 -3.40 -20.00
-1.40 -3.35 -20.00
-1.40 -3.30 -20.00
-1.40 -3.25 -20.00
-1.40 -3.20 -20.00
-1.40 -3.15 -20.00
-1.40 -3.10 -20.00
-1.40 -3.05 -20.00
-1.40 -3.00 -20.00
-1.40 -2.95 -20.00
-1.40 -2.90 -20.00
-1.40 -2.85 -20.00
-1.40 -2.80 -20.00
-1.40 -2.75 -20.00
-1.40 -2.70 -20.00
-1.40 -2.65 -20.00
-1.40 -2.60 -20.00
-1.40 -2.55 -20.00
-1.40 -2.50 -20.00
-1.40 -2.45 -20.00
-1.40 -2.40 -20.00
-1.40 -2.35 -20.00
-1.40 -2.30 -20.00
-1.40 -2.25 -20.00
-1.40 -2.20 -20.00
-1.40 -2.15 -20.00
-1.40 -2.10 -20.00
-1.40 -2.05 -20.00
-1.40 -2.00 -20.00
-1.40 -1.95 -20.00
-1.40 -1.90 -20.00
-1.40 -1.85 -20.00
-1.40 -1.80 -20.00
-1.40 -1.75 -20.00
-1.40 -1.70 -20.00
-1.40 -1.65 -20.00
-1.40 -1.60 -20.00
-1.40 -1.55 -20.00
-1.40 -1.50 -20.00
-1.40 -1.45 -20.00
-1.40 -1.40 -20.00
-1.40 -1.35 -20.00
-1.40 -1.30 -20.00
-1.40 -1.25 -20.00
-1.40 -1.20 -20.00
-1.40 -1.15 -20.00
-1.40 -1.10 -20.00
-1.40 -1.05 -20.00
-1.40 -1.00 -20.00
-1.35 -4.00 -20.00
-1.35 -3.95 -20.00
-1.35 -3.90 -20.00
-1.35 -3.85 -20.00
-1.35 -3.80 -20.00
-1.35 -3.75 -20.00
-1.35 -3.70 -20.00
-1.35 -3.65 -20.00
-1.35 -3.60 -20.00
-1.35 -3.55 -20.00
-1.35 -3.50 -20.00
-1.35 -3.45 -20.00
-1.35 -3.40 -20.00
-1.35 -3.35 -20.00
-1.35 -3.30 -20.00
-1.35 -3.25 -20.00
-1.35 -3.20 -20.00
-1.35 -3.15 -20.00
-1.35 -3.10 -20.00
-1.35 -3.05 -20.00
-1.35 -3.00 -20.00
-1.35 -2.95 -20.00
-1.35 -2.90 -20.00
-1.35 -2.85 -20.00
-1.35 -2.80 -20.00
-1.35 -2.75 -20.00
-1.35 -2.70 -20.00
-1.35 -2.65 -20.00
-1.35 -2.60 -20.00
-1.35 -2.55 -20.00
-1.35 -2.50 -20.00
-1.35 -2.45 -20.00
-1.35 -2.40 -20.00
-1.35 -2.35 -20.00
-1.35 -2.30 -20.00
-1.35 -2.25 -20.00
-1.35 -2.20 -20.00
-1.35 -2.15 -20.00
-1.35 -2.10 -20.00
-1.35 -2.05 -20.00
-1.35 -2.00 -20.00
-1.35 -1.95 -20.00
-1.35 -1.90 -20.00
-1.35 -1.85 -20.00
-1.35 -1.80 -20.00
-1.35 -1.75 -20.00
-1.35 -1.70 -20.00
-1.35 -1.65 -20.00
-1.35 -1.60 -20.00
-1.35 -1.55 -20.00
-1.35 -1.50 -20.00
-1.35 -1.45 -20.00
-1.35 -1.40 -20.00
-1.35 -1.35 -20.00
-1.35 -1.30 -20.00
-1.35 -1.25 -20.00
-1.35 -1.20 -20.00
-1.35 -1.15 -20.00
-1.35 -1.10 -20.00
-1.35 -1.05 -20.00
-1.35 -1.00 -20.00
-1.30 -4.00 -20.00
-1.30 -3.95 -20.00
-1.30 -3.90 -20.00
-1.30 -3.85 -20.00
-1.30 -3.80 -20.00
-1.30 -3.75 -20.00
-1.30 -3.70 -20.00
-1.30 -3.65 -20.00
-1.30 -3.60 -20.00
-1.30 -3.55 -20.00
-1.30 -3.50 -20.00
-1.30 -3.45 -20.00
-1.30 -3.40 -20.00
-1.30 -3.35 -20.00
-1.30 -3.30 -20.00
-1.30 -3.25 -20.00
-1.30 -3.20 -20.00
-1.30 -3.15 -20.00
-1.30 -3.10 -20.00
-1.30 -3.05 -20.00
-1.30 -3.00 -20.00
-1.30 -2.95 -20.00
-1.30 -2.90 -20.00
-1.30 -2.85 -20.00
-1.30 -2.80 -20.00
-1.30 -2.75 -20.00
-1.30 -2.70 -20.00
-1.30 -2.65 -20.00
-1.30 -2.60 -20.00
-1.30 -2.55 -20.00
-1.30 -2.50 -20.00
-1.30 -2.45 -20.00
-1.30 -2.40 -20.00
-1.30 -2.35 -20.00
-1.30 -2.30 -20.00
-1.30 -2.25 -20.00
-1.30 -2.20 -20.00
-1.30 -2.15 -20.00
-1.30 -2.10 -20.00
-1.30 -2.05 -20.00
-1.30 -2.00 -20.00
-1.30 -1.95 -20.00
-1.30 -1.90 -20.00
-1.30 -1.85 -20.00
-1.30 -1.80 -20.00
-1.30 -1.75 -20.00
-1.30 -1.70 -20.00
-1.30 -1.65 -20.00
-1.30 -1.60 -20.00
-1.30 -1.55 -20.00
-1.30 -1.50 -20.00
-1.30 -1.45 -20.00
-1.30 -1.40 -20.00
-1.30 -1.35 -20.00
-1.30 -1.30 -20.00
-1.30 -1.25 -20.00
-1.30 -1.20 -20.00
-1.30 -1.15 -20.00
-1.30 -1.10 -20.00
-1.30 -1.05 -20.00
-1.30 -1.00 -20.00
-1.25 -4.00 -20.00
-1.25 -3.95 -20.00
-1.25 -3.90 -20.00
-1.25 -3.85 -20.00
-1.25 -3.80 -20.00
-1.25 -3.75 -20.00
-1.25 -3.70 -20.00
-1.25 -3.65 -20.00
-1.25 -3.60 -20.00
-1.25 -3.55 -20.00
-1.25 -3.50 -20.00
-1.25 -3.45 -20.00
-1.25 -3.40 -20.00
-1.25 -3.35 -20.00
-1.25 -3.30 -20.00
-1.25 -3.25 -20.00
-1.25 -3.20 -20.00
-1.25 -3.15 -20.00
-1.25 -3.10 -20.00
-1.25 -3.05 -20.00
-1.25 -3.00 -20.00
-1.25 -2.95 -20.00
-1.25 -2.90 -20.00
-1.25 -2.85 -20.00
-1.25 -2.80 -20.00
-1.25 -2.75 -20.00
-1.25 -2.70 -20.00
-1.25 -2.65 -20.00
-1.25 -2.60 -20.00
-1.25 -2.55 -20.00
-1.25 -2.50 -20.00
-1.25 -2.45 -20.00
-1.25 -2.40 -20.00
-1.25 -2.35 -20.00
-1.25 -2.30 -20.00
-1.25 -2.25 -20.00
-1.25 -2.20 -20.00
-1.25 -2.15 -20.00
-1.25 -2.10 -20.00
-1.25 -2.05 -20.00
-1.25 -2.00 -20.00
-1.25 -1.95 -20.00
-1.25 -1.90 -20.00
-1.25 -1.85 -20.00
-1.25 -1.80 -20.00
-1.25 -1.75 -20.00
-1.25 -1.70 -20.00
-1.25 -1.65 -20.00
-1.25 -1.60 -20.00
-1.25 -1.55 -20.00
-1.25 -1.50 -20.00
-1.25 -1.45 -20.00
-1.25 -1.40 -20.00
-1.25 -1.35 -20.00
-1.25 -1.30 -20.00
-1.25 -1.25 -20.00
-1.25 -1.20 -20.00
-1.25 -1.15 -20.00
-1.25 -1.10 -20.00
-1.25 -1.05 -20.00
-1.25 -1.00 -20.00
-1.20 -4.00 -20.00
-1.20 -3.95 -20.00
-1.20 -3.90 -20.00
-1.20 -3.85 -20.00
-1.20 -3.80 -20.00
-1.20 -3.75 -20.00
-1.20 -3.70 -20.00
-1.20 -3.65 -20.00
-1.20 -3.60 -20.00
-1.20 -3.55 -20.00
-1.20 -3.50 -20.00
-1.20 -3.45 -20.00
-1.20 -3.40 -20.00
-1.20 -3.35 -20.00
-1.20 -3.30 -20.00
-1.20 -3.25 -20.00
-1.20 -3.20 -20.00
-1.20 -3.15 -20.00
-1.20 -3.10 -20.00
-1.20 -3.05 -20.00
-1.20 -3.00 -20.00
-1.20 -2.95 -20.00
-1.20 -2.90 -20.00
-1.20 -2.85 -20.00
-1.20 -2.80 -20.00
-1.20 -2.75 -20.00
-1.20 -2.70 -20.00
-1.20 -2.65 -20.00
-1.20 -2.60 -20.00
-1.20 -2.55 -20.00
-1.20 -2.50 -20.00
-1.20 -2.45 -20.00
-1.20 -2.40 -20.00
-1.20 -2.35 -20.00
-1.20 -2.30 -20.00
-1.20 -2.25 -20.00
-1.20 -2.20 -20.00
-1.20 -2.15 -20.00
-1.20 -2.10 -20.00
-1.20 -2.05 -20.00
-1.20 -2.00 -20.00
-1.20 -1.95 -20.00
-1.20 -1.90 -20.00
-1.20 -1.85 -20.00
-1.20 -1.80 -20.00
-1.20 -1.75 -20.00
-1.20 -1.70 -20.00
-1.20 -1.65 -20.00
-1.20 -1.60 -20.00
-1.20 -1.55 -20.00
-1.20 -1.50 -20.00
-1.20 -1.45 -20.00
-1.20 -1.40 -20.00
-1.20 -1.35 -20.00
-1.20 -1.30 -20.00
-1.20 -1.25 -20.00
-1.20 -1.20 -20.00
-1.20 -1.15 -20.00
-1.20 -1.10 -20.00
-1.20 -1.05 -20.00
-1.20 -1.00 -20.00
-1.15 -4.00 -20.00
-1.15 -3.95 -20.00
-1.15 -3.90 -20.00
-1.15 -3.85 -20.00
-1.15 -3.80 -20.00
-1.15 -3.75 -20.00
-1.15 -3.70 -20.00
-1.15 -3.65 -20.00
-1.15 -3.60 -20.00
-1.15 -3.55 -20.00
-1.15 -3.50 -20.00
-1.15 -3.45 -20.00
-1.15 -3.40 -20.00
-1.15 -3.35 -20.00
-1.15 -3.30 -20.00
-1.15 -3.25 -20.00
-1.15 -3.20 -20.00
-1.15 -3.15 -20.00
-1.15 -3.10 -20.00
-1.15 -3.05 -20.00
-1.15 -3.00 -20.00
-1.15 -2.95 -20.00
-1.15 -2.90 -20.00
-1.15 -2.85 -20.00
-1.15 -2.80 -20.00
-1.15 -2.75 -20.00
-1.15 -2.70 -20.00
-1.15 -2.65 -20.00
-1.15 -2.60 -20.00
-1.15 -2.55 -20.00
-1.15 -2.50 -20.00
-1.15 -2.45 -20.00
-1.15 -2.40 -20.00
-1.15 -2.35 -20.00
-1.15 -2.30 -20.00
-1.15 -2.25 -20.00
-1.15 -2.20 -20.00
-1.15 -2.15 -20.00
-1.15 -2.10 -20.00
-1.15 -2.05 -20.00
-1.15 -2.00 -20.00
-1.15 -1.95 -20.00
-1.15 -1.90 -20.00
-1.15 -1.85 -20.00
-1.15 -1.80 -20.00
-1.15 -1.75 -20.00
-1.15 -1.70 -20.00
-1.15 -1.65 -20.00
-1.15 -1.60 -20.00
-1.15 -1.55 -20.00
-1.15 -1.50 -20.00
-1.15 -1.45 -20.00
-1.15 -1.40 -20.00
-1.15 -1.35 -20.00
-1.15 -1.30 -20.00
-1.15 -1.25 -20.00
-1.15 -1.20 -20.00
-1.15 -1.15 -20.00
-1.15 -1.10 -20.00
-1.15 -1.05 -20.00
-1.15 -1.00 -20.00
-1.10 -4.00 -20.00
-1.10 -3.95 -20.00
-1.10 -3.90 -20.00
-1.10 -3.85 -20.00
-1.10 -3.80 -20.00
-1.10 -3.75 -20.00
-1.10 -3.70 -20.00
-1.10 -3.65 -20.00
-1.10 -3.60 -20.00
-1.10 -3.55 -20.00
-1.10 -3.50 -20.00
-1.10 -3.45 -20.00
-1.10 -3.40 -20.00
-1.10 -3.35 -20.00
-1.10 -3.30 -20.00
-1.10 -3.25 -20.00
-1.10 -3.20 -20.00
-1.10 -3.15 -20.00
-1.10 -3.10 -20.00
-1.10 -3.05 -20.00
-1.10 -3.00 -20.00
-1.10 -2.95 -20.00
-1.10 -2.90 -20.00
-1.10 -2.85 -20.00
-1.10 -2.80 -20.00
-1.10 -2.75 -20.00
-1.10 -2.70 -20.00
-1.10 -2.65 -20.00
-1.10 -2.60 -20.00
-1.10 -2.55 -20.00
-1.10 -2.50 -20.00
-1.10 -2.45 -20.00
-1.10 -2.40 -20.00
-1.10 -2.35 -20.00
-1.10 -2.30 -20.00
-1.10 -2.25 -20.00
-1.10 -2.20 -20.00
-1.10 -2.15 -20.00
-1.10 -2.10 -20.00
-1.10 -2.05 -20.00
-1.10 -2.00 -20.00
-1.10 -1.95 -20.00
-1.10 -1.90 -20.00
-1.10 -1.85 -20.00
-1.10 -1.80 -20.00
-1.10 -1.75 -20.00
-1.10 -1.70 -20.00
-1.10 -1.65 -20.00
-1.10 -1.60 -20.00
-1.10 -1.55 -20.00
-1.10 -1.50 -20.00
-1.10 -1.45 -20.00
-1.10 -1.40 -20.00
-1.10 -1.35 -20.00
-1.10 -1.30 -20.00
-1.10 -1.25 -20.00
-1.10 -1.20 -20.00
-1.10 -1.15 -20.00
-1.10 -1.10 -20.00
-1.10 -1.05 -20.00
-1.10 -1.00 -20.00
-1.05 -4.00 -20.00
-1.05 -3.95 -20.00
-1.05 -3.90 -20.00
-1.05 -3.85 -20.00
-1.05 -3.80 -20.00
-1.05 -3.75 -20.00
-1.05 -3.70 -20.00
-1.05 -3.65 -20.00
-1.05 -3.60 -20.00
-1.05 -3.55 -20.00
-1.05 -3.50 -20.00
-1.05 -3.45 -20.00
-1.05 -3.40 -20.00
-1.05 -3.35 -20.00
-1.05 -3.30 -20.00
-1.05 -3.25 -20.00
-1.05 -3.20 -20.00
-1.05 -3.15 -20.00
-1.05 -3.10 -20.00
-1.05 -3.05 -20.00
-1.05 -3.00 -20.00
-1.05 -2.95 -20.00
-1.05 -2.90 -20.00
-1.05 -2.85 -20.00
-1.05 -2.80 -20.00
-1.05 -2.75 -20.00
-1.05 -2.70 -20.00
-1.05 -2.65 -20.00
-1.05 -2.60 -20.00
-1.05 -2.55 -20.00
-1.05 -2.50 -20.00
-1.05 -2.45 -20.00
-1.05 -2.40 -20.00
-1.05 -2.35 -20.00
-1.05 -2.30 -20.00
-1.05 -2.25 -20.00
-1.05 -2.20 -20.00
-1.05 -2.15 -20.00
-1.05 -2.10 -20.00
-1.05 -2.05 -20.00
-1.05 -2.00 -20.00
-1.05 -1.95 -20.00
-1.05 -1.90 -20.00
-1.05 -1.85 -20.00
-1.05 -1.80 -20.00
-1.05 -1.75 -20.00
-1.05 -1.70 -20.00
-1.05 -1.65 -20.00
-1.05 -1.60 -20.00
-1.05 -1.55 -20.00
-1.05 -1.50 -20.00
-1.05 -1.45 -20.00
-1.05 -1.40 -20.00
-1.05 -1.35 -20.00
-1.05 -1.30 -20.00
-1.05 -1.25 -20.00
-1.05 -1.20 -20.00
-1.05 -1.15 -20.00
-1.05 -1.10 -20.00
-1.05 -1.05 -20.00
-1.05 -1.00 -20.00
-1.00 -4.00 -20.00
-1.00 -3.95 -20.00
-1.00 -3.90 -20.00
-1.00 -3.85 -20.00
-1.00 -3.80 -20.00
-1.00 -3.75 -20.00
-1.00 -3.70 -20.00
-1.00 -3.65 -20.00
-1.00 -3.60 -20.00
-1.00 -3.55 -20.00
-1.00 -3.50 -20.00
-1.00 -3.45 -20.00
-1.00 -3.40 -20.00
-1.00 -3.35 -20.00
-1.00 -3.30 -20.00
-1.00 -3.25 -20.00
-1.00 -3.20 -20.00
-1.00 -3.15 -20.00
-1.00 -3.10 -20.00
-1.00 -3.05 -20.00
-1.00 -3.00 -20.00
-1.00 -2.95 -20.00
-1.00 -2.90 -20.00
-1.00 -2.85 -20.00
-1.00 -2.80 -20.00
-1.00 -2.75 -20.00
-1.00 -2.70 -20.00
-1.00 -2.65 -20.00
-1.00 -2.60 -20.00
-1.00 -2.55 -20.00
-1.00 -2.50 -20.00
-1.00 -2.45 -20.00
-1.00 -2.40 -20.00
-1.00 -2.35 -20.00
-1.00 -2.30 -20.00
-1.00 -2.25 -20.00
-1.00 -2.20 -20.00
-1.00 -2.15 -20.00
-1.00 -2.10 -20.00
-1.00 -2.05 -20.00
-1.00 -2.00 -20.00
-1.00 -1.95 -20.00
-1.00 -1.90 -20.00
-1.00 -1.85 -20.00
-1.00 -1.80 -20.00
-1.00 -1.75 -20.00
-1.00 -1.70 -20.00
-1.00 -1.65 -20.00
-1.00 -1.60 -20.00
-1.00 -1.55 -20.00
-1.00 -1.50 -20.00
-1.00 -1.45 -20.00
-1.00 -1.40 -20.00
-1.00 -1.35 -20.00
-1.00 -1.30 -20.00
-1.00 -1.25 -20.00
-1.00 -1.20 -20.00
-1.00 -1.15 -20.00
-1.00 -1.10 -20.00
-1.00 -1.05 -20.00
-1.00 -1.00 -20.00
-0.95 -4.00 -20.00
-0.95 -3.95 -20.00
-0.95 -3.90 -20.00
-0.95 -3.85 -20.00
-0.95 -3.80 -20.00
-0.95 -3.75 -20.00
-0.95 -3.70 -20.00
-0.95 -3.65 -20.00
-0.95 -3.60 -20.00
-0.95 -3.55 -20.00
-0.95 -3.50 -20.00
-0.95 -3.45 -20.00
-0.95 -3.40 -20.00
-0.95 -3.35 -20.00
-0.95 -3.30 -20.00
-0.95 -3.25 -20.00
-0.95 -3.20 -20.00
-0.95 -3.15 -20.00
-0.95 -3.10 -20.00
-0.95 -3.05 -20.00
-0.95 -3.00 -20.00
-0.95 -2.95 -20.00
-0.95 -2.90 -20.00
-0.95 -2.85 -20.00
-0.95 -2.80 -20.00
-0.95 -2.75 -20.00
-0.95 -2.70 -20.00
-0.95 -2.65 -20.00
-0.95 -2.60 -20.00
-0.95 -2.55 -20.00
-0.95 -2.50 -20.00
-0.95 -2.45 -20.00
-0.95 -2.40 -20.00
-0.95 -2.35 -20.00
-0.95 -2.30 -20.00
-0.95 -2.25 -20.00
-0.95 -2.20 -20.00
-0.95 -2.15 -20.00
-0.95 -2.10 -20.00
-0.95 -2.05 -20.00
-0.95 -2.00 -20.00
-0.95 -1.95 -20.00
-0.95 -1.90 -20.00
-0.95 -1.85 -20.00
-0.95 -1.80 -20.00
-0.95 -1.75 -20.00
-0.95 -1.70 -20.00
-0.95 -1.65 -20.00
-0.95 -1.60 -20.00
-0.95 -1.55 -20.00
-0.95 -1.50 -20.00
-0.95 -1.45 -20.00
-0.95 -1.40 -20.00
-0.95 -1.35 -20.00
-0.95 -1.30 -20.00
-0.95 -1.25 -20.00
-0.95 -1.20 -20.00
-0.95 -1.15 -20.00
-0.95 -1.10 -20.00
-0.95 -1.05 -20.00
-0.95 -1.00 -20.00
-0.90 -4.00 -20.00
-0.90 -3.95 -20.00
-0.90 -3.90 -20.00
-0.90 -3.85 -20.00
-0.90 -3.80 -20.00
-0.90 -3.75 -20.00
-0.90 -3.70 -20.00
-0.90 -3.65 -20.00
-0.90 -3.60 -20.00
-0.90 -3.55 -20.00
-0.90 -3.50 -20.00
-0.90 -3.45 -20.00
-0.90 -3.40 -20.00
-0.90 -3.35 -20.00
-0.90 -3.30 -20.00
-0.90 -3.25 -20.00
-0.90 -3.20 -20.00
-0.90 -3.15 -20.00
-0.90 -3.10 -20.00
-0.90 -3.05 -20.00
-0.90 -3.00 -20.00
-0.90 -2.95 -20.00
-0.90 -2.90 -20.00
-0.90 -2.85 -20.00
-0.90 -2.80 -20.00
-0.90 -2.75 -20.00
-0.90 -2.70 -20.00
-0.90 -2.65 -20.00
-0.90 -2.60 -20.00
-0.90 -2.55 -20.00
-0.90 -2.50 -20.00
-0.90 -2.45 -20.00
-0.90 -2.40 -20.00
-0.90 -2.35 -20.00
-0.90 -2.30 -20.00
-0.90 -2.25 -20.00
-0.90 -2.20 -20.00
-0.90 -2.15 -20.00
-0.90 -2.10 -20.00
-0.90 -2.05 -20.00
-0.90 -2.00 -20.00
-0.90 -1.95 -20.00
-0.90 -1.90 -20.00
-0.90 -1.85 -20.00
-0.90 -1.80 -20.00
-0.90 -1.75 -20.00
-0.90 -1.70 -20.00
-0.90 -1.65 -20.00
-0.90 -1.60 -20.00
-0.90 -1.55 -20.00
-0.90 -1.50 -20.00
-0.90 -1.45 -20.00
-0.90 -1.40 -20.00
-0.90 -1.35 -20.00
-0.90 -1.30 -20.00
-0.90 -1.25 -20.00
-0.90 -1.20 -20.00
-0.90 -1.15 -20.00
-0.90 -1.10 -20.00
-0.90 -1.05 -20.00
-0.90 -1.00 -20.00
-0.85 -4.00 -20.00
-0.85 -3.95 -20.00
-0.85 -3.90 -20.00
-0.85 -3.85 -20.00
-0.85 -3.80 -20.00
-0.85 -3.75 -20.00
-0.85 -3.70 -20.00
-0.85 -3.65 -20.00
-0.85 -3.60 -20.00
-0.85 -3.55 -20.00
-0.85 -3.50 -20.00
-0.85 -3.45 -20.00
-0.85 -3.40 -20.00
-0.85 -3.35 -20.00
-0.85 -3.30 -20.00
-0.85 -3.25 -20.00
-0.85 -3.20 -20.00
-0.85 -3.15 -20.00
-0.85 -3.10 -20.00
-0.85 -3.05 -20.00
-0.85 -3.00 -20.00
-0.85 -2.95 -20.00
-0.85 -2.90 -20.00
-0.85 -2.85 -20.00
-0.85 -2.80 -20.00
-0.85 -2.75 -20.00
-0.85 -2.70 -20.00
-0.85 -2.65 -20.00
-0.85 -2.60 -20.00
-0.85 -2.55 -20.00
-0.85 -2.50 -20.00
-0.85 -2.45 -20.00
-0.85 -2.40 -20.00
-0.85 -2.35 -20.00
-0.85 -2.30 -20.00
-0.85 -2.25 -20.00
-0.85 -2.20 -20.00
-0.85 -2.15 -20.00
-0.85 -2.10 -20.00
-0.85 -2.05 -20.00
-0.85 -2.00 -20.00
-0.85 -1.95 -20.00
-0.85 -1.90 -20.00
-0.85 -1.85 -20.00
-0.85 -1.80 -20.00
-0.85 -1.75 -20.00
-0.85 -1.70 -20.00
-0.85 -1.65 -20.00
-0.85 -1.60 -20.00
-0.85 -1.55 -20.00
-0.85 -1.50 -20.00
-0.85 -1.45 -20.00
-0.85 -1.40 -20.00
-0.85 -1.35 -20.00
-0.85 -1.30 -20.00
-0.85 -1.25 -20.00
-0.85 -1.20 -20.00
-0.85 -1.15 -20.00
-0.85 -1.10 -20.00
-0.85 -1.05 -20.00
-0.85 -1.00 -20.00
-0.80 -4.00 -20.00
-0.80 -3.95 -20.00
-0.80 -3.90 -20.00
-0.80 -3.85 -20.00
-0.80 -3.80 -20.00
-0.80 -3.75 -20.00
-0.80 -3.70 -20.00
-0.80 -3.65 -20.00
-0.80 -3.60 -20.00
-0.80 -3.55 -20.00
-0.80 -3.50 -20.00
-0.80 -3.45 -20.00
-0.80 -3.40 -20.00
-0.80 -3.35 -20.00
-0.80 -3.30 -20.00
-0.80 -3.25 -20.00
-0.80 -3.20 -20.00
-0.80 -3.15 -20.00
-0.80 -3.10 -20.00
-0.80 -3.05 -20.00
-0.80 -3.00 -20.00
-0.80 -2.95 -20.00
-0.80 -2.90 -20.00
-0.80 -2.85 -20.00
-0.80 -2.80 -20.00
-0.80 -2.75 -20.00
-0.80 -2.70 -20.00
-0.80 -2.65 -20.00
-0.80 -2.60 -20.00
-0.80 -2.55 -20.00
-0.80 -2.50 -20.00
-0.80 -2.45 -20.00
-0.80 -2.40 -20.00
-0.80 -2.35 -20.00
-0.80 -2.30 -20.00
-0.80 -2.25 -20.00
-0.80 -2.20 -20.00
-0.80 -2.15 -20.00
-0.80 -2.10 -20.00
-0.80 -2.05 -20.00
-0.80 -2.00 -20.00
-0.80 -1.95 -20.00
-0.80 -1.90 -20.00
-0.80 -1.85 -20.00
-0.80 -1.80 -20.00
-0.80 -1.75 -20.00
-0.80 -1.70 -20.00
-0.80 -1.65 -20.00
-0.80 -1.60 -20.00
-0.80 -1.55 -20.00
-0.80 -1.50 -20.00
-0.80 -1.45 -20.00
-0.80 -1.40 -20.00
-0.80 -1.35 -20.00
-0.80 -1.30 -20.00
-0.80 -1.25 -20.00
-0.80 -1.20 -20.00
-0.80 -1.15 -20.00
-0.80 -1.10 -20.00
-0.80 -1.05 -20.00
-0.80 -1.00 -20.00
-0.75 -4.00 -20.00
-0.75 -3.95 -20.00
-0.75 -3.90 -20.00
-0.75 -3.85 -20.00
-0.75 -3.80 -20.00
-0.75 -3.75 -20.00
-0.75 -3.70 -20.00
-0.75 -3.65 -20.00
-0.75 -3.60 -20.00
-0.75 -3.55 -20.00
-0.75 -3.50 -20.00
-0.75 -3.45 -20.00
-0.75 -3.40 -20.00
-0.75 -3.35 -20.00
-0.75 -3.30 -20.00
-0.75 -3.25 -20.00
-0.75 -3.20 -20.00
-0.75 -3.15 -20.00
-0.75 -3.10 -20.00
-0.75 -3.05 -20.00
-0.75 -3.00 -20.00
-0.75 -2.95 -20.00
-0.75 -2.90 -20.00
-0.75 -2.85 -20.00
-0.75 -2.80 -20.00
-0.75 -2.75 -20.00
-0.75 -2.70 -20.00
-0.75 -2.65 -20.00
-0.75 -2.60 -20.00
-0.75 -2.55 -20.00
-0.75 -2.50 -20.00
-0.75 -2.45 -20.00
-0.75 -2.40 -20.00
-0.75 -2.35 -20.00
-0.75 -2.30 -20.00
-0.75 -2.25 -20.00
-0.75 -2.20 -20.00
-0.75 -2.15 -20.00
-0.75 -2.10 -20.00
-0.75 -2.05 -20.00
-0.75 -2.00 -20.00
-0.75 -1.95 -20.00
-0.75 -1.90 -20.00
-0.75 -1.85 -20.00
-0.75 -1.80 -20.00
-0.75 -1.75 -20.00
-0.75 -1.70 -20.00
-0.75 -1.65 -20.00
-0.75 -1.60 -20.00
-0.75 -1.55 -20.00
-0.75 -1.50 -20.00
-0.75 -1.45 -20.00
-0.75 -1.40 -20.00
-0.75 -1.35 -20.00
-0.75 -1.30 -20.00
-0.75 -1.25 -20.00
-0.75 -1.20 -20.00
-0.75 -1.15 -20.00
-0.75 -1.10 -20.00
-0.75 -1.05 -20.00
-0.75 -1.00 -20.00
-0.70 -4.00 -20.00
-0.70 -3.95 -20.00
-0.70 -3.90 -20.00
-0.70 -3.85 -20.00
-0.70 -3.80 -20.00
-0.70 -3.75 -20.00
-0.70 -3.70 -20.00
-0.70 -3.65 -20.00
-0.70 -3.60 -20.00
-0.70 -3.55 -20.00
-0.70 -3.50 -20.00
-0.70 -3.45 -20.00
-0.70 -3.40 -20.00
-0.70 -3.35 -20.00
-0.70 -3.30 -20.00
-0.70 -3.25 -20.00
-0.70 -3.20 -20.00
-0.70 -3.15 -20.00
-0.70 -3.10 -20.00
-0.70 -3.05 -20.00
-0.70 -3.00 -20.00
-0.70 -2.95 -20.00
-0.70 -2.90 -20.00
-0.70 -2.85 -20.00
-0.70 -2.80 -20.00
-0.70 -2.75 -20.00
-0.70 -2.70 -20.00
-0.70 -2.65 -20.00
-0.70 -2.60 -20.00
-0.70 -2.55 -20.00
-0.70 -2.50 -20.00
-0.70 -2.45 -20.00
-0.70 -2.40 -20.00
-0.70 -2.35 -20.00
-0.70 -2.30 -20.00
-0.70 -2.25 -20.00
-0.70 -2.20 -20.00
-0.70 -2.15 -20.00
-0.70 -2.10 -20.00
-0.70 -2.05 -20.00
-0.70 -2.00 -20.00
-0.70 -1.95 -20.00
-0.70 -1.90 -20.00
-0.70 -1.85 -20.00
-0.70 -1.80 -20.00
-0.70 -1.75 -20.00
-0.70 -1.70 -20.00
-0.70 -1.65 -20.00
-0.70 -1.60 -20.00
-0.70 -1.55 -20.00
-0.70 -1.50 -20.00
-0.70 -1.45 -20.00
-0.70 -1.40 -20.00
-0.70 -1.35 -20.00
-0.70 -1.30 -20.00
-0.70 -1.25 -20.00
-0.70 -1.20 -20.00
-0.70 -1.15 -20.00
-0.70 -1.10 -20.00
-0.70 -1.05 -20.00
-0.70 -1.00 -20.00
-0.65 -4.00 -20.00
-0.65 -3.95 -20.00
-0.65 -3.90 -20.00
-0.65 -3.85 -20.00
-0.65 -3.80 -20.00
-0.65 -3.75 -20.00
-0.65 -3.70 -20.00
-0.65 -3.65 -20.00
-0.65 -3.60 -20.00
-0.65 -3.55 -20.00
-0.65 -3.50 -20.00
-0.65 -3.45 -20.00
-0.65 -3.40 -20.00
-0.65 -3.35 -20.00
-0.65 -3.30 -20.00
-0.65 -3.25 -20.00
-0.65 -3.20 -20.00
-0.65 -3.15 -20.00
-0.65 -3.10 -20.00
-0.65 -3.05 -20.00
-0.65 -3.00 -20.00
-0.65 -2.95 -20.00
-0.65 -2.90 -20.00
-0.65 -2.85 -20.00
-0.65 -2.80 -20.00
-0.65 -2.75 -20.00
-0.65 -2.70 -20.00
-0.65 -2.65 -20.00
-0.65 -2.60 -20.00
-0.65 -2.55 -20.00
-0.65 -2.50 -20.00
-0.65 -2.45 -20.00
-0.65 -2.40 -20.00
-0.65 -2.35 -20.00
-0.65 -2.30 -20.00
-0.65 -2.25 -20.00
-0.65 -2.20 -20.00
-0.65 -2.15 -20.00
-0.65 -2.10 -20.00
-0.65 -2.05 -20.00
-0.65 -2.00 -20.00
-0.65 -1.95 -20.00
-0.65 -1.90 -20.00
-0.65 -1.85 -20.00
-0.65 -1.80 -20.00
-0.65 -1.75 -20.00
-0.65 -1.70 -20.00
-0.65 -1.65 -20.00
-0.65 -1.60 -20.00
-0.65 -1.55 -20.00
-0.65 -1.50 -20.00
-0.65 -1.45 -20.00
-0.65 -1.40 -20.00
-0.65 -1.35 -20.00
-0.65 -1.30 -20.00
-0.65 -1.25 -20.00
-0.65 -1.20 -20.00
-0.65 -1.15 -20.00
-0.65 -1.10 -20.00
-0.65 -1.05 -20.00
-0.65 -1.00 -20.00
-0.60 -4.00 -20.00
-0.60 -3.95 -20.00
-0.60 -3.90 -20.00
-0.60 -3.85 -20.00
-0.60 -3.80 -20.00
-0.60 -3.75 -20.00
-0.60 -3.70 -20.00
-0.60 -3.65 -20.00
-0.60 -3.60 -20.00
-0.60 -3.55 -20.00
-0.60 -3.50 -20.00
-0.60 -3.45 -20.00
-0.60 -3.40 -20.00
-0.60 -3.35 -20.00
-0.60 -3.30 -20.00
-0.60 -3.25 -20.00
-0.60 -3.20 -20.00
-0.60 -3.15 -20.00
-0.60 -3.10 -20.00
-0.60 -3.05 -20.00
-0.60 -3.00 -20.00
-0.60 -2.95 -20.00
-0.60 -2.90 -20.00
-0.60 -2.85 -20.00
-0.60 -2.80 -20.00
-0.60 -2.75 -20.00
-0.60 -2.70 -20.00
-0.60 -2.65 -20.00
-0.60 -2.60 -20.00
-0.60 -2.55 -20.00
-0.60 -2.50 -20.00
-0.60 -2.45 -20.00
-0.60 -2.40 -20.00
-0.60 -2.35 -20.00
-0.60 -2.30 -20.00
-0.60 -2.25 -20.00
-0.60 -2.20 -20.00
-0.60 -2.15 -20.00
-0.60 -2.10 -20.00
-0.60 -2.05 -20.00
-0.60 -2.00 -20.00
-0.60 -1.95 -20.00
-0.60 -1.90 -20.00
-0.60 -1.85 -20.00
-0.60 -1.80 -20.00
-0.60 -1.75 -20.00
-0.60 -1.70 -20.00
-0.60 -1.65 -20.00
-0.60 -1.60 -20.00
-0.60 -1.55 -20.00
-0.60 -1.50 -20.00
-0.60 -1.45 -20.00
-0.60 -1.40 -20.00
-0.60 -1.35 -20.00
-0.60 -1.30 -20.00
-0.60 -1.25 -20.00
-0.60 -1.20 -20.00
-0.60 -1.15 -20.00
-0.60 -1.10 -20.00
-0.60 -1.05 -20.00
-0.60 -1.00 -20.00
-0.55 -4.00 -20.00
-0.55 -3.95 -20.00
-0.55 -3.90 -20.00
-0.55 -3.85 -20.00
-0.55 -3.80 -20.00
-0.55 -3.75 -20.00
-0.55 -3.70 -20.00
-0.55 -3.65 -20.00
-0.55 -3.60 -20.00
-0.55 -3.55 -20.00
-0.55 -3.50 -20.00
-0.55 -3.45 -20.00
-0.55 -3.40 -20.00
-0.55 -3.35 -20.00
-0.55 -3.30 -20.00
-0.55 -3.25 -20.00
-0.55 -3.20 -20.00
-0.55 -3.15 -20.00
-0.55 -3.10 -20.00
-0.55 -3.05 -20.00
-0.55 -3.00 -20.00
-0.55 -2.95 -20.00
-0.55 -2.90 -20.00
-0.55 -2.85 -20.00
-0.55 -2.80 -20.00
-0.55 -2.75 -20.00
-0.55 -2.70 -20.00
-0.55 -2.65 -20.00
-0.55 -2.60 -20.00
-0.55 -2.55 -20.00
-0.55 -2.50 -20.00
-0.55 -2.45 -20.00
-0.55 -2.40 -20.00
-0.55 -2.35 -20.00
-0.55 -2.30 -20.00
-0.55 -2.25 -20.00
-0.55 -2.20 -20.00
-0.55 -2.15 -20.00
-0.55 -2.10 -20.00
-0.55 -2.05 -20.00
-0.55 -2.00 -20.00
-0.55 -1.95 -20.00
-0.55 -1.90 -20.00
-0.55 -1.85 -20.00
-0.55 -1.80 -20.00
-0.55 -1.75 -20.00
-0.55 -1.70 -20.00
-0.55 -1.65 -20.00
-0.55 -1.60 -20.00
-0.55 -1.55 -20.00
-0.55 -1.50 -20.00
-0.55 -1.45 -20.00
-0.55 -1.40 -20.00
-0.55 -1.35 -20.00
-0.55 -1.30 -20.00
-0.55 -1.25 -20.00
-0.55 -1.20 -20.00
-0.55 -1.15 -20.00
-0.55 -1.10 -20.00
-0.55 -1.05 -20.00
-0.55 -1.00 -20.00
-0.50 -4.00 -20.00
-0.50 -3.95 -20.00
-0.50 -3.90 -20.00
-0.50 -3.85 -20.00
-0.50 -3.80 -20.00
-0.50 -3.75 -20.00
-0.50 -3.70 -20.00
-0.50 -3.65 -20.00
-0.50 -3.60 -20.00
-0.50 -3.55 -20.00
-0.50 -3.50 -20.00
-0.50 -3.45 -20.00
-0.50 -3.40 -20.00
-0.50 -3.35 -20.00
-0.50 -3.30 -20.00
-0.50 -3.25 -20.00
-0.50 -3.20 -20.00
-0.50 -3.15 -20.00
-0.50 -3.10 -20.00
-0.50 -3.05 -20.00
-0.50 -3.00 -20.00
-0.50 -2.95 -20.00
-0.50 -2.90 -20.00
-0.50 -2.85 -20.00
-0.50 -2.80 -20.00
-0.50 -2.75 -20.00
-0.50 -2.70 -20.00
-0.50 -2.65 -20.00
-0.50 -2.60 -20.00
-0.50 -2.55 -20.00
-0.50 -2.50 -20.00
-0.50 -2.45 -20.00
-0.50 -2.40 -20.00
-0.50 -2.35 -20.00
-0.50 -2.30 -20.00
-0.50 -2.25 -20.00
-0.50 -2.20 -20.00
-0.50 -2.15 -20.00
-0.50 -2.10 -20.00
-0.50 -2.05 -20.00
-0.50 -2.00 -20.00
-0.50 -1.95 -20.00
-0.50 -1.90 -20.00
-0.50 -1.85 -20.00
-0.50 -1.80 -20.00
-0.50 -1.75 -20.00
-0.50 -1.70 -20.00
-0.50 -1.65 -20.00
-0.50 -1.60 -20.00
-0.50 -1.55 -20.00
-0.50 -1.50 -20.00
-0.50 -1.45 -20.00
-0.50 -1.40 -20.00
-0.50 -1.35 -20.00
-0.50 -1.30 -20.00
-0.50 -1.25 -20.00
-0.50 -1.20 -20.00
-0.50 -1.15 -20.00
-0.50 -1.10 -20.00
-0.50 -1.05 -20.00
-0.50 -1.00 -20.00
-0.45 -4.00 -20.00
-0.45 -3.95 -20.00
-0.45 -3.90 -20.00
-0.45 -3.85 -20.00
-0.45 -3.80 -20.00
-0.45 -3.75 -20.00
-0.45 -3.70 -20.00
-0.45 -3.65 -20.00
-0.45 -3.60 -20.00
-0.45 -3.55 -20.00
-0.45 -3.50 -20.00
-0.45 -3.45 -20.00
-0.45 -3.40 -20.00
-0.45 -3.35 -20.00
-0.45 -3.30 -20.00
-0.45 -3.25 -20.00
-0.45 -3.20 -20.00
-0.45 -3.15 -20.00
-0.45 -3.10 -20.00
-0.45 -3.05 -20.00
-0.45 -3.00 -20.00
-0.45 -2.95 -20.00
-0.45 -2.90 -20.00
-0.45 -2.85 -20.00
-0.45 -2.80 -20.00
-0.45 -2.75 -20.00
-0.45 -2.70 -20.00
-0.45 -2.65 -20.00
-0.45 -2.60 -20.00
-0.45 -2.55 -20.00
-0.45 -2.50 -20.00
-0.45 -2.45 -20.00
-0.45 -2.40 -20.00
-0.45 -2.35 -20.00
-0.45 -2.30 -20.00
-0.45 -2.25 -20.00
-0.45 -2.20 -20.00
-0.45 -2.15 -20.00
-0.45 -2.10 -20.00
-0.45 -2.05 -20.00
-0.45 -2.00 -20.00
-0.45 -1.95 -20.00
-0.45 -1.90 -20.00
-0.45 -1.85 -20.00
-0.45 -1.80 -20.00
-0.45 -1.75 -20.00
-0.45 -1.70 -20.00
-0.45 -1.65 -20.00
-0.45 -1.60 -20.00
-0.45 -1.55 -20.00
-0.45 -1.50 -20.00
-0.45 -1.45 -20.00
-0.45 -1.40 -20.00
-0.45 -1.35 -20.00
-0.45 -1.30 -20.00
-0.45 -1.25 -20.00
-0.45 -1.20 -20.00
-0.45 -1.15 -20.00
-0.45 -1.10 -20.00
-0.45 -1.05 -20.00
-0.45 -1.00 -20.00
-0.40 -4.00 -20.00
-0.40 -3.95 -20.00
-0.40 -3.90 -20.00
-0.40 -3.85 -20.00
-0.40 -3.80 -20.00
-0.40 -3.75 -20.00
-0.40 -3.70 -20.00
-0.40 -3.65 -20.00
-0.40 -3.60 -20.00
-0.40 -3.55 -20.00
-0.40 -3.50 -20.00
-0.40 -3.45 -20.00
-0.40 -3.40 -20.00
-0.40 -3.35 -20.00
-0.40 -3.30 -20.00
-0.40 -3.25 -20.00
-0.40 -3.20 -20.00
-0.40 -3.15 -20.00
-0.40 -3.10 -20.00
-0.40 -3.05 -20.00
-0.40 -3.00 -20.00
-0.40 -2.95 -20.00
-0.40 -2.90 -20.00
-0.40 -2.85 -20.00
-0.40 -2.80 -20.00
-0.40 -2.75 -20.00
-0.40 -2.70 -20.00
-0.40 -2.65 -20.00
-0.40 -2.60 -20.00
-0.40 -2.55 -20.00
-0.40 -2.50 -20.00
-0.40 -2.45 -20.00
-0.40 -2.40 -20.00
-0.40 -2.35 -20.00
-0.40 -2.30 -20.00
-0.40 -2.25 -20.00
-0.40 -2.20 -20.00
-0.40 -2.15 -20.00
-0.40 -2.10 -20.00
-0.40 -2.05 -20.00
-0.40 -2.00 -20.00
-0.40 -1.95 -20.00
-0.40 -1.90 -20.00
-0.40 -1.85 -20.00
-0.40 -1.80 -20.00
-0.40 -1.75 -20.00
-0.40 -1.70 -20.00
-0.40 -1.65 -20.00
-0.40 -1.60 -20.00
-0.40 -1.55 -20.00
-0.40 -1.50 -20.00
-0.40 -1.45 -20.00
-0.40 -1.40 -20.00
-0.40 -1.35 -20.00
-0.40 -1.30 -20.00
-0.40 -1.25 -20.00
-0.40 -1.20 -20.00
-0.40 -1.15 -20.00
-0.40 -1.10 -20.00
-0.40 -1.05 -20.00
-0.40 -1.00 -20.00
-0.35 -4.00 -20.00
-0.35 -3.95 -20.00
-0.35 -3.90 -20.00
-0.35 -3.85 -20.00
-0.35 -3.80 -20.00
-0.35 -3.75 -20.00
-0.35 -3.70 -20.00
-0.35 -3.65 -20.00
-0.35 -3.60 -20.00
-0.35 -3.55 -20.00
-0.35 -3.50 -20.00
-0.35 -3.45 -20.00
-0.35 -3.40 -20.00
-0.35 -3.35 -20.00
-0.35 -3.30 -20.00
-0.35 -3.25 -20.00
-0.35 -3.20 -20.00
-0.35 -3.15 -20.00
-0.35 -3.10 -20.00
-0.35 -3.05 -20.00
-0.35 -3.00 -20.00
-0.35 -2.95 -20.00
-0.35 -2.90 -20.00
-0.35 -2.85 -20.00
-0.35 -2.80 -20.00
-0.35 -2.75 -20.00
-0.35 -2.70 -20.00
-0.35 -2.65 -20.00
-0.35 -2.60 -20.00
-0.35 -2.55 -20.00
-0.35 -2.50 -20.00
-0.35 -2.45 -20.00
-0.35 -2.40 -20.00
-0.35 -2.35 -20.00
-0.35 -2.30 -20.00
-0.35 -2.25 -20.00
-0.35 -2.20 -20.00
-0.35 -2.15 -20.00
-0.35 -2.10 -20.00
-0.35 -2.05 -20.00
-0.35 -2.00 -20.00
-0.35 -1.95 -20.00
-0.35 -1.90 -20.00
-0.35 -1.85 -20.00
-0.35 -1.80 -20.00
-0.35 -1.75 -20.00
-0.35 -1.70 -20.00
-0.35 -1.65 -20.00
-0.35 -1.60 -20.00
-0.35 -1.55 -20.00
-0.35 -1.50 -20.00
-0.35 -1.45 -20.00
-0.35 -1.40 -20.00
-0.35 -1.35 -20.00
-0.35 -1.30 -20.00
-0.35 -1.25 -20.00
-0.35 -1.20 -20.00
-0.35 -1.15 -20.00
-0.35 -1.10 -20.00
-0.35 -1.05 -20.00
-0.35 -1.00 -20.00
-0.30 -4.00 -20.00
-0.30 -3.95 -20.00
-0.30 -3.90 -20.00
-0.30 -3.85 -20.00
-0.30 -3.80 -20.00
-0.30 -3.75 -20.00
-0.30 -3.70 -20.00
-0.30 -3.65 -20.00
-0.30 -3.60 -20.00
-0.30 -3.55 -20.00
-0.30 -3.50 -20.00
-0.30 -3.45 -20.00
-0.30 -3.40 -20.00
-0.30 -3.35 -20.00
-0.30 -3.30 -20.00
-0.30 -3.25 -20.00
-0.30 -3.20 -20.00
-0.30 -3.15 -20.00
-0.30 -3.10 -20.00
-0.30 -3.05 -20.00
-0.30 -3.00 -20.00
-0.30 -2.95 -20.00
-0.30 -2.90 -20.00
-0.30 -2.85 -20.00
-0.30 -2.80 -20.00
-0.30 -2.75 -20.00
-0.30 -2.70 -20.00
-0.30 -2.65 -20.00
-0.30 -2.60 -20.00
-0.30 -2.55 -20.00
-0.30 -2.50 -20.00
-0.30 -2.45 -20.00
-0.30 -2.40 -20.00
-0.30 -2.35 -20.00
-0.30 -2.30 -20.00
-0.30 -2.25 -20.00
-0.30 -2.20 -20.00
-0.30 -2.15 -20.00
-0.30 -2.10 -20.00
-0.30 -2.05 -20.00
-0.30 -2.00 -20.00
-0.30 -1.95 -20.00
-0.30 -1.90 -20.00
-0.30 -1.85 -20.00
-0.30 -1.80 -20.00
-0.30 -1.75 -20.00
-0.30 -1.70 -20.00
-0.30 -1.65 -20.00
-0.30 -1.60 -20.00
-0.30 -1.55 -20.00
-0.30 -1.50 -20.00
-0.30 -1.45 -20.00
-0.30 -1.40 -20.00
-0.30 -1.35 -20.00
-0.30 -1.30 -20.00
-0.30 -1.25 -20.00
-0.30 -1.20 -20.00
-0.30 -1.15 -20.00
-0.30 -1.10 -20.00
-0.30 -1.05 -20.00
-0.30 -1.00 -20.00
-0.25 -4.00 -20.00
-0.25 -3.95 -20.00
-0.25 -3.90 -20.00
-0.25 -3.85 -20.00
-0.25 -3.80 -20.00
-0.25 -3.75 -20.00
-0.25 -3.70 -20.00
-0.25 -3.65 -20.00
-0.25 -3.60 -20.00
-0.25 -3.55 -20.00
-0.25 -3.50 -20.00
-0.25 -3.45 -20.00
-0.25 -3.40 -20.00
-0.25 -3.35 -20.00
-0.25 -3.30 -20.00
-0.25 -3.25 -20.00
-0.25 -3.20 -20.00
-0.25 -3.15 -20.00
-0.25 -3.10 -20.00
-0.25 -3.05 -20.00
-0.25 -3.00 -20.00
-0.25 -2.95 -20.00
-0.25 -2.90 -20.00
-0.25 -2.85 -20.00
-0.25 -2.80 -20.00
-0.25 -2.75 -20.00
-0.25 -2.70 -20.00
-0.25 -2.65 -20.00
-0.25 -2.60 -20.00
-0.25 -2.55 -20.00
-0.25 -2.50 -20.00
-0.25 -2.45 -20.00
-0.25 -2.40 -20.00
-0.25 -2.35 -20.00
-0.25 -2.30 -20.00
-0.25 -2.25 -20.00
-0.25 -2.20 -20.00
-0.25 -2.15 -20.00
-0.25 -2.10 -20.00
-0.25 -2.05 -20.00
-0.25 -2.00 -20.00
-0.25 -1.95 -20.00
-0.25 -1.90 -20.00
-0.25 -1.85 -20.00
-0.25 -1.80 -20.00
-0.25 -1.75 -20.00
-0.25 -1.70 -20.00
-0.25 -1.65 -20.00
-0.25 -1.60 -20.00
-0.25 -1.55 -20.00
-0.25 -1.50 -20.00
-0.25 -1.45 -20.00
-0.25 -1.40 -20.00
-0.25 -1.35 -20.00
-0.25 -1.30 -20.00
-0.25 -1.25 -20.00
-0.25 -1.20 -20.00
-0.25 -1.15 -20.00
-0.25 -1.10 -20.00
-0.25 -1.05 -20.00
-0.25 -1.00 -20.00
-0.20 -4.00 -20.00
-0.20 -3.95 -20.00
-0.20 -3.90 -20.00
-0.20 -3.85 -20.00
-0.20 -3.80 -20.00
-0.20 -3.75 -20.00
-0.20 -3.70 -20.00
-0.20 -3.65 -20.00
-0.20 -3.60 -20.00
-0.20 -3.55 -20.00
-0.20 -3.50 -20.00
-0.20 -3.45 -20.00
-0.20 -3.40 -20.00
-0.20 -3.35 -20.00
-0.20 -3.30 -20.00
-0.20 -3.25 -20.00
-0.20 -3.20 -20.00
-0.20 -3.15 -20.00
-0.20 -3.10 -20.00
-0.20 -3.05 -20.00
-0.20 -3.00 -20.00
-0.20 -2.95 -20.00
-0.20 -2.90 -20.00
-0.20 -2.85 -20.00
-0.20 -2.80 -20.00
-0.20 -2.75 -20.00
-0.20 -2.70 -20.00
-0.20 -2.65 -20.00
-0.20 -2.60 -20.00
-0.20 -2.55 -20.00
-0.20 -2.50 -20.00
-0.20 -2.45 -20.00
-0.20 -2.40 -20.00
-0.20 -2.35 -20.00
-0.20 -2.30 -20.00
-0.20 -2.25 -20.00
-0.20 -2.20 -20.00
-0.20 -2.15 -20.00
-0.20 -2.10 -20.00
-0.20 -2.05 -20.00
-0.20 -2.00 -20.00
-0.20 -1.95 -20.00
-0.20 -1.90 -20.00
-0.20 -1.85 -20.00
-0.20 -1.80 -20.00
-0.20 -1.75 -20.00
-0.20 -1.70 -20.00
-0.20 -1.65 -20.00
-0.20 -1.60 -20.00
-0.20 -1.55 -20.00
-0.20 -1.50 -20.00
-0.20 -1.45 -20.00
-0.20 -1.40 -20.00
-0.20 -1.35 -20.00
-0.20 -1.30 -20.00
-0.20 -1.25 -20.00
-0.20 -1.20 -20.00
-0.20 -1.15 -20.00
-0.20 -1.10 -20.00
-0.20 -1.05 -20.00
-0.20 -1.00 -20.00
-0.15 -4.00 -20.00
-0.15 -3.95 -20.00
-0.15 -3.90 -20.00
-0.15 -3.85 -20.00
-0.15 -3.80 -20.00
-0.15 -3.75 -20.00
-0.15 -3.70 -20.00
-0.15 -3.65 -20.00
-0.15 -3.60 -20.00
-0.15 -3.55 -20.00
-0.15 -3.50 -20.00
-0.15 -3.45 -20.00
-0.15 -3.40 -20.00
-0.15 -3.35 -20.00
-0.15 -3.30 -20.00
-0.15 -3.25 -20.00
-0.15 -3.20 -20.00
-0.15 -3.15 -20.00
-0.15 -3.10 -20.00
-0.15 -3.05 -20.00
-0.15 -3.00 -20.00
-0.15 -2.95 -20.00
-0.15 -2.90 -20.00
-0.15 -2.85 -20.00
-0.15 -2.80 -20.00
-0.15 -2.75 -20.00
-0.15 -2.70 -20.00
-0.15 -2.65 -20.00
-0.15 -2.60 -20.00
-0.15 -2.55 -20.00
-0.15 -2.50 -20.00
-0.15 -2.45 -20.00
-0.15 -2.40 -20.00
-0.15 -2.35 -20.00
-0.15 -2.30 -20.00
-0.15 -2.25 -20.00
-0.15 -2.20 -20.00
-0.15 -2.15 -20.00
-0.15 -2.10 -20.00
-0.15 -2.05 -20.00
-0.15 -2.00 -20.00
-0.15 -1.95 -20.00
-0.15 -1.90 -20.00
-0.15 -1.85 -20.00
-0.15 -1.80 -20.00
-0.15 -1.75 -20.00
-0.15 -1.70 -20.00
-0.15 -1.65 -20.00
-0.15 -1.60 -20.00
-0.15 -1.55 -20.00
-0.15 -1.50 -20.00
-0.15 -1.45 -20.00
-0.15 -1.40 -20.00
-0.15 -1.35 -20.00
-0.15 -1.30 -20.00
-0.15 -1.25 -20.00
-0.15 -1.20 -20.00
-0.15 -1.15 -20.00
-0.15 -1.10 -20.00
-0.15 -1.05 -20.00
-0.15 -1.00 -20.00
-0.10 -4.00 -20.00
-0.10 -3.95 -20.00
-0.10 -3.90 -20.00
-0.10 -3.85 -20.00
-0.10 -3.80 -20.00
-0.10 -3.75 -20.00
-0.10 -3.70 -20.00
-0.10 -3.65 -20.00
-0.10 -3.60 -20.00
-0.10 -3.55 -20.00
-0.10 -3.50 -20.00
-0.10 -3.45 -20.00
-0.10 -3.40 -20.00
-0.10 -3.35 -20.00
-0.10 -3.30 -20.00
-0.10 -3.25 -20.00
-0.10 -3.20 -20.00
-0.10 -3.15 -20.00
-0.10 -3.10 -20.00
-0.10 -3.05 -20.00
-0.10 -3.00 -20.00
-0.10 -2.95 -20.00
-0.10 -2.90 -20.00
-0.10 -2.85 -20.00
-0.10 -2.80 -20.00
-0.10 -2.75 -20.00
-0.10 -2.70 -20.00
-0.10 -2.65 -20.00
-0.10 -2.60 -20.00
-0.10 -2.55 -20.00
-0.10 -2.50 -20.00
-0.10 -2.45 -20.00
-0.10 -2.40 -20.00
-0.10 -2.35 -20.00
-0.10 -2.30 -20.00
-0.10 -2.25 -20.00
-0.10 -2.20 -20.00
-0.10 -2.15 -20.00
-0.10 -2.10 -20.00
-0.10 -2.05 -20.00
-0.10 -2.00 -20.00
-0.10 -1.95 -20.00
-0.10 -1.90 -20.00
-0.10 -1.85 -20.00
-0.10 -1.80 -20.00
-0.10 -1.75 -20.00
-0.10 -1.70 -20.00
-0.10 -1.65 -20.00
-0.10 -1.60 -20.00
-0.10 -1.55 -20.00
-0.10 -1.50 -20.00
-0.10 -1.45 -20.00
-0.10 -1.40 -20.00
-0.10 -1.35 -20.00
-0.10 -1.30 -20.00
-0.10 -1.25 -20.00
-0.10 -1.20 -20.00
-0.10 -1.15 -20.00
-0.10 -1.10 -20.00
-0.10 -1.05 -20.00
-0.10 -1.00 -20.00
-0.05 -4.00 -20.00
-0.05 -3.95 -20.00
-0.05 -3.90 -20.00
-0.05 -3.85 -20.00
-0.05 -3.80 -20.00
-0.05 -3.75 -20.00
-0.05 -3.70 -20.00
-0.05 -3.65 -20.00
-0.05 -3.60 -20.00
-0.05 -3.55 -20.00
-0.05 -3.50 -20.00
-0.05 -3.45 -20.00
-0.05 -3.40 -20.00
-0.05 -3.35 -20.00
-0.05 -3.30 -20.00
-0.05 -3.25 -20.00
-0.05 -3.20 -20.00
-0.05 -3.15 -20.00
-0.05 -3.10 -20.00
-0.05 -3.05 -20.00
-0.05 -3.00 -20.00
-0.05 -2.95 -20.00
-0.05 -2.90 -20.00
-0.05 -2.85 -20.00
-0.05 -2.80 -20.00
-0.05 -2.75 -20.00
-0.05 -2.70 -20.00
-0.05 -2.65 -20.00
-0.05 -2.60 -20.00
-0.05 -2.55 -20.00
-0.05 -2.50 -20.00
-0.05 -2.45 -20.00
-0.05 -2.40 -20.00
-0.05 -2.35 -20.00
-0.05 -2.30 -20.00
-0.05 -2.25 -20.00
-0.05 -2.20 -20.00
-0.05 -2.15 -20.00
-0.05 -2.10 -20.00
-0.05 -2.05 -20.00
-0.05 -2.00 -20.00
-0.05 -1.95 -20.00
-0.05 -1.90 -20.00
-0.05 -1.85 -20.00
-0.05 -1.80 -20.00
-0.05 -1.75 -20.00
-0.05 -1.70 -20.00
-0.05 -1.65 -20.00
-0.05 -1.60 -20.00
-0.05 -1.55 -20.00
-0.05 -1.50 -20.00
-0.05 -1.45 -20.00
-0.05 -1.40 -20.00
-0.05 -1.35 -20.00
-0.05 -1.30 -20.00
-0.05 -1.25 -20.00
-0.05 -1.20 -20.00
-0.05 -1.15 -20.00
-0.05 -1.10 -20.00
-0.05 -1.05 -20.00
-0.05 -1.00 -20.00
0.00 -4.00 -20.00
0.00 -3.95 -20.00
0.00 -3.90 -20.00
0.00 -3.85 -20.00
0.00 -3.80 -20.00
0.00 -3.75 -20.00
0.00 -3.70 -20.00
0.00 -3.65 -20.00
0.00 -3.60 -20.00
0.00 -3.55 -20.00
0.00 -3.50 -20.00
0.00 -3.45 -20.00
0.00 -3.40 -20.00
0.00 -3.35 -20.00
0.00 -3.30 -20.00
0.00 -3.25 -20.00
0.00 -3.20 -20.00
0.00 -3.15 -20.00
0.00 -3.10 -20.00
0.00 -3.05 -20.00
0.00 -3.00 -20.00
0.00 -2.95 -20.00
0.00 -2.90 -20.00
0.00 -2.85 -20.00
0.00 -2.80 -20.00
0.00 -2.75 -20.00
0.00 -2.70 -20.00
0.00 -2.65 -20.00
0.00 -2.60 -20.00
0.00 -2.55 -20.00
0.00 -2.50 -20.00
0.00 -2.45 -20.00
0.00 -2.40 -20.00
0.00 -2.35 -20.00
0.00 -2.30 -20.00
0.00 -2.25 -20.00
0.00 -2.20 -20.00
0.00 -2.15 -20.00
0.00 -2.10 -20.00
0.00 -2.05 -20.00
0.00 -2.00 -20.00
0.00 -1.95 -20.00
0.00 -1.90 -20.00
0.00 -1.85 -20.00
0.00 -1.80 -20.00
0.00 -1.75 -20.00
0.00 -1.70 -20.00
0.00 -1.65 -20.00
0.00 -1.60 -20.00
0.00 -1.55 -20.00
0.00 -1.50 -20.00
0.00 -1.45 -20.00
0.00 -1.40 -20.00
0.00 -1.35 -20.00
0.00 -1.30 -20.00
0.00 -1.25 -20.00
0.00 -1.20 -20.00
0.00 -1.15 -20.00
0.00 -1.10 -20.00
0.00 -1.05 -20.00
0.00 -1.00 -20.00
0.05 -4.00 -20.00
0.05 -3.95 -20.00
0.05 -3.90 -20.00
0.05 -3.85 -20.00
0.05 -3.80 -20.00
0.05 -3.75 -20.00
0.05 -3.70 -20.00
0.05 -3.65 -20.00
0.05 -3.60 -20.00
0.05 -3.55 -20.00
0.05 -3.50 -20.00
0.05 -3.45 -20.00
0.05 -3.40 -20.00
0.05 -3.35 -20.00
0.05 -3.30 -20.00
0.05 -3.25 -20.00
0.05 -3.20 -20.00
0.05 -3.15 -20.00
0.05 -3.10 -20.00
0.05 -3.05 -20.00
0.05 -3.00 -20.00
0.05 -2.95 -20.00
0.05 -2.90 -20.00
0.05 -2.85 -20.00
0.05 -2.80 -20.00
0.05 -2.75 -20.00
0.05 -2.70 -20.00
0.05 -2.65 -20.00
0.05 -2.60 -20.00
0.05 -2.55 -20.00
0.05 -2.50 -20.00
0.05 -2.45 -20.00
0.05 -2.40 -20.00
0.05 -2.35 -20.00
0.05 -2.30 -20.00
0.05 -2.25 -20.00
0.05 -2.20 -20.00
0.05 -2.15 -20.00
0.05 -2.10 -20.00
0.05 -2.05 -20.00
0.05 -2.00 -20.00
0.05 -1.95 -20.00
0.05 -1.90 -20.00
0.05 -1.85 -20.00
0.05 -1.80 -20.00
0.05 -1.75 -20.00
0.05 -1.70 -20.00
0.05 -1.65 -20.00
0.05 -1.60 -20.00
0.05 -1.55 -20.00
0.05 -1.50 -20.00
0.05 -1.45 -20.00
0.05 -1.40 -20.00
0.05 -1.35 -20.00
0.05 -1.30 -20.00
0.05 -1.25 -20.00
0.05 -1.20 -20.00
0.05 -1.15 -20.00
0.05 -1.10 -20.00
0.05 -1.05 -20.00
0.05 -1.00 -20.00
0.10 -4.00 -20.00
0.10 -3.95 -20.00
0.10 -3.90 -20.00
0.10 -3.85 -20.00
0.10 -3.80 -20.00
0.10 -3.75 -20.00
0.10 -3.70 -20.00
0.10 -3.65 -20.00
0.10 -3.60 -20.00
0.10 -3.55 -20.00
0.10 -3.50 -20.00
0.10 -3.45 -20.00
0.10 -3.40 -20.00
0.10 -3.35 -20.00
0.10 -3.30 -20.00
0.10 -3.25 -20.00
0.10 -3.20 -20.00
0.10 -3.15 -20.00
0.10 -3.10 -20.00
0.10 -3.05 -20.00
0.10 -3.00 -20.00
0.10 -2.95 -20.00
0.10 -2.90 -20.00
0.10 -2.85 -20.00
0.10 -2.80 -20.00
0.10 -2.75 -20.00
0.10 -2.70 -20.00
0.10 -2.65 -20.00
0.10 -2.60 -20.00
0.10 -2.55 -20.00
0.10 -2.50 -20.00
0.10 -2.45 -20.00
0.10 -2.40 -20.00
0.10 -2.35 -20.00
0.10 -2.30 -20.00
0.10 -2.25 -20.00
0.10 -2.20 -20.00
0.10 -2.15 -20.00
0.10 -2.10 -20.00
0.10 -2.05 -20.00
0.10 -2.00 -20.00
0.10 -1.95 -20.00
0.10 -1.90 -20.00
0.10 -1.85 -20.00
0.10 -1.80 -20.00
0.10 -1.75 -20.00
0.10 -1.70 -20.00
0.10 -1.65 -20.00
0.10 -1.60 -20.00
0.10 -1.55 -20.00
0.10 -1.50 -20.00
0.10 -1.45 -20.00
0.10 -1.40 -20.00
0.10 -1.35 -20.00
0.10 -1.30 -20.00
0.10 -1.25 -20.00
0.10 -1.20 -20.00
0.10 -1.15 -20.00
0.10 -1.10 -20.00
0.10 -1.05 -20.00
0.10 -1.00 -20.00
0.15 -4.00 -20.00
0.15 -3.95 -20.00
0.15 -3.90 -20.00
0.15 -3.85 -20.00
0.15 -3.80 -20.00
0.15 -3.75 -20.00
0.15 -3.70 -20.00
0.15 -3.65 -20.00
0.15 -3.60 -20.00
0.15 -3.55 -20.00
0.15 -3.50 -20.00
0.15 -3.45 -20.00
0.15 -3.40 -20.00
0.15 -3.35 -20.00
0.15 -3.30 -20.00
0.15 -3.25 -20.00
0.15 -3.20 -20.00
0.15 -3.15 -20.00
0.15 -3.10 -20.00
0.15 -3.05 -20.00
0.15 -3.00 -20.00
0.15 -2.95 -20.00
0.15 -2.90 -20.00
0.15 -2.85 -20.00
0.15 -2.80 -20.00
0.15 -2.75 -20.00
0.15 -2.70 -20.00
0.15 -2.65 -20.00
0.15 -2.60 -20.00
0.15 -2.55 -20.00
0.15 -2.50 -20.00
0.15 -2.45 -20.00
0.15 -2.40 -20.00
0.15 -2.35 -20.00
0.15 -2.30 -20.00
0.15 -2.25 -20.00
0.15 -2.20 -20.00
0.15 -2.15 -20.00
0.15 -2.10 -20.00
0.15 -2.05 -20.00
0.15 -2.00 -20.00
0.15 -1.95 -20.00
0.15 -1.90 -20.00
0.15 -1.85 -20.00
0.15 -1.80 -20.00
0.15 -1.75 -20.00
0.15 -1.70 -20.00
0.15 -1.65 -20.00
0.15 -1.60 -20.00
0.15 -1.55 -20.00
0.15 -1.50 -20.00
0.15 -1.45 -20.00
0.15 -1.40 -20.00
0.15 -1.35 -20.00
0.15 -1.30 -20.00
0.15 -1.25 -20.00
0.15 -1.20 -20.00
0.15 -1.15 -20.00
0.15 -1.10 -20.00
0.15 -1.05 -20.00
0.15 -1.00 -20.00
0.20 -4.00 -20.00
0.20 -3.95 -20.00
0.20 -3.90 -20.00
0.20 -3.85 -20.00
0.20 -3.80 -20.00
0.20 -3.75 -20.00
0.20 -3.70 -20.00
0.20 -3.65 -20.00
0.20 -3.60 -20.00
0.20 -3.55 -20.00
0.20 -3.50 -20.00
0.20 -3.45 -20.00
0.20 -3.40 -20.00
0.20 -3.35 -20.00
0.20 -3.30 -20.00
0.20 -3.25 -20.00
0.20 -3.20 -20.00
0.20 -3.15 -20.00
0.20 -3.10 -20.00
0.20 -3.05 -20.00
0.20 -3.00 -20.00
0.20 -2.95 -20.00
0.20 -2.90 -20.00
0.20 -2.85 -20.00
0.20 -2.80 -20.00
0.20 -2.75 -20.00
0.20 -2.70 -20.00
0.20 -2.65 -20.00
0.20 -2.60 -20.00
0.20 -2.55 -20.00
0.20 -2.50 -20.00
0.20 -2.45 -20.00
0.20 -2.40 -20.00
0.20 -2.35 -20.00
0.20 -2.30 -20.00
0.20 -2.25 -20.00
0.20 -2.20 -20.00
0.20 -2.15 -20.00
0.20 -2.10 -20.00
0.20 -2.05 -20.00
0.20 -2.00 -20.00
0.20 -1.95 -20.00
0.20 -1.90 -20.00
0.20 -1.85 -20.00
0.20 -1.80 -20.00
0.20 -1.75 -20.00
0.20 -1.70 -20.00
0.20 -1.65 -20.00
0.20 -1.60 -20.00
0.20 -1.55 -20.00
0.20 -1.50 -20.00
0.20 -1.45 -20.00
0.20 -1.40 -20.00
0.20 -1.35 -20.00
0.20 -1.30 -20.00
0.20 -1.25 -20.00
0.20 -1.20 -20.00
0.20 -1.15 -20.00
0.20 -1.10 -20.00
0.20 -1.05 -20.00
0.20 -1.00 -20.00
0.25 -4.00 -20.00
0.25 -3.95 -20.00
0.25 -3.90 -20.00
0.25 -3.85 -20.00
0.25 -3.80 -20.00
0.25 -3.75 -20.00
0.25 -3.70 -20.00
0.25 -3.65 -20.00
0.25 -3.60 -20.00
0.25 -3.55 -20.00
0.25 -3.50 -20.00
0.25 -3.45 -20.00
0.25 -3.40 -20.00
0.25 -3.35 -20.00
0.25 -3.30 -20.00
0.25 -3.25 -20.00
0.25 -3.20 -20.00
0.25 -3.15 -20.00
0.25 -3.10 -20.00
0.25 -3.05 -20.00
0.25 -3.00 -20.00
0.25 -2.95 -20.00
0.25 -2.90 -20.00
0.25 -2.85 -20.00
0.25 -2.80 -20.00
0.25 -2.75 -20.00
0.25 -2.70 -20.00
0.25 -2.65 -20.00
0.25 -2.60 -20.00
0.25 -2.55 -20.00
0.25 -2.50 -20.00
0.25 -2.45 -20.00
0.25 -2.40 -20.00
0.25 -2.35 -20.00
0.25 -2.30 -20.00
0.25 -2.25 -20.00
0.25 -2.20 -20.00
0.25 -2.15 -20.00
0.25 -2.10 -20.00
0.25 -2.05 -20.00
0.25 -2.00 -20.00
0.25 -1.95 -20.00
0.25 -1.90 -20.00
0.25 -1.85 -20.00
0.25 -1.80 -20.00
0.25 -1.75 -20.00
0.25 -1.70 -20.00
0.25 -1.65 -20.00
0.25 -1.60 -20.00
0.25 -1.55 -20.00
0.25 -1.50 -20.00
0.25 -1.45 -20.00
0.25 -1.40 -20.00
0.25 -1.35 -20.00
0.25 -1.30 -20.00
0.25 -1.25 -20.00
0.25 -1.20 -20.00
0.25 -1.15 -20.00
0.25 -1.10 -20.00
0.25 -1.05 -20.00
0.25 -1.00 -20.00
0.30 -4.00 -20.00
0.30 -3.95 -20.00
0.30 -3.90 -20.00
0.30 -3.85 -20.00
0.30 -3.80 -20.00
0.30 -3.75 -20.00
0.30 -3.70 -20.00
0.30 -3.65 -20.00
0.30 -3.60 -20.00
0.30 -3.55 -20.00
0.30 -3.50 -20.00
0.30 -3.45 -20.00
0.30 -3.40 -20.00
0.30 -3.35 -20.00
0.30 -3.30 -20.00
0.30 -3.25 -20.00
0.30 -3.20 -20.00
0.30 -3.15 -20.00
0.30 -3.10 -20.00
0.30 -3.05 -20.00
0.30 -3.00 -20.00
0.30 -2.95 -20.00
0.30 -2.90 -20.00
0.30 -2.85 -20.00
0.30 -2.80 -20.00
0.30 -2.75 -20.00
0.30 -2.70 -20.00
0.30 -2.65 -20.00
0.30 -2.60 -20.00
0.30 -2.55 -20.00
0.30 -2.50 -20.00
0.30 -2.45 -20.00
0.30 -2.40 -20.00
0.30 -2.35 -20.00
0.30 -2.30 -20.00
0.30 -2.25 -20.00
0.30 -2.20 -20.00
0.30 -2.15 -20.00
0.30 -2.10 -20.00
0.30 -2.05 -20.00
0.30 -2.00 -20.00
0.30 -1.95 -20.00
0.30 -1.90 -20.00
0.30 -1.85 -20.00
0.30 -1.80 -20.00
0.30 -1.75 -20.00
0.30 -1.70 -20.00
0.30 -1.65 -20.00
0.30 -1.60 -20.00
0.30 -1.55 -20.00
0.30 -1.50 -20.00
0.30 -1.45 -20.00
0.30 -1.40 -20.00
0.30 -1.35 -20.00
0.30 -1.30 -20.00
0.30 -1.25 -20.00
0.30 -1.20 -20.00
0.30 -1.15 -20.00
0.30 -1.10 -20.00
0.30 -1.05 -20.00
0.30 -1.00 -20.00
0.35 -4.00 -20.00
0.35 -3.95 -20.00
0.35 -3.90 -20.00
0.35 -3.85 -20.00
0.35 -3.80 -20.00
0.35 -3.75 -20.00
0.35 -3.70 -20.00
0.35 -3.65 -20.00
0.35 -3.60 -20.00
0.35 -3.55 -20.00
0.35 -3.50 -20.00
0.35 -3.45 -20.00
0.35 -3.40 -20.00
0.35 -3.35 -20.00
0.35 -3.30 -20.00
0.35 -3.25 -20.00
0.35 -3.20 -20.00
0.35 -3.15 -20.00
0.35 -3.10 -20.00
0.35 -3.05 -20.00
0.35 -3.00 -20.00
0.35 -2.95 -20.00
0.35 -2.90 -20.00
0.35 -2.85 -20.00
0.35 -2.80 -20.00
0.35 -2.75 -20.00
0.35 -2.70 -20.00
0.35 -2.65 -20.00
0.35 -2.60 -20.00
0.35 -2.55 -20.00
0.35 -2.50 -20.00
0.35 -2.45 -20.00
0.35 -2.40 -20.00
0.35 -2.35 -20.00
0.35 -2.30 -20.00
0.35 -2.25 -20.00
0.35 -2.20 -20.00
0.35 -2.15 -20.00
0.35 -2.10 -20.00
0.35 -2.05 -20.00
0.35 -2.00 -20.00
0.35 -1.95 -20.00
0.35 -1.90 -20.00
0.35 -1.85 -20.00
0.35 -1.80 -20.00
0.35 -1.75 -20.00
0.35 -1.70 -20.00
0.35 -1.65 -20.00
0.35 -1.60 -20.00
0.35 -1.55 -20.00
0.35 -1.50 -20.00
0.35 -1.45 -20.00
0.35 -1.40 -20.00
0.35 -1.35 -20.00
0.35 -1.30 -20.00
0.35 -1.25 -20.00
0.35 -1.20 -20.00
0.35 -1.15 -20.00
0.35 -1.10 -20.00
0.35 -1.05 -20.00
0.35 -1.00 -20.00
0.40 -4.00 -20.00
0.40 -3.95 -20.00
0.40 -3.90 -20.00
0.40 -3.85 -20.00
0.40 -3.80 -20.00
0.40 -3.75 -20.00
0.40 -3.70 -20.00
0.40 -3.65 -20.00
0.40 -3.60 -20.00
0.40 -3.55 -20.00
0.40 -3.50 -20.00
0.40 -3.45 -20.00
0.40 -3.40 -20.00
0.40 -3.35 -20.00
0.40 -3.30 -20.00
0.40 -3.25 -20.00
0.40 -3.20 -20.00
0.40 -3.15 -20.00
0.40 -3.10 -20.00
0.40 -3.05 -20.00
0.40 -3.00 -20.00
0.40 -2.95 -20.00
0.40 -2.90 -20.00
0.40 -2.85 -20.00
0.40 -2.80 -20.00
0.40 -2.75 -20.00
0.40 -2.70 -20.00
0.40 -2.65 -20.00
0.40 -2.60 -20.00
0.40 -2.55 -20.00
0.40 -2.50 -20.00
0.40 -2.45 -20.00
0.40 -2.40 -20.00
0.40 -2.35 -20.00
0.40 -2.30 -20.00
0.40 -2.25 -20.00
0.40 -2.20 -20.00
0.40 -2.15 -20.00
0.40 -2.10 -20.00
0.40 -2.05 -20.00
0.40 -2.00 -20.00
0.40 -1.95 -20.00
0.40 -1.90 -20.00
0.40 -1.85 -20.00
0.40 -1.80 -20.00
0.40 -1.75 -20.00
0.40 -1.70 -20.00
0.40 -1.65 -20.00
0.40 -1.60 -20.00
0.40 -1.55 -20.00
0.40 -1.50 -20.00
0.40 -1.45 -20.00
0.40 -1.40 -20.00
0.40 -1.35 -20.00
0.40 -1.30 -20.00
0.40 -1.25 -20.00
0.40 -1.20 -20.00
0.40 -1.15 -20.00
0.40 -1.10 -20.00
0.40 -1.05 -20.00
0.40 -1.00 -20.00
0.45 -4.00 -20.00
0.45 -3.95 -20.00
0.45 -3.90 -20.00
0.45 -3.85 -20.00
0.45 -3.80 -20.00
0.45 -3.75 -20.00
0.45 -3.70 -20.00
0.45 -3.65 -20.00
0.45 -3.60 -20.00
0.45 -3.55 -20.00
0.45 -3.50 -20.00
0.45 -3.45 -20.00
0.45 -3.40 -20.00
0.45 -3.35 -20.00
0.45 -3.30 -20.00
0.45 -3.25 -20.00
0.45 -3.20 -20.00
0.45 -3.15 -20.00
0.45 -3.10 -20.00
0.45 -3.05 -20.00
0.45 -3.00 -20.00
0.45 -2.95 -20.00
0.45 -2.90 -20.00
0.45 -2.85 -20.00
0.45 -2.80 -20.00
0.45 -2.75 -20.00
0.45 -2.70 -20.00
0.45 -2.65 -20.00
0.45 -2.60 -20.00
0.45 -2.55 -20.00
0.45 -2.50 -20.00
0.45 -2.45 -20.00
0.45 -2.40 -20.00
0.45 -2.35 -20.00
0.45 -2.30 -20.00
0.45 -2.25 -20.00
0.45 -2.20 -20.00
0.45 -2.15 -20.00
0.45 -2.10 -20.00
0.45 -2.05 -20.00
0.45 -2.00 -20.00
0.45 -1.95 -20.00
0.45 -1.90 -20.00
0.45 -1.85 -20.00
0.45 -1.80 -20.00
0.45 -1.75 -20.00
0.45 -1.70 -20.00
0.45 -1.65 -20.00
0.45 -1.60 -20.00
0.45 -1.55 -20.00
0.45 -1.50 -20.00
0.45 -1.45 -20.00
0.45 -1.40 -20.00
0.45 -1.35 -20.00
0.45 -1.30 -20.00
0.45 -1.25 -20.00
0.45 -1.20 -20.00
0.45 -1.15 -20.00
0.45 -1.10 -20.00
0.45 -1.05 -20.00
0.45 -1.00 -20.00
0.50 -4.00 -20.00
0.50 -3.95 -20.00
0.50 -3.90 -20.00
0.50 -3.85 -20.00
0.50 -3.80 -20.00
0.50 -3.75 -20.00
0.50 -3.70 -20.00
0.50 -3.65 -20.00
0.50 -3.60 -20.00
0.50 -3.55 -20.00
0.50 -3.50 -20.00
0.50 -3.45 -20.00
0.50 -3.40 -20.00
0.50 -3.35 -20.00
0.50 -3.30 -20.00
0.50 -3.25 -20.00
0.50 -3.20 -20.00
0.50 -3.15 -20.00
0.50 -3.10 -20.00
0.50 -3.05 -20.00
0.50 -3.00 -20.00
0.50 -2.95 -20.00
0.50 -2.90 -20.00
0.50 -2.85 -20.00
0.50 -2.80 -20.00
0.50 -2.75 -20.00
0.50 -2.70 -20.00
0.50 -2.65 -20.00
0.50 -2.60 -20.00
0.50 -2.55 -20.00
0.50 -2.50 -20.00
0.50 -2.45 -20.00
0.50 -2.40 -20.00
0.50 -2.35 -20.00
0.50 -2.30 -20.00
0.50 -2.25 -20.00
0.50 -2.20 -20.00
0.50 -2.15 -20.00
0.50 -2.10 -20.00
0.50 -2.05 -20.00
0.50 -2.00 -20.00
0.50 -1.95 -20.00
0.50 -1.90 -20.00
0.50 -1.85 -20.00
0.50 -1.80 -20.00
0.50 -1.75 -20.00
0.50 -1.70 -20.00
0.50 -1.65 -20.00
0.50 -1.60 -20.00
0.50 -1.55 -20.00
0.50 -1.50 -20.00
0.50 -1.45 -20.00
0.50 -1.40 -20.00
0.50 -1.35 -20.00
0.50 -1.30 -20.00
0.50 -1.25 -20.00
0.50 -1.20 -20.00
0.50 -1.15 -20.00
0.50 -1.10 -20.00
0.50 -1.05 -20.00
0.50 -1.00 -20.00
0.55 -4.00 -20.00
0.55 -3.95 -20.00
0.55 -3.90 -20.00
0.55 -3.85 -20.00
0.55 -3.80 -20.00
0.55 -3.75 -20.00
0.55 -3.70 -20.00
0.55 -3.65 -20.00
0.55 -3.60 -20.00
0.55 -3.55 -20.00
0.55 -3.50 -20.00
0.55 -3.45 -20.00
0.55 -3.40 -20.00
0.55 -3.35 -20.00
0.55 -3.30 -20.00
0.55 -3.25 -20.00
0.55 -3.20 -20.00
0.55 -3.15 -20.00
0.55 -3.10 -20.00
0.55 -3.05 -20.00
0.55 -3.00 -20.00
0.55 -2.95 -20.00
0.55 -2.90 -20.00
0.55 -2.85 -20.00
0.55 -2.80 -20.00
0.55 -2.75 -20.00
0.55 -2.70 -20.00
0.55 -2.65 -20.00
0.55 -2.60 -20.00
0.55 -2.55 -20.00
0.55 -2.50 -20.00
0.55 -2.45 -20.00
0.55 -2.40 -20.00
0.55 -2.35 -20.00
0.55 -2.30 -20.00
0.55 -2.25 -20.00
0.55 -2.20 -20.00
0.55 -2.15 -20.00
0.55 -2.10 -20.00
0.55 -2.05 -20.00
0.55 -2.00 -20.00
0.55 -1.95 -20.00
0.55 -1.90 -20.00
0.55 -1.85 -20.00
0.55 -1.80 -20.00
0.55 -1.75 -20.00
0.55 -1.70 -20.00
0.55 -1.65 -20.00
0.55 -1.60 -20.00
0.55 -1.55 -20.00
0.55 -1.50 -20.00
0.55 -1.45 -20.00
0.55 -1.40 -20.00
0.55 -1.35 -20.00
0.55 -1.30 -20.00
0.55 -1.25 -20.00
0.55 -1.20 -20.00
0.55 -1.15 -20.00
0.55 -1.10 -20.00
0.55 -1.05 -20.00
0.55 -1.00 -20.00
0.60 -4.00 -20.00
0.60 -3.95 -20.00
0.60 -3.90 -20.00
0.60 -3.85 -20.00
0.60 -3.80 -20.00
0.60 -3.75 -20.00
0.60 -3.70 -20.00
0.60 -3.65 -20.00
0.60 -3.60 -20.00
0.60 -3.55 -20.00
0.60 -3.50 -20.00
0.60 -3.45 -20.00
0.60 -3.40 -20.00
0.60 -3.35 -20.00
0.60 -3.30 -20.00
0.60 -3.25 -20.00
0.60 -3.20 -20.00
0.60 -3.15 -20.00
0.60 -3.10 -20.00
0.60 -3.05 -20.00
0.60 -3.00 -20.00
0.60 -2.95 -20.00
0.60 -2.90 -20.00
0.60 -2.85 -20.00
0.60 -2.80 -20.00
0.60 -2.75 -20.00
0.60 -2.70 -20.00
0.60 -2.65 -20.00
0.60 -2.60 -20.00
0.60 -2.55 -20.00
0.60 -2.50 -20.00
0.60 -2.45 -20.00
0.60 -2.40 -20.00
0.60 -2.35 -20.00
0.60 -2.30 -20.00
0.60 -2.25 -20.00
0.60 -2.20 -20.00
0.60 -2.15 -20.00
0.60 -2.10 -20.00
0.60 -2.05 -20.00
0.60 -2.00 -20.00
0.60 -1.95 -20.00
0.60 -1.90 -20.00
0.60 -1.85 -20.00
0.60 -1.80 -20.00
0.60 -1.75 -20.00
0.60 -1.70 -20.00
0.60 -1.65 -20.00
0.60 -1.60 -20.00
0.60 -1.55 -20.00
0.60 -1.50 -20.00
0.60 -1.45 -20.00
0.60 -1.40 -20.00
0.60 -1.35 -20.00
0.60 -1.30 -20.00
0.60 -1.25 -20.00
0.60 -1.20 -20.00
0.60 -1.15 -20.00
0.60 -1.10 -20.00
0.60 -1.05 -20.00
0.60 -1.00 -20.00
0.65 -4.00 -20.00
0.65 -3.95 -20.00
0.65 -3.90 -20.00
0.65 -3.85 -20.00
0.65 -3.80 -20.00
0.65 -3.75 -20.00
0.65 -3.70 -20.00
0.65 -3.65 -20.00
0.65 -3.60 -20.00
0.65 -3.55 -20.00
0.65 -3.50 -20.00
0.65 -3.45 -20.00
0.65 -3.40 -20.00
0.65 -3.35 -20.00
0.65 -3.30 -20.00
0.65 -3.25 -20.00
0.65 -3.20 -20.00
0.65 -3.15 -20.00
0.65 -3.10 -20.00
0.65 -3.05 -20.00
0.65 -3.00 -20.00
0.65 -2.95 -20.00
0.65 -2.90 -20.00
0.65 -2.85 -20.00
0.65 -2.80 -20.00
0.65 -2.75 -20.00
0.65 -2.70 -20.00
0.65 -2.65 -20.00
0.65 -2.60 -20.00
0.65 -2.55 -20.00
0.65 -2.50 -20.00
0.65 -2.45 -20.00
0.65 -2.40 -20.00
0.65 -2.35 -20.00
0.65 -2.30 -20.00
0.65 -2.25 -20.00
0.65 -2.20 -20.00
0.65 -2.15 -20.00
0.65 -2.10 -20.00
0.65 -2.05 -20.00
0.65 -2.00 -20.00
0.65 -1.95 -20.00
0.65 -1.90 -20.00
0.65 -1.85 -20.00
0.65 -1.80 -20.00
0.65 -1.75 -20.00
0.65 -1.70 -20.00
0.65 -1.65 -20.00
0.65 -1.60 -20.00
0.65 -1.55 -20.00
0.65 -1.50 -20.00
0.65 -1.45 -20.00
0.65 -1.40 -20.00
0.65 -1.35 -20.00
0.65 -1.30 -20.00
0.65 -1.25 -20.00
0.65 -1.20 -20.00
0.65 -1.15 -20.00
0.65 -1.10 -20.00
0.65 -1.05 -20.00
0.65 -1.00 -20.00
0.70 -4.00 -20.00
0.70 -3.95 -20.00
0.70 -3.90 -20.00
0.70 -3.85 -20.00
0.70 -3.80 -20.00
0.70 -3.75 -20.00
0.70 -3.70 -20.00
0.70 -3.65 -20.00
0.70 -3.60 -20.00
0.70 -3.55 -20.00
0.70 -3.50 -20.00
0.70 -3.45 -20.00
0.70 -3.40 -20.00
0.70 -3.35 -20.00
0.70 -3.30 -20.00
0.70 -3.25 -20.00
0.70 -3.20 -20.00
0.70 -3.15 -20.00
0.70 -3.10 -20.00
0.70 -3.05 -20.00
0.70 -3.00 -20.00
0.70 -2.95 -20.00
0.70 -2.90 -20.00
0.70 -2.85 -20.00
0.70 -2.80 -20.00
0.70 -2.75 -20.00
0.70 -2.70 -20.00
0.70 -2.65 -20.00
0.70 -2.60 -20.00
0.70 -2.55 -20.00
0.70 -2.50 -20.00
0.70 -2.45 -20.00
0.70 -2.40 -20.00
0.70 -2.35 -20.00
0.70 -2.30 -20.00
0.70 -2.25 -20.00
0.70 -2.20 -20.00
0.70 -2.15 -20.00
0.70 -2.10 -20.00
0.70 -2.05 -20.00
0.70 -2.00 -20.00
0.70 -1.95 -20.00
0.70 -1.90 -20.00
0.70 -1.85 -20.00
0.70 -1.80 -20.00
0.70 -1.75 -20.00
0.70 -1.70 -20.00
0.70 -1.65 -20.00
0.70 -1.60 -20.00
0.70 -1.55 -20.00
0.70 -1.50 -20.00
0.70 -1.45 -20.00
0.70 -1.40 -20.00
0.70 -1.35 -20.00
0.70 -1.30 -20.00
0.70 -1.25 -20.00
0.70 -1.20 -20.00
0.70 -1.15 -20.00
0.70 -1.10 -20.00
0.70 -1.05 -20.00
0.70 -1.00 -20.00
0.75 -4.00 -20.00
0.75 -3.95 -20.00
0.75 -3.90 -20.00
0.75 -3.85 -20.00
0.75 -3.80 -20.00
0.75 -3.75 -20.00
0.75 -3.70 -20.00
0.75 -3.65 -20.00
0.75 -3.60 -20.00
0.75 -3.55 -20.00
0.75 -3.50 -20.00
0.75 -3.45 -20.00
0.75 -3.40 -20.00
0.75 -3.35 -20.00
0.75 -3.30 -20.00
0.75 -3.25 -20.00
0.75 -3.20 -20.00
0.75 -3.15 -20.00
0.75 -3.10 -20.00
0.75 -3.05 -20.00
0.75 -3.00 -20.00
0.75 -2.95 -20.00
0.75 -2.90 -20.00
0.75 -2.85 -20.00
0.75 -2.80 -20.00
0.75 -2.75 -20.00
0.75 -2.70 -20.00
0.75 -2.65 -20.00
0.75 -2.60 -20.00
0.75 -2.55 -20.00
0.75 -2.50 -20.00
0.75 -2.45 -20.00
0.75 -2.40 -20.00
0.75 -2.35 -20.00
0.75 -2.30 -20.00
0.75 -2.25 -20.00
0.75 -2.20 -20.00
0.75 -2.15 -20.00
0.75 -2.10 -20.00
0.75 -2.05 -20.00
0.75 -2.00 -20.00
0.75 -1.95 -20.00
0.75 -1.90 -20.00
0.75 -1.85 -20.00
0.75 -1.80 -20.00
0.75 -1.75 -20.00
0.75 -1.70 -20.00
0.75 -1.65 -20.00
0.75 -1.60 -20.00
0.75 -1.55 -20.00
0.75 -1.50 -20.00
0.75 -1.45 -20.00
0.75 -1.40 -20.00
0.75 -1.35 -20.00
0.75 -1.30 -20.00
0.75 -1.25 -20.00
0.75 -1.20 -20.00
0.75 -1.15 -20.00
0.75 -1.10 -20.00
0.75 -1.05 -20.00
0.75 -1.00 -20.00
0.80 -4.00 -20.00
0.80 -3.95 -20.00
0.80 -3.90 -20.00
0.80 -3.85 -20.00
0.80 -3.80 -20.00
0.80 -3.75 -20.00
0.80 -3.70 -20.00
0.80 -3.65 -20.00
0.80 -3.60 -20.00
0.80 -3.55 -20.00
0.80 -3.50 -20.00
0.80 -3.45 -20.00
0.80 -3.40 -20.00
0.80 -3.35 -20.00
0.80 -3.30 -20.00
0.80 -3.25 -20.00
0.80 -3.20 -20.00
0.80 -3.15 -20.00
0.80 -3.10 -20.00
0.80 -3.05 -20.00
0.80 -3.00 -20.00
0.80 -2.95 -20.00
0.80 -2.90 -20.00
0.80 -2.85 -20.00
0.80 -2.80 -20.00
0.80 -2.75 -20.00
0.80 -2.70 -20.00
0.80 -2.65 -20.00
0.80 -2.60 -20.00
0.80 -2.55 -20.00
0.80 -2.50 -20.00
0.80 -2.45 -20.00
0.80 -2.40 -20.00
0.80 -2.35 -20.00
0.80 -2.30 -20.00
0.80 -2.25 -20.00
0.80 -2.20 -20.00
0.80 -2.15 -20.00
0.80 -2.10 -20.00
0.80 -2.05 -20.00
0.80 -2.00 -20.00
0.80 -1.95 -20.00
0.80 -1.90 -20.00
0.80 -1.85 -20.00
0.80 -1.80 -20.00
0.80 -1.75 -20.00
0.80 -1.70 -20.00
0.80 -1.65 -20.00
0.80 -1.60 -20.00
0.80 -1.55 -20.00
0.80 -1.50 -20.00
0.80 -1.45 -20.00
0.80 -1.40 -20.00
0.80 -1.35 -20.00
0.80 -1.30 -20.00
0.80 -1.25 -20.00
0.80 -1.20 -20.00
0.80 -1.15 -20.00
0.80 -1.10 -20.00
0.80 -1.05 -20.00
0.80 -1.00 -20.00
0.85 -4.00 -20.00
0.85 -3.95 -20.00
0.85 -3.90 -20.00
0.85 -3.85 -20.00
0.85 -3.80 -20.00
0.85 -3.75 -20.00
0.85 -3.70 -20.00
0.85 -3.65 -20.00
0.85 -3.60 -20.00
0.85 -3.55 -20.00
0.85 -3.50 -20.00
0.85 -3.45 -20.00
0.85 -3.40 -20.00
0.85 -3.35 -20.00
0.85 -3.30 -20.00
0.85 -3.25 -20.00
0.85 -3.20 -20.00
0.85 -3.15 -20.00
0.85 -3.10 -20.00
0.85 -3.05 -20.00
0.85 -3.00 -20.00
0.85 -2.95 -20.00
0.85 -2.90 -20.00
0.85 -2.85 -20.00
0.85 -2.80 -20.00
0.85 -2.75 -20.00
0.85 -2.70 -20.00
0.85 -2.65 -20.00
0.85 -2.60 -20.00
0.85 -2.55 -20.00
0.85 -2.50 -20.00
0.85 -2.45 -20.00
0.85 -2.40 -20.00
0.85 -2.35 -20.00
0.85 -2.30 -20.00
0.85 -2.25 -20.00
0.85 -2.20 -20.00
0.85 -2.15 -20.00
0.85 -2.10 -20.00
0.85 -2.05 -20.00
0.85 -2.00 -20.00
0.85 -1.95 -20.00
0.85 -1.90 -20.00
0.85 -1.85 -20.00
0.85 -1.80 -20.00
0.85 -1.75 -20.00
0.85 -1.70 -20.00
0.85 -1.65 -20.00
0.85 -1.60 -20.00
0.85 -1.55 -20.00
0.85 -1.50 -20.00
0.85 -1.45 -20.00
0.85 -1.40 -20.00
0.85 -1.35 -20.00
0.85 -1.30 -20.00
0.85 -1.25 -20.00
0.85 -1.20 -20.00
0.85 -1.15 -20.00
0.85 -1.10 -20.00
0.85 -1.05 -20.00
0.85 -1.00 -20.00
0.90 -4.00 -20.00
0.90 -3.95 -20.00
0.90 -3.90 -20.00
0.90 -3.85 -20.00
0.90 -3.80 -20.00
0.90 -3.75 -20.00
0.90 -3.70 -20.00
0.90 -3.65 -20.00
0.90 -3.60 -20.00
0.90 -3.55 -20.00
0.90 -3.50 -20.00
0.90 -3.45 -20.00
0.90 -3.40 -20.00
0.90 -3.35 -20.00
0.90 -3.30 -20.00
0.90 -3.25 -20.00
0.90 -3.20 -20.00
0.90 -3.15 -20.00
0.90 -3.10 -20.00
0.90 -3.05 -20.00
0.90 -3.00 -20.00
0.90 -2.95 -20.00
0.90 -2.90 -20.00
0.90 -2.85 -20.00
0.90 -2.80 -20.00
0.90 -2.75 -20.00
0.90 -2.70 -20.00
0.90 -2.65 -20.00
0.90 -2.60 -20.00
0.90 -2.55 -20.00
0.90 -2.50 -20.00
0.90 -2.45 -20.00
0.90 -2.40 -20.00
0.90 -2.35 -20.00
0.90 -2.30 -20.00
0.90 -2.25 -20.00
0.90 -2.20 -20.00
0.90 -2.15 -20.00
0.90 -2.10 -20.00
0.90 -2.05 -20.00
0.90 -2.00 -20.00
0.90 -1.95 -20.00
0.90 -1.90 -20.00
0.90 -1.85 -20.00
0.90 -1.80 -20.00
0.90 -1.75 -20.00
0.90 -1.70 -20.00
0.90 -1.65 -20.00
0.90 -1.60 -20.00
0.90 -1.55 -20.00
0.90 -1.50 -20.00
0.90 -1.45 -20.00
0.90 -1.40 -20.00
0.90 -1.35 -20.00
0.90 -1.30 -20.00
0.90 -1.25 -20.00
0.90 -1.20 -20.00
0.90 -1.15 -20.00
0.90 -1.10 -20.00
0.90 -1.05 -20.00
0.90 -1.00 -20.00
0.95 -4.00 -20.00
0.95 -3.95 -20.00
0.95 -3.90 -20.00
0.95 -3.85 -20.00
0.95 -3.80 -20.00
0.95 -3.75 -20.00
0.95 -3.70 -20.00
0.95 -3.65 -20.00
0.95 -3.60 -20.00
0.95 -3.55 -20.00
0.95 -3.50 -20.00
0.95 -3.45 -20.00
0.95 -3.40 -20.00
0.95 -3.35 -20.00
0.95 -3.30 -20.00
0.95 -3.25 -20.00
0.95 -3.20 -20.00
0.95 -3.15 -20.00
0.95 -3.10 -20.00
0.95 -3.05 -20.00
0.95 -3.00 -20.00
0.95 -2.95 -20.00
0.95 -2.90 -20.00
0.95 -2.85 -20.00
0.95 -2.80 -20.00
0.95 -2.75 -20.00
0.95 -2.70 -20.00
0.95 -2.65 -20.00
0.95 -2.60 -20.00
0.95 -2.55 -20.00
0.95 -2.50 -20.00
0.95 -2.45 -20.00
0.95 -2.40 -20.00
0.95 -2.35 -20.00
0.95 -2.30 -20.00
0.95 -2.25 -20.00
0.95 -2.20 -20.00
0.95 -2.15 -20.00
0.95 -2.10 -20.00
0.95 -2.05 -20.00
0.95 -2.00 -20.00
0.95 -1.95 -20.00
0.95 -1.90 -20.00
0.95 -1.85 -20.00
0.95 -1.80 -20.00
0.95 -1.75 -20.00
0.95 -1.70 -20.00
0.95 -1.65 -20.00
0.95 -1.60 -20.00
0.95 -1.55 -20.00
0.95 -1.50 -20.00
0.95 -1.45 -20.00
0.95 -1.40 -20.00
0.95 -1.35 -20.00
0.95 -1.30 -20.00
0.95 -1.25 -20.00
0.95 -1.20 -20.00
0.95 -1.15 -20.00
0.95 -1.10 -20.00
0.95 -1.05 -20.00
0.95 -1.00 -20.00
1.00 -4.00 -20.00
1.00 -3.95 -20.00
1.00 -3.90 -20.00
1.00 -3.85 -20.00
1.00 -3.80 -20.00
1.00 -3.75 -20.00
1.00 -3.70 -20.00
1.00 -3.65 -20.00
1.00 -3.60 -20.00
1.00 -3.55 -20.00
1.00 -3.50 -20.00
1.00 -3.45 -20.00
1.00 -3.40 -20.00
1.00 -3.35 -20.00
1.00 -3.30 -20.00
1.00 -3.25 -20.00
1.00 -3.20 -20.00
1.00 -3.15 -20.00
1.00 -3.10 -20.00
1.00 -3.05 -20.00
1.00 -3.00 -20.00
1.00 -2.95 -20.00
1.00 -2.90 -20.00
1.00 -2.85 -20.00
1.00 -2.80 -20.00
1.00 -2.75 -20.00
1.00 -2.70 -20.00
1.00 -2.65 -20.00
1.00 -2.60 -20.00
1.00 -2.55 -20.00
1.00 -2.50 -20.00
1.00 -2.45 -20.00
1.00 -2.40 -20.00
1.00 -2.35 -20.00
1.00 -2.30 -20.00
1.00 -2.25 -20.00
1.00 -2.20 -20.00
1.00 -2.15 -20.00
1.00 -2.10 -20.00
1.00 -2.05 -20.00
1.00 -2.00 -20.00
1.00 -1.95 -20.00
1.00 -1.90 -20.00
1.00 -1.85 -20.00
1.00 -1.80 -20.00
1.00 -1.75 -20.00
1.00 -1.70 -20.00
1.00 -1.65 -20.00
1.00 -1.60 -20.00
1.00 -1.55 -20.00
1.00 -1.50 -20.00
1.00 -1.45 -20.00
1.00 -1.40 -20.00
1.00 -1.35 -20.00
1.00 -1.30 -20.00
1.00 -1.25 -20.00
1.00 -1.20 -20.00
1.00 -1.15 -20.00
1.00 -1.10 -20.00
1.00 -1.05 -20.00
1.00 -1.00 -20.00
1.05 -4.00 -20.00
1.05 -3.95 -20.00
1.05 -3.90 -20.00
1.05 -3.85 -20.00
1.05 -3.80 -20.00
1.05 -3.75 -20.00
1.05 -3.70 -20.00
1.05 -3.65 -20.00
1.05 -3.60 -20.00
1.05 -3.55 -20.00
1.05 -3.50 -20.00
1.05 -3.45 -20.00
1.05 -3.40 -20.00
1.05 -3.35 -20.00
1.05 -3.30 -20.00
1.05 -3.25 -20.00
1.05 -3.20 -20.00
1.05 -3.15 -20.00
1.05 -3.10 -20.00
1.05 -3.05 -20.00
1.05 -3.00 -20.00
1.05 -2.95 -20.00
1.05 -2.90 -20.00
1.05 -2.85 -20.00
1.05 -2.80 -20.00
1.05 -2.75 -20.00
1.05 -2.70 -20.00
1.05 -2.65 -20.00
1.05 -2.60 -20.00
1.05 -2.55 -20.00
1.05 -2.50 -20.00
1.05 -2.45 -20.00
1.05 -2.40 -20.00
1.05 -2.35 -20.00
1.05 -2.30 -20.00
1.05 -2.25 -20.00
1.05 -2.20 -20.00
1.05 -2.15 -20.00
1.05 -2.10 -20.00
1.05 -2.05 -20.00
1.05 -2.00 -20.00
1.05 -1.95 -20.00
1.05 -1.90 -20.00
1.05 -1.85 -20.00
1.05 -1.80 -20.00
1.05 -1.75 -20.00
1.05 -1.70 -20.00
1.05 -1.65 -20.00
1.05 -1.60 -20.00
1.05 -1.55 -20.00
1.05 -1.50 -20.00
1.05 -1.45 -20.00
1.05 -1.40 -20.00
1.05 -1.35 -20.00
1.05 -1.30 -20.00
1.05 -1.25 -20.00
1.05 -1.20 -20.00
1.05 -1.15 -20.00
1.05 -1.10 -20.00
1.05 -1.05 -20.00
1.05 -1.00 -20.00
1.10 -4.00 -20.00
1.10 -3.95 -20.00
1.10 -3.90 -20.00
1.10 -3.85 -20.00
1.10 -3.80 -20.00
1.10 -3.75 -20.00
1.10 -3.70 -20.00
1.10 -3.65 -20.00
1.10 -3.60 -20.00
1.10 -3.55 -20.00
1.10 -3.50 -20.00
1.10 -3.45 -20.00
1.10 -3.40 -20.00
1.10 -3.35 -20.00
1.10 -3.30 -20.00
1.10 -3.25 -20.00
1.10 -3.20 -20.00
1.10 -3.15 -20.00
1.10 -3.10 -20.00
1.10 -3.05 -20.00
1.10 -3.00 -20.00
1.10 -2.95 -20.00
1.10 -2.90 -20.00
1.10 -2.85 -20.00
1.10 -2.80 -20.00
1.10 -2.75 -20.00
1.10 -2.70 -20.00
1.10 -2.65 -20.00
1.10 -2.60 -20.00
1.10 -2.55 -20.00
1.10 -2.50 -20.00
1.10 -2.45 -20.00
1.10 -2.40 -20.00
1.10 -2.35 -20.00
1.10 -2.30 -20.00
1.10 -2.25 -20.00
1.10 -2.20 -20.00
1.10 -2.15 -20.00
1.10 -2.10 -20.00
1.10 -2.05 -20.00
1.10 -2.00 -20.00
1.10 -1.95 -20.00
1.10 -1.90 -20.00
1.10 -1.85 -20.00
1.10 -1.80 -20.00
1.10 -1.75 -20.00
1.10 -1.70 -20.00
1.10 -1.65 -20.00
1.10 -1.60 -20.00
1.10 -1.55 -20.00
1.10 -1.50 -20.00
1.10 -1.45 -20.00
1.10 -1.40 -20.00
1.10 -1.35 -20.00
1.10 -1.30 -20.00
1.10 -1.25 -20.00
1.10 -1.20 -20.00
1.10 -1.15 -20.00
1.10 -1.10 -20.00
1.10 -1.05 -20.00
1.10 -1.00 -20.00
1.15 -4.00 -20.00
1.15 -3.95 -20.00
1.15 -3.90 -20.00
1.15 -3.85 -20.00
1.15 -3.80 -20.00
1.15 -3.75 -20.00
1.15 -3.70 -20.00
1.15 -3.65 -20.00
1.15 -3.60 -20.00
1.15 -3.55 -20.00
1.15 -3.50 -20.00
1.15 -3.45 -20.00
1.15 -3.40 -20.00
1.15 -3.35 -20.00
1.15 -3.30 -20.00
1.15 -3.25 -20.00
1.15 -3.20 -20.00
1.15 -3.15 -20.00
1.15 -3.10 -20.00
1.15 -3.05 -20.00
1.15 -3.00 -20.00
1.15 -2.95 -20.00
1.15 -2.90 -20.00
1.15 -2.85 -20.00
1.15 -2.80 -20.00
1.15 -2.75 -20.00
1.15 -2.70 -20.00
1.15 -2.65 -20.00
1.15 -2.60 -20.00
1.15 -2.55 -20.00
1.15 -2.50 -20.00
1.15 -2.45 -20.00
1.15 -2.40 -20.00
1.15 -2.35 -20.00
1.15 -2.30 -20.00
1.15 -2.25 -20.00
1.15 -2.20 -20.00
1.15 -2.15 -20.00
1.15 -2.10 -20.00
1.15 -2.05 -20.00
1.15 -2.00 -20.00
1.15 -1.95 -20.00
1.15 -1.90 -20.00
1.15 -1.85 -20.00
1.15 -1.80 -20.00
1.15 -1.75 -20.00
1.15 -1.70 -20.00
1.15 -1.65 -20.00
1.15 -1.60 -20.00
1.15 -1.55 -20.00
1.15 -1.50 -20.00
1.15 -1.45 -20.00
1.15 -1.40 -20.00
1.15 -1.35 -20.00
1.15 -1.30 -20.00
1.15 -1.25 -20.00
1.15 -1.20 -20.00
1.15 -1.15 -20.00
1.15 -1.10 -20.00
1.15 -1.05 -20.00
1.15 -1.00 -20.00
1.20 -4.00 -20.00
1.20 -3.95 -20.00
1.20 -3.90 -20.00
1.20 -3.85 -20.00
1.20 -3.80 -20.00
1.20 -3.75 -20.00
1.20 -3.70 -20.00
1.20 -3.65 -20.00
1.20 -3.60 -20.00
1.20 -3.55 -20.00
1.20 -3.50 -20.00
1.20 -3.45 -20.00
1.20 -3.40 -20.00
1.20 -3.35 -20.00
1.20 -3.30 -20.00
1.20 -3.25 -20.00
1.20 -3.20 -20.00
1.20 -3.15 -20.00
1.20 -3.10 -20.00
1.20 -3.05 -20.00
1.20 -3.00 -20.00
1.20 -2.95 -20.00
1.20 -2.90 -20.00
1.20 -2.85 -20.00
1.20 -2.80 -20.00
1.20 -2.75 -20.00
1.20 -2.70 -20.00
1.20 -2.65 -20.00
1.20 -2.60 -20.00
1.20 -2.55 -20.00
1.20 -2.50 -20.00
1.20 -2.45 -20.00
1.20 -2.40 -20.00
1.20 -2.35 -20.00
1.20 -2.30 -20.00
1.20 -2.25 -20.00
1.20 -2.20 -20.00
1.20 -2.15 -20.00
1.20 -2.10 -20.00
1.20 -2.05 -20.00
1.20 -2.00 -20.00
1.20 -1.95 -20.00
1.20 -1.90 -20.00
1.20 -1.85 -20.00
1.20 -1.80 -20.00
1.20 -1.75 -20.00
1.20 -1.70 -20.00
1.20 -1.65 -20.00
1.20 -1.60 -20.00
1.20 -1.55 -20.00
1.20 -1.50 -20.00
1.20 -1.45 -20.00
1.20 -1.40 -20.00
1.20 -1.35 -20.00
1.20 -1.30 -20.00
1.20 -1.25 -20.00
1.20 -1.20 -20.00
1.20 -1.15 -20.00
1.20 -1.10 -20.00
1.20 -1.05 -20.00
1.20 -1.00 -20.00
1.25 -4.00 -20.00
1.25 -3.95 -20.00
1.25 -3.90 -20.00
1.25 -3.85 -20.00
1.25 -3.80 -20.00
1.25 -3.75 -20.00
1.25 -3.70 -20.00
1.25 -3.65 -20.00
1.25 -3.60 -20.00
1.25 -3.55 -20.00
1.25 -3.50 -20.00
1.25 -3.45 -20.00
1.25 -3.40 -20.00
1.25 -3.35 -20.00
1.25 -3.30 -20.00
1.25 -3.25 -20.00
1.25 -3.20 -20.00
1.25 -3.15 -20.00
1.25 -3.10 -20.00
1.25 -3.05 -20.00
1.25 -3.00 -20.00
1.25 -2.95 -20.00
1.25 -2.90 -20.00
1.25 -2.85 -20.00
1.25 -2.80 -20.00
1.25 -2.75 -20.00
1.25 -2.70 -20.00
1.25 -2.65 -20.00
1.25 -2.60 -20.00
1.25 -2.55 -20.00
1.25 -2.50 -20.00
1.25 -2.45 -20.00
1.25 -2.40 -20.00
1.25 -2.35 -20.00
1.25 -2.30 -20.00
1.25 -2.25 -20.00
1.25 -2.20 -20.00
1.25 -2.15 -20.00
1.25 -2.10 -20.00
1.25 -2.05 -20.00
1.25 -2.00 -20.00
1.25 -1.95 -20.00
1.25 -1.90 -20.00
1.25 -1.85 -20.00
1.25 -1.80 -20.00
1.25 -1.75 -20.00
1.25 -1.70 -20.00
1.25 -1.65 -20.00
1.25 -1.60 -20.00
1.25 -1.55 -20.00
1.25 -1.50 -20.00
1.25 -1.45 -20.00
1.25 -1.40 -20.00
1.25 -1.35 -20.00
1.25 -1.30 -20.00
1.25 -1.25 -20.00
1.25 -1.20 -20.00
1.25 -1.15 -20.00
1.25 -1.10 -20.00
1.25 -1.05 -20.00
1.25 -1.00 -20.00
1.30 -4.00 -20.00
1.30 -3.95 -20.00
1.30 -3.90 -20.00
1.30 -3.85 -20.00
1.30 -3.80 -20.00
1.30 -3.75 -20.00
1.30 -3.70 -20.00
1.30 -3.65 -20.00
1.30 -3.60 -20.00
1.30 -3.55 -20.00
1.30 -3.50 -20.00
1.30 -3.45 -20.00
1.30 -3.40 -20.00
1.30 -3.35 -20.00
1.30 -3.30 -20.00
1.30 -3.25 -20.00
1.30 -3.20 -20.00
1.30 -3.15 -20.00
1.30 -3.10 -20.00
1.30 -3.05 -20.00
1.30 -3.00 -20.00
1.30 -2.95 -20.00
1.30 -2.90 -20.00
1.30 -2.85 -20.00
1.30 -2.80 -20.00
1.30 -2.75 -20.00
1.30 -2.70 -20.00
1.30 -2.65 -20.00
1.30 -2.60 -20.00
1.30 -2.55 -20.00
1.30 -2.50 -20.00
1.30 -2.45 -20.00
1.30 -2.40 -20.00
1.30 -2.35 -20.00
1.30 -2.30 -20.00
1.30 -2.25 -20.00
1.30 -2.20 -20.00
1.30 -2.15 -20.00
1.30 -2.10 -20.00
1.30 -2.05 -20.00
1.30 -2.00 -20.00
1.30 -1.95 -20.00
1.30 -1.90 -20.00
1.30 -1.85 -20.00
1.30 -1.80 -20.00
1.30 -1.75 -20.00
1.30 -1.70 -20.00
1.30 -1.65 -20.00
1.30 -1.60 -20.00
1.30 -1.55 -20.00
1.30 -1.50 -20.00
1.30 -1.45 -20.00
1.30 -1.40 -20.00
1.30 -1.35 -20.00
1.30 -1.30 -20.00
1.30 -1.25 -20.00
1.30 -1.20 -20.00
1.30 -1.15 -20.00
1.30 -1.10 -20.00
1.30 -1.05 -20.00
1.30 -1.00 -20.00
1.35 -4.00 -20.00
1.35 -3.95 -20.00
1.35 -3.90 -20.00
1.35 -3.85 -20.00
1.35 -3.80 -20.00
1.35 -3.75 -20.00
1.35 -3.70 -20.00
1.35 -3.65 -20.00
1.35 -3.60 -20.00
1.35 -3.55 -20.00
1.35 -3.50 -20.00
1.35 -3.45 -20.00
1.35 -3.40 -20.00
1.35 -3.35 -20.00
1.35 -3.30 -20.00
1.35 -3.25 -20.00
1.35 -3.20 -20.00
1.35 -3.15 -20.00
1.35 -3.10 -20.00
1.35 -3.05 -20.00
1.35 -3.00 -20.00
1.35 -2.95 -20.00
1.35 -2.90 -20.00
1.35 -2.85 -20.00
1.35 -2.80 -20.00
1.35 -2.75 -20.00
1.35 -2.70 -20.00
1.35 -2.65 -20.00
1.35 -2.60 -20.00
1.35 -2.55 -20.00
1.35 -2.50 -20.00
1.35 -2.45 -20.00
1.35 -2.40 -20.00
1.35 -2.35 -20.00
1.35 -2.30 -20.00
1.35 -2.25 -20.00
1.35 -2.20 -20.00
1.35 -2.15 -20.00
1.35 -2.10 -20.00
1.35 -2.05 -20.00
1.35 -2.00 -20.00
1.35 -1.95 -20.00
1.35 -1.90 -20.00
1.35 -1.85 -20.00
1.35 -1.80 -20.00
1.35 -1.75 -20.00
1.35 -1.70 -20.00
1.35 -1.65 -20.00
1.35 -1.60 -20.00
1.35 -1.55 -20.00
1.35 -1.50 -20.00
1.35 -1.45 -20.00
1.35 -1.40 -20.00
1.35 -1.35 -20.00
1.35 -1.30 -20.00
1.35 -1.25 -20.00
1.35 -1.20 -20.00
1.35 -1.15 -20.00
1.35 -1.10 -20.00
1.35 -1.05 -20.00
1.35 -1.00 -20.00
1.40 -4.00 -20.00
1.40 -3.95 -20.00
1.40 -3.90 -20.00
1.40 -3.85 -20.00
1.40 -3.80 -20.00
1.40 -3.75 -20.00
1.40 -3.70 -20.00
1.40 -3.65 -20.00
1.40 -3.60 -20.00
1.40 -3.55 -20.00
1.40 -3.50 -20.00
1.40 -3.45 -20.00
1.40 -3.40 -20.00
1.40 -3.35 -20.00
1.40 -3.30 -20.00
1.40 -3.25 -20.00
1.40 -3.20 -20.00
1.40 -3.15 -20.00
1.40 -3.10 -20.00
1.40 -3.05 -20.00
1.40 -3.00 -20.00
1.40 -2.95 -20.00
1.40 -2.90 -20.00
1.40 -2.85 -20.00
1.40 -2.80 -20.00
1.40 -2.75 -20.00
1.40 -2.70 -20.00
1.40 -2.65 -20.00
1.40 -2.60 -20.00
1.40 -2.55 -20.00
1.40 -2.50 -20.00
1.40 -2.45 -20.00
1.40 -2.40 -20.00
1.40 -2.35 -20.00
1.40 -2.30 -20.00
1.40 -2.25 -20.00
1.40 -2.20 -20.00
1.40 -2.15 -20.00
1.40 -2.10 -20.00
1.40 -2.05 -20.00
1.40 -2.00 -20.00
1.40 -1.95 -20.00
1.40 -1.90 -20.00
1.40 -1.85 -20.00
1.40 -1.80 -20.00
1.40 -1.75 -20.00
1.40 -1.70 -20.00
1.40 -1.65 -20.00
1.40 -1.60 -20.00
1.40 -1.55 -20.00
1.40 -1.50 -20.00
1.40 -1.45 -20.00
1.40 -1.40 -20.00
1.40 -1.35 -20.00
1.40 -1.30 -20.00
1.40 -1.25 -20.00
1.40 -1.20 -20.00
1.40 -1.15 -20.00
1.40 -1.10 -20.00
1.40 -1.05 -20.00
1.40 -1.00 -20.00
1.45 -4.00 -20.00
1.45 -3.95 -20.00
1.45 -3.90 -20.00
1.45 -3.85 -20.00
1.45 -3.80 -20.00
1.45 -3.75 -20.00
1.45 -3.70 -20.00
1.45 -3.65 -20.00
1.45 -3.60 -20.00
1.45 -3.55 -20.00
1.45 -3.50 -20.00
1.45 -3.45 -20.00
1.45 -3.40 -20.00
1.45 -3.35 -20.00
1.45 -3.30 -20.00
1.45 -3.25 -20.00
1.45 -3.20 -20.00
1.45 -3.15 -20.00
1.45 -3.10 -20.00
1.45 -3.05 -20.00
1.45 -3.00 -20.00
1.45 -2.95 -20.00
1.45 -2.90 -20.00
1.45 -2.85 -20.00
1.45 -2.80 -20.00
1.45 -2.75 -20.00
1.45 -2.70 -20.00
1.45 -2.65 -20.00
1.45 -2.60 -20.00
1.45 -2.55 -20.00
1.45 -2.50 -20.00
1.45 -2.45 -20.00
1.45 -2.40 -20.00
1.45 -2.35 -20.00
1.45 -2.30 -20.00
1.45 -2.25 -20.00
1.45 -2.20 -20.00
1.45 -2.15 -20.00
1.45 -2.10 -20.00
1.45 -2.05 -20.00
1.45 -2.00 -20.00
1.45 -1.95 -20.00
1.45 -1.90 -20.00
1.45 -1.85 -20.00
1.45 -1.80 -20.00
1.45 -1.75 -20.00
1.45 -1.70 -20.00
1.45 -1.65 -20.00
1.45 -1.60 -20.00
1.45 -1.55 -20.00
1.45 -1.50 -20.00
1.45 -1.45 -20.00
1.45 -1.40 -20.00
1.45 -1.35 -20.00
1.45 -1.30 -20.00
1.45 -1.25 -20.00
1.45 -1.20 -20.00
1.45 -1.15 -20.00
1.45 -1.10 -20.00
1.45 -1.05 -20.00
1.45 -1.00 -20.00
1.50 -4.00 -20.00
1.50 -3.95 -20.00
1.50 -3.90 -20.00
1.50 -3.85 -20.00
1.50 -3.80 -20.00
1.50 -3.75 -20.00
1.50 -3.70 -20.00
1.50 -3.65 -20.00
1.50 -3.60 -20.00
1.50 -3.55 -20.00
1.50 -3.50 -20.00
1.50 -3.45 -20.00
1.50 -3.40 -20.00
1.50 -3.35 -20.00
1.50 -3.30 -20.00
1.50 -3.25 -20.00
1.50 -3.20 -20.00
1.50 -3.15 -20.00
1.50 -3.10 -20.00
1.50 -3.05 -20.00
1.50 -3.00 -20.00
1.50 -2.95 -20.00
1.50 -2.90 -20.00
1.50 -2.85 -20.00
1.50 -2.80 -20.00
1.50 -2.75 -20.00
1.50 -2.70 -20.00
1.50 -2.65 -20.00
1.50 -2.60 -20.00
1.50 -2.55 -20.00
1.50 -2.50 -20.00
1.50 -2.45 -20.00
1.50 -2.40 -20.00
1.50 -2.35 -20.00
1.50 -2.30 -20.00
1.50 -2.25 -20.00
1.50 -2.20 -20.00
1.50 -2.15 -20.00
1.50 -2.10 -20.00
1.50 -2.05 -20.00
1.50 -2.00 -20.00
1.50 -1.95 -20.00
1.50 -1.90 -20.00
1.50 -1.85 -20.00
1.50 -1.80 -20.00
1.50 -1.75 -20.00
1.50 -1.70 -20.00
1.50 -1.65 -20.00
1.50 -1.60 -20.00
1.50 -1.55 -20.00
1.50 -1.50 -20.00
1.50 -1.45 -20.00
1.50 -1.40 -20.00
1.50 -1.35 -20.00
1.50 -1.30 -20.00
1.50 -1.25 -20.00
1.50 -1.20 -20.00
1.50 -1.15 -20.00
1.50 -1.10 -20.00
1.50 -1.05 -20.00
1.50 -1.00 -20.00
1.55 -4.00 -20.00
1.55 -3.95 -20.00
1.55 -3.90 -20.00
1.55 -3.85 -20.00
1.55 -3.80 -20.00
1.55 -3.75 -20.00
1.55 -3.70 -20.00
1.55 -3.65 -20.00
1.55 -3.60 -20.00
1.55 -3.55 -20.00
1.55 -3.50 -20.00
1.55 -3.45 -20.00
1.55 -3.40 -20.00
1.55 -3.35 -20.00
1.55 -3.30 -20.00
1.55 -3.25 -20.00
1.55 -3.20 -20.00
1.55 -3.15 -20.00
1.55 -3.10 -20.00
1.55 -3.05 -20.00
1.55 -3.00 -20.00
1.55 -2.95 -20.00
1.55 -2.90 -20.00
1.55 -2.85 -20.00
1.55 -2.80 -20.00
1.55 -2.75 -20.00
1.55 -2.70 -20.00
1.55 -2.65 -20.00
1.55 -2.60 -20.00
1.55 -2.55 -20.00
1.55 -2.50 -20.00
1.55 -2.45 -20.00
1.55 -2.40 -20.00
1.55 -2.35 -20.00
1.55 -2.30 -20.00
1.55 -2.25 -20.00
1.55 -2.20 -20.00
1.55 -2.15 -20.00
1.55 -2.10 -20.00
1.55 -2.05 -20.00
1.55 -2.00 -20.00
1.55 -1.95 -20.00
1.55 -1.90 -20.00
1.55 -1.85 -20.00
1.55 -1.80 -20.00
1.55 -1.75 -20.00
1.55 -1.70 -20.00
1.55 -1.65 -20.00
1.55 -1.60 -20.00
1.55 -1.55 -20.00
1.55 -1.50 -20.00
1.55 -1.45 -20.00
1.55 -1.40 -20.00
1.55 -1.35 -20.00
1.55 -1.30 -20.00
1.55 -1.25 -20.00
1.55 -1.20 -20.00
1.55 -1.15 -20.00
1.55 -1.10 -20.00
1.55 -1.05 -20.00
1.55 -1.00 -20.00
1.60 -4.00 -20.00
1.60 -3.95 -20.00
1.60 -3.90 -20.00
1.60 -3.85 -20.00
1.60 -3.80 -20.00
1.60 -3.75 -20.00
1.60 -3.70 -20.00
1.60 -3.65 -20.00
1.60 -3.60 -20.00
1.60 -3.55 -20.00
1.60 -3.50 -20.00
1.60 -3.45 -20.00
1.60 -3.40 -20.00
1.60 -3.35 -20.00
1.60 -3.30 -20.00
1.60 -3.25 -20.00
1.60 -3.20 -20.00
1.60 -3.15 -20.00
1.60 -3.10 -20.00
1.60 -3.05 -20.00
1.60 -3.00 -20.00
1.60 -2.95 -20.00
1.60 -2.90 -20.00
1.60 -2.85 -20.00
1.60 -2.80 -20.00
1.60 -2.75 -20.00
1.60 -2.70 -20.00
1.60 -2.65 -20.00
1.60 -2.60 -20.00
1.60 -2.55 -20.00
1.60 -2.50 -20.00
1.60 -2.45 -20.00
1.60 -2.40 -20.00
1.60 -2.35 -20.00
1.60 -2.30 -20.00
1.60 -2.25 -20.00
1.60 -2.20 -20.00
1.60 -2.15 -20.00
1.60 -2.10 -20.00
1.60 -2.05 -20.00
1.60 -2.00 -20.00
1.60 -1.95 -20.00
1.60 -1.90 -20.00
1.60 -1.85 -20.00
1.60 -1.80 -20.00
1.60 -1.75 -20.00
1.60 -1.70 -20.00
1.60 -1.65 -20.00
1.60 -1.60 -20.00
1.60 -1.55 -20.00
1.60 -1.50 -20.00
1.60 -1.45 -20.00
1.60 -1.40 -20.00
1.60 -1.35 -20.00
1.60 -1.30 -20.00
1.60 -1.25 -20.00
1.60 -1.20 -20.00
1.60 -1.15 -20.00
1.60 -1.10 -20.00
1.60 -1.05 -20.00
1.60 -1.00 -20.00
1.65 -4.00 -20.00
1.65 -3.95 -20.00
1.65 -3.90 -20.00
1.65 -3.85 -20.00
1.65 -3.80 -20.00
1.65 -3.75 -20.00
1.65 -3.70 -20.00
1.65 -3.65 -20.00
1.65 -3.60 -20.00
1.65 -3.55 -20.00
1.65 -3.50 -20.00
1.65 -3.45 -20.00
1.65 -3.40 -20.00
1.65 -3.35 -20.00
1.65 -3.30 -20.00
1.65 -3.25 -20.00
1.65 -3.20 -20.00
1.65 -3.15 -20.00
1.65 -3.10 -20.00
1.65 -3.05 -20.00
1.65 -3.00 -20.00
1.65 -2.95 -20.00
1.65 -2.90 -20.00
1.65 -2.85 -20.00
1.65 -2.80 -20.00
1.65 -2.75 -20.00
1.65 -2.70 -20.00
1.65 -2.65 -20.00
1.65 -2.60 -20.00
1.65 -2.55 -20.00
1.65 -2.50 -20.00
1.65 -2.45 -20.00
1.65 -2.40 -20.00
1.65 -2.35 -20.00
1.65 -2.30 -20.00
1.65 -2.25 -20.00
1.65 -2.20 -20.00
1.65 -2.15 -20.00
1.65 -2.10 -20.00
1.65 -2.05 -20.00
1.65 -2.00 -20.00
1.65 -1.95 -20.00
1.65 -1.90 -20.00
1.65 -1.85 -20.00
1.65 -1.80 -20.00
1.65 -1.75 -20.00
1.65 -1.70 -20.00
1.65 -1.65 -20.00
1.65 -1.60 -20.00
1.65 -1.55 -20.00
1.65 -1.50 -20.00
1.65 -1.45 -20.00
1.65 -1.40 -20.00
1.65 -1.35 -20.00
1.65 -1.30 -20.00
1.65 -1.25 -20.00
1.65 -1.20 -20.00
1.65 -1.15 -20.00
1.65 -1.10 -20.00
1.65 -1.05 -20.00
1.65 -1.00 -20.00
1.70 -4.00 -20.00
1.70 -3.95 -20.00
1.70 -3.90 -20.00
1.70 -3.85 -20.00
1.70 -3.80 -20.00
1.70 -3.75 -20.00
1.70 -3.70 -20.00
1.70 -3.65 -20.00
1.70 -3.60 -20.00
1.70 -3.55 -20.00
1.70 -3.50 -20.00
1.70 -3.45 -20.00
1.70 -3.40 -20.00
1.70 -3.35 -20.00
1.70 -3.30 -20.00
1.70 -3.25 -20.00
1.70 -3.20 -20.00
1.70 -3.15 -20.00
1.70 -3.10 -20.00
1.70 -3.05 -20.00
1.70 -3.00 -20.00
1.70 -2.95 -20.00
1.70 -2.90 -20.00
1.70 -2.85 -20.00
1.70 -2.80 -20.00
1.70 -2.75 -20.00
1.70 -2.70 -20.00
1.70 -2.65 -20.00
1.70 -2.60 -20.00
1.70 -2.55 -20.00
1.70 -2.50 -20.00
1.70 -2.45 -20.00
1.70 -2.40 -20.00
1.70 -2.35 -20.00
1.70 -2.30 -20.00
1.70 -2.25 -20.00
1.70 -2.20 -20.00
1.70 -2.15 -20.00
1.70 -2.10 -20.00
1.70 -2.05 -20.00
1.70 -2.00 -20.00
1.70 -1.95 -20.00
1.70 -1.90 -20.00
1.70 -1.85 -20.00
1.70 -1.80 -20.00
1.70 -1.75 -20.00
1.70 -1.70 -20.00
1.70 -1.65 -20.00
1.70 -1.60 -20.00
1.70 -1.55 -20.00
1.70 -1.50 -20.00
1.70 -1.45 -20.00
1.70 -1.40 -20.00
1.70 -1.35 -20.00
1.70 -1.30 -20.00
1.70 -1.25 -20.00
1.70 -1.20 -20.00
1.70 -1.15 -20.00
1.70 -1.10 -20.00
1.70 -1.05 -20.00
1.70 -1.00 -20.00
1.75 -4.00 -20.00
1.75 -3.95 -20.00
1.75 -3.90 -20.00
1.75 -3.85 -20.00
1.75 -3.80 -20.00
1.75 -3.75 -20.00
1.75 -3.70 -20.00
1.75 -3.65 -20.00
1.75 -3.60 -20.00
1.75 -3.55 -20.00
1.75 -3.50 -20.00
1.75 -3.45 -20.00
1.75 -3.40 -20.00
1.75 -3.35 -20.00
1.75 -3.30 -20.00
1.75 -3.25 -20.00
1.75 -3.20 -20.00
1.75 -3.15 -20.00
1.75 -3.10 -20.00
1.75 -3.05 -20.00
1.75 -3.00 -20.00
1.75 -2.95 -20.00
1.75 -2.90 -20.00
1.75 -2.85 -20.00
1.75 -2.80 -20.00
1.75 -2.75 -20.00
1.75 -2.70 -20.00
1.75 -2.65 -20.00
1.75 -2.60 -20.00
1.75 -2.55 -20.00
1.75 -2.50 -20.00
1.75 -2.45 -20.00
1.75 -2.40 -20.00
1.75 -2.35 -20.00
1.75 -2.30 -20.00
1.75 -2.25 -20.00
1.75 -2.20 -20.00
1.75 -2.15 -20.00
1.75 -2.10 -20.00
1.75 -2.05 -20.00
1.75 -2.00 -20.00
1.75 -1.95 -20.00
1.75 -1.90 -20.00
1.75 -1.85 -20.00
1.75 -1.80 -20.00
1.75 -1.75 -20.00
1.75 -1.70 -20.00
1.75 -1.65 -20.00
1.75 -1.60 -20.00
1.75 -1.55 -20.00
1.75 -1.50 -20.00
1.75 -1.45 -20.00
1.75 -1.40 -20.00
1.75 -1.35 -20.00
1.75 -1.30 -20.00
1.75 -1.25 -20.00
1.75 -1.20 -20.00
1.75 -1.15 -20.00
1.75 -1.10 -20.00
1.75 -1.05 -20.00
1.75 -1.00 -20.00
1.80 -4.00 -20.00
1.80 -3.95 -20.00
1.80 -3.90 -20.00
1.80 -3.85 -20.00
1.80 -3.80 -20.00
1.80 -3.75 -20.00
1.80 -3.70 -20.00
1.80 -3.65 -20.00
1.80 -3.60 -20.00
1.80 -3.55 -20.00
1.80 -3.50 -20.00
1.80 -3.45 -20.00
1.80 -3.40 -20.00
1.80 -3.35 -20.00
1.80 -3.30 -20.00
1.80 -3.25 -20.00
1.80 -3.20 -20.00
1.80 -3.15 -20.00
1.80 -3.10 -20.00
1.80 -3.05 -20.00
1.80 -3.00 -20.00
1.80 -2.95 -20.00
1.80 -2.90 -20.00
1.80 -2.85 -20.00
1.80 -2.80 -20.00
1.80 -2.75 -20.00
1.80 -2.70 -20.00
1.80 -2.65 -20.00
1.80 -2.60 -20.00
1.80 -2.55 -20.00
1.80 -2.50 -20.00
1.80 -2.45 -20.00
1.80 -2.40 -20.00
1.80 -2.35 -20.00
1.80 -2.30 -20.00
1.80 -2.25 -20.00
1.80 -2.20 -20.00
1.80 -2.15 -20.00
1.80 -2.10 -20.00
1.80 -2.05 -20.00
1.80 -2.00 -20.00
1.80 -1.95 -20.00
1.80 -1.90 -20.00
1.80 -1.85 -20.00
1.80 -1.80 -20.00
1.80 -1.75 -20.00
1.80 -1.70 -20.00
1.80 -1.65 -20.00
1.80 -1.60 -20.00
1.80 -1.55 -20.00
1.80 -1.50 -20.00
1.80 -1.45 -20.00
1.80 -1.40 -20.00
1.80 -1.35 -20.00
1.80 -1.30 -20.00
1.80 -1.25 -20.00
1.80 -1.20 -20.00
1.80 -1.15 -20.00
1.80 -1.10 -20.00
1.80 -1.05 -20.00
1.80 -1.00 -20.00
1.85 -4.00 -20.00
1.85 -3.95 -20.00
1.85 -3.90 -20.00
1.85 -3.85 -20.00
1.85 -3.80 -20.00
1.85 -3.75 -20.00
1.85 -3.70 -20.00
1.85 -3.65 -20.00
1.85 -3.60 -20.00
1.85 -3.55 -20.00
1.85 -3.50 -20.00
1.85 -3.45 -20.00
1.85 -3.40 -20.00
1.85 -3.35 -20.00
1.85 -3.30 -20.00
1.85 -3.25 -20.00
1.85 -3.20 -20.00
1.85 -3.15 -20.00
1.85 -3.10 -20.00
1.85 -3.05 -20.00
1.85 -3.00 -20.00
1.85 -2.95 -20.00
1.85 -2.90 -20.00
1.85 -2.85 -20.00
1.85 -2.80 -20.00
1.85 -2.75 -20.00
1.85 -2.70 -20.00
1.85 -2.65 -20.00
1.85 -2.60 -20.00
1.85 -2.55 -20.00
1.85 -2.50 -20.00
1.85 -2.45 -20.00
1.85 -2.40 -20.00
1.85 -2.35 -20.00
1.85 -2.30 -20.00
1.85 -2.25 -20.00
1.85 -2.20 -20.00
1.85 -2.15 -20.00
1.85 -2.10 -20.00
1.85 -2.05 -20.00
1.85 -2.00 -20.00
1.85 -1.95 -20.00
1.85 -1.90 -20.00
1.85 -1.85 -20.00
1.85 -1.80 -20.00
1.85 -1.75 -20.00
1.85 -1.70 -20.00
1.85 -1.65 -20.00
1.85 -1.60 -20.00
1.85 -1.55 -20.00
1.85 -1.50 -20.00
1.85 -1.45 -20.00
1.85 -1.40 -20.00
1.85 -1.35 -20.00
1.85 -1.30 -20.00
1.85 -1.25 -20.00
1.85 -1.20 -20.00
1.85 -1.15 -20.00
1.85 -1.10 -20.00
1.85 -1.05 -20.00
1.85 -1.00 -20.00
1.90 -4.00 -20.00
1.90 -3.95 -20.00
1.90 -3.90 -20.00
1.90 -3.85 -20.00
1.90 -3.80 -20.00
1.90 -3.75 -20.00
1.90 -3.70 -20.00
1.90 -3.65 -20.00
1.90 -3.60 -20.00
1.90 -3.55 -20.00
1.90 -3.50 -20.00
1.90 -3.45 -20.00
1.90 -3.40 -20.00
1.90 -3.35 -20.00
1.90 -3.30 -20.00
1.90 -3.25 -20.00
1.90 -3.20 -20.00
1.90 -3.15 -20.00
1.90 -3.10 -20.00
1.90 -3.05 -20.00
1.90 -3.00 -20.00
1.90 -2.95 -20.00
1.90 -2.90 -20.00
1.90 -2.85 -20.00
1.90 -2.80 -20.00
1.90 -2.75 -20.00
1.90 -2.70 -20.00
1.90 -2.65 -20.00
1.90 -2.60 -20.00
1.90 -2.55 -20.00
1.90 -2.50 -20.00
1.90 -2.45 -20.00
1.90 -2.40 -20.00
1.90 -2.35 -20.00
1.90 -2.30 -20.00
1.90 -2.25 -20.00
1.90 -2.20 -20.00
1.90 -2.15 -20.00
1.90 -2.10 -20.00
1.90 -2.05 -20.00
1.90 -2.00 -20.00
1.90 -1.95 -20.00
1.90 -1.90 -20.00
1.90 -1.85 -20.00
1.90 -1.80 -20.00
1.90 -1.75 -20.00
1.90 -1.70 -20.00
1.90 -1.65 -20.00
1.90 -1.60 -20.00
1.90 -1.55 -20.00
1.90 -1.50 -20.00
1.90 -1.45 -20.00
1.90 -1.40 -20.00
1.90 -1.35 -20.00
1.90 -1.30 -20.00
1.90 -1.25 -20.00
1.90 -1.20 -20.00
1.90 -1.15 -20.00
1.90 -1.10 -20.00
1.90 -1.05 -20.00
1.90 -1.00 -20.00
1.95 -4.00 -20.00
1.95 -3.95 -20.00
1.95 -3.90 -20.00
1.95 -3.85 -20.00
1.95 -3.80 -20.00
1.95 -3.75 -20.00
1.95 -3.70 -20.00
1.95 -3.65 -20.00
1.95 -3.60 -20.00
1.95 -3.55 -20.00
1.95 -3.50 -20.00
1.95 -3.45 -20.00
1.95 -3.40 -20.00
1.95 -3.35 -20.00
1.95 -3.30 -20.00
1.95 -3.25 -20.00
1.95 -3.20 -20.00
1.95 -3.15 -20.00
1.95 -3.10 -20.00
1.95 -3.05 -20.00
1.95 -3.00 -20.00
1.95 -2.95 -20.00
1.95 -2.90 -20.00
1.95 -2.85 -20.00
1.95 -2.80 -20.00
1.95 -2.75 -20.00
1.95 -2.70 -20.00
1.95 -2.65 -20.00
1.95 -2.60 -20.00
1.95 -2.55 -20.00
1.95 -2.50 -20.00
1.95 -2.45 -20.00
1.95 -2.40 -20.00
1.95 -2.35 -20.00
1.95 -2.30 -20.00
1.95 -2.25 -20.00
1.95 -2.20 -20.00
1.95 -2.15 -20.00
1.95 -2.10 -20.00
1.95 -2.05 -20.00
1.95 -2.00 -20.00
1.95 -1.95 -20.00
1.95 -1.90 -20.00
1.95 -1.85 -20.00
1.95 -1.80 -20.00
1.95 -1.75 -20.00
1.95 -1.70 -20.00
1.95 -1.65 -20.00
1.95 -1.60 -20.00
1.95 -1.55 -20.00
1.95 -1.50 -20.00
1.95 -1.45 -20.00
1.95 -1.40 -20.00
1.95 -1.35 -20.00
1.95 -1.30 -20.00
1.95 -1.25 -20.00
1.95 -1.20 -20.00
1.95 -1.15 -20.00
1.95 -1.10 -20.00
1.95 -1.05 -20.00
1.95 -1.00 -20.00
2.00 -4.00 -20.00
2.00 -3.95 -20.00
2.00 -3.90 -20.00
2.00 -3.85 -20.00
2.00 -3.80 -20.00
2.00 -3.75 -20.00
2.00 -3.70 -20.00
2.00 -3.65 -20.00
2.00 -3.60 -20.00
2.00 -3.55 -20.00
2.00 -3.50 -20.00
2.00 -3.45 -20.00
2.00 -3.40 -20.00
2.00 -3.35 -20.00
2.00 -3.30 -20.00
2.00 -3.25 -20.00
2.00 -3.20 -20.00
2.00 -3.15 -20.00
2.00 -3.10 -20.00
2.00 -3.05 -20.00
2.00 -3.00 -20.00
2.00 -2.95 -20.00
2.00 -2.90 -20.00
2.00 -2.85 -20.00
2.00 -2.80 -20.00
2.00 -2.75 -20.00
2.00 -2.70 -20.00
2.00 -2.65 -20.00
2.00 -2.60 -20.00
2.00 -2.55 -20.00
2.00 -2.50 -20.00
2.00 -2.45 -20.00
2.00 -2.40 -20.00
2.00 -2.35 -20.00
2.00 -2.30 -20.00
2.00 -2.25 -20.00
2.00 -2.20 -20.00
2.00 -2.15 -20.00
2.00 -2.10 -20.00
2.00 -2.05 -20.00
2.00 -2.00 -20.00
2.00 -1.95 -20.00
2.00 -1.90 -20.00
2.00 -1.85 -20.00
2.00 -1.80 -20.00
2.00 -1.75 -20.00
2.00 -1.70 -20.00
2.00 -1.65 -20.00
2.00 -1.60 -20.00
2.00 -1.55 -20.00
2.00 -1.50 -20.00
2.00 -1.45 -20.00
2.00 -1.40 -20.00
2.00 -1.35 -20.00
2.00 -1.30 -20.00
2.00 -1.25 -20.00
2.00 -1.20 -20.00
2.00 -1.15 -20.00
2.00 -1.10 -20.00
2.00 -1.05 -20.00
2.00 -1.00 -20.00


==> anc/LEPexclusion_inv.dat <==
-5.00 -4.00 -20.00
-5.00 -3.95 -20.00
-5.00 -3.90 -20.00
-5.00 -3.85 -20.00
-5.00 -3.80 -20.00
-5.00 -3.75 -20.00
-5.00 -3.70 -20.00
-5.00 -3.65 -20.00
-5.00 -3.60 -20.00
-5.00 -3.55 -20.00
-5.00 -3.50 -20.00
-5.00 -3.45 -20.00
-5.00 -3.40 -20.00
-5.00 -3.35 -20.00
-5.00 -3.30 -20.00
-5.00 -3.25 -20.00
-5.00 -3.20 -20.00
-5.00 -3.15 -20.00
-5.00 -3.10 -20.00
-5.00 -3.05 -1.70
-5.00 -3.00 -0.91
-5.00 -2.95 -0.40
-5.00 -2.90 0.06
-5.00 -2.85 0.47
-5.00 -2.80 0.82
-5.00 -2.75 1.13
-5.00 -2.70 1.40
-5.00 -2.65 1.66
-5.00 -2.60 1.91
-5.00 -2.55 2.14
-5.00 -2.50 2.36
-5.00 -2.45 2.58
-5.00 -2.40 2.80
-5.00 -2.35 3.01
-5.00 -2.30 3.22
-5.00 -2.25 3.43
-5.00 -2.20 3.63
-5.00 -2.15 3.84
-5.00 -2.10 4.04
-5.00 -2.05 4.25
-5.00 -2.00 4.45
-5.00 -1.95 4.65
-5.00 -1.90 4.85
-5.00 -1.85 5.05
-5.00 -1.80 5.25
-5.00 -1.75 5.45
-5.00 -1.70 5.65
-5.00 -1.65 5.86
-5.00 -1.60 6.06
-5.00 -1.55 6.26
-5.00 -1.50 6.46
-5.00 -1.45 6.66
-5.00 -1.40 6.86
-5.00 -1.35 7.06
-5.00 -1.30 7.26
-5.00 -1.25 7.46
-5.00 -1.20 7.66
-5.00 -1.15 7.86
-5.00 -1.10 8.06
-5.00 -1.05 8.26
-5.00 -1.00 8.46
-4.95 -4.00 -20.00
-4.95 -3.95 -20.00
-4.95 -3.90 -20.00
-4.95 -3.85 -20.00
-4.95 -3.80 -20.00
-4.95 -3.75 -20.00
-4.95 -3.70 -20.00
-4.95 -3.65 -20.00
-4.95 -3.60 -20.00
-4.95 -3.55 -20.00
-4.95 -3.50 -20.00
-4.95 -3.45 -20.00
-4.95 -3.40 -20.00
-4.95 -3.35 -20.00
-4.95 -3.30 -20.00
-4.95 -3.25 -20.00
-4.95 -3.20 -20.00
-4.95 -3.15 -20.00
-4.95 -3.10 -20.00
-4.95 -3.05 -1.70
-4.95 -3.00 -0.91
-4.95 -2.95 -0.40
-4.95 -2.90 0.06
-4.95 -2.85 0.47
-4.95 -2.80 0.82
-4.95 -2.75 1.13
-4.95 -2.70 1.40
-4.95 -2.65 1.66
-4.95 -2.60 1.91
-4.95 -2.55 2.14
-4.95 -2.50 2.36
-4.95 -2.45 2.58
-4.95 -2.40 2.80
-4.95 -2.35 3.01
-4.95 -2.30 3.22
-4.95 -2.25 3.43
-4.95 -2.20 3.63
-4.95 -2.15 3.84
-4.95 -2.10 4.04
-4.95 -2.05 4.25
-4.95 -2.00 4.45
-4.95 -1.95 4.65
-4.95 -1.90 4.85
-4.95 -1.85 5.05
-4.95 -1.80 5.25
-4.95 -1.75 5.45
-4.95 -1.70 5.65
-4.95 -1.65 5.86
-4.95 -1.60 6.06
-4.95 -1.55 6.26
-4.95 -1.50 6.46
-4.95 -1.45 6.66
-4.95 -1.40 6.86
-4.95 -1.35 7.06
-4.95 -1.30 7.26
-4.95 -1.25 7.46
-4.95 -1.20 7.66
-4.95 -1.15 7.86
-4.95 -1.10 8.06
-4.95 -1.05 8.26
-4.95 -1.00 8.46
-4.90 -4.00 -20.00
-4.90 -3.95 -20.00
-4.90 -3.90 -20.00
-4.90 -3.85 -20.00
-4.90 -3.80 -20.00
-4.90 -3.75 -20.00
-4.90 -3.70 -20.00
-4.90 -3.65 -20.00
-4.90 -3.60 -20.00
-4.90 -3.55 -20.00
-4.90 -3.50 -20.00
-4.90 -3.45 -20.00
-4.90 -3.40 -20.00
-4.90 -3.35 -20.00
-4.90 -3.30 -20.00
-4.90 -3.25 -20.00
-4.90 -3.20 -20.00
-4.90 -3.15 -20.00
-4.90 -3.10 -20.00
-4.90 -3.05 -1.70
-4.90 -3.00 -0.91
-4.90 -2.95 -0.40
-4.90 -2.90 0.06
-4.90 -2.85 0.47
-4.90 -2.80 0.82
-4.90 -2.75 1.13
-4.90 -2.70 1.40
-4.90 -2.65 1.66
-4.90 -2.60 1.91
-4.90 -2.55 2.14
-4.90 -2.50 2.36
-4.90 -2.45 2.58
-4.90 -2.40 2.80
-4.90 -2.35 3.01
-4.90 -2.30 3.22
-4.90 -2.25 3.43
-4.90 -2.20 3.63
-4.90 -2.15 3.84
-4.90 -2.10 4.04
-4.90 -2.05 4.25
-4.90 -2.00 4.45
-4.90 -1.95 4.65
-4.90 -1.90 4.85
-4.90 -1.85 5.05
-4.90 -1.80 5.25
-4.90 -1.75 5.45
-4.90 -1.70 5.65
-4.90 -1.65 5.86
-4.90 -1.60 6.06
-4.90 -1.55 6.26
-4.90 -1.50 6.46
-4.90 -1.45 6.66
-4.90 -1.40 6.86
-4.90 -1.35 7.06
-4.90 -1.30 7.26
-4.90 -1.25 7.46
-4.90 -1.20 7.66
-4.90 -1.15 7.86
-4.90 -1.10 8.06
-4.90 -1.05 8.26
-4.90 -1.00 8.46
-4.85 -4.00 -20.00
-4.85 -3.95 -20.00
-4.85 -3.90 -20.00
-4.85 -3.85 -20.00
-4.85 -3.80 -20.00
-4.85 -3.75 -20.00
-4.85 -3.70 -20.00
-4.85 -3.65 -20.00
-4.85 -3.60 -20.00
-4.85 -3.55 -20.00
-4.85 -3.50 -20.00
-4.85 -3.45 -20.00
-4.85 -3.40 -20.00
-4.85 -3.35 -20.00
-4.85 -3.30 -20.00
-4.85 -3.25 -20.00
-4.85 -3.20 -20.00
-4.85 -3.15 -20.00
-4.85 -3.10 -20.00
-4.85 -3.05 -1.70
-4.85 -3.00 -0.91
-4.85 -2.95 -0.40
-4.85 -2.90 0.06
-4.85 -2.85 0.47
-4.85 -2.80 0.82
-4.85 -2.75 1.13
-4.85 -2.70 1.40
-4.85 -2.65 1.66
-4.85 -2.60 1.91
-4.85 -2.55 2.14
-4.85 -2.50 2.36
-4.85 -2.45 2.58
-4.85 -2.40 2.80
-4.85 -2.35 3.01
-4.85 -2.30 3.22
-4.85 -2.25 3.43
-4.85 -2.20 3.63
-4.85 -2.15 3.84
-4.85 -2.10 4.04
-4.85 -2.05 4.25
-4.85 -2.00 4.45
-4.85 -1.95 4.65
-4.85 -1.90 4.85
-4.85 -1.85 5.05
-4.85 -1.80 5.25
-4.85 -1.75 5.45
-4.85 -1.70 5.65
-4.85 -1.65 5.86
-4.85 -1.60 6.06
-4.85 -1.55 6.26
-4.85 -1.50 6.46
-4.85 -1.45 6.66
-4.85 -1.40 6.86
-4.85 -1.35 7.06
-4.85 -1.30 7.26
-4.85 -1.25 7.46
-4.85 -1.20 7.66
-4.85 -1.15 7.86
-4.85 -1.10 8.06
-4.85 -1.05 8.26
-4.85 -1.00 8.46
-4.80 -4.00 -20.00
-4.80 -3.95 -20.00
-4.80 -3.90 -20.00
-4.80 -3.85 -20.00
-4.80 -3.80 -20.00
-4.80 -3.75 -20.00
-4.80 -3.70 -20.00
-4.80 -3.65 -20.00
-4.80 -3.60 -20.00
-4.80 -3.55 -20.00
-4.80 -3.50 -20.00
-4.80 -3.45 -20.00
-4.80 -3.40 -20.00
-4.80 -3.35 -20.00
-4.80 -3.30 -20.00
-4.80 -3.25 -20.00
-4.80 -3.20 -20.00
-4.80 -3.15 -20.00
-4.80 -3.10 -20.00
-4.80 -3.05 -1.70
-4.80 -3.00 -0.91
-4.80 -2.95 -0.40
-4.80 -2.90 0.06
-4.80 -2.85 0.47
-4.80 -2.80 0.82
-4.80 -2.75 1.13
-4.80 -2.70 1.40
-4.80 -2.65 1.66
-4.80 -2.60 1.91
-4.80 -2.55 2.14
-4.80 -2.50 2.36
-4.80 -2.45 2.58
-4.80 -2.40 2.80
-4.80 -2.35 3.01
-4.80 -2.30 3.22
-4.80 -2.25 3.43
-4.80 -2.20 3.63
-4.80 -2.15 3.84
-4.80 -2.10 4.04
-4.80 -2.05 4.25
-4.80 -2.00 4.45
-4.80 -1.95 4.65
-4.80 -1.90 4.85
-4.80 -1.85 5.05
-4.80 -1.80 5.25
-4.80 -1.75 5.45
-4.80 -1.70 5.65
-4.80 -1.65 5.86
-4.80 -1.60 6.06
-4.80 -1.55 6.26
-4.80 -1.50 6.46
-4.80 -1.45 6.66
-4.80 -1.40 6.86
-4.80 -1.35 7.06
-4.80 -1.30 7.26
-4.80 -1.25 7.46
-4.80 -1.20 7.66
-4.80 -1.15 7.86
-4.80 -1.10 8.06
-4.80 -1.05 8.26
-4.80 -1.00 8.46
-4.75 -4.00 -20.00
-4.75 -3.95 -20.00
-4.75 -3.90 -20.00
-4.75 -3.85 -20.00
-4.75 -3.80 -20.00
-4.75 -3.75 -20.00
-4.75 -3.70 -20.00
-4.75 -3.65 -20.00
-4.75 -3.60 -20.00
-4.75 -3.55 -20.00
-4.75 -3.50 -20.00
-4.75 -3.45 -20.00
-4.75 -3.40 -20.00
-4.75 -3.35 -20.00
-4.75 -3.30 -20.00
-4.75 -3.25 -20.00
-4.75 -3.20 -20.00
-4.75 -3.15 -20.00
-4.75 -3.10 -20.00
-4.75 -3.05 -1.70
-4.75 -3.00 -0.91
-4.75 -2.95 -0.40
-4.75 -2.90 0.06
-4.75 -2.85 0.47
-4.75 -2.80 0.82
-4.75 -2.75 1.13
-4.75 -2.70 1.40
-4.75 -2.65 1.66
-4.75 -2.60 1.91
-4.75 -2.55 2.14
-4.75 -2.50 2.36
-4.75 -2.45 2.58
-4.75 -2.40 2.80
-4.75 -2.35 3.01
-4.75 -2.30 3.22
-4.75 -2.25 3.43
-4.75 -2.20 3.63
-4.75 -2.15 3.84
-4.75 -2.10 4.04
-4.75 -2.05 4.25
-4.75 -2.00 4.45
-4.75 -1.95 4.65
-4.75 -1.90 4.85
-4.75 -1.85 5.05
-4.75 -1.80 5.25
-4.75 -1.75 5.45
-4.75 -1.70 5.65
-4.75 -1.65 5.86
-4.75 -1.60 6.06
-4.75 -1.55 6.26
-4.75 -1.50 6.46
-4.75 -1.45 6.66
-4.75 -1.40 6.86
-4.75 -1.35 7.06
-4.75 -1.30 7.26
-4.75 -1.25 7.46
-4.75 -1.20 7.66
-4.75 -1.15 7.86
-4.75 -1.10 8.06
-4.75 -1.05 8.26
-4.75 -1.00 8.46
-4.70 -4.00 -20.00
-4.70 -3.95 -20.00
-4.70 -3.90 -20.00
-4.70 -3.85 -20.00
-4.70 -3.80 -20.00
-4.70 -3.75 -20.00
-4.70 -3.70 -20.00
-4.70 -3.65 -20.00
-4.70 -3.60 -20.00
-4.70 -3.55 -20.00
-4.70 -3.50 -20.00
-4.70 -3.45 -20.00
-4.70 -3.40 -20.00
-4.70 -3.35 -20.00
-4.70 -3.30 -20.00
-4.70 -3.25 -20.00
-4.70 -3.20 -20.00
-4.70 -3.15 -20.00
-4.70 -3.10 -20.00
-4.70 -3.05 -1.70
-4.70 -3.00 -0.91
-4.70 -2.95 -0.40
-4.70 -2.90 0.06
-4.70 -2.85 0.47
-4.70 -2.80 0.82
-4.70 -2.75 1.13
-4.70 -2.70 1.40
-4.70 -2.65 1.66
-4.70 -2.60 1.91
-4.70 -2.55 2.14
-4.70 -2.50 2.36
-4.70 -2.45 2.58
-4.70 -2.40 2.80
-4.70 -2.35 3.01
-4.70 -2.30 3.22
-4.70 -2.25 3.43
-4.70 -2.20 3.63
-4.70 -2.15 3.84
-4.70 -2.10 4.04
-4.70 -2.05 4.25
-4.70 -2.00 4.45
-4.70 -1.95 4.65
-4.70 -1.90 4.85
-4.70 -1.85 5.05
-4.70 -1.80 5.25
-4.70 -1.75 5.45
-4.70 -1.70 5.65
-4.70 -1.65 5.86
-4.70 -1.60 6.06
-4.70 -1.55 6.26
-4.70 -1.50 6.46
-4.70 -1.45 6.66
-4.70 -1.40 6.86
-4.70 -1.35 7.06
-4.70 -1.30 7.26
-4.70 -1.25 7.46
-4.70 -1.20 7.66
-4.70 -1.15 7.86
-4.70 -1.10 8.06
-4.70 -1.05 8.26
-4.70 -1.00 8.46
-4.65 -4.00 -20.00
-4.65 -3.95 -20.00
-4.65 -3.90 -20.00
-4.65 -3.85 -20.00
-4.65 -3.80 -20.00
-4.65 -3.75 -20.00
-4.65 -3.70 -20.00
-4.65 -3.65 -20.00
-4.65 -3.60 -20.00
-4.65 -3.55 -20.00
-4.65 -3.50 -20.00
-4.65 -3.45 -20.00
-4.65 -3.40 -20.00
-4.65 -3.35 -20.00
-4.65 -3.30 -20.00
-4.65 -3.25 -20.00
-4.65 -3.20 -20.00
-4.65 -3.15 -20.00
-4.65 -3.10 -20.00
-4.65 -3.05 -1.70
-4.65 -3.00 -0.91
-4.65 -2.95 -0.40
-4.65 -2.90 0.06
-4.65 -2.85 0.47
-4.65 -2.80 0.82
-4.65 -2.75 1.13
-4.65 -2.70 1.40
-4.65 -2.65 1.66
-4.65 -2.60 1.91
-4.65 -2.55 2.14
-4.65 -2.50 2.36
-4.65 -2.45 2.58
-4.65 -2.40 2.80
-4.65 -2.35 3.01
-4.65 -2.30 3.22
-4.65 -2.25 3.43
-4.65 -2.20 3.63
-4.65 -2.15 3.84
-4.65 -2.10 4.04
-4.65 -2.05 4.25
-4.65 -2.00 4.45
-4.65 -1.95 4.65
-4.65 -1.90 4.85
-4.65 -1.85 5.05
-4.65 -1.80 5.25
-4.65 -1.75 5.45
-4.65 -1.70 5.65
-4.65 -1.65 5.86
-4.65 -1.60 6.06
-4.65 -1.55 6.26
-4.65 -1.50 6.46
-4.65 -1.45 6.66
-4.65 -1.40 6.86
-4.65 -1.35 7.06
-4.65 -1.30 7.26
-4.65 -1.25 7.46
-4.65 -1.20 7.66
-4.65 -1.15 7.86
-4.65 -1.10 8.06
-4.65 -1.05 8.26
-4.65 -1.00 8.46
-4.60 -4.00 -20.00
-4.60 -3.95 -20.00
-4.60 -3.90 -20.00
-4.60 -3.85 -20.00
-4.60 -3.80 -20.00
-4.60 -3.75 -20.00
-4.60 -3.70 -20.00
-4.60 -3.65 -20.00
-4.60 -3.60 -20.00
-4.60 -3.55 -20.00
-4.60 -3.50 -20.00
-4.60 -3.45 -20.00
-4.60 -3.40 -20.00
-4.60 -3.35 -20.00
-4.60 -3.30 -20.00
-4.60 -3.25 -20.00
-4.60 -3.20 -20.00
-4.60 -3.15 -20.00
-4.60 -3.10 -20.00
-4.60 -3.05 -1.70
-4.60 -3.00 -0.91
-4.60 -2.95 -0.40
-4.60 -2.90 0.06
-4.60 -2.85 0.47
-4.60 -2.80 0.82
-4.60 -2.75 1.13
-4.60 -2.70 1.40
-4.60 -2.65 1.66
-4.60 -2.60 1.91
-4.60 -2.55 2.14
-4.60 -2.50 2.36
-4.60 -2.45 2.58
-4.60 -2.40 2.80
-4.60 -2.35 3.01
-4.60 -2.30 3.22
-4.60 -2.25 3.43
-4.60 -2.20 3.63
-4.60 -2.15 3.84
-4.60 -2.10 4.04
-4.60 -2.05 4.25
-4.60 -2.00 4.45
-4.60 -1.95 4.65
-4.60 -1.90 4.85
-4.60 -1.85 5.05
-4.60 -1.80 5.25
-4.60 -1.75 5.45
-4.60 -1.70 5.65
-4.60 -1.65 5.86
-4.60 -1.60 6.06
-4.60 -1.55 6.26
-4.60 -1.50 6.46
-4.60 -1.45 6.66
-4.60 -1.40 6.86
-4.60 -1.35 7.06
-4.60 -1.30 7.26
-4.60 -1.25 7.46
-4.60 -1.20 7.66
-4.60 -1.15 7.86
-4.60 -1.10 8.06
-4.60 -1.05 8.26
-4.60 -1.00 8.46
-4.55 -4.00 -20.00
-4.55 -3.95 -20.00
-4.55 -3.90 -20.00
-4.55 -3.85 -20.00
-4.55 -3.80 -20.00
-4.55 -3.75 -20.00
-4.55 -3.70 -20.00
-4.55 -3.65 -20.00
-4.55 -3.60 -20.00
-4.55 -3.55 -20.00
-4.55 -3.50 -20.00
-4.55 -3.45 -20.00
-4.55 -3.40 -20.00
-4.55 -3.35 -20.00
-4.55 -3.30 -20.00
-4.55 -3.25 -20.00
-4.55 -3.20 -20.00
-4.55 -3.15 -20.00
-4.55 -3.10 -20.00
-4.55 -3.05 -1.70
-4.55 -3.00 -0.91
-4.55 -2.95 -0.40
-4.55 -2.90 0.06
-4.55 -2.85 0.47
-4.55 -2.80 0.82
-4.55 -2.75 1.13
-4.55 -2.70 1.40
-4.55 -2.65 1.66
-4.55 -2.60 1.91
-4.55 -2.55 2.14
-4.55 -2.50 2.36
-4.55 -2.45 2.58
-4.55 -2.40 2.80
-4.55 -2.35 3.01
-4.55 -2.30 3.22
-4.55 -2.25 3.43
-4.55 -2.20 3.63
-4.55 -2.15 3.84
-4.55 -2.10 4.04
-4.55 -2.05 4.25
-4.55 -2.00 4.45
-4.55 -1.95 4.65
-4.55 -1.90 4.85
-4.55 -1.85 5.05
-4.55 -1.80 5.25
-4.55 -1.75 5.45
-4.55 -1.70 5.65
-4.55 -1.65 5.86
-4.55 -1.60 6.06
-4.55 -1.55 6.26
-4.55 -1.50 6.46
-4.55 -1.45 6.66
-4.55 -1.40 6.86
-4.55 -1.35 7.06
-4.55 -1.30 7.26
-4.55 -1.25 7.46
-4.55 -1.20 7.66
-4.55 -1.15 7.86
-4.55 -1.10 8.06
-4.55 -1.05 8.26
-4.55 -1.00 8.46
-4.50 -4.00 -20.00
-4.50 -3.95 -20.00
-4.50 -3.90 -20.00
-4.50 -3.85 -20.00
-4.50 -3.80 -20.00
-4.50 -3.75 -20.00
-4.50 -3.70 -20.00
-4.50 -3.65 -20.00
-4.50 -3.60 -20.00
-4.50 -3.55 -20.00
-4.50 -3.50 -20.00
-4.50 -3.45 -20.00
-4.50 -3.40 -20.00
-4.50 -3.35 -20.00
-4.50 -3.30 -20.00
-4.50 -3.25 -20.00
-4.50 -3.20 -20.00
-4.50 -3.15 -20.00
-4.50 -3.10 -20.00
-4.50 -3.05 -1.70
-4.50 -3.00 -0.91
-4.50 -2.95 -0.40
-4.50 -2.90 0.06
-4.50 -2.85 0.47
-4.50 -2.80 0.82
-4.50 -2.75 1.13
-4.50 -2.70 1.40
-4.50 -2.65 1.66
-4.50 -2.60 1.91
-4.50 -2.55 2.14
-4.50 -2.50 2.36
-4.50 -2.45 2.58
-4.50 -2.40 2.80
-4.50 -2.35 3.01
-4.50 -2.30 3.22
-4.50 -2.25 3.43
-4.50 -2.20 3.63
-4.50 -2.15 3.84
-4.50 -2.10 4.04
-4.50 -2.05 4.25
-4.50 -2.00 4.45
-4.50 -1.95 4.65
-4.50 -1.90 4.85
-4.50 -1.85 5.05
-4.50 -1.80 5.25
-4.50 -1.75 5.45
-4.50 -1.70 5.65
-4.50 -1.65 5.86
-4.50 -1.60 6.06
-4.50 -1.55 6.26
-4.50 -1.50 6.46
-4.50 -1.45 6.66
-4.50 -1.40 6.86
-4.50 -1.35 7.06
-4.50 -1.30 7.26
-4.50 -1.25 7.46
-4.50 -1.20 7.66
-4.50 -1.15 7.86
-4.50 -1.10 8.06
-4.50 -1.05 8.26
-4.50 -1.00 8.46
-4.45 -4.00 -20.00
-4.45 -3.95 -20.00
-4.45 -3.90 -20.00
-4.45 -3.85 -20.00
-4.45 -3.80 -20.00
-4.45 -3.75 -20.00
-4.45 -3.70 -20.00
-4.45 -3.65 -20.00
-4.45 -3.60 -20.00
-4.45 -3.55 -20.00
-4.45 -3.50 -20.00
-4.45 -3.45 -20.00
-4.45 -3.40 -20.00
-4.45 -3.35 -20.00
-4.45 -3.30 -20.00
-4.45 -3.25 -20.00
-4.45 -3.20 -20.00
-4.45 -3.15 -20.00
-4.45 -3.10 -20.00
-4.45 -3.05 -1.70
-4.45 -3.00 -0.91
-4.45 -2.95 -0.40
-4.45 -2.90 0.06
-4.45 -2.85 0.47
-4.45 -2.80 0.82
-4.45 -2.75 1.13
-4.45 -2.70 1.40
-4.45 -2.65 1.66
-4.45 -2.60 1.91
-4.45 -2.55 2.14
-4.45 -2.50 2.36
-4.45 -2.45 2.58
-4.45 -2.40 2.80
-4.45 -2.35 3.01
-4.45 -2.30 3.22
-4.45 -2.25 3.43
-4.45 -2.20 3.63
-4.45 -2.15 3.84
-4.45 -2.10 4.04
-4.45 -2.05 4.25
-4.45 -2.00 4.45
-4.45 -1.95 4.65
-4.45 -1.90 4.85
-4.45 -1.85 5.05
-4.45 -1.80 5.25
-4.45 -1.75 5.45
-4.45 -1.70 5.65
-4.45 -1.65 5.86
-4.45 -1.60 6.06
-4.45 -1.55 6.26
-4.45 -1.50 6.46
-4.45 -1.45 6.66
-4.45 -1.40 6.86
-4.45 -1.35 7.06
-4.45 -1.30 7.26
-4.45 -1.25 7.46
-4.45 -1.20 7.66
-4.45 -1.15 7.86
-4.45 -1.10 8.06
-4.45 -1.05 8.26
-4.45 -1.00 8.46
-4.40 -4.00 -20.00
-4.40 -3.95 -20.00
-4.40 -3.90 -20.00
-4.40 -3.85 -20.00
-4.40 -3.80 -20.00
-4.40 -3.75 -20.00
-4.40 -3.70 -20.00
-4.40 -3.65 -20.00
-4.40 -3.60 -20.00
-4.40 -3.55 -20.00
-4.40 -3.50 -20.00
-4.40 -3.45 -20.00
-4.40 -3.40 -20.00
-4.40 -3.35 -20.00
-4.40 -3.30 -20.00
-4.40 -3.25 -20.00
-4.40 -3.20 -20.00
-4.40 -3.15 -20.00
-4.40 -3.10 -20.00
-4.40 -3.05 -1.70
-4.40 -3.00 -0.91
-4.40 -2.95 -0.40
-4.40 -2.90 0.06
-4.40 -2.85 0.47
-4.40 -2.80 0.82
-4.40 -2.75 1.13
-4.40 -2.70 1.40
-4.40 -2.65 1.66
-4.40 -2.60 1.91
-4.40 -2.55 2.14
-4.40 -2.50 2.36
-4.40 -2.45 2.58
-4.40 -2.40 2.80
-4.40 -2.35 3.01
-4.40 -2.30 3.22
-4.40 -2.25 3.43
-4.40 -2.20 3.63
-4.40 -2.15 3.84
-4.40 -2.10 4.04
-4.40 -2.05 4.25
-4.40 -2.00 4.45
-4.40 -1.95 4.65
-4.40 -1.90 4.85
-4.40 -1.85 5.05
-4.40 -1.80 5.25
-4.40 -1.75 5.45
-4.40 -1.70 5.65
-4.40 -1.65 5.86
-4.40 -1.60 6.06
-4.40 -1.55 6.26
-4.40 -1.50 6.46
-4.40 -1.45 6.66
-4.40 -1.40 6.86
-4.40 -1.35 7.06
-4.40 -1.30 7.26
-4.40 -1.25 7.46
-4.40 -1.20 7.66
-4.40 -1.15 7.86
-4.40 -1.10 8.06
-4.40 -1.05 8.26
-4.40 -1.00 8.46
-4.35 -4.00 -20.00
-4.35 -3.95 -20.00
-4.35 -3.90 -20.00
-4.35 -3.85 -20.00
-4.35 -3.80 -20.00
-4.35 -3.75 -20.00
-4.35 -3.70 -20.00
-4.35 -3.65 -20.00
-4.35 -3.60 -20.00
-4.35 -3.55 -20.00
-4.35 -3.50 -20.00
-4.35 -3.45 -20.00
-4.35 -3.40 -20.00
-4.35 -3.35 -20.00
-4.35 -3.30 -20.00
-4.35 -3.25 -20.00
-4.35 -3.20 -20.00
-4.35 -3.15 -20.00
-4.35 -3.10 -20.00
-4.35 -3.05 -1.70
-4.35 -3.00 -0.91
-4.35 -2.95 -0.40
-4.35 -2.90 0.06
-4.35 -2.85 0.47
-4.35 -2.80 0.82
-4.35 -2.75 1.13
-4.35 -2.70 1.40
-4.35 -2.65 1.66
-4.35 -2.60 1.91
-4.35 -2.55 2.14
-4.35 -2.50 2.36
-4.35 -2.45 2.58
-4.35 -2.40 2.80
-4.35 -2.35 3.01
-4.35 -2.30 3.22
-4.35 -2.25 3.43
-4.35 -2.20 3.63
-4.35 -2.15 3.84
-4.35 -2.10 4.04
-4.35 -2.05 4.25
-4.35 -2.00 4.45
-4.35 -1.95 4.65
-4.35 -1.90 4.85
-4.35 -1.85 5.05
-4.35 -1.80 5.25
-4.35 -1.75 5.45
-4.35 -1.70 5.65
-4.35 -1.65 5.86
-4.35 -1.60 6.06
-4.35 -1.55 6.26
-4.35 -1.50 6.46
-4.35 -1.45 6.66
-4.35 -1.40 6.86
-4.35 -1.35 7.06
-4.35 -1.30 7.26
-4.35 -1.25 7.46
-4.35 -1.20 7.66
-4.35 -1.15 7.86
-4.35 -1.10 8.06
-4.35 -1.05 8.26
-4.35 -1.00 8.46
-4.30 -4.00 -20.00
-4.30 -3.95 -20.00
-4.30 -3.90 -20.00
-4.30 -3.85 -20.00
-4.30 -3.80 -20.00
-4.30 -3.75 -20.00
-4.30 -3.70 -20.00
-4.30 -3.65 -20.00
-4.30 -3.60 -20.00
-4.30 -3.55 -20.00
-4.30 -3.50 -20.00
-4.30 -3.45 -20.00
-4.30 -3.40 -20.00
-4.30 -3.35 -20.00
-4.30 -3.30 -20.00
-4.30 -3.25 -20.00
-4.30 -3.20 -20.00
-4.30 -3.15 -20.00
-4.30 -3.10 -20.00
-4.30 -3.05 -1.70
-4.30 -3.00 -0.91
-4.30 -2.95 -0.40
-4.30 -2.90 0.06
-4.30 -2.85 0.47
-4.30 -2.80 0.82
-4.30 -2.75 1.13
-4.30 -2.70 1.40
-4.30 -2.65 1.66
-4.30 -2.60 1.91
-4.30 -2.55 2.14
-4.30 -2.50 2.36
-4.30 -2.45 2.58
-4.30 -2.40 2.80
-4.30 -2.35 3.01
-4.30 -2.30 3.22
-4.30 -2.25 3.43
-4.30 -2.20 3.63
-4.30 -2.15 3.84
-4.30 -2.10 4.04
-4.30 -2.05 4.25
-4.30 -2.00 4.45
-4.30 -1.95 4.65
-4.30 -1.90 4.85
-4.30 -1.85 5.05
-4.30 -1.80 5.25
-4.30 -1.75 5.45
-4.30 -1.70 5.65
-4.30 -1.65 5.86
-4.30 -1.60 6.06
-4.30 -1.55 6.26
-4.30 -1.50 6.46
-4.30 -1.45 6.66
-4.30 -1.40 6.86
-4.30 -1.35 7.06
-4.30 -1.30 7.26
-4.30 -1.25 7.46
-4.30 -1.20 7.66
-4.30 -1.15 7.86
-4.30 -1.10 8.06
-4.30 -1.05 8.26
-4.30 -1.00 8.46
-4.25 -4.00 -20.00
-4.25 -3.95 -20.00
-4.25 -3.90 -20.00
-4.25 -3.85 -20.00
-4.25 -3.80 -20.00
-4.25 -3.75 -20.00
-4.25 -3.70 -20.00
-4.25 -3.65 -20.00
-4.25 -3.60 -20.00
-4.25 -3.55 -20.00
-4.25 -3.50 -20.00
-4.25 -3.45 -20.00
-4.25 -3.40 -20.00
-4.25 -3.35 -20.00
-4.25 -3.30 -20.00
-4.25 -3.25 -20.00
-4.25 -3.20 -20.00
-4.25 -3.15 -20.00
-4.25 -3.10 -20.00
-4.25 -3.05 -1.70
-4.25 -3.00 -0.91
-4.25 -2.95 -0.40
-4.25 -2.90 0.06
-4.25 -2.85 0.47
-4.25 -2.80 0.82
-4.25 -2.75 1.13
-4.25 -2.70 1.40
-4.25 -2.65 1.66
-4.25 -2.60 1.91
-4.25 -2.55 2.14
-4.25 -2.50 2.36
-4.25 -2.45 2.58
-4.25 -2.40 2.80
-4.25 -2.35 3.01
-4.25 -2.30 3.22
-4.25 -2.25 3.43
-4.25 -2.20 3.63
-4.25 -2.15 3.84
-4.25 -2.10 4.04
-4.25 -2.05 4.25
-4.25 -2.00 4.45
-4.25 -1.95 4.65
-4.25 -1.90 4.85
-4.25 -1.85 5.05
-4.25 -1.80 5.25
-4.25 -1.75 5.45
-4.25 -1.70 5.65
-4.25 -1.65 5.86
-4.25 -1.60 6.06
-4.25 -1.55 6.26
-4.25 -1.50 6.46
-4.25 -1.45 6.66
-4.25 -1.40 6.86
-4.25 -1.35 7.06
-4.25 -1.30 7.26
-4.25 -1.25 7.46
-4.25 -1.20 7.66
-4.25 -1.15 7.86
-4.25 -1.10 8.06
-4.25 -1.05 8.26
-4.25 -1.00 8.46
-4.20 -4.00 -20.00
-4.20 -3.95 -20.00
-4.20 -3.90 -20.00
-4.20 -3.85 -20.00
-4.20 -3.80 -20.00
-4.20 -3.75 -20.00
-4.20 -3.70 -20.00
-4.20 -3.65 -20.00
-4.20 -3.60 -20.00
-4.20 -3.55 -20.00
-4.20 -3.50 -20.00
-4.20 -3.45 -20.00
-4.20 -3.40 -20.00
-4.20 -3.35 -20.00
-4.20 -3.30 -20.00
-4.20 -3.25 -20.00
-4.20 -3.20 -20.00
-4.20 -3.15 -20.00
-4.20 -3.10 -20.00
-4.20 -3.05 -1.70
-4.20 -3.00 -0.91
-4.20 -2.95 -0.40
-4.20 -2.90 0.06
-4.20 -2.85 0.47
-4.20 -2.80 0.82
-4.20 -2.75 1.13
-4.20 -2.70 1.40
-4.20 -2.65 1.66
-4.20 -2.60 1.91
-4.20 -2.55 2.14
-4.20 -2.50 2.36
-4.20 -2.45 2.58
-4.20 -2.40 2.80
-4.20 -2.35 3.01
-4.20 -2.30 3.22
-4.20 -2.25 3.43
-4.20 -2.20 3.63
-4.20 -2.15 3.84
-4.20 -2.10 4.04
-4.20 -2.05 4.25
-4.20 -2.00 4.45
-4.20 -1.95 4.65
-4.20 -1.90 4.85
-4.20 -1.85 5.05
-4.20 -1.80 5.25
-4.20 -1.75 5.45
-4.20 -1.70 5.65
-4.20 -1.65 5.86
-4.20 -1.60 6.06
-4.20 -1.55 6.26
-4.20 -1.50 6.46
-4.20 -1.45 6.66
-4.20 -1.40 6.86
-4.20 -1.35 7.06
-4.20 -1.30 7.26
-4.20 -1.25 7.46
-4.20 -1.20 7.66
-4.20 -1.15 7.86
-4.20 -1.10 8.06
-4.20 -1.05 8.26
-4.20 -1.00 8.46
-4.15 -4.00 -20.00
-4.15 -3.95 -20.00
-4.15 -3.90 -20.00
-4.15 -3.85 -20.00
-4.15 -3.80 -20.00
-4.15 -3.75 -20.00
-4.15 -3.70 -20.00
-4.15 -3.65 -20.00
-4.15 -3.60 -20.00
-4.15 -3.55 -20.00
-4.15 -3.50 -20.00
-4.15 -3.45 -20.00
-4.15 -3.40 -20.00
-4.15 -3.35 -20.00
-4.15 -3.30 -20.00
-4.15 -3.25 -20.00
-4.15 -3.20 -20.00
-4.15 -3.15 -20.00
-4.15 -3.10 -20.00
-4.15 -3.05 -1.70
-4.15 -3.00 -0.91
-4.15 -2.95 -0.40
-4.15 -2.90 0.06
-4.15 -2.85 0.47
-4.15 -2.80 0.82
-4.15 -2.75 1.13
-4.15 -2.70 1.40
-4.15 -2.65 1.66
-4.15 -2.60 1.91
-4.15 -2.55 2.14
-4.15 -2.50 2.36
-4.15 -2.45 2.58
-4.15 -2.40 2.80
-4.15 -2.35 3.01
-4.15 -2.30 3.22
-4.15 -2.25 3.43
-4.15 -2.20 3.63
-4.15 -2.15 3.84
-4.15 -2.10 4.04
-4.15 -2.05 4.25
-4.15 -2.00 4.45
-4.15 -1.95 4.65
-4.15 -1.90 4.85
-4.15 -1.85 5.05
-4.15 -1.80 5.25
-4.15 -1.75 5.45
-4.15 -1.70 5.65
-4.15 -1.65 5.86
-4.15 -1.60 6.06
-4.15 -1.55 6.26
-4.15 -1.50 6.46
-4.15 -1.45 6.66
-4.15 -1.40 6.86
-4.15 -1.35 7.06
-4.15 -1.30 7.26
-4.15 -1.25 7.46
-4.15 -1.20 7.66
-4.15 -1.15 7.86
-4.15 -1.10 8.06
-4.15 -1.05 8.26
-4.15 -1.00 8.46
-4.10 -4.00 -20.00
-4.10 -3.95 -20.00
-4.10 -3.90 -20.00
-4.10 -3.85 -20.00
-4.10 -3.80 -20.00
-4.10 -3.75 -20.00
-4.10 -3.70 -20.00
-4.10 -3.65 -20.00
-4.10 -3.60 -20.00
-4.10 -3.55 -20.00
-4.10 -3.50 -20.00
-4.10 -3.45 -20.00
-4.10 -3.40 -20.00
-4.10 -3.35 -20.00
-4.10 -3.30 -20.00
-4.10 -3.25 -20.00
-4.10 -3.20 -20.00
-4.10 -3.15 -20.00
-4.10 -3.10 -20.00
-4.10 -3.05 -1.70
-4.10 -3.00 -0.91
-4.10 -2.95 -0.40
-4.10 -2.90 0.06
-4.10 -2.85 0.47
-4.10 -2.80 0.82
-4.10 -2.75 1.13
-4.10 -2.70 1.40
-4.10 -2.65 1.66
-4.10 -2.60 1.91
-4.10 -2.55 2.14
-4.10 -2.50 2.36
-4.10 -2.45 2.58
-4.10 -2.40 2.80
-4.10 -2.35 3.01
-4.10 -2.30 3.22
-4.10 -2.25 3.43
-4.10 -2.20 3.63
-4.10 -2.15 3.84
-4.10 -2.10 4.04
-4.10 -2.05 4.25
-4.10 -2.00 4.45
-4.10 -1.95 4.65
-4.10 -1.90 4.85
-4.10 -1.85 5.05
-4.10 -1.80 5.25
-4.10 -1.75 5.45
-4.10 -1.70 5.65
-4.10 -1.65 5.86
-4.10 -1.60 6.06
-4.10 -1.55 6.26
-4.10 -1.50 6.46
-4.10 -1.45 6.66
-4.10 -1.40 6.86
-4.10 -1.35 7.06
-4.10 -1.30 7.26
-4.10 -1.25 7.46
-4.10 -1.20 7.66
-4.10 -1.15 7.86
-4.10 -1.10 8.06
-4.10 -1.05 8.26
-4.10 -1.00 8.46
-4.05 -4.00 -20.00
-4.05 -3.95 -20.00
-4.05 -3.90 -20.00
-4.05 -3.85 -20.00
-4.05 -3.80 -20.00
-4.05 -3.75 -20.00
-4.05 -3.70 -20.00
-4.05 -3.65 -20.00
-4.05 -3.60 -20.00
-4.05 -3.55 -20.00
-4.05 -3.50 -20.00
-4.05 -3.45 -20.00
-4.05 -3.40 -20.00
-4.05 -3.35 -20.00
-4.05 -3.30 -20.00
-4.05 -3.25 -20.00
-4.05 -3.20 -20.00
-4.05 -3.15 -20.00
-4.05 -3.10 -20.00
-4.05 -3.05 -1.70
-4.05 -3.00 -0.91
-4.05 -2.95 -0.40
-4.05 -2.90 0.06
-4.05 -2.85 0.47
-4.05 -2.80 0.82
-4.05 -2.75 1.13
-4.05 -2.70 1.40
-4.05 -2.65 1.66
-4.05 -2.60 1.91
-4.05 -2.55 2.14
-4.05 -2.50 2.36
-4.05 -2.45 2.58
-4.05 -2.40 2.80
-4.05 -2.35 3.01
-4.05 -2.30 3.22
-4.05 -2.25 3.43
-4.05 -2.20 3.63
-4.05 -2.15 3.84
-4.05 -2.10 4.04
-4.05 -2.05 4.25
-4.05 -2.00 4.45
-4.05 -1.95 4.65
-4.05 -1.90 4.85
-4.05 -1.85 5.05
-4.05 -1.80 5.25
-4.05 -1.75 5.45
-4.05 -1.70 5.65
-4.05 -1.65 5.86
-4.05 -1.60 6.06
-4.05 -1.55 6.26
-4.05 -1.50 6.46
-4.05 -1.45 6.66
-4.05 -1.40 6.86
-4.05 -1.35 7.06
-4.05 -1.30 7.26
-4.05 -1.25 7.46
-4.05 -1.20 7.66
-4.05 -1.15 7.86
-4.05 -1.10 8.06
-4.05 -1.05 8.26
-4.05 -1.00 8.46
-4.00 -4.00 -20.00
-4.00 -3.95 -20.00
-4.00 -3.90 -20.00
-4.00 -3.85 -20.00
-4.00 -3.80 -20.00
-4.00 -3.75 -20.00
-4.00 -3.70 -20.00
-4.00 -3.65 -20.00
-4.00 -3.60 -20.00
-4.00 -3.55 -20.00
-4.00 -3.50 -20.00
-4.00 -3.45 -20.00
-4.00 -3.40 -20.00
-4.00 -3.35 -20.00
-4.00 -3.30 -20.00
-4.00 -3.25 -20.00
-4.00 -3.20 -20.00
-4.00 -3.15 -20.00
-4.00 -3.10 -20.00
-4.00 -3.05 -1.70
-4.00 -3.00 -0.91
-4.00 -2.95 -0.40
-4.00 -2.90 0.06
-4.00 -2.85 0.47
-4.00 -2.80 0.82
-4.00 -2.75 1.13
-4.00 -2.70 1.40
-4.00 -2.65 1.66
-4.00 -2.60 1.91
-4.00 -2.55 2.14
-4.00 -2.50 2.36
-4.00 -2.45 2.58
-4.00 -2.40 2.80
-4.00 -2.35 3.01
-4.00 -2.30 3.22
-4.00 -2.25 3.43
-4.00 -2.20 3.63
-4.00 -2.15 3.84
-4.00 -2.10 4.04
-4.00 -2.05 4.25
-4.00 -2.00 4.45
-4.00 -1.95 4.65
-4.00 -1.90 4.85
-4.00 -1.85 5.05
-4.00 -1.80 5.25
-4.00 -1.75 5.45
-4.00 -1.70 5.65
-4.00 -1.65 5.86
-4.00 -1.60 6.06
-4.00 -1.55 6.26
-4.00 -1.50 6.46
-4.00 -1.45 6.66
-4.00 -1.40 6.86
-4.00 -1.35 7.06
-4.00 -1.30 7.26
-4.00 -1.25 7.46
-4.00 -1.20 7.66
-4.00 -1.15 7.86
-4.00 -1.10 8.06
-4.00 -1.05 8.26
-4.00 -1.00 8.46
-3.95 -4.00 -20.00
-3.95 -3.95 -20.00
-3.95 -3.90 -20.00
-3.95 -3.85 -20.00
-3.95 -3.80 -20.00
-3.95 -3.75 -20.00
-3.95 -3.70 -20.00
-3.95 -3.65 -20.00
-3.95 -3.60 -20.00
-3.95 -3.55 -20.00
-3.95 -3.50 -20.00
-3.95 -3.45 -20.00
-3.95 -3.40 -20.00
-3.95 -3.35 -20.00
-3.95 -3.30 -20.00
-3.95 -3.25 -20.00
-3.95 -3.20 -20.00
-3.95 -3.15 -20.00
-3.95 -3.10 -20.00
-3.95 -3.05 -1.70
-3.95 -3.00 -0.91
-3.95 -2.95 -0.40
-3.95 -2.90 0.06
-3.95 -2.85 0.47
-3.95 -2.80 0.82
-3.95 -2.75 1.13
-3.95 -2.70 1.40
-3.95 -2.65 1.66
-3.95 -2.60 1.91
-3.95 -2.55 2.14
-3.95 -2.50 2.36
-3.95 -2.45 2.58
-3.95 -2.40 2.80
-3.95 -2.35 3.01
-3.95 -2.30 3.22
-3.95 -2.25 3.43
-3.95 -2.20 3.63
-3.95 -2.15 3.84
-3.95 -2.10 4.04
-3.95 -2.05 4.25
-3.95 -2.00 4.45
-3.95 -1.95 4.65
-3.95 -1.90 4.85
-3.95 -1.85 5.05
-3.95 -1.80 5.25
-3.95 -1.75 5.45
-3.95 -1.70 5.65
-3.95 -1.65 5.86
-3.95 -1.60 6.06
-3.95 -1.55 6.26
-3.95 -1.50 6.46
-3.95 -1.45 6.66
-3.95 -1.40 6.86
-3.95 -1.35 7.06
-3.95 -1.30 7.26
-3.95 -1.25 7.46
-3.95 -1.20 7.66
-3.95 -1.15 7.86
-3.95 -1.10 8.06
-3.95 -1.05 8.26
-3.95 -1.00 8.46
-3.90 -4.00 -20.00
-3.90 -3.95 -20.00
-3.90 -3.90 -20.00
-3.90 -3.85 -20.00
-3.90 -3.80 -20.00
-3.90 -3.75 -20.00
-3.90 -3.70 -20.00
-3.90 -3.65 -20.00
-3.90 -3.60 -20.00
-3.90 -3.55 -20.00
-3.90 -3.50 -20.00
-3.90 -3.45 -20.00
-3.90 -3.40 -20.00
-3.90 -3.35 -20.00
-3.90 -3.30 -20.00
-3.90 -3.25 -20.00
-3.90 -3.20 -20.00
-3.90 -3.15 -20.00
-3.90 -3.10 -20.00
-3.90 -3.05 -1.70
-3.90 -3.00 -0.91
-3.90 -2.95 -0.40
-3.90 -2.90 0.06
-3.90 -2.85 0.47
-3.90 -2.80 0.82
-3.90 -2.75 1.13
-3.90 -2.70 1.40
-3.90 -2.65 1.66
-3.90 -2.60 1.91
-3.90 -2.55 2.14
-3.90 -2.50 2.36
-3.90 -2.45 2.58
-3.90 -2.40 2.80
-3.90 -2.35 3.01
-3.90 -2.30 3.22
-3.90 -2.25 3.43
-3.90 -2.20 3.63
-3.90 -2.15 3.84
-3.90 -2.10 4.04
-3.90 -2.05 4.25
-3.90 -2.00 4.45
-3.90 -1.95 4.65
-3.90 -1.90 4.85
-3.90 -1.85 5.05
-3.90 -1.80 5.25
-3.90 -1.75 5.45
-3.90 -1.70 5.65
-3.90 -1.65 5.86
-3.90 -1.60 6.06
-3.90 -1.55 6.26
-3.90 -1.50 6.46
-3.90 -1.45 6.66
-3.90 -1.40 6.86
-3.90 -1.35 7.06
-3.90 -1.30 7.26
-3.90 -1.25 7.46
-3.90 -1.20 7.66
-3.90 -1.15 7.86
-3.90 -1.10 8.06
-3.90 -1.05 8.26
-3.90 -1.00 8.46
-3.85 -4.00 -20.00
-3.85 -3.95 -20.00
-3.85 -3.90 -20.00
-3.85 -3.85 -20.00
-3.85 -3.80 -20.00
-3.85 -3.75 -20.00
-3.85 -3.70 -20.00
-3.85 -3.65 -20.00
-3.85 -3.60 -20.00
-3.85 -3.55 -20.00
-3.85 -3.50 -20.00
-3.85 -3.45 -20.00
-3.85 -3.40 -20.00
-3.85 -3.35 -20.00
-3.85 -3.30 -20.00
-3.85 -3.25 -20.00
-3.85 -3.20 -20.00
-3.85 -3.15 -20.00
-3.85 -3.10 -20.00
-3.85 -3.05 -1.70
-3.85 -3.00 -0.91
-3.85 -2.95 -0.40
-3.85 -2.90 0.06
-3.85 -2.85 0.47
-3.85 -2.80 0.82
-3.85 -2.75 1.13
-3.85 -2.70 1.40
-3.85 -2.65 1.66
-3.85 -2.60 1.91
-3.85 -2.55 2.14
-3.85 -2.50 2.36
-3.85 -2.45 2.58
-3.85 -2.40 2.80
-3.85 -2.35 3.01
-3.85 -2.30 3.22
-3.85 -2.25 3.43
-3.85 -2.20 3.63
-3.85 -2.15 3.84
-3.85 -2.10 4.04
-3.85 -2.05 4.25
-3.85 -2.00 4.45
-3.85 -1.95 4.65
-3.85 -1.90 4.85
-3.85 -1.85 5.05
-3.85 -1.80 5.25
-3.85 -1.75 5.45
-3.85 -1.70 5.65
-3.85 -1.65 5.86
-3.85 -1.60 6.06
-3.85 -1.55 6.26
-3.85 -1.50 6.46
-3.85 -1.45 6.66
-3.85 -1.40 6.86
-3.85 -1.35 7.06
-3.85 -1.30 7.26
-3.85 -1.25 7.46
-3.85 -1.20 7.66
-3.85 -1.15 7.86
-3.85 -1.10 8.06
-3.85 -1.05 8.26
-3.85 -1.00 8.46
-3.80 -4.00 -20.00
-3.80 -3.95 -20.00
-3.80 -3.90 -20.00
-3.80 -3.85 -20.00
-3.80 -3.80 -20.00
-3.80 -3.75 -20.00
-3.80 -3.70 -20.00
-3.80 -3.65 -20.00
-3.80 -3.60 -20.00
-3.80 -3.55 -20.00
-3.80 -3.50 -20.00
-3.80 -3.45 -20.00
-3.80 -3.40 -20.00
-3.80 -3.35 -20.00
-3.80 -3.30 -20.00
-3.80 -3.25 -20.00
-3.80 -3.20 -20.00
-3.80 -3.15 -20.00
-3.80 -3.10 -20.00
-3.80 -3.05 -1.70
-3.80 -3.00 -0.91
-3.80 -2.95 -0.40
-3.80 -2.90 0.06
-3.80 -2.85 0.47
-3.80 -2.80 0.82
-3.80 -2.75 1.13
-3.80 -2.70 1.40
-3.80 -2.65 1.66
-3.80 -2.60 1.91
-3.80 -2.55 2.14
-3.80 -2.50 2.36
-3.80 -2.45 2.58
-3.80 -2.40 2.80
-3.80 -2.35 3.01
-3.80 -2.30 3.22
-3.80 -2.25 3.43
-3.80 -2.20 3.63
-3.80 -2.15 3.84
-3.80 -2.10 4.04
-3.80 -2.05 4.25
-3.80 -2.00 4.45
-3.80 -1.95 4.65
-3.80 -1.90 4.85
-3.80 -1.85 5.05
-3.80 -1.80 5.25
-3.80 -1.75 5.45
-3.80 -1.70 5.65
-3.80 -1.65 5.86
-3.80 -1.60 6.06
-3.80 -1.55 6.26
-3.80 -1.50 6.46
-3.80 -1.45 6.66
-3.80 -1.40 6.86
-3.80 -1.35 7.06
-3.80 -1.30 7.26
-3.80 -1.25 7.46
-3.80 -1.20 7.66
-3.80 -1.15 7.86
-3.80 -1.10 8.06
-3.80 -1.05 8.26
-3.80 -1.00 8.46
-3.75 -4.00 -20.00
-3.75 -3.95 -20.00
-3.75 -3.90 -20.00
-3.75 -3.85 -20.00
-3.75 -3.80 -20.00
-3.75 -3.75 -20.00
-3.75 -3.70 -20.00
-3.75 -3.65 -20.00
-3.75 -3.60 -20.00
-3.75 -3.55 -20.00
-3.75 -3.50 -20.00
-3.75 -3.45 -20.00
-3.75 -3.40 -20.00
-3.75 -3.35 -20.00
-3.75 -3.30 -20.00
-3.75 -3.25 -20.00
-3.75 -3.20 -20.00
-3.75 -3.15 -20.00
-3.75 -3.10 -20.00
-3.75 -3.05 -1.70
-3.75 -3.00 -0.91
-3.75 -2.95 -0.40
-3.75 -2.90 0.06
-3.75 -2.85 0.47
-3.75 -2.80 0.82
-3.75 -2.75 1.13
-3.75 -2.70 1.40
-3.75 -2.65 1.66
-3.75 -2.60 1.91
-3.75 -2.55 2.14
-3.75 -2.50 2.36
-3.75 -2.45 2.58
-3.75 -2.40 2.80
-3.75 -2.35 3.01
-3.75 -2.30 3.22
-3.75 -2.25 3.43
-3.75 -2.20 3.63
-3.75 -2.15 3.84
-3.75 -2.10 4.04
-3.75 -2.05 4.25
-3.75 -2.00 4.45
-3.75 -1.95 4.65
-3.75 -1.90 4.85
-3.75 -1.85 5.05
-3.75 -1.80 5.25
-3.75 -1.75 5.45
-3.75 -1.70 5.65
-3.75 -1.65 5.86
-3.75 -1.60 6.06
-3.75 -1.55 6.26
-3.75 -1.50 6.46
-3.75 -1.45 6.66
-3.75 -1.40 6.86
-3.75 -1.35 7.06
-3.75 -1.30 7.26
-3.75 -1.25 7.46
-3.75 -1.20 7.66
-3.75 -1.15 7.86
-3.75 -1.10 8.06
-3.75 -1.05 8.26
-3.75 -1.00 8.46
-3.70 -4.00 -20.00
-3.70 -3.95 -20.00
-3.70 -3.90 -20.00
-3.70 -3.85 -20.00
-3.70 -3.80 -20.00
-3.70 -3.75 -20.00
-3.70 -3.70 -20.00
-3.70 -3.65 -20.00
-3.70 -3.60 -20.00
-3.70 -3.55 -20.00
-3.70 -3.50 -20.00
-3.70 -3.45 -20.00
-3.70 -3.40 -20.00
-3.70 -3.35 -20.00
-3.70 -3.30 -20.00
-3.70 -3.25 -20.00
-3.70 -3.20 -20.00
-3.70 -3.15 -20.00
-3.70 -3.10 -20.00
-3.70 -3.05 -1.70
-3.70 -3.00 -0.91
-3.70 -2.95 -0.40
-3.70 -2.90 0.06
-3.70 -2.85 0.47
-3.70 -2.80 0.82
-3.70 -2.75 1.13
-3.70 -2.70 1.40
-3.70 -2.65 1.66
-3.70 -2.60 1.91
-3.70 -2.55 2.14
-3.70 -2.50 2.36
-3.70 -2.45 2.58
-3.70 -2.40 2.80
-3.70 -2.35 3.01
-3.70 -2.30 3.22
-3.70 -2.25 3.43
-3.70 -2.20 3.63
-3.70 -2.15 3.84
-3.70 -2.10 4.04
-3.70 -2.05 4.25
-3.70 -2.00 4.45
-3.70 -1.95 4.65
-3.70 -1.90 4.85
-3.70 -1.85 5.05
-3.70 -1.80 5.25
-3.70 -1.75 5.45
-3.70 -1.70 5.65
-3.70 -1.65 5.86
-3.70 -1.60 6.06
-3.70 -1.55 6.26
-3.70 -1.50 6.46
-3.70 -1.45 6.66
-3.70 -1.40 6.86
-3.70 -1.35 7.06
-3.70 -1.30 7.26
-3.70 -1.25 7.46
-3.70 -1.20 7.66
-3.70 -1.15 7.86
-3.70 -1.10 8.06
-3.70 -1.05 8.26
-3.70 -1.00 8.46
-3.65 -4.00 -20.00
-3.65 -3.95 -20.00
-3.65 -3.90 -20.00
-3.65 -3.85 -20.00
-3.65 -3.80 -20.00
-3.65 -3.75 -20.00
-3.65 -3.70 -20.00
-3.65 -3.65 -20.00
-3.65 -3.60 -20.00
-3.65 -3.55 -20.00
-3.65 -3.50 -20.00
-3.65 -3.45 -20.00
-3.65 -3.40 -20.00
-3.65 -3.35 -20.00
-3.65 -3.30 -20.00
-3.65 -3.25 -20.00
-3.65 -3.20 -20.00
-3.65 -3.15 -20.00
-3.65 -3.10 -20.00
-3.65 -3.05 -1.70
-3.65 -3.00 -0.91
-3.65 -2.95 -0.40
-3.65 -2.90 0.06
-3.65 -2.85 0.47
-3.65 -2.80 0.82
-3.65 -2.75 1.13
-3.65 -2.70 1.40
-3.65 -2.65 1.66
-3.65 -2.60 1.91
-3.65 -2.55 2.14
-3.65 -2.50 2.36
-3.65 -2.45 2.58
-3.65 -2.40 2.80
-3.65 -2.35 3.01
-3.65 -2.30 3.22
-3.65 -2.25 3.43
-3.65 -2.20 3.63
-3.65 -2.15 3.84
-3.65 -2.10 4.04
-3.65 -2.05 4.25
-3.65 -2.00 4.45
-3.65 -1.95 4.65
-3.65 -1.90 4.85
-3.65 -1.85 5.05
-3.65 -1.80 5.25
-3.65 -1.75 5.45
-3.65 -1.70 5.65
-3.65 -1.65 5.86
-3.65 -1.60 6.06
-3.65 -1.55 6.26
-3.65 -1.50 6.46
-3.65 -1.45 6.66
-3.65 -1.40 6.86
-3.65 -1.35 7.06
-3.65 -1.30 7.26
-3.65 -1.25 7.46
-3.65 -1.20 7.66
-3.65 -1.15 7.86
-3.65 -1.10 8.06
-3.65 -1.05 8.26
-3.65 -1.00 8.46
-3.60 -4.00 -20.00
-3.60 -3.95 -20.00
-3.60 -3.90 -20.00
-3.60 -3.85 -20.00
-3.60 -3.80 -20.00
-3.60 -3.75 -20.00
-3.60 -3.70 -20.00
-3.60 -3.65 -20.00
-3.60 -3.60 -20.00
-3.60 -3.55 -20.00
-3.60 -3.50 -20.00
-3.60 -3.45 -20.00
-3.60 -3.40 -20.00
-3.60 -3.35 -20.00
-3.60 -3.30 -20.00
-3.60 -3.25 -20.00
-3.60 -3.20 -20.00
-3.60 -3.15 -20.00
-3.60 -3.10 -20.00
-3.60 -3.05 -1.70
-3.60 -3.00 -0.91
-3.60 -2.95 -0.40
-3.60 -2.90 0.06
-3.60 -2.85 0.47
-3.60 -2.80 0.82
-3.60 -2.75 1.13
-3.60 -2.70 1.40
-3.60 -2.65 1.66
-3.60 -2.60 1.91
-3.60 -2.55 2.14
-3.60 -2.50 2.36
-3.60 -2.45 2.58
-3.60 -2.40 2.80
-3.60 -2.35 3.01
-3.60 -2.30 3.22
-3.60 -2.25 3.43
-3.60 -2.20 3.63
-3.60 -2.15 3.84
-3.60 -2.10 4.04
-3.60 -2.05 4.25
-3.60 -2.00 4.45
-3.60 -1.95 4.65
-3.60 -1.90 4.85
-3.60 -1.85 5.05
-3.60 -1.80 5.25
-3.60 -1.75 5.45
-3.60 -1.70 5.65
-3.60 -1.65 5.86
-3.60 -1.60 6.06
-3.60 -1.55 6.26
-3.60 -1.50 6.46
-3.60 -1.45 6.66
-3.60 -1.40 6.86
-3.60 -1.35 7.06
-3.60 -1.30 7.26
-3.60 -1.25 7.46
-3.60 -1.20 7.66
-3.60 -1.15 7.86
-3.60 -1.10 8.06
-3.60 -1.05 8.26
-3.60 -1.00 8.46
-3.55 -4.00 -20.00
-3.55 -3.95 -20.00
-3.55 -3.90 -20.00
-3.55 -3.85 -20.00
-3.55 -3.80 -20.00
-3.55 -3.75 -20.00
-3.55 -3.70 -20.00
-3.55 -3.65 -20.00
-3.55 -3.60 -20.00
-3.55 -3.55 -20.00
-3.55 -3.50 -20.00
-3.55 -3.45 -20.00
-3.55 -3.40 -20.00
-3.55 -3.35 -20.00
-3.55 -3.30 -20.00
-3.55 -3.25 -20.00
-3.55 -3.20 -20.00
-3.55 -3.15 -20.00
-3.55 -3.10 -20.00
-3.55 -3.05 -1.70
-3.55 -3.00 -0.91
-3.55 -2.95 -0.40
-3.55 -2.90 0.06
-3.55 -2.85 0.47
-3.55 -2.80 0.82
-3.55 -2.75 1.13
-3.55 -2.70 1.40
-3.55 -2.65 1.66
-3.55 -2.60 1.91
-3.55 -2.55 2.14
-3.55 -2.50 2.36
-3.55 -2.45 2.58
-3.55 -2.40 2.80
-3.55 -2.35 3.01
-3.55 -2.30 3.22
-3.55 -2.25 3.43
-3.55 -2.20 3.63
-3.55 -2.15 3.84
-3.55 -2.10 4.04
-3.55 -2.05 4.25
-3.55 -2.00 4.45
-3.55 -1.95 4.65
-3.55 -1.90 4.85
-3.55 -1.85 5.05
-3.55 -1.80 5.25
-3.55 -1.75 5.45
-3.55 -1.70 5.65
-3.55 -1.65 5.86
-3.55 -1.60 6.06
-3.55 -1.55 6.26
-3.55 -1.50 6.46
-3.55 -1.45 6.66
-3.55 -1.40 6.86
-3.55 -1.35 7.06
-3.55 -1.30 7.26
-3.55 -1.25 7.46
-3.55 -1.20 7.66
-3.55 -1.15 7.86
-3.55 -1.10 8.06
-3.55 -1.05 8.26
-3.55 -1.00 8.46
-3.50 -4.00 -20.00
-3.50 -3.95 -20.00
-3.50 -3.90 -20.00
-3.50 -3.85 -20.00
-3.50 -3.80 -20.00
-3.50 -3.75 -20.00
-3.50 -3.70 -20.00
-3.50 -3.65 -20.00
-3.50 -3.60 -20.00
-3.50 -3.55 -20.00
-3.50 -3.50 -20.00
-3.50 -3.45 -20.00
-3.50 -3.40 -20.00
-3.50 -3.35 -20.00
-3.50 -3.30 -20.00
-3.50 -3.25 -20.00
-3.50 -3.20 -20.00
-3.50 -3.15 -20.00
-3.50 -3.10 -20.00
-3.50 -3.05 -1.70
-3.50 -3.00 -0.91
-3.50 -2.95 -0.40
-3.50 -2.90 0.06
-3.50 -2.85 0.47
-3.50 -2.80 0.82
-3.50 -2.75 1.13
-3.50 -2.70 1.40
-3.50 -2.65 1.66
-3.50 -2.60 1.91
-3.50 -2.55 2.14
-3.50 -2.50 2.36
-3.50 -2.45 2.58
-3.50 -2.40 2.80
-3.50 -2.35 3.01
-3.50 -2.30 3.22
-3.50 -2.25 3.43
-3.50 -2.20 3.63
-3.50 -2.15 3.84
-3.50 -2.10 4.04
-3.50 -2.05 4.25
-3.50 -2.00 4.45
-3.50 -1.95 4.65
-3.50 -1.90 4.85
-3.50 -1.85 5.05
-3.50 -1.80 5.25
-3.50 -1.75 5.45
-3.50 -1.70 5.65
-3.50 -1.65 5.86
-3.50 -1.60 6.06
-3.50 -1.55 6.26
-3.50 -1.50 6.46
-3.50 -1.45 6.66
-3.50 -1.40 6.86
-3.50 -1.35 7.06
-3.50 -1.30 7.26
-3.50 -1.25 7.46
-3.50 -1.20 7.66
-3.50 -1.15 7.86
-3.50 -1.10 8.06
-3.50 -1.05 8.26
-3.50 -1.00 8.46
-3.45 -4.00 -20.00
-3.45 -3.95 -20.00
-3.45 -3.90 -20.00
-3.45 -3.85 -20.00
-3.45 -3.80 -20.00
-3.45 -3.75 -20.00
-3.45 -3.70 -20.00
-3.45 -3.65 -20.00
-3.45 -3.60 -20.00
-3.45 -3.55 -20.00
-3.45 -3.50 -20.00
-3.45 -3.45 -20.00
-3.45 -3.40 -20.00
-3.45 -3.35 -20.00
-3.45 -3.30 -20.00
-3.45 -3.25 -20.00
-3.45 -3.20 -20.00
-3.45 -3.15 -20.00
-3.45 -3.10 -20.00
-3.45 -3.05 -1.70
-3.45 -3.00 -0.91
-3.45 -2.95 -0.40
-3.45 -2.90 0.06
-3.45 -2.85 0.47
-3.45 -2.80 0.82
-3.45 -2.75 1.13
-3.45 -2.70 1.40
-3.45 -2.65 1.66
-3.45 -2.60 1.91
-3.45 -2.55 2.14
-3.45 -2.50 2.36
-3.45 -2.45 2.58
-3.45 -2.40 2.80
-3.45 -2.35 3.01
-3.45 -2.30 3.22
-3.45 -2.25 3.43
-3.45 -2.20 3.63
-3.45 -2.15 3.84
-3.45 -2.10 4.04
-3.45 -2.05 4.25
-3.45 -2.00 4.45
-3.45 -1.95 4.65
-3.45 -1.90 4.85
-3.45 -1.85 5.05
-3.45 -1.80 5.25
-3.45 -1.75 5.45
-3.45 -1.70 5.65
-3.45 -1.65 5.86
-3.45 -1.60 6.06
-3.45 -1.55 6.26
-3.45 -1.50 6.46
-3.45 -1.45 6.66
-3.45 -1.40 6.86
-3.45 -1.35 7.06
-3.45 -1.30 7.26
-3.45 -1.25 7.46
-3.45 -1.20 7.66
-3.45 -1.15 7.86
-3.45 -1.10 8.06
-3.45 -1.05 8.26
-3.45 -1.00 8.46
-3.40 -4.00 -20.00
-3.40 -3.95 -20.00
-3.40 -3.90 -20.00
-3.40 -3.85 -20.00
-3.40 -3.80 -20.00
-3.40 -3.75 -20.00
-3.40 -3.70 -20.00
-3.40 -3.65 -20.00
-3.40 -3.60 -20.00
-3.40 -3.55 -20.00
-3.40 -3.50 -20.00
-3.40 -3.45 -20.00
-3.40 -3.40 -20.00
-3.40 -3.35 -20.00
-3.40 -3.30 -20.00
-3.40 -3.25 -20.00
-3.40 -3.20 -20.00
-3.40 -3.15 -20.00
-3.40 -3.10 -20.00
-3.40 -3.05 -1.70
-3.40 -3.00 -0.91
-3.40 -2.95 -0.40
-3.40 -2.90 0.06
-3.40 -2.85 0.47
-3.40 -2.80 0.82
-3.40 -2.75 1.13
-3.40 -2.70 1.40
-3.40 -2.65 1.66
-3.40 -2.60 1.91
-3.40 -2.55 2.14
-3.40 -2.50 2.36
-3.40 -2.45 2.58
-3.40 -2.40 2.80
-3.40 -2.35 3.01
-3.40 -2.30 3.22
-3.40 -2.25 3.43
-3.40 -2.20 3.63
-3.40 -2.15 3.84
-3.40 -2.10 4.04
-3.40 -2.05 4.25
-3.40 -2.00 4.45
-3.40 -1.95 4.65
-3.40 -1.90 4.85
-3.40 -1.85 5.05
-3.40 -1.80 5.25
-3.40 -1.75 5.45
-3.40 -1.70 5.65
-3.40 -1.65 5.86
-3.40 -1.60 6.06
-3.40 -1.55 6.26
-3.40 -1.50 6.46
-3.40 -1.45 6.66
-3.40 -1.40 6.86
-3.40 -1.35 7.06
-3.40 -1.30 7.26
-3.40 -1.25 7.46
-3.40 -1.20 7.66
-3.40 -1.15 7.86
-3.40 -1.10 8.06
-3.40 -1.05 8.26
-3.40 -1.00 8.46
-3.35 -4.00 -20.00
-3.35 -3.95 -20.00
-3.35 -3.90 -20.00
-3.35 -3.85 -20.00
-3.35 -3.80 -20.00
-3.35 -3.75 -20.00
-3.35 -3.70 -20.00
-3.35 -3.65 -20.00
-3.35 -3.60 -20.00
-3.35 -3.55 -20.00
-3.35 -3.50 -20.00
-3.35 -3.45 -20.00
-3.35 -3.40 -20.00
-3.35 -3.35 -20.00
-3.35 -3.30 -20.00
-3.35 -3.25 -20.00
-3.35 -3.20 -20.00
-3.35 -3.15 -20.00
-3.35 -3.10 -20.00
-3.35 -3.05 -1.70
-3.35 -3.00 -0.91
-3.35 -2.95 -0.40
-3.35 -2.90 0.06
-3.35 -2.85 0.47
-3.35 -2.80 0.82
-3.35 -2.75 1.13
-3.35 -2.70 1.40
-3.35 -2.65 1.66
-3.35 -2.60 1.91
-3.35 -2.55 2.14
-3.35 -2.50 2.36
-3.35 -2.45 2.58
-3.35 -2.40 2.80
-3.35 -2.35 3.01
-3.35 -2.30 3.22
-3.35 -2.25 3.43
-3.35 -2.20 3.63
-3.35 -2.15 3.84
-3.35 -2.10 4.04
-3.35 -2.05 4.25
-3.35 -2.00 4.45
-3.35 -1.95 4.65
-3.35 -1.90 4.85
-3.35 -1.85 5.05
-3.35 -1.80 5.25
-3.35 -1.75 5.45
-3.35 -1.70 5.65
-3.35 -1.65 5.86
-3.35 -1.60 6.06
-3.35 -1.55 6.26
-3.35 -1.50 6.46
-3.35 -1.45 6.66
-3.35 -1.40 6.86
-3.35 -1.35 7.06
-3.35 -1.30 7.26
-3.35 -1.25 7.46
-3.35 -1.20 7.66
-3.35 -1.15 7.86
-3.35 -1.10 8.06
-3.35 -1.05 8.26
-3.35 -1.00 8.46
-3.30 -4.00 -20.00
-3.30 -3.95 -20.00
-3.30 -3.90 -20.00
-3.30 -3.85 -20.00
-3.30 -3.80 -20.00
-3.30 -3.75 -20.00
-3.30 -3.70 -20.00
-3.30 -3.65 -20.00
-3.30 -3.60 -20.00
-3.30 -3.55 -20.00
-3.30 -3.50 -20.00
-3.30 -3.45 -20.00
-3.30 -3.40 -20.00
-3.30 -3.35 -20.00
-3.30 -3.30 -20.00
-3.30 -3.25 -20.00
-3.30 -3.20 -20.00
-3.30 -3.15 -20.00
-3.30 -3.10 -20.00
-3.30 -3.05 -1.70
-3.30 -3.00 -0.91
-3.30 -2.95 -0.40
-3.30 -2.90 0.06
-3.30 -2.85 0.47
-3.30 -2.80 0.82
-3.30 -2.75 1.13
-3.30 -2.70 1.40
-3.30 -2.65 1.66
-3.30 -2.60 1.91
-3.30 -2.55 2.14
-3.30 -2.50 2.36
-3.30 -2.45 2.58
-3.30 -2.40 2.80
-3.30 -2.35 3.01
-3.30 -2.30 3.22
-3.30 -2.25 3.43
-3.30 -2.20 3.63
-3.30 -2.15 3.84
-3.30 -2.10 4.04
-3.30 -2.05 4.25
-3.30 -2.00 4.45
-3.30 -1.95 4.65
-3.30 -1.90 4.85
-3.30 -1.85 5.05
-3.30 -1.80 5.25
-3.30 -1.75 5.45
-3.30 -1.70 5.65
-3.30 -1.65 5.86
-3.30 -1.60 6.06
-3.30 -1.55 6.26
-3.30 -1.50 6.46
-3.30 -1.45 6.66
-3.30 -1.40 6.86
-3.30 -1.35 7.06
-3.30 -1.30 7.26
-3.30 -1.25 7.46
-3.30 -1.20 7.66
-3.30 -1.15 7.86
-3.30 -1.10 8.06
-3.30 -1.05 8.26
-3.30 -1.00 8.46
-3.25 -4.00 -20.00
-3.25 -3.95 -20.00
-3.25 -3.90 -20.00
-3.25 -3.85 -20.00
-3.25 -3.80 -20.00
-3.25 -3.75 -20.00
-3.25 -3.70 -20.00
-3.25 -3.65 -20.00
-3.25 -3.60 -20.00
-3.25 -3.55 -20.00
-3.25 -3.50 -20.00
-3.25 -3.45 -20.00
-3.25 -3.40 -20.00
-3.25 -3.35 -20.00
-3.25 -3.30 -20.00
-3.25 -3.25 -20.00
-3.25 -3.20 -20.00
-3.25 -3.15 -20.00
-3.25 -3.10 -20.00
-3.25 -3.05 -1.70
-3.25 -3.00 -0.91
-3.25 -2.95 -0.40
-3.25 -2.90 0.06
-3.25 -2.85 0.47
-3.25 -2.80 0.82
-3.25 -2.75 1.13
-3.25 -2.70 1.40
-3.25 -2.65 1.66
-3.25 -2.60 1.91
-3.25 -2.55 2.14
-3.25 -2.50 2.36
-3.25 -2.45 2.58
-3.25 -2.40 2.80
-3.25 -2.35 3.01
-3.25 -2.30 3.22
-3.25 -2.25 3.43
-3.25 -2.20 3.63
-3.25 -2.15 3.84
-3.25 -2.10 4.04
-3.25 -2.05 4.25
-3.25 -2.00 4.45
-3.25 -1.95 4.65
-3.25 -1.90 4.85
-3.25 -1.85 5.05
-3.25 -1.80 5.25
-3.25 -1.75 5.45
-3.25 -1.70 5.65
-3.25 -1.65 5.86
-3.25 -1.60 6.06
-3.25 -1.55 6.26
-3.25 -1.50 6.46
-3.25 -1.45 6.66
-3.25 -1.40 6.86
-3.25 -1.35 7.06
-3.25 -1.30 7.26
-3.25 -1.25 7.46
-3.25 -1.20 7.66
-3.25 -1.15 7.86
-3.25 -1.10 8.06
-3.25 -1.05 8.26
-3.25 -1.00 8.46
-3.20 -4.00 -20.00
-3.20 -3.95 -20.00
-3.20 -3.90 -20.00
-3.20 -3.85 -20.00
-3.20 -3.80 -20.00
-3.20 -3.75 -20.00
-3.20 -3.70 -20.00
-3.20 -3.65 -20.00
-3.20 -3.60 -20.00
-3.20 -3.55 -20.00
-3.20 -3.50 -20.00
-3.20 -3.45 -20.00
-3.20 -3.40 -20.00
-3.20 -3.35 -20.00
-3.20 -3.30 -20.00
-3.20 -3.25 -20.00
-3.20 -3.20 -20.00
-3.20 -3.15 -20.00
-3.20 -3.10 -20.00
-3.20 -3.05 -1.70
-3.20 -3.00 -0.91
-3.20 -2.95 -0.40
-3.20 -2.90 0.06
-3.20 -2.85 0.47
-3.20 -2.80 0.82
-3.20 -2.75 1.13
-3.20 -2.70 1.40
-3.20 -2.65 1.66
-3.20 -2.60 1.91
-3.20 -2.55 2.14
-3.20 -2.50 2.36
-3.20 -2.45 2.58
-3.20 -2.40 2.80
-3.20 -2.35 3.01
-3.20 -2.30 3.22
-3.20 -2.25 3.43
-3.20 -2.20 3.63
-3.20 -2.15 3.84
-3.20 -2.10 4.04
-3.20 -2.05 4.25
-3.20 -2.00 4.45
-3.20 -1.95 4.65
-3.20 -1.90 4.85
-3.20 -1.85 5.05
-3.20 -1.80 5.25
-3.20 -1.75 5.45
-3.20 -1.70 5.65
-3.20 -1.65 5.86
-3.20 -1.60 6.06
-3.20 -1.55 6.26
-3.20 -1.50 6.46
-3.20 -1.45 6.66
-3.20 -1.40 6.86
-3.20 -1.35 7.06
-3.20 -1.30 7.26
-3.20 -1.25 7.46
-3.20 -1.20 7.66
-3.20 -1.15 7.86
-3.20 -1.10 8.06
-3.20 -1.05 8.26
-3.20 -1.00 8.46
-3.15 -4.00 -20.00
-3.15 -3.95 -20.00
-3.15 -3.90 -20.00
-3.15 -3.85 -20.00
-3.15 -3.80 -20.00
-3.15 -3.75 -20.00
-3.15 -3.70 -20.00
-3.15 -3.65 -20.00
-3.15 -3.60 -20.00
-3.15 -3.55 -20.00
-3.15 -3.50 -20.00
-3.15 -3.45 -20.00
-3.15 -3.40 -20.00
-3.15 -3.35 -20.00
-3.15 -3.30 -20.00
-3.15 -3.25 -20.00
-3.15 -3.20 -20.00
-3.15 -3.15 -20.00
-3.15 -3.10 -20.00
-3.15 -3.05 -1.70
-3.15 -3.00 -0.91
-3.15 -2.95 -0.40
-3.15 -2.90 0.06
-3.15 -2.85 0.47
-3.15 -2.80 0.82
-3.15 -2.75 1.13
-3.15 -2.70 1.40
-3.15 -2.65 1.66
-3.15 -2.60 1.91
-3.15 -2.55 2.14
-3.15 -2.50 2.36
-3.15 -2.45 2.58
-3.15 -2.40 2.80
-3.15 -2.35 3.01
-3.15 -2.30 3.22
-3.15 -2.25 3.43
-3.15 -2.20 3.63
-3.15 -2.15 3.84
-3.15 -2.10 4.04
-3.15 -2.05 4.25
-3.15 -2.00 4.45
-3.15 -1.95 4.65
-3.15 -1.90 4.85
-3.15 -1.85 5.05
-3.15 -1.80 5.25
-3.15 -1.75 5.45
-3.15 -1.70 5.65
-3.15 -1.65 5.86
-3.15 -1.60 6.06
-3.15 -1.55 6.26
-3.15 -1.50 6.46
-3.15 -1.45 6.66
-3.15 -1.40 6.86
-3.15 -1.35 7.06
-3.15 -1.30 7.26
-3.15 -1.25 7.46
-3.15 -1.20 7.66
-3.15 -1.15 7.86
-3.15 -1.10 8.06
-3.15 -1.05 8.26
-3.15 -1.00 8.46
-3.10 -4.00 -20.00
-3.10 -3.95 -20.00
-3.10 -3.90 -20.00
-3.10 -3.85 -20.00
-3.10 -3.80 -20.00
-3.10 -3.75 -20.00
-3.10 -3.70 -20.00
-3.10 -3.65 -20.00
-3.10 -3.60 -20.00
-3.10 -3.55 -20.00
-3.10 -3.50 -20.00
-3.10 -3.45 -20.00
-3.10 -3.40 -20.00
-3.10 -3.35 -20.00
-3.10 -3.30 -20.00
-3.10 -3.25 -20.00
-3.10 -3.20 -20.00
-3.10 -3.15 -20.00
-3.10 -3.10 -20.00
-3.10 -3.05 -1.70
-3.10 -3.00 -0.91
-3.10 -2.95 -0.40
-3.10 -2.90 0.06
-3.10 -2.85 0.47
-3.10 -2.80 0.82
-3.10 -2.75 1.13
-3.10 -2.70 1.40
-3.10 -2.65 1.66
-3.10 -2.60 1.91
-3.10 -2.55 2.14
-3.10 -2.50 2.36
-3.10 -2.45 2.58
-3.10 -2.40 2.80
-3.10 -2.35 3.01
-3.10 -2.30 3.22
-3.10 -2.25 3.43
-3.10 -2.20 3.63
-3.10 -2.15 3.84
-3.10 -2.10 4.04
-3.10 -2.05 4.25
-3.10 -2.00 4.45
-3.10 -1.95 4.65
-3.10 -1.90 4.85
-3.10 -1.85 5.05
-3.10 -1.80 5.25
-3.10 -1.75 5.45
-3.10 -1.70 5.65
-3.10 -1.65 5.86
-3.10 -1.60 6.06
-3.10 -1.55 6.26
-3.10 -1.50 6.46
-3.10 -1.45 6.66
-3.10 -1.40 6.86
-3.10 -1.35 7.06
-3.10 -1.30 7.26
-3.10 -1.25 7.46
-3.10 -1.20 7.66
-3.10 -1.15 7.86
-3.10 -1.10 8.06
-3.10 -1.05 8.26
-3.10 -1.00 8.46
-3.05 -4.00 -20.00
-3.05 -3.95 -20.00
-3.05 -3.90 -20.00
-3.05 -3.85 -20.00
-3.05 -3.80 -20.00
-3.05 -3.75 -20.00
-3.05 -3.70 -20.00
-3.05 -3.65 -20.00
-3.05 -3.60 -20.00
-3.05 -3.55 -20.00
-3.05 -3.50 -20.00
-3.05 -3.45 -20.00
-3.05 -3.40 -20.00
-3.05 -3.35 -20.00
-3.05 -3.30 -20.00
-3.05 -3.25 -20.00
-3.05 -3.20 -20.00
-3.05 -3.15 -20.00
-3.05 -3.10 -20.00
-3.05 -3.05 -1.70
-3.05 -3.00 -0.91
-3.05 -2.95 -0.40
-3.05 -2.90 0.06
-3.05 -2.85 0.47
-3.05 -2.80 0.82
-3.05 -2.75 1.13
-3.05 -2.70 1.40
-3.05 -2.65 1.66
-3.05 -2.60 1.91
-3.05 -2.55 2.14
-3.05 -2.50 2.36
-3.05 -2.45 2.58
-3.05 -2.40 2.80
-3.05 -2.35 3.01
-3.05 -2.30 3.22
-3.05 -2.25 3.43
-3.05 -2.20 3.63
-3.05 -2.15 3.84
-3.05 -2.10 4.04
-3.05 -2.05 4.25
-3.05 -2.00 4.45
-3.05 -1.95 4.65
-3.05 -1.90 4.85
-3.05 -1.85 5.05
-3.05 -1.80 5.25
-3.05 -1.75 5.45
-3.05 -1.70 5.65
-3.05 -1.65 5.86
-3.05 -1.60 6.06
-3.05 -1.55 6.26
-3.05 -1.50 6.46
-3.05 -1.45 6.66
-3.05 -1.40 6.86
-3.05 -1.35 7.06
-3.05 -1.30 7.26
-3.05 -1.25 7.46
-3.05 -1.20 7.66
-3.05 -1.15 7.86
-3.05 -1.10 8.06
-3.05 -1.05 8.26
-3.05 -1.00 8.46
-3.00 -4.00 -20.00
-3.00 -3.95 -20.00
-3.00 -3.90 -20.00
-3.00 -3.85 -20.00
-3.00 -3.80 -20.00
-3.00 -3.75 -20.00
-3.00 -3.70 -20.00
-3.00 -3.65 -20.00
-3.00 -3.60 -20.00
-3.00 -3.55 -20.00
-3.00 -3.50 -20.00
-3.00 -3.45 -20.00
-3.00 -3.40 -20.00
-3.00 -3.35 -20.00
-3.00 -3.30 -20.00
-3.00 -3.25 -20.00
-3.00 -3.20 -20.00
-3.00 -3.15 -20.00
-3.00 -3.10 -20.00
-3.00 -3.05 -1.70
-3.00 -3.00 -0.91
-3.00 -2.95 -0.40
-3.00 -2.90 0.06
-3.00 -2.85 0.47
-3.00 -2.80 0.82
-3.00 -2.75 1.13
-3.00 -2.70 1.40
-3.00 -2.65 1.66
-3.00 -2.60 1.91
-3.00 -2.55 2.14
-3.00 -2.50 2.36
-3.00 -2.45 2.58
-3.00 -2.40 2.80
-3.00 -2.35 3.01
-3.00 -2.30 3.22
-3.00 -2.25 3.43
-3.00 -2.20 3.63
-3.00 -2.15 3.84
-3.00 -2.10 4.04
-3.00 -2.05 4.25
-3.00 -2.00 4.45
-3.00 -1.95 4.65
-3.00 -1.90 4.85
-3.00 -1.85 5.05
-3.00 -1.80 5.25
-3.00 -1.75 5.45
-3.00 -1.70 5.65
-3.00 -1.65 5.86
-3.00 -1.60 6.06
-3.00 -1.55 6.26
-3.00 -1.50 6.46
-3.00 -1.45 6.66
-3.00 -1.40 6.86
-3.00 -1.35 7.06
-3.00 -1.30 7.26
-3.00 -1.25 7.46
-3.00 -1.20 7.66
-3.00 -1.15 7.86
-3.00 -1.10 8.06
-3.00 -1.05 8.26
-3.00 -1.00 8.46
-2.95 -4.00 -20.00
-2.95 -3.95 -20.00
-2.95 -3.90 -20.00
-2.95 -3.85 -20.00
-2.95 -3.80 -20.00
-2.95 -3.75 -20.00
-2.95 -3.70 -20.00
-2.95 -3.65 -20.00
-2.95 -3.60 -20.00
-2.95 -3.55 -20.00
-2.95 -3.50 -20.00
-2.95 -3.45 -20.00
-2.95 -3.40 -20.00
-2.95 -3.35 -20.00
-2.95 -3.30 -20.00
-2.95 -3.25 -20.00
-2.95 -3.20 -20.00
-2.95 -3.15 -20.00
-2.95 -3.10 -20.00
-2.95 -3.05 -1.70
-2.95 -3.00 -0.91
-2.95 -2.95 -0.40
-2.95 -2.90 0.06
-2.95 -2.85 0.47
-2.95 -2.80 0.82
-2.95 -2.75 1.13
-2.95 -2.70 1.40
-2.95 -2.65 1.66
-2.95 -2.60 1.91
-2.95 -2.55 2.14
-2.95 -2.50 2.36
-2.95 -2.45 2.58
-2.95 -2.40 2.80
-2.95 -2.35 3.01
-2.95 -2.30 3.22
-2.95 -2.25 3.43
-2.95 -2.20 3.63
-2.95 -2.15 3.84
-2.95 -2.10 4.04
-2.95 -2.05 4.25
-2.95 -2.00 4.45
-2.95 -1.95 4.65
-2.95 -1.90 4.85
-2.95 -1.85 5.05
-2.95 -1.80 5.25
-2.95 -1.75 5.45
-2.95 -1.70 5.65
-2.95 -1.65 5.86
-2.95 -1.60 6.06
-2.95 -1.55 6.26
-2.95 -1.50 6.46
-2.95 -1.45 6.66
-2.95 -1.40 6.86
-2.95 -1.35 7.06
-2.95 -1.30 7.26
-2.95 -1.25 7.46
-2.95 -1.20 7.66
-2.95 -1.15 7.86
-2.95 -1.10 8.06
-2.95 -1.05 8.26
-2.95 -1.00 8.46
-2.90 -4.00 -20.00
-2.90 -3.95 -20.00
-2.90 -3.90 -20.00
-2.90 -3.85 -20.00
-2.90 -3.80 -20.00
-2.90 -3.75 -20.00
-2.90 -3.70 -20.00
-2.90 -3.65 -20.00
-2.90 -3.60 -20.00
-2.90 -3.55 -20.00
-2.90 -3.50 -20.00
-2.90 -3.45 -20.00
-2.90 -3.40 -20.00
-2.90 -3.35 -20.00
-2.90 -3.30 -20.00
-2.90 -3.25 -20.00
-2.90 -3.20 -20.00
-2.90 -3.15 -20.00
-2.90 -3.10 -20.00
-2.90 -3.05 -1.70
-2.90 -3.00 -0.91
-2.90 -2.95 -0.40
-2.90 -2.90 0.06
-2.90 -2.85 0.47
-2.90 -2.80 0.82
-2.90 -2.75 1.13
-2.90 -2.70 1.40
-2.90 -2.65 1.66
-2.90 -2.60 1.91
-2.90 -2.55 2.14
-2.90 -2.50 2.36
-2.90 -2.45 2.58
-2.90 -2.40 2.80
-2.90 -2.35 3.01
-2.90 -2.30 3.22
-2.90 -2.25 3.43
-2.90 -2.20 3.63
-2.90 -2.15 3.84
-2.90 -2.10 4.04
-2.90 -2.05 4.25
-2.90 -2.00 4.45
-2.90 -1.95 4.65
-2.90 -1.90 4.85
-2.90 -1.85 5.05
-2.90 -1.80 5.25
-2.90 -1.75 5.45
-2.90 -1.70 5.65
-2.90 -1.65 5.86
-2.90 -1.60 6.06
-2.90 -1.55 6.26
-2.90 -1.50 6.46
-2.90 -1.45 6.66
-2.90 -1.40 6.86
-2.90 -1.35 7.06
-2.90 -1.30 7.26
-2.90 -1.25 7.46
-2.90 -1.20 7.66
-2.90 -1.15 7.86
-2.90 -1.10 8.06
-2.90 -1.05 8.26
-2.90 -1.00 8.46
-2.85 -4.00 -20.00
-2.85 -3.95 -20.00
-2.85 -3.90 -20.00
-2.85 -3.85 -20.00
-2.85 -3.80 -20.00
-2.85 -3.75 -20.00
-2.85 -3.70 -20.00
-2.85 -3.65 -20.00
-2.85 -3.60 -20.00
-2.85 -3.55 -20.00
-2.85 -3.50 -20.00
-2.85 -3.45 -20.00
-2.85 -3.40 -20.00
-2.85 -3.35 -20.00
-2.85 -3.30 -20.00
-2.85 -3.25 -20.00
-2.85 -3.20 -20.00
-2.85 -3.15 -20.00
-2.85 -3.10 -20.00
-2.85 -3.05 -1.70
-2.85 -3.00 -0.91
-2.85 -2.95 -0.40
-2.85 -2.90 0.06
-2.85 -2.85 0.47
-2.85 -2.80 0.82
-2.85 -2.75 1.13
-2.85 -2.70 1.40
-2.85 -2.65 1.66
-2.85 -2.60 1.91
-2.85 -2.55 2.14
-2.85 -2.50 2.36
-2.85 -2.45 2.58
-2.85 -2.40 2.80
-2.85 -2.35 3.01
-2.85 -2.30 3.22
-2.85 -2.25 3.43
-2.85 -2.20 3.63
-2.85 -2.15 3.84
-2.85 -2.10 4.04
-2.85 -2.05 4.25
-2.85 -2.00 4.45
-2.85 -1.95 4.65
-2.85 -1.90 4.85
-2.85 -1.85 5.05
-2.85 -1.80 5.25
-2.85 -1.75 5.45
-2.85 -1.70 5.65
-2.85 -1.65 5.86
-2.85 -1.60 6.06
-2.85 -1.55 6.26
-2.85 -1.50 6.46
-2.85 -1.45 6.66
-2.85 -1.40 6.86
-2.85 -1.35 7.06
-2.85 -1.30 7.26
-2.85 -1.25 7.46
-2.85 -1.20 7.66
-2.85 -1.15 7.86
-2.85 -1.10 8.06
-2.85 -1.05 8.26
-2.85 -1.00 8.46
-2.80 -4.00 -20.00
-2.80 -3.95 -20.00
-2.80 -3.90 -20.00
-2.80 -3.85 -20.00
-2.80 -3.80 -20.00
-2.80 -3.75 -20.00
-2.80 -3.70 -20.00
-2.80 -3.65 -20.00
-2.80 -3.60 -20.00
-2.80 -3.55 -20.00
-2.80 -3.50 -20.00
-2.80 -3.45 -20.00
-2.80 -3.40 -20.00
-2.80 -3.35 -20.00
-2.80 -3.30 -20.00
-2.80 -3.25 -20.00
-2.80 -3.20 -20.00
-2.80 -3.15 -20.00
-2.80 -3.10 -20.00
-2.80 -3.05 -1.70
-2.80 -3.00 -0.91
-2.80 -2.95 -0.40
-2.80 -2.90 0.06
-2.80 -2.85 0.47
-2.80 -2.80 0.82
-2.80 -2.75 1.13
-2.80 -2.70 1.40
-2.80 -2.65 1.66
-2.80 -2.60 1.91
-2.80 -2.55 2.14
-2.80 -2.50 2.36
-2.80 -2.45 2.58
-2.80 -2.40 2.80
-2.80 -2.35 3.01
-2.80 -2.30 3.22
-2.80 -2.25 3.43
-2.80 -2.20 3.63
-2.80 -2.15 3.84
-2.80 -2.10 4.04
-2.80 -2.05 4.25
-2.80 -2.00 4.45
-2.80 -1.95 4.65
-2.80 -1.90 4.85
-2.80 -1.85 5.05
-2.80 -1.80 5.25
-2.80 -1.75 5.45
-2.80 -1.70 5.65
-2.80 -1.65 5.86
-2.80 -1.60 6.06
-2.80 -1.55 6.26
-2.80 -1.50 6.46
-2.80 -1.45 6.66
-2.80 -1.40 6.86
-2.80 -1.35 7.06
-2.80 -1.30 7.26
-2.80 -1.25 7.46
-2.80 -1.20 7.66
-2.80 -1.15 7.86
-2.80 -1.10 8.06
-2.80 -1.05 8.26
-2.80 -1.00 8.46
-2.75 -4.00 -20.00
-2.75 -3.95 -20.00
-2.75 -3.90 -20.00
-2.75 -3.85 -20.00
-2.75 -3.80 -20.00
-2.75 -3.75 -20.00
-2.75 -3.70 -20.00
-2.75 -3.65 -20.00
-2.75 -3.60 -20.00
-2.75 -3.55 -20.00
-2.75 -3.50 -20.00
-2.75 -3.45 -20.00
-2.75 -3.40 -20.00
-2.75 -3.35 -20.00
-2.75 -3.30 -20.00
-2.75 -3.25 -20.00
-2.75 -3.20 -20.00
-2.75 -3.15 -20.00
-2.75 -3.10 -20.00
-2.75 -3.05 -1.70
-2.75 -3.00 -0.91
-2.75 -2.95 -0.40
-2.75 -2.90 0.06
-2.75 -2.85 0.47
-2.75 -2.80 0.82
-2.75 -2.75 1.13
-2.75 -2.70 1.40
-2.75 -2.65 1.66
-2.75 -2.60 1.91
-2.75 -2.55 2.14
-2.75 -2.50 2.36
-2.75 -2.45 2.58
-2.75 -2.40 2.80
-2.75 -2.35 3.01
-2.75 -2.30 3.22
-2.75 -2.25 3.43
-2.75 -2.20 3.63
-2.75 -2.15 3.84
-2.75 -2.10 4.04
-2.75 -2.05 4.25
-2.75 -2.00 4.45
-2.75 -1.95 4.65
-2.75 -1.90 4.85
-2.75 -1.85 5.05
-2.75 -1.80 5.25
-2.75 -1.75 5.45
-2.75 -1.70 5.65
-2.75 -1.65 5.86
-2.75 -1.60 6.06
-2.75 -1.55 6.26
-2.75 -1.50 6.46
-2.75 -1.45 6.66
-2.75 -1.40 6.86
-2.75 -1.35 7.06
-2.75 -1.30 7.26
-2.75 -1.25 7.46
-2.75 -1.20 7.66
-2.75 -1.15 7.86
-2.75 -1.10 8.06
-2.75 -1.05 8.26
-2.75 -1.00 8.46
-2.70 -4.00 -20.00
-2.70 -3.95 -20.00
-2.70 -3.90 -20.00
-2.70 -3.85 -20.00
-2.70 -3.80 -20.00
-2.70 -3.75 -20.00
-2.70 -3.70 -20.00
-2.70 -3.65 -20.00
-2.70 -3.60 -20.00
-2.70 -3.55 -20.00
-2.70 -3.50 -20.00
-2.70 -3.45 -20.00
-2.70 -3.40 -20.00
-2.70 -3.35 -20.00
-2.70 -3.30 -20.00
-2.70 -3.25 -20.00
-2.70 -3.20 -20.00
-2.70 -3.15 -20.00
-2.70 -3.10 -20.00
-2.70 -3.05 -1.70
-2.70 -3.00 -0.91
-2.70 -2.95 -0.40
-2.70 -2.90 0.06
-2.70 -2.85 0.47
-2.70 -2.80 0.82
-2.70 -2.75 1.13
-2.70 -2.70 1.40
-2.70 -2.65 1.66
-2.70 -2.60 1.91
-2.70 -2.55 2.14
-2.70 -2.50 2.36
-2.70 -2.45 2.58
-2.70 -2.40 2.80
-2.70 -2.35 3.01
-2.70 -2.30 3.22
-2.70 -2.25 3.43
-2.70 -2.20 3.63
-2.70 -2.15 3.84
-2.70 -2.10 4.04
-2.70 -2.05 4.25
-2.70 -2.00 4.45
-2.70 -1.95 4.65
-2.70 -1.90 4.85
-2.70 -1.85 5.05
-2.70 -1.80 5.25
-2.70 -1.75 5.45
-2.70 -1.70 5.65
-2.70 -1.65 5.86
-2.70 -1.60 6.06
-2.70 -1.55 6.26
-2.70 -1.50 6.46
-2.70 -1.45 6.66
-2.70 -1.40 6.86
-2.70 -1.35 7.06
-2.70 -1.30 7.26
-2.70 -1.25 7.46
-2.70 -1.20 7.66
-2.70 -1.15 7.86
-2.70 -1.10 8.06
-2.70 -1.05 8.26
-2.70 -1.00 8.46
-2.65 -4.00 -20.00
-2.65 -3.95 -20.00
-2.65 -3.90 -20.00
-2.65 -3.85 -20.00
-2.65 -3.80 -20.00
-2.65 -3.75 -20.00
-2.65 -3.70 -20.00
-2.65 -3.65 -20.00
-2.65 -3.60 -20.00
-2.65 -3.55 -20.00
-2.65 -3.50 -20.00
-2.65 -3.45 -20.00
-2.65 -3.40 -20.00
-2.65 -3.35 -20.00
-2.65 -3.30 -20.00
-2.65 -3.25 -20.00
-2.65 -3.20 -20.00
-2.65 -3.15 -20.00
-2.65 -3.10 -20.00
-2.65 -3.05 -1.70
-2.65 -3.00 -0.91
-2.65 -2.95 -0.40
-2.65 -2.90 0.06
-2.65 -2.85 0.47
-2.65 -2.80 0.82
-2.65 -2.75 1.13
-2.65 -2.70 1.40
-2.65 -2.65 1.66
-2.65 -2.60 1.91
-2.65 -2.55 2.14
-2.65 -2.50 2.36
-2.65 -2.45 2.58
-2.65 -2.40 2.80
-2.65 -2.35 3.01
-2.65 -2.30 3.22
-2.65 -2.25 3.43
-2.65 -2.20 3.63
-2.65 -2.15 3.84
-2.65 -2.10 4.04
-2.65 -2.05 4.25
-2.65 -2.00 4.45
-2.65 -1.95 4.65
-2.65 -1.90 4.85
-2.65 -1.85 5.05
-2.65 -1.80 5.25
-2.65 -1.75 5.45
-2.65 -1.70 5.65
-2.65 -1.65 5.86
-2.65 -1.60 6.06
-2.65 -1.55 6.26
-2.65 -1.50 6.46
-2.65 -1.45 6.66
-2.65 -1.40 6.86
-2.65 -1.35 7.06
-2.65 -1.30 7.26
-2.65 -1.25 7.46
-2.65 -1.20 7.66
-2.65 -1.15 7.86
-2.65 -1.10 8.06
-2.65 -1.05 8.26
-2.65 -1.00 8.46
-2.60 -4.00 -20.00
-2.60 -3.95 -20.00
-2.60 -3.90 -20.00
-2.60 -3.85 -20.00
-2.60 -3.80 -20.00
-2.60 -3.75 -20.00
-2.60 -3.70 -20.00
-2.60 -3.65 -20.00
-2.60 -3.60 -20.00
-2.60 -3.55 -20.00
-2.60 -3.50 -20.00
-2.60 -3.45 -20.00
-2.60 -3.40 -20.00
-2.60 -3.35 -20.00
-2.60 -3.30 -20.00
-2.60 -3.25 -20.00
-2.60 -3.20 -20.00
-2.60 -3.15 -20.00
-2.60 -3.10 -20.00
-2.60 -3.05 -1.70
-2.60 -3.00 -0.91
-2.60 -2.95 -0.40
-2.60 -2.90 0.06
-2.60 -2.85 0.47
-2.60 -2.80 0.82
-2.60 -2.75 1.13
-2.60 -2.70 1.40
-2.60 -2.65 1.66
-2.60 -2.60 1.91
-2.60 -2.55 2.14
-2.60 -2.50 2.36
-2.60 -2.45 2.58
-2.60 -2.40 2.80
-2.60 -2.35 3.01
-2.60 -2.30 3.22
-2.60 -2.25 3.43
-2.60 -2.20 3.63
-2.60 -2.15 3.84
-2.60 -2.10 4.04
-2.60 -2.05 4.25
-2.60 -2.00 4.45
-2.60 -1.95 4.65
-2.60 -1.90 4.85
-2.60 -1.85 5.05
-2.60 -1.80 5.25
-2.60 -1.75 5.45
-2.60 -1.70 5.65
-2.60 -1.65 5.86
-2.60 -1.60 6.06
-2.60 -1.55 6.26
-2.60 -1.50 6.46
-2.60 -1.45 6.66
-2.60 -1.40 6.86
-2.60 -1.35 7.06
-2.60 -1.30 7.26
-2.60 -1.25 7.46
-2.60 -1.20 7.66
-2.60 -1.15 7.86
-2.60 -1.10 8.06
-2.60 -1.05 8.26
-2.60 -1.00 8.46
-2.55 -4.00 -20.00
-2.55 -3.95 -20.00
-2.55 -3.90 -20.00
-2.55 -3.85 -20.00
-2.55 -3.80 -20.00
-2.55 -3.75 -20.00
-2.55 -3.70 -20.00
-2.55 -3.65 -20.00
-2.55 -3.60 -20.00
-2.55 -3.55 -20.00
-2.55 -3.50 -20.00
-2.55 -3.45 -20.00
-2.55 -3.40 -20.00
-2.55 -3.35 -20.00
-2.55 -3.30 -20.00
-2.55 -3.25 -20.00
-2.55 -3.20 -20.00
-2.55 -3.15 -20.00
-2.55 -3.10 -20.00
-2.55 -3.05 -1.70
-2.55 -3.00 -0.91
-2.55 -2.95 -0.40
-2.55 -2.90 0.06
-2.55 -2.85 0.47
-2.55 -2.80 0.82
-2.55 -2.75 1.13
-2.55 -2.70 1.40
-2.55 -2.65 1.66
-2.55 -2.60 1.91
-2.55 -2.55 2.14
-2.55 -2.50 2.36
-2.55 -2.45 2.58
-2.55 -2.40 2.80
-2.55 -2.35 3.01
-2.55 -2.30 3.22
-2.55 -2.25 3.43
-2.55 -2.20 3.63
-2.55 -2.15 3.84
-2.55 -2.10 4.04
-2.55 -2.05 4.25
-2.55 -2.00 4.45
-2.55 -1.95 4.65
-2.55 -1.90 4.85
-2.55 -1.85 5.05
-2.55 -1.80 5.25
-2.55 -1.75 5.45
-2.55 -1.70 5.65
-2.55 -1.65 5.86
-2.55 -1.60 6.06
-2.55 -1.55 6.26
-2.55 -1.50 6.46
-2.55 -1.45 6.66
-2.55 -1.40 6.86
-2.55 -1.35 7.06
-2.55 -1.30 7.26
-2.55 -1.25 7.46
-2.55 -1.20 7.66
-2.55 -1.15 7.86
-2.55 -1.10 8.06
-2.55 -1.05 8.26
-2.55 -1.00 8.46
-2.50 -4.00 -20.00
-2.50 -3.95 -20.00
-2.50 -3.90 -20.00
-2.50 -3.85 -20.00
-2.50 -3.80 -20.00
-2.50 -3.75 -20.00
-2.50 -3.70 -20.00
-2.50 -3.65 -20.00
-2.50 -3.60 -20.00
-2.50 -3.55 -20.00
-2.50 -3.50 -20.00
-2.50 -3.45 -20.00
-2.50 -3.40 -20.00
-2.50 -3.35 -20.00
-2.50 -3.30 -20.00
-2.50 -3.25 -20.00
-2.50 -3.20 -20.00
-2.50 -3.15 -20.00
-2.50 -3.10 -20.00
-2.50 -3.05 -1.70
-2.50 -3.00 -0.91
-2.50 -2.95 -0.40
-2.50 -2.90 0.06
-2.50 -2.85 0.47
-2.50 -2.80 0.82
-2.50 -2.75 1.13
-2.50 -2.70 1.40
-2.50 -2.65 1.66
-2.50 -2.60 1.91
-2.50 -2.55 2.14
-2.50 -2.50 2.36
-2.50 -2.45 2.58
-2.50 -2.40 2.80
-2.50 -2.35 3.01
-2.50 -2.30 3.22
-2.50 -2.25 3.43
-2.50 -2.20 3.63
-2.50 -2.15 3.84
-2.50 -2.10 4.04
-2.50 -2.05 4.25
-2.50 -2.00 4.45
-2.50 -1.95 4.65
-2.50 -1.90 4.85
-2.50 -1.85 5.05
-2.50 -1.80 5.25
-2.50 -1.75 5.45
-2.50 -1.70 5.65
-2.50 -1.65 5.86
-2.50 -1.60 6.06
-2.50 -1.55 6.26
-2.50 -1.50 6.46
-2.50 -1.45 6.66
-2.50 -1.40 6.86
-2.50 -1.35 7.06
-2.50 -1.30 7.26
-2.50 -1.25 7.46
-2.50 -1.20 7.66
-2.50 -1.15 7.86
-2.50 -1.10 8.06
-2.50 -1.05 8.26
-2.50 -1.00 8.46
-2.45 -4.00 -20.00
-2.45 -3.95 -20.00
-2.45 -3.90 -20.00
-2.45 -3.85 -20.00
-2.45 -3.80 -20.00
-2.45 -3.75 -20.00
-2.45 -3.70 -20.00
-2.45 -3.65 -20.00
-2.45 -3.60 -20.00
-2.45 -3.55 -20.00
-2.45 -3.50 -20.00
-2.45 -3.45 -20.00
-2.45 -3.40 -20.00
-2.45 -3.35 -20.00
-2.45 -3.30 -20.00
-2.45 -3.25 -20.00
-2.45 -3.20 -20.00
-2.45 -3.15 -20.00
-2.45 -3.10 -20.00
-2.45 -3.05 -1.70
-2.45 -3.00 -0.91
-2.45 -2.95 -0.40
-2.45 -2.90 0.06
-2.45 -2.85 0.47
-2.45 -2.80 0.82
-2.45 -2.75 1.13
-2.45 -2.70 1.40
-2.45 -2.65 1.66
-2.45 -2.60 1.91
-2.45 -2.55 2.14
-2.45 -2.50 2.36
-2.45 -2.45 2.58
-2.45 -2.40 2.80
-2.45 -2.35 3.01
-2.45 -2.30 3.22
-2.45 -2.25 3.43
-2.45 -2.20 3.63
-2.45 -2.15 3.84
-2.45 -2.10 4.04
-2.45 -2.05 4.25
-2.45 -2.00 4.45
-2.45 -1.95 4.65
-2.45 -1.90 4.85
-2.45 -1.85 5.05
-2.45 -1.80 5.25
-2.45 -1.75 5.45
-2.45 -1.70 5.65
-2.45 -1.65 5.86
-2.45 -1.60 6.06
-2.45 -1.55 6.26
-2.45 -1.50 6.46
-2.45 -1.45 6.66
-2.45 -1.40 6.86
-2.45 -1.35 7.06
-2.45 -1.30 7.26
-2.45 -1.25 7.46
-2.45 -1.20 7.66
-2.45 -1.15 7.86
-2.45 -1.10 8.06
-2.45 -1.05 8.26
-2.45 -1.00 8.46
-2.40 -4.00 -20.00
-2.40 -3.95 -20.00
-2.40 -3.90 -20.00
-2.40 -3.85 -20.00
-2.40 -3.80 -20.00
-2.40 -3.75 -20.00
-2.40 -3.70 -20.00
-2.40 -3.65 -20.00
-2.40 -3.60 -20.00
-2.40 -3.55 -20.00
-2.40 -3.50 -20.00
-2.40 -3.45 -20.00
-2.40 -3.40 -20.00
-2.40 -3.35 -20.00
-2.40 -3.30 -20.00
-2.40 -3.25 -20.00
-2.40 -3.20 -20.00
-2.40 -3.15 -20.00
-2.40 -3.10 -20.00
-2.40 -3.05 -1.70
-2.40 -3.00 -0.91
-2.40 -2.95 -0.40
-2.40 -2.90 0.06
-2.40 -2.85 0.47
-2.40 -2.80 0.82
-2.40 -2.75 1.13
-2.40 -2.70 1.40
-2.40 -2.65 1.66
-2.40 -2.60 1.91
-2.40 -2.55 2.14
-2.40 -2.50 2.36
-2.40 -2.45 2.58
-2.40 -2.40 2.80
-2.40 -2.35 3.01
-2.40 -2.30 3.22
-2.40 -2.25 3.43
-2.40 -2.20 3.63
-2.40 -2.15 3.84
-2.40 -2.10 4.04
-2.40 -2.05 4.25
-2.40 -2.00 4.45
-2.40 -1.95 4.65
-2.40 -1.90 4.85
-2.40 -1.85 5.05
-2.40 -1.80 5.25
-2.40 -1.75 5.45
-2.40 -1.70 5.65
-2.40 -1.65 5.86
-2.40 -1.60 6.06
-2.40 -1.55 6.26
-2.40 -1.50 6.46
-2.40 -1.45 6.66
-2.40 -1.40 6.86
-2.40 -1.35 7.06
-2.40 -1.30 7.26
-2.40 -1.25 7.46
-2.40 -1.20 7.66
-2.40 -1.15 7.86
-2.40 -1.10 8.06
-2.40 -1.05 8.26
-2.40 -1.00 8.46
-2.35 -4.00 -20.00
-2.35 -3.95 -20.00
-2.35 -3.90 -20.00
-2.35 -3.85 -20.00
-2.35 -3.80 -20.00
-2.35 -3.75 -20.00
-2.35 -3.70 -20.00
-2.35 -3.65 -20.00
-2.35 -3.60 -20.00
-2.35 -3.55 -20.00
-2.35 -3.50 -20.00
-2.35 -3.45 -20.00
-2.35 -3.40 -20.00
-2.35 -3.35 -20.00
-2.35 -3.30 -20.00
-2.35 -3.25 -20.00
-2.35 -3.20 -20.00
-2.35 -3.15 -20.00
-2.35 -3.10 -20.00
-2.35 -3.05 -1.70
-2.35 -3.00 -0.91
-2.35 -2.95 -0.40
-2.35 -2.90 0.06
-2.35 -2.85 0.47
-2.35 -2.80 0.82
-2.35 -2.75 1.13
-2.35 -2.70 1.40
-2.35 -2.65 1.66
-2.35 -2.60 1.91
-2.35 -2.55 2.14
-2.35 -2.50 2.36
-2.35 -2.45 2.58
-2.35 -2.40 2.80
-2.35 -2.35 3.01
-2.35 -2.30 3.22
-2.35 -2.25 3.43
-2.35 -2.20 3.63
-2.35 -2.15 3.84
-2.35 -2.10 4.04
-2.35 -2.05 4.25
-2.35 -2.00 4.45
-2.35 -1.95 4.65
-2.35 -1.90 4.85
-2.35 -1.85 5.05
-2.35 -1.80 5.25
-2.35 -1.75 5.45
-2.35 -1.70 5.65
-2.35 -1.65 5.86
-2.35 -1.60 6.06
-2.35 -1.55 6.26
-2.35 -1.50 6.46
-2.35 -1.45 6.66
-2.35 -1.40 6.86
-2.35 -1.35 7.06
-2.35 -1.30 7.26
-2.35 -1.25 7.46
-2.35 -1.20 7.66
-2.35 -1.15 7.86
-2.35 -1.10 8.06
-2.35 -1.05 8.26
-2.35 -1.00 8.46
-2.30 -4.00 -20.00
-2.30 -3.95 -20.00
-2.30 -3.90 -20.00
-2.30 -3.85 -20.00
-2.30 -3.80 -20.00
-2.30 -3.75 -20.00
-2.30 -3.70 -20.00
-2.30 -3.65 -20.00
-2.30 -3.60 -20.00
-2.30 -3.55 -20.00
-2.30 -3.50 -20.00
-2.30 -3.45 -20.00
-2.30 -3.40 -20.00
-2.30 -3.35 -20.00
-2.30 -3.30 -20.00
-2.30 -3.25 -20.00
-2.30 -3.20 -20.00
-2.30 -3.15 -20.00
-2.30 -3.10 -20.00
-2.30 -3.05 -1.70
-2.30 -3.00 -0.91
-2.30 -2.95 -0.40
-2.30 -2.90 0.06
-2.30 -2.85 0.47
-2.30 -2.80 0.82
-2.30 -2.75 1.13
-2.30 -2.70 1.40
-2.30 -2.65 1.66
-2.30 -2.60 1.91
-2.30 -2.55 2.14
-2.30 -2.50 2.36
-2.30 -2.45 2.58
-2.30 -2.40 2.80
-2.30 -2.35 3.01
-2.30 -2.30 3.22
-2.30 -2.25 3.43
-2.30 -2.20 3.63
-2.30 -2.15 3.84
-2.30 -2.10 4.04
-2.30 -2.05 4.25
-2.30 -2.00 4.45
-2.30 -1.95 4.65
-2.30 -1.90 4.85
-2.30 -1.85 5.05
-2.30 -1.80 5.25
-2.30 -1.75 5.45
-2.30 -1.70 5.65
-2.30 -1.65 5.86
-2.30 -1.60 6.06
-2.30 -1.55 6.26
-2.30 -1.50 6.46
-2.30 -1.45 6.66
-2.30 -1.40 6.86
-2.30 -1.35 7.06
-2.30 -1.30 7.26
-2.30 -1.25 7.46
-2.30 -1.20 7.66
-2.30 -1.15 7.86
-2.30 -1.10 8.06
-2.30 -1.05 8.26
-2.30 -1.00 8.46
-2.25 -4.00 -20.00
-2.25 -3.95 -20.00
-2.25 -3.90 -20.00
-2.25 -3.85 -20.00
-2.25 -3.80 -20.00
-2.25 -3.75 -20.00
-2.25 -3.70 -20.00
-2.25 -3.65 -20.00
-2.25 -3.60 -20.00
-2.25 -3.55 -20.00
-2.25 -3.50 -20.00
-2.25 -3.45 -20.00
-2.25 -3.40 -20.00
-2.25 -3.35 -20.00
-2.25 -3.30 -20.00
-2.25 -3.25 -20.00
-2.25 -3.20 -20.00
-2.25 -3.15 -20.00
-2.25 -3.10 -20.00
-2.25 -3.05 -1.70
-2.25 -3.00 -0.91
-2.25 -2.95 -0.40
-2.25 -2.90 0.06
-2.25 -2.85 0.47
-2.25 -2.80 0.82
-2.25 -2.75 1.13
-2.25 -2.70 1.40
-2.25 -2.65 1.66
-2.25 -2.60 1.91
-2.25 -2.55 2.14
-2.25 -2.50 2.36
-2.25 -2.45 2.58
-2.25 -2.40 2.80
-2.25 -2.35 3.01
-2.25 -2.30 3.22
-2.25 -2.25 3.43
-2.25 -2.20 3.63
-2.25 -2.15 3.84
-2.25 -2.10 4.04
-2.25 -2.05 4.25
-2.25 -2.00 4.45
-2.25 -1.95 4.65
-2.25 -1.90 4.85
-2.25 -1.85 5.05
-2.25 -1.80 5.25
-2.25 -1.75 5.45
-2.25 -1.70 5.65
-2.25 -1.65 5.86
-2.25 -1.60 6.06
-2.25 -1.55 6.26
-2.25 -1.50 6.46
-2.25 -1.45 6.66
-2.25 -1.40 6.86
-2.25 -1.35 7.06
-2.25 -1.30 7.26
-2.25 -1.25 7.46
-2.25 -1.20 7.66
-2.25 -1.15 7.86
-2.25 -1.10 8.06
-2.25 -1.05 8.26
-2.25 -1.00 8.46
-2.20 -4.00 -20.00
-2.20 -3.95 -20.00
-2.20 -3.90 -20.00
-2.20 -3.85 -20.00
-2.20 -3.80 -20.00
-2.20 -3.75 -20.00
-2.20 -3.70 -20.00
-2.20 -3.65 -20.00
-2.20 -3.60 -20.00
-2.20 -3.55 -20.00
-2.20 -3.50 -20.00
-2.20 -3.45 -20.00
-2.20 -3.40 -20.00
-2.20 -3.35 -20.00
-2.20 -3.30 -20.00
-2.20 -3.25 -20.00
-2.20 -3.20 -20.00
-2.20 -3.15 -20.00
-2.20 -3.10 -20.00
-2.20 -3.05 -1.70
-2.20 -3.00 -0.91
-2.20 -2.95 -0.40
-2.20 -2.90 0.06
-2.20 -2.85 0.47
-2.20 -2.80 0.82
-2.20 -2.75 1.13
-2.20 -2.70 1.40
-2.20 -2.65 1.66
-2.20 -2.60 1.91
-2.20 -2.55 2.14
-2.20 -2.50 2.36
-2.20 -2.45 2.58
-2.20 -2.40 2.80
-2.20 -2.35 3.01
-2.20 -2.30 3.22
-2.20 -2.25 3.43
-2.20 -2.20 3.63
-2.20 -2.15 3.84
-2.20 -2.10 4.04
-2.20 -2.05 4.25
-2.20 -2.00 4.45
-2.20 -1.95 4.65
-2.20 -1.90 4.85
-2.20 -1.85 5.05
-2.20 -1.80 5.25
-2.20 -1.75 5.45
-2.20 -1.70 5.65
-2.20 -1.65 5.86
-2.20 -1.60 6.06
-2.20 -1.55 6.26
-2.20 -1.50 6.46
-2.20 -1.45 6.66
-2.20 -1.40 6.86
-2.20 -1.35 7.06
-2.20 -1.30 7.26
-2.20 -1.25 7.46
-2.20 -1.20 7.66
-2.20 -1.15 7.86
-2.20 -1.10 8.06
-2.20 -1.05 8.26
-2.20 -1.00 8.46
-2.15 -4.00 -20.00
-2.15 -3.95 -20.00
-2.15 -3.90 -20.00
-2.15 -3.85 -20.00
-2.15 -3.80 -20.00
-2.15 -3.75 -20.00
-2.15 -3.70 -20.00
-2.15 -3.65 -20.00
-2.15 -3.60 -20.00
-2.15 -3.55 -20.00
-2.15 -3.50 -20.00
-2.15 -3.45 -20.00
-2.15 -3.40 -20.00
-2.15 -3.35 -20.00
-2.15 -3.30 -20.00
-2.15 -3.25 -20.00
-2.15 -3.20 -20.00
-2.15 -3.15 -20.00
-2.15 -3.10 -20.00
-2.15 -3.05 -1.70
-2.15 -3.00 -0.91
-2.15 -2.95 -0.40
-2.15 -2.90 0.06
-2.15 -2.85 0.47
-2.15 -2.80 0.82
-2.15 -2.75 1.13
-2.15 -2.70 1.40
-2.15 -2.65 1.66
-2.15 -2.60 1.91
-2.15 -2.55 2.14
-2.15 -2.50 2.36
-2.15 -2.45 2.58
-2.15 -2.40 2.80
-2.15 -2.35 3.01
-2.15 -2.30 3.22
-2.15 -2.25 3.43
-2.15 -2.20 3.63
-2.15 -2.15 3.84
-2.15 -2.10 4.04
-2.15 -2.05 4.25
-2.15 -2.00 4.45
-2.15 -1.95 4.65
-2.15 -1.90 4.85
-2.15 -1.85 5.05
-2.15 -1.80 5.25
-2.15 -1.75 5.45
-2.15 -1.70 5.65
-2.15 -1.65 5.86
-2.15 -1.60 6.06
-2.15 -1.55 6.26
-2.15 -1.50 6.46
-2.15 -1.45 6.66
-2.15 -1.40 6.86
-2.15 -1.35 7.06
-2.15 -1.30 7.26
-2.15 -1.25 7.46
-2.15 -1.20 7.66
-2.15 -1.15 7.86
-2.15 -1.10 8.06
-2.15 -1.05 8.26
-2.15 -1.00 8.46
-2.10 -4.00 -20.00
-2.10 -3.95 -20.00
-2.10 -3.90 -20.00
-2.10 -3.85 -20.00
-2.10 -3.80 -20.00
-2.10 -3.75 -20.00
-2.10 -3.70 -20.00
-2.10 -3.65 -20.00
-2.10 -3.60 -20.00
-2.10 -3.55 -20.00
-2.10 -3.50 -20.00
-2.10 -3.45 -20.00
-2.10 -3.40 -20.00
-2.10 -3.35 -20.00
-2.10 -3.30 -20.00
-2.10 -3.25 -20.00
-2.10 -3.20 -20.00
-2.10 -3.15 -20.00
-2.10 -3.10 -20.00
-2.10 -3.05 -1.70
-2.10 -3.00 -0.91
-2.10 -2.95 -0.40
-2.10 -2.90 0.06
-2.10 -2.85 0.47
-2.10 -2.80 0.82
-2.10 -2.75 1.13
-2.10 -2.70 1.40
-2.10 -2.65 1.66
-2.10 -2.60 1.91
-2.10 -2.55 2.14
-2.10 -2.50 2.36
-2.10 -2.45 2.58
-2.10 -2.40 2.80
-2.10 -2.35 3.01
-2.10 -2.30 3.22
-2.10 -2.25 3.43
-2.10 -2.20 3.63
-2.10 -2.15 3.84
-2.10 -2.10 4.04
-2.10 -2.05 4.25
-2.10 -2.00 4.45
-2.10 -1.95 4.65
-2.10 -1.90 4.85
-2.10 -1.85 5.05
-2.10 -1.80 5.25
-2.10 -1.75 5.45
-2.10 -1.70 5.65
-2.10 -1.65 5.86
-2.10 -1.60 6.06
-2.10 -1.55 6.26
-2.10 -1.50 6.46
-2.10 -1.45 6.66
-2.10 -1.40 6.86
-2.10 -1.35 7.06
-2.10 -1.30 7.26
-2.10 -1.25 7.46
-2.10 -1.20 7.66
-2.10 -1.15 7.86
-2.10 -1.10 8.06
-2.10 -1.05 8.26
-2.10 -1.00 8.46
-2.05 -4.00 -20.00
-2.05 -3.95 -20.00
-2.05 -3.90 -20.00
-2.05 -3.85 -20.00
-2.05 -3.80 -20.00
-2.05 -3.75 -20.00
-2.05 -3.70 -20.00
-2.05 -3.65 -20.00
-2.05 -3.60 -20.00
-2.05 -3.55 -20.00
-2.05 -3.50 -20.00
-2.05 -3.45 -20.00
-2.05 -3.40 -20.00
-2.05 -3.35 -20.00
-2.05 -3.30 -20.00
-2.05 -3.25 -20.00
-2.05 -3.20 -20.00
-2.05 -3.15 -20.00
-2.05 -3.10 -20.00
-2.05 -3.05 -1.70
-2.05 -3.00 -0.91
-2.05 -2.95 -0.40
-2.05 -2.90 0.06
-2.05 -2.85 0.47
-2.05 -2.80 0.82
-2.05 -2.75 1.13
-2.05 -2.70 1.40
-2.05 -2.65 1.66
-2.05 -2.60 1.91
-2.05 -2.55 2.14
-2.05 -2.50 2.36
-2.05 -2.45 2.58
-2.05 -2.40 2.80
-2.05 -2.35 3.01
-2.05 -2.30 3.22
-2.05 -2.25 3.43
-2.05 -2.20 3.63
-2.05 -2.15 3.84
-2.05 -2.10 4.04
-2.05 -2.05 4.25
-2.05 -2.00 4.45
-2.05 -1.95 4.65
-2.05 -1.90 4.85
-2.05 -1.85 5.05
-2.05 -1.80 5.25
-2.05 -1.75 5.45
-2.05 -1.70 5.65
-2.05 -1.65 5.86
-2.05 -1.60 6.06
-2.05 -1.55 6.26
-2.05 -1.50 6.46
-2.05 -1.45 6.66
-2.05 -1.40 6.86
-2.05 -1.35 7.06
-2.05 -1.30 7.26
-2.05 -1.25 7.46
-2.05 -1.20 7.66
-2.05 -1.15 7.86
-2.05 -1.10 8.06
-2.05 -1.05 8.26
-2.05 -1.00 8.46
-2.00 -4.00 -20.00
-2.00 -3.95 -20.00
-2.00 -3.90 -20.00
-2.00 -3.85 -20.00
-2.00 -3.80 -20.00
-2.00 -3.75 -20.00
-2.00 -3.70 -20.00
-2.00 -3.65 -20.00
-2.00 -3.60 -20.00
-2.00 -3.55 -20.00
-2.00 -3.50 -20.00
-2.00 -3.45 -20.00
-2.00 -3.40 -20.00
-2.00 -3.35 -20.00
-2.00 -3.30 -20.00
-2.00 -3.25 -20.00
-2.00 -3.20 -20.00
-2.00 -3.15 -20.00
-2.00 -3.10 -20.00
-2.00 -3.05 -1.70
-2.00 -3.00 -0.91
-2.00 -2.95 -0.40
-2.00 -2.90 0.06
-2.00 -2.85 0.47
-2.00 -2.80 0.82
-2.00 -2.75 1.13
-2.00 -2.70 1.40
-2.00 -2.65 1.66
-2.00 -2.60 1.91
-2.00 -2.55 2.14
-2.00 -2.50 2.36
-2.00 -2.45 2.58
-2.00 -2.40 2.80
-2.00 -2.35 3.01
-2.00 -2.30 3.22
-2.00 -2.25 3.43
-2.00 -2.20 3.63
-2.00 -2.15 3.84
-2.00 -2.10 4.04
-2.00 -2.05 4.25
-2.00 -2.00 4.45
-2.00 -1.95 4.65
-2.00 -1.90 4.85
-2.00 -1.85 5.05
-2.00 -1.80 5.25
-2.00 -1.75 5.45
-2.00 -1.70 5.65
-2.00 -1.65 5.86
-2.00 -1.60 6.06
-2.00 -1.55 6.26
-2.00 -1.50 6.46
-2.00 -1.45 6.66
-2.00 -1.40 6.86
-2.00 -1.35 7.06
-2.00 -1.30 7.26
-2.00 -1.25 7.46
-2.00 -1.20 7.66
-2.00 -1.15 7.86
-2.00 -1.10 8.06
-2.00 -1.05 8.26
-2.00 -1.00 8.46
-1.95 -4.00 -20.00
-1.95 -3.95 -20.00
-1.95 -3.90 -20.00
-1.95 -3.85 -20.00
-1.95 -3.80 -20.00
-1.95 -3.75 -20.00
-1.95 -3.70 -20.00
-1.95 -3.65 -20.00
-1.95 -3.60 -20.00
-1.95 -3.55 -20.00
-1.95 -3.50 -20.00
-1.95 -3.45 -20.00
-1.95 -3.40 -20.00
-1.95 -3.35 -20.00
-1.95 -3.30 -20.00
-1.95 -3.25 -20.00
-1.95 -3.20 -20.00
-1.95 -3.15 -20.00
-1.95 -3.10 -20.00
-1.95 -3.05 -1.70
-1.95 -3.00 -0.91
-1.95 -2.95 -0.40
-1.95 -2.90 0.06
-1.95 -2.85 0.47
-1.95 -2.80 0.82
-1.95 -2.75 1.13
-1.95 -2.70 1.40
-1.95 -2.65 1.66
-1.95 -2.60 1.91
-1.95 -2.55 2.14
-1.95 -2.50 2.36
-1.95 -2.45 2.58
-1.95 -2.40 2.80
-1.95 -2.35 3.01
-1.95 -2.30 3.22
-1.95 -2.25 3.43
-1.95 -2.20 3.63
-1.95 -2.15 3.84
-1.95 -2.10 4.04
-1.95 -2.05 4.25
-1.95 -2.00 4.45
-1.95 -1.95 4.65
-1.95 -1.90 4.85
-1.95 -1.85 5.05
-1.95 -1.80 5.25
-1.95 -1.75 5.45
-1.95 -1.70 5.65
-1.95 -1.65 5.86
-1.95 -1.60 6.06
-1.95 -1.55 6.26
-1.95 -1.50 6.46
-1.95 -1.45 6.66
-1.95 -1.40 6.86
-1.95 -1.35 7.06
-1.95 -1.30 7.26
-1.95 -1.25 7.46
-1.95 -1.20 7.66
-1.95 -1.15 7.86
-1.95 -1.10 8.06
-1.95 -1.05 8.26
-1.95 -1.00 8.46
-1.90 -4.00 -20.00
-1.90 -3.95 -20.00
-1.90 -3.90 -20.00
-1.90 -3.85 -20.00
-1.90 -3.80 -20.00
-1.90 -3.75 -20.00
-1.90 -3.70 -20.00
-1.90 -3.65 -20.00
-1.90 -3.60 -20.00
-1.90 -3.55 -20.00
-1.90 -3.50 -20.00
-1.90 -3.45 -20.00
-1.90 -3.40 -20.00
-1.90 -3.35 -20.00
-1.90 -3.30 -20.00
-1.90 -3.25 -20.00
-1.90 -3.20 -20.00
-1.90 -3.15 -20.00
-1.90 -3.10 -20.00
-1.90 -3.05 -1.70
-1.90 -3.00 -0.91
-1.90 -2.95 -0.40
-1.90 -2.90 0.06
-1.90 -2.85 0.47
-1.90 -2.80 0.82
-1.90 -2.75 1.13
-1.90 -2.70 1.40
-1.90 -2.65 1.66
-1.90 -2.60 1.91
-1.90 -2.55 2.14
-1.90 -2.50 2.36
-1.90 -2.45 2.58
-1.90 -2.40 2.80
-1.90 -2.35 3.01
-1.90 -2.30 3.22
-1.90 -2.25 3.43
-1.90 -2.20 3.63
-1.90 -2.15 3.84
-1.90 -2.10 4.04
-1.90 -2.05 4.25
-1.90 -2.00 4.45
-1.90 -1.95 4.65
-1.90 -1.90 4.85
-1.90 -1.85 5.05
-1.90 -1.80 5.25
-1.90 -1.75 5.45
-1.90 -1.70 5.65
-1.90 -1.65 5.86
-1.90 -1.60 6.06
-1.90 -1.55 6.26
-1.90 -1.50 6.46
-1.90 -1.45 6.66
-1.90 -1.40 6.86
-1.90 -1.35 7.06
-1.90 -1.30 7.26
-1.90 -1.25 7.46
-1.90 -1.20 7.66
-1.90 -1.15 7.86
-1.90 -1.10 8.06
-1.90 -1.05 8.26
-1.90 -1.00 8.46
-1.85 -4.00 -20.00
-1.85 -3.95 -20.00
-1.85 -3.90 -20.00
-1.85 -3.85 -20.00
-1.85 -3.80 -20.00
-1.85 -3.75 -20.00
-1.85 -3.70 -20.00
-1.85 -3.65 -20.00
-1.85 -3.60 -20.00
-1.85 -3.55 -20.00
-1.85 -3.50 -20.00
-1.85 -3.45 -20.00
-1.85 -3.40 -20.00
-1.85 -3.35 -20.00
-1.85 -3.30 -20.00
-1.85 -3.25 -20.00
-1.85 -3.20 -20.00
-1.85 -3.15 -20.00
-1.85 -3.10 -20.00
-1.85 -3.05 -1.70
-1.85 -3.00 -0.91
-1.85 -2.95 -0.40
-1.85 -2.90 0.06
-1.85 -2.85 0.47
-1.85 -2.80 0.82
-1.85 -2.75 1.13
-1.85 -2.70 1.40
-1.85 -2.65 1.66
-1.85 -2.60 1.91
-1.85 -2.55 2.14
-1.85 -2.50 2.36
-1.85 -2.45 2.58
-1.85 -2.40 2.80
-1.85 -2.35 3.01
-1.85 -2.30 3.22
-1.85 -2.25 3.43
-1.85 -2.20 3.63
-1.85 -2.15 3.84
-1.85 -2.10 4.04
-1.85 -2.05 4.25
-1.85 -2.00 4.45
-1.85 -1.95 4.65
-1.85 -1.90 4.85
-1.85 -1.85 5.05
-1.85 -1.80 5.25
-1.85 -1.75 5.45
-1.85 -1.70 5.65
-1.85 -1.65 5.86
-1.85 -1.60 6.06
-1.85 -1.55 6.26
-1.85 -1.50 6.46
-1.85 -1.45 6.66
-1.85 -1.40 6.86
-1.85 -1.35 7.06
-1.85 -1.30 7.26
-1.85 -1.25 7.46
-1.85 -1.20 7.66
-1.85 -1.15 7.86
-1.85 -1.10 8.06
-1.85 -1.05 8.26
-1.85 -1.00 8.46
-1.80 -4.00 -20.00
-1.80 -3.95 -20.00
-1.80 -3.90 -20.00
-1.80 -3.85 -20.00
-1.80 -3.80 -20.00
-1.80 -3.75 -20.00
-1.80 -3.70 -20.00
-1.80 -3.65 -20.00
-1.80 -3.60 -20.00
-1.80 -3.55 -20.00
-1.80 -3.50 -20.00
-1.80 -3.45 -20.00
-1.80 -3.40 -20.00
-1.80 -3.35 -20.00
-1.80 -3.30 -20.00
-1.80 -3.25 -20.00
-1.80 -3.20 -20.00
-1.80 -3.15 -20.00
-1.80 -3.10 -20.00
-1.80 -3.05 -1.70
-1.80 -3.00 -0.91
-1.80 -2.95 -0.40
-1.80 -2.90 0.06
-1.80 -2.85 0.47
-1.80 -2.80 0.82
-1.80 -2.75 1.13
-1.80 -2.70 1.40
-1.80 -2.65 1.66
-1.80 -2.60 1.91
-1.80 -2.55 2.14
-1.80 -2.50 2.36
-1.80 -2.45 2.58
-1.80 -2.40 2.80
-1.80 -2.35 3.01
-1.80 -2.30 3.22
-1.80 -2.25 3.43
-1.80 -2.20 3.63
-1.80 -2.15 3.84
-1.80 -2.10 4.04
-1.80 -2.05 4.25
-1.80 -2.00 4.45
-1.80 -1.95 4.65
-1.80 -1.90 4.85
-1.80 -1.85 5.05
-1.80 -1.80 5.25
-1.80 -1.75 5.45
-1.80 -1.70 5.65
-1.80 -1.65 5.86
-1.80 -1.60 6.06
-1.80 -1.55 6.26
-1.80 -1.50 6.46
-1.80 -1.45 6.66
-1.80 -1.40 6.86
-1.80 -1.35 7.06
-1.80 -1.30 7.26
-1.80 -1.25 7.46
-1.80 -1.20 7.66
-1.80 -1.15 7.86
-1.80 -1.10 8.06
-1.80 -1.05 8.26
-1.80 -1.00 8.46
-1.75 -4.00 -20.00
-1.75 -3.95 -20.00
-1.75 -3.90 -20.00
-1.75 -3.85 -20.00
-1.75 -3.80 -20.00
-1.75 -3.75 -20.00
-1.75 -3.70 -20.00
-1.75 -3.65 -20.00
-1.75 -3.60 -20.00
-1.75 -3.55 -20.00
-1.75 -3.50 -20.00
-1.75 -3.45 -20.00
-1.75 -3.40 -20.00
-1.75 -3.35 -20.00
-1.75 -3.30 -20.00
-1.75 -3.25 -20.00
-1.75 -3.20 -20.00
-1.75 -3.15 -20.00
-1.75 -3.10 -20.00
-1.75 -3.05 -1.70
-1.75 -3.00 -0.91
-1.75 -2.95 -0.40
-1.75 -2.90 0.06
-1.75 -2.85 0.47
-1.75 -2.80 0.82
-1.75 -2.75 1.13
-1.75 -2.70 1.40
-1.75 -2.65 1.66
-1.75 -2.60 1.91
-1.75 -2.55 2.14
-1.75 -2.50 2.36
-1.75 -2.45 2.58
-1.75 -2.40 2.80
-1.75 -2.35 3.01
-1.75 -2.30 3.22
-1.75 -2.25 3.43
-1.75 -2.20 3.63
-1.75 -2.15 3.84
-1.75 -2.10 4.04
-1.75 -2.05 4.25
-1.75 -2.00 4.45
-1.75 -1.95 4.65
-1.75 -1.90 4.85
-1.75 -1.85 5.05
-1.75 -1.80 5.25
-1.75 -1.75 5.45
-1.75 -1.70 5.65
-1.75 -1.65 5.86
-1.75 -1.60 6.06
-1.75 -1.55 6.26
-1.75 -1.50 6.46
-1.75 -1.45 6.66
-1.75 -1.40 6.86
-1.75 -1.35 7.06
-1.75 -1.30 7.26
-1.75 -1.25 7.46
-1.75 -1.20 7.66
-1.75 -1.15 7.86
-1.75 -1.10 8.06
-1.75 -1.05 8.26
-1.75 -1.00 8.46
-1.70 -4.00 -20.00
-1.70 -3.95 -20.00
-1.70 -3.90 -20.00
-1.70 -3.85 -20.00
-1.70 -3.80 -20.00
-1.70 -3.75 -20.00
-1.70 -3.70 -20.00
-1.70 -3.65 -20.00
-1.70 -3.60 -20.00
-1.70 -3.55 -20.00
-1.70 -3.50 -20.00
-1.70 -3.45 -20.00
-1.70 -3.40 -20.00
-1.70 -3.35 -20.00
-1.70 -3.30 -20.00
-1.70 -3.25 -20.00
-1.70 -3.20 -20.00
-1.70 -3.15 -20.00
-1.70 -3.10 -20.00
-1.70 -3.05 -1.70
-1.70 -3.00 -0.91
-1.70 -2.95 -0.40
-1.70 -2.90 0.06
-1.70 -2.85 0.47
-1.70 -2.80 0.82
-1.70 -2.75 1.13
-1.70 -2.70 1.40
-1.70 -2.65 1.66
-1.70 -2.60 1.91
-1.70 -2.55 2.14
-1.70 -2.50 2.36
-1.70 -2.45 2.58
-1.70 -2.40 2.80
-1.70 -2.35 3.01
-1.70 -2.30 3.22
-1.70 -2.25 3.43
-1.70 -2.20 3.63
-1.70 -2.15 3.84
-1.70 -2.10 4.04
-1.70 -2.05 4.25
-1.70 -2.00 4.45
-1.70 -1.95 4.65
-1.70 -1.90 4.85
-1.70 -1.85 5.05
-1.70 -1.80 5.25
-1.70 -1.75 5.45
-1.70 -1.70 5.65
-1.70 -1.65 5.86
-1.70 -1.60 6.06
-1.70 -1.55 6.26
-1.70 -1.50 6.46
-1.70 -1.45 6.66
-1.70 -1.40 6.86
-1.70 -1.35 7.06
-1.70 -1.30 7.26
-1.70 -1.25 7.46
-1.70 -1.20 7.66
-1.70 -1.15 7.86
-1.70 -1.10 8.06
-1.70 -1.05 8.26
-1.70 -1.00 8.46
-1.65 -4.00 -20.00
-1.65 -3.95 -20.00
-1.65 -3.90 -20.00
-1.65 -3.85 -20.00
-1.65 -3.80 -20.00
-1.65 -3.75 -20.00
-1.65 -3.70 -20.00
-1.65 -3.65 -20.00
-1.65 -3.60 -20.00
-1.65 -3.55 -20.00
-1.65 -3.50 -20.00
-1.65 -3.45 -20.00
-1.65 -3.40 -20.00
-1.65 -3.35 -20.00
-1.65 -3.30 -20.00
-1.65 -3.25 -20.00
-1.65 -3.20 -20.00
-1.65 -3.15 -20.00
-1.65 -3.10 -20.00
-1.65 -3.05 -1.70
-1.65 -3.00 -0.91
-1.65 -2.95 -0.40
-1.65 -2.90 0.06
-1.65 -2.85 0.47
-1.65 -2.80 0.82
-1.65 -2.75 1.13
-1.65 -2.70 1.40
-1.65 -2.65 1.66
-1.65 -2.60 1.91
-1.65 -2.55 2.14
-1.65 -2.50 2.36
-1.65 -2.45 2.58
-1.65 -2.40 2.80
-1.65 -2.35 3.01
-1.65 -2.30 3.22
-1.65 -2.25 3.43
-1.65 -2.20 3.63
-1.65 -2.15 3.84
-1.65 -2.10 4.04
-1.65 -2.05 4.25
-1.65 -2.00 4.45
-1.65 -1.95 4.65
-1.65 -1.90 4.85
-1.65 -1.85 5.05
-1.65 -1.80 5.25
-1.65 -1.75 5.45
-1.65 -1.70 5.65
-1.65 -1.65 5.86
-1.65 -1.60 6.06
-1.65 -1.55 6.26
-1.65 -1.50 6.46
-1.65 -1.45 6.66
-1.65 -1.40 6.86
-1.65 -1.35 7.06
-1.65 -1.30 7.26
-1.65 -1.25 7.46
-1.65 -1.20 7.66
-1.65 -1.15 7.86
-1.65 -1.10 8.06
-1.65 -1.05 8.26
-1.65 -1.00 8.46
-1.60 -4.00 -20.00
-1.60 -3.95 -20.00
-1.60 -3.90 -20.00
-1.60 -3.85 -20.00
-1.60 -3.80 -20.00
-1.60 -3.75 -20.00
-1.60 -3.70 -20.00
-1.60 -3.65 -20.00
-1.60 -3.60 -20.00
-1.60 -3.55 -20.00
-1.60 -3.50 -20.00
-1.60 -3.45 -20.00
-1.60 -3.40 -20.00
-1.60 -3.35 -20.00
-1.60 -3.30 -20.00
-1.60 -3.25 -20.00
-1.60 -3.20 -20.00
-1.60 -3.15 -20.00
-1.60 -3.10 -20.00
-1.60 -3.05 -1.70
-1.60 -3.00 -0.91
-1.60 -2.95 -0.40
-1.60 -2.90 0.06
-1.60 -2.85 0.47
-1.60 -2.80 0.82
-1.60 -2.75 1.13
-1.60 -2.70 1.40
-1.60 -2.65 1.66
-1.60 -2.60 1.91
-1.60 -2.55 2.14
-1.60 -2.50 2.36
-1.60 -2.45 2.58
-1.60 -2.40 2.80
-1.60 -2.35 3.01
-1.60 -2.30 3.22
-1.60 -2.25 3.43
-1.60 -2.20 3.63
-1.60 -2.15 3.84
-1.60 -2.10 4.04
-1.60 -2.05 4.25
-1.60 -2.00 4.45
-1.60 -1.95 4.65
-1.60 -1.90 4.85
-1.60 -1.85 5.05
-1.60 -1.80 5.25
-1.60 -1.75 5.45
-1.60 -1.70 5.65
-1.60 -1.65 5.86
-1.60 -1.60 6.06
-1.60 -1.55 6.26
-1.60 -1.50 6.46
-1.60 -1.45 6.66
-1.60 -1.40 6.86
-1.60 -1.35 7.06
-1.60 -1.30 7.26
-1.60 -1.25 7.46
-1.60 -1.20 7.66
-1.60 -1.15 7.86
-1.60 -1.10 8.06
-1.60 -1.05 8.26
-1.60 -1.00 8.46
-1.55 -4.00 -20.00
-1.55 -3.95 -20.00
-1.55 -3.90 -20.00
-1.55 -3.85 -20.00
-1.55 -3.80 -20.00
-1.55 -3.75 -20.00
-1.55 -3.70 -20.00
-1.55 -3.65 -20.00
-1.55 -3.60 -20.00
-1.55 -3.55 -20.00
-1.55 -3.50 -20.00
-1.55 -3.45 -20.00
-1.55 -3.40 -20.00
-1.55 -3.35 -20.00
-1.55 -3.30 -20.00
-1.55 -3.25 -20.00
-1.55 -3.20 -20.00
-1.55 -3.15 -20.00
-1.55 -3.10 -20.00
-1.55 -3.05 -1.70
-1.55 -3.00 -0.91
-1.55 -2.95 -0.40
-1.55 -2.90 0.06
-1.55 -2.85 0.47
-1.55 -2.80 0.82
-1.55 -2.75 1.13
-1.55 -2.70 1.40
-1.55 -2.65 1.66
-1.55 -2.60 1.91
-1.55 -2.55 2.14
-1.55 -2.50 2.36
-1.55 -2.45 2.58
-1.55 -2.40 2.80
-1.55 -2.35 3.01
-1.55 -2.30 3.22
-1.55 -2.25 3.43
-1.55 -2.20 3.63
-1.55 -2.15 3.84
-1.55 -2.10 4.04
-1.55 -2.05 4.25
-1.55 -2.00 4.45
-1.55 -1.95 4.65
-1.55 -1.90 4.85
-1.55 -1.85 5.05
-1.55 -1.80 5.25
-1.55 -1.75 5.45
-1.55 -1.70 5.65
-1.55 -1.65 5.86
-1.55 -1.60 6.06
-1.55 -1.55 6.26
-1.55 -1.50 6.46
-1.55 -1.45 6.66
-1.55 -1.40 6.86
-1.55 -1.35 7.06
-1.55 -1.30 7.26
-1.55 -1.25 7.46
-1.55 -1.20 7.66
-1.55 -1.15 7.86
-1.55 -1.10 8.06
-1.55 -1.05 8.26
-1.55 -1.00 8.46
-1.50 -4.00 -20.00
-1.50 -3.95 -20.00
-1.50 -3.90 -20.00
-1.50 -3.85 -20.00
-1.50 -3.80 -20.00
-1.50 -3.75 -20.00
-1.50 -3.70 -20.00
-1.50 -3.65 -20.00
-1.50 -3.60 -20.00
-1.50 -3.55 -20.00
-1.50 -3.50 -20.00
-1.50 -3.45 -20.00
-1.50 -3.40 -20.00
-1.50 -3.35 -20.00
-1.50 -3.30 -20.00
-1.50 -3.25 -20.00
-1.50 -3.20 -20.00
-1.50 -3.15 -20.00
-1.50 -3.10 -20.00
-1.50 -3.05 -1.70
-1.50 -3.00 -0.91
-1.50 -2.95 -0.40
-1.50 -2.90 0.06
-1.50 -2.85 0.47
-1.50 -2.80 0.82
-1.50 -2.75 1.13
-1.50 -2.70 1.40
-1.50 -2.65 1.66
-1.50 -2.60 1.91
-1.50 -2.55 2.14
-1.50 -2.50 2.36
-1.50 -2.45 2.58
-1.50 -2.40 2.80
-1.50 -2.35 3.01
-1.50 -2.30 3.22
-1.50 -2.25 3.43
-1.50 -2.20 3.63
-1.50 -2.15 3.84
-1.50 -2.10 4.04
-1.50 -2.05 4.25
-1.50 -2.00 4.45
-1.50 -1.95 4.65
-1.50 -1.90 4.85
-1.50 -1.85 5.05
-1.50 -1.80 5.25
-1.50 -1.75 5.45
-1.50 -1.70 5.65
-1.50 -1.65 5.86
-1.50 -1.60 6.06
-1.50 -1.55 6.26
-1.50 -1.50 6.46
-1.50 -1.45 6.66
-1.50 -1.40 6.86
-1.50 -1.35 7.06
-1.50 -1.30 7.26
-1.50 -1.25 7.46
-1.50 -1.20 7.66
-1.50 -1.15 7.86
-1.50 -1.10 8.06
-1.50 -1.05 8.26
-1.50 -1.00 8.46
-1.45 -4.00 -20.00
-1.45 -3.95 -20.00
-1.45 -3.90 -20.00
-1.45 -3.85 -20.00
-1.45 -3.80 -20.00
-1.45 -3.75 -20.00
-1.45 -3.70 -20.00
-1.45 -3.65 -20.00
-1.45 -3.60 -20.00
-1.45 -3.55 -20.00
-1.45 -3.50 -20.00
-1.45 -3.45 -20.00
-1.45 -3.40 -20.00
-1.45 -3.35 -20.00
-1.45 -3.30 -20.00
-1.45 -3.25 -20.00
-1.45 -3.20 -20.00
-1.45 -3.15 -20.00
-1.45 -3.10 -20.00
-1.45 -3.05 -1.70
-1.45 -3.00 -0.91
-1.45 -2.95 -0.40
-1.45 -2.90 0.06
-1.45 -2.85 0.47
-1.45 -2.80 0.82
-1.45 -2.75 1.13
-1.45 -2.70 1.40
-1.45 -2.65 1.66
-1.45 -2.60 1.91
-1.45 -2.55 2.14
-1.45 -2.50 2.36
-1.45 -2.45 2.58
-1.45 -2.40 2.80
-1.45 -2.35 3.01
-1.45 -2.30 3.22
-1.45 -2.25 3.43
-1.45 -2.20 3.63
-1.45 -2.15 3.84
-1.45 -2.10 4.04
-1.45 -2.05 4.25
-1.45 -2.00 4.45
-1.45 -1.95 4.65
-1.45 -1.90 4.85
-1.45 -1.85 5.05
-1.45 -1.80 5.25
-1.45 -1.75 5.45
-1.45 -1.70 5.65
-1.45 -1.65 5.86
-1.45 -1.60 6.06
-1.45 -1.55 6.26
-1.45 -1.50 6.46
-1.45 -1.45 6.66
-1.45 -1.40 6.86
-1.45 -1.35 7.06
-1.45 -1.30 7.26
-1.45 -1.25 7.46
-1.45 -1.20 7.66
-1.45 -1.15 7.86
-1.45 -1.10 8.06
-1.45 -1.05 8.26
-1.45 -1.00 8.46
-1.40 -4.00 -20.00
-1.40 -3.95 -20.00
-1.40 -3.90 -20.00
-1.40 -3.85 -20.00
-1.40 -3.80 -20.00
-1.40 -3.75 -20.00
-1.40 -3.70 -20.00
-1.40 -3.65 -20.00
-1.40 -3.60 -20.00
-1.40 -3.55 -20.00
-1.40 -3.50 -20.00
-1.40 -3.45 -20.00
-1.40 -3.40 -20.00
-1.40 -3.35 -20.00
-1.40 -3.30 -20.00
-1.40 -3.25 -20.00
-1.40 -3.20 -20.00
-1.40 -3.15 -20.00
-1.40 -3.10 -20.00
-1.40 -3.05 -1.70
-1.40 -3.00 -0.91
-1.40 -2.95 -0.40
-1.40 -2.90 0.06
-1.40 -2.85 0.47
-1.40 -2.80 0.82
-1.40 -2.75 1.13
-1.40 -2.70 1.40
-1.40 -2.65 1.66
-1.40 -2.60 1.91
-1.40 -2.55 2.14
-1.40 -2.50 2.36
-1.40 -2.45 2.58
-1.40 -2.40 2.80
-1.40 -2.35 3.01
-1.40 -2.30 3.22
-1.40 -2.25 3.43
-1.40 -2.20 3.63
-1.40 -2.15 3.84
-1.40 -2.10 4.04
-1.40 -2.05 4.25
-1.40 -2.00 4.45
-1.40 -1.95 4.65
-1.40 -1.90 4.85
-1.40 -1.85 5.05
-1.40 -1.80 5.25
-1.40 -1.75 5.45
-1.40 -1.70 5.65
-1.40 -1.65 5.86
-1.40 -1.60 6.06
-1.40 -1.55 6.26
-1.40 -1.50 6.46
-1.40 -1.45 6.66
-1.40 -1.40 6.86
-1.40 -1.35 7.06
-1.40 -1.30 7.26
-1.40 -1.25 7.46
-1.40 -1.20 7.66
-1.40 -1.15 7.86
-1.40 -1.10 8.06
-1.40 -1.05 8.26
-1.40 -1.00 8.46
-1.35 -4.00 -20.00
-1.35 -3.95 -20.00
-1.35 -3.90 -20.00
-1.35 -3.85 -20.00
-1.35 -3.80 -20.00
-1.35 -3.75 -20.00
-1.35 -3.70 -20.00
-1.35 -3.65 -20.00
-1.35 -3.60 -20.00
-1.35 -3.55 -20.00
-1.35 -3.50 -20.00
-1.35 -3.45 -20.00
-1.35 -3.40 -20.00
-1.35 -3.35 -20.00
-1.35 -3.30 -20.00
-1.35 -3.25 -20.00
-1.35 -3.20 -20.00
-1.35 -3.15 -20.00
-1.35 -3.10 -20.00
-1.35 -3.05 -1.70
-1.35 -3.00 -0.91
-1.35 -2.95 -0.40
-1.35 -2.90 0.06
-1.35 -2.85 0.47
-1.35 -2.80 0.82
-1.35 -2.75 1.13
-1.35 -2.70 1.40
-1.35 -2.65 1.66
-1.35 -2.60 1.91
-1.35 -2.55 2.14
-1.35 -2.50 2.36
-1.35 -2.45 2.58
-1.35 -2.40 2.80
-1.35 -2.35 3.01
-1.35 -2.30 3.22
-1.35 -2.25 3.43
-1.35 -2.20 3.63
-1.35 -2.15 3.84
-1.35 -2.10 4.04
-1.35 -2.05 4.25
-1.35 -2.00 4.45
-1.35 -1.95 4.65
-1.35 -1.90 4.85
-1.35 -1.85 5.05
-1.35 -1.80 5.25
-1.35 -1.75 5.45
-1.35 -1.70 5.65
-1.35 -1.65 5.86
-1.35 -1.60 6.06
-1.35 -1.55 6.26
-1.35 -1.50 6.46
-1.35 -1.45 6.66
-1.35 -1.40 6.86
-1.35 -1.35 7.06
-1.35 -1.30 7.26
-1.35 -1.25 7.46
-1.35 -1.20 7.66
-1.35 -1.15 7.86
-1.35 -1.10 8.06
-1.35 -1.05 8.26
-1.35 -1.00 8.46
-1.30 -4.00 -20.00
-1.30 -3.95 -20.00
-1.30 -3.90 -20.00
-1.30 -3.85 -20.00
-1.30 -3.80 -20.00
-1.30 -3.75 -20.00
-1.30 -3.70 -20.00
-1.30 -3.65 -20.00
-1.30 -3.60 -20.00
-1.30 -3.55 -20.00
-1.30 -3.50 -20.00
-1.30 -3.45 -20.00
-1.30 -3.40 -20.00
-1.30 -3.35 -20.00
-1.30 -3.30 -20.00
-1.30 -3.25 -20.00
-1.30 -3.20 -20.00
-1.30 -3.15 -20.00
-1.30 -3.10 -20.00
-1.30 -3.05 -1.70
-1.30 -3.00 -0.91
-1.30 -2.95 -0.40
-1.30 -2.90 0.06
-1.30 -2.85 0.47
-1.30 -2.80 0.82
-1.30 -2.75 1.13
-1.30 -2.70 1.40
-1.30 -2.65 1.66
-1.30 -2.60 1.91
-1.30 -2.55 2.14
-1.30 -2.50 2.36
-1.30 -2.45 2.58
-1.30 -2.40 2.80
-1.30 -2.35 3.01
-1.30 -2.30 3.22
-1.30 -2.25 3.43
-1.30 -2.20 3.63
-1.30 -2.15 3.84
-1.30 -2.10 4.04
-1.30 -2.05 4.25
-1.30 -2.00 4.45
-1.30 -1.95 4.65
-1.30 -1.90 4.85
-1.30 -1.85 5.05
-1.30 -1.80 5.25
-1.30 -1.75 5.45
-1.30 -1.70 5.65
-1.30 -1.65 5.86
-1.30 -1.60 6.06
-1.30 -1.55 6.26
-1.30 -1.50 6.46
-1.30 -1.45 6.66
-1.30 -1.40 6.86
-1.30 -1.35 7.06
-1.30 -1.30 7.26
-1.30 -1.25 7.46
-1.30 -1.20 7.66
-1.30 -1.15 7.86
-1.30 -1.10 8.06
-1.30 -1.05 8.26
-1.30 -1.00 8.46
-1.25 -4.00 -20.00
-1.25 -3.95 -20.00
-1.25 -3.90 -20.00
-1.25 -3.85 -20.00
-1.25 -3.80 -20.00
-1.25 -3.75 -20.00
-1.25 -3.70 -20.00
-1.25 -3.65 -20.00
-1.25 -3.60 -20.00
-1.25 -3.55 -20.00
-1.25 -3.50 -20.00
-1.25 -3.45 -20.00
-1.25 -3.40 -20.00
-1.25 -3.35 -20.00
-1.25 -3.30 -20.00
-1.25 -3.25 -20.00
-1.25 -3.20 -20.00
-1.25 -3.15 -20.00
-1.25 -3.10 -20.00
-1.25 -3.05 -1.70
-1.25 -3.00 -0.91
-1.25 -2.95 -0.40
-1.25 -2.90 0.06
-1.25 -2.85 0.47
-1.25 -2.80 0.82
-1.25 -2.75 1.13
-1.25 -2.70 1.40
-1.25 -2.65 1.66
-1.25 -2.60 1.91
-1.25 -2.55 2.14
-1.25 -2.50 2.36
-1.25 -2.45 2.58
-1.25 -2.40 2.80
-1.25 -2.35 3.01
-1.25 -2.30 3.22
-1.25 -2.25 3.43
-1.25 -2.20 3.63
-1.25 -2.15 3.84
-1.25 -2.10 4.04
-1.25 -2.05 4.25
-1.25 -2.00 4.45
-1.25 -1.95 4.65
-1.25 -1.90 4.85
-1.25 -1.85 5.05
-1.25 -1.80 5.25
-1.25 -1.75 5.45
-1.25 -1.70 5.65
-1.25 -1.65 5.86
-1.25 -1.60 6.06
-1.25 -1.55 6.26
-1.25 -1.50 6.46
-1.25 -1.45 6.66
-1.25 -1.40 6.86
-1.25 -1.35 7.06
-1.25 -1.30 7.26
-1.25 -1.25 7.46
-1.25 -1.20 7.66
-1.25 -1.15 7.86
-1.25 -1.10 8.06
-1.25 -1.05 8.26
-1.25 -1.00 8.46
-1.20 -4.00 -20.00
-1.20 -3.95 -20.00
-1.20 -3.90 -20.00
-1.20 -3.85 -20.00
-1.20 -3.80 -20.00
-1.20 -3.75 -20.00
-1.20 -3.70 -20.00
-1.20 -3.65 -20.00
-1.20 -3.60 -20.00
-1.20 -3.55 -20.00
-1.20 -3.50 -20.00
-1.20 -3.45 -20.00
-1.20 -3.40 -20.00
-1.20 -3.35 -20.00
-1.20 -3.30 -20.00
-1.20 -3.25 -20.00
-1.20 -3.20 -20.00
-1.20 -3.15 -20.00
-1.20 -3.10 -20.00
-1.20 -3.05 -1.70
-1.20 -3.00 -0.91
-1.20 -2.95 -0.40
-1.20 -2.90 0.06
-1.20 -2.85 0.47
-1.20 -2.80 0.82
-1.20 -2.75 1.13
-1.20 -2.70 1.40
-1.20 -2.65 1.66
-1.20 -2.60 1.91
-1.20 -2.55 2.14
-1.20 -2.50 2.36
-1.20 -2.45 2.58
-1.20 -2.40 2.80
-1.20 -2.35 3.01
-1.20 -2.30 3.22
-1.20 -2.25 3.43
-1.20 -2.20 3.63
-1.20 -2.15 3.84
-1.20 -2.10 4.04
-1.20 -2.05 4.25
-1.20 -2.00 4.45
-1.20 -1.95 4.65
-1.20 -1.90 4.85
-1.20 -1.85 5.05
-1.20 -1.80 5.25
-1.20 -1.75 5.45
-1.20 -1.70 5.65
-1.20 -1.65 5.86
-1.20 -1.60 6.06
-1.20 -1.55 6.26
-1.20 -1.50 6.46
-1.20 -1.45 6.66
-1.20 -1.40 6.86
-1.20 -1.35 7.06
-1.20 -1.30 7.26
-1.20 -1.25 7.46
-1.20 -1.20 7.66
-1.20 -1.15 7.86
-1.20 -1.10 8.06
-1.20 -1.05 8.26
-1.20 -1.00 8.46
-1.15 -4.00 -20.00
-1.15 -3.95 -20.00
-1.15 -3.90 -20.00
-1.15 -3.85 -20.00
-1.15 -3.80 -20.00
-1.15 -3.75 -20.00
-1.15 -3.70 -20.00
-1.15 -3.65 -20.00
-1.15 -3.60 -20.00
-1.15 -3.55 -20.00
-1.15 -3.50 -20.00
-1.15 -3.45 -20.00
-1.15 -3.40 -20.00
-1.15 -3.35 -20.00
-1.15 -3.30 -20.00
-1.15 -3.25 -20.00
-1.15 -3.20 -20.00
-1.15 -3.15 -20.00
-1.15 -3.10 -20.00
-1.15 -3.05 -1.70
-1.15 -3.00 -0.91
-1.15 -2.95 -0.40
-1.15 -2.90 0.06
-1.15 -2.85 0.47
-1.15 -2.80 0.82
-1.15 -2.75 1.13
-1.15 -2.70 1.40
-1.15 -2.65 1.66
-1.15 -2.60 1.91
-1.15 -2.55 2.14
-1.15 -2.50 2.36
-1.15 -2.45 2.58
-1.15 -2.40 2.80
-1.15 -2.35 3.01
-1.15 -2.30 3.22
-1.15 -2.25 3.43
-1.15 -2.20 3.63
-1.15 -2.15 3.84
-1.15 -2.10 4.04
-1.15 -2.05 4.25
-1.15 -2.00 4.45
-1.15 -1.95 4.65
-1.15 -1.90 4.85
-1.15 -1.85 5.05
-1.15 -1.80 5.25
-1.15 -1.75 5.45
-1.15 -1.70 5.65
-1.15 -1.65 5.86
-1.15 -1.60 6.06
-1.15 -1.55 6.26
-1.15 -1.50 6.46
-1.15 -1.45 6.66
-1.15 -1.40 6.86
-1.15 -1.35 7.06
-1.15 -1.30 7.26
-1.15 -1.25 7.46
-1.15 -1.20 7.66
-1.15 -1.15 7.86
-1.15 -1.10 8.06
-1.15 -1.05 8.26
-1.15 -1.00 8.46
-1.10 -4.00 -20.00
-1.10 -3.95 -20.00
-1.10 -3.90 -20.00
-1.10 -3.85 -20.00
-1.10 -3.80 -20.00
-1.10 -3.75 -20.00
-1.10 -3.70 -20.00
-1.10 -3.65 -20.00
-1.10 -3.60 -20.00
-1.10 -3.55 -20.00
-1.10 -3.50 -20.00
-1.10 -3.45 -20.00
-1.10 -3.40 -20.00
-1.10 -3.35 -20.00
-1.10 -3.30 -20.00
-1.10 -3.25 -20.00
-1.10 -3.20 -20.00
-1.10 -3.15 -20.00
-1.10 -3.10 -20.00
-1.10 -3.05 -1.70
-1.10 -3.00 -0.91
-1.10 -2.95 -0.40
-1.10 -2.90 0.06
-1.10 -2.85 0.47
-1.10 -2.80 0.82
-1.10 -2.75 1.13
-1.10 -2.70 1.40
-1.10 -2.65 1.66
-1.10 -2.60 1.91
-1.10 -2.55 2.14
-1.10 -2.50 2.36
-1.10 -2.45 2.58
-1.10 -2.40 2.80
-1.10 -2.35 3.01
-1.10 -2.30 3.22
-1.10 -2.25 3.43
-1.10 -2.20 3.63
-1.10 -2.15 3.84
-1.10 -2.10 4.04
-1.10 -2.05 4.25
-1.10 -2.00 4.45
-1.10 -1.95 4.65
-1.10 -1.90 4.85
-1.10 -1.85 5.05
-1.10 -1.80 5.25
-1.10 -1.75 5.45
-1.10 -1.70 5.65
-1.10 -1.65 5.86
-1.10 -1.60 6.06
-1.10 -1.55 6.26
-1.10 -1.50 6.46
-1.10 -1.45 6.66
-1.10 -1.40 6.86
-1.10 -1.35 7.06
-1.10 -1.30 7.26
-1.10 -1.25 7.46
-1.10 -1.20 7.66
-1.10 -1.15 7.86
-1.10 -1.10 8.06
-1.10 -1.05 8.26
-1.10 -1.00 8.46
-1.05 -4.00 -20.00
-1.05 -3.95 -20.00
-1.05 -3.90 -20.00
-1.05 -3.85 -20.00
-1.05 -3.80 -20.00
-1.05 -3.75 -20.00
-1.05 -3.70 -20.00
-1.05 -3.65 -20.00
-1.05 -3.60 -20.00
-1.05 -3.55 -20.00
-1.05 -3.50 -20.00
-1.05 -3.45 -20.00
-1.05 -3.40 -20.00
-1.05 -3.35 -20.00
-1.05 -3.30 -20.00
-1.05 -3.25 -20.00
-1.05 -3.20 -20.00
-1.05 -3.15 -20.00
-1.05 -3.10 -20.00
-1.05 -3.05 -1.70
-1.05 -3.00 -0.91
-1.05 -2.95 -0.40
-1.05 -2.90 0.06
-1.05 -2.85 0.47
-1.05 -2.80 0.82
-1.05 -2.75 1.13
-1.05 -2.70 1.40
-1.05 -2.65 1.66
-1.05 -2.60 1.91
-1.05 -2.55 2.14
-1.05 -2.50 2.36
-1.05 -2.45 2.58
-1.05 -2.40 2.80
-1.05 -2.35 3.01
-1.05 -2.30 3.22
-1.05 -2.25 3.43
-1.05 -2.20 3.63
-1.05 -2.15 3.84
-1.05 -2.10 4.04
-1.05 -2.05 4.25
-1.05 -2.00 4.45
-1.05 -1.95 4.65
-1.05 -1.90 4.85
-1.05 -1.85 5.05
-1.05 -1.80 5.25
-1.05 -1.75 5.45
-1.05 -1.70 5.65
-1.05 -1.65 5.86
-1.05 -1.60 6.06
-1.05 -1.55 6.26
-1.05 -1.50 6.46
-1.05 -1.45 6.66
-1.05 -1.40 6.86
-1.05 -1.35 7.06
-1.05 -1.30 7.26
-1.05 -1.25 7.46
-1.05 -1.20 7.66
-1.05 -1.15 7.86
-1.05 -1.10 8.06
-1.05 -1.05 8.26
-1.05 -1.00 8.46
-1.00 -4.00 -20.00
-1.00 -3.95 -20.00
-1.00 -3.90 -20.00
-1.00 -3.85 -20.00
-1.00 -3.80 -20.00
-1.00 -3.75 -20.00
-1.00 -3.70 -20.00
-1.00 -3.65 -20.00
-1.00 -3.60 -20.00
-1.00 -3.55 -20.00
-1.00 -3.50 -20.00
-1.00 -3.45 -20.00
-1.00 -3.40 -20.00
-1.00 -3.35 -20.00
-1.00 -3.30 -20.00
-1.00 -3.25 -20.00
-1.00 -3.20 -20.00
-1.00 -3.15 -20.00
-1.00 -3.10 -20.00
-1.00 -3.05 -1.70
-1.00 -3.00 -0.91
-1.00 -2.95 -0.40
-1.00 -2.90 0.06
-1.00 -2.85 0.47
-1.00 -2.80 0.82
-1.00 -2.75 1.13
-1.00 -2.70 1.40
-1.00 -2.65 1.66
-1.00 -2.60 1.91
-1.00 -2.55 2.14
-1.00 -2.50 2.36
-1.00 -2.45 2.58
-1.00 -2.40 2.80
-1.00 -2.35 3.01
-1.00 -2.30 3.22
-1.00 -2.25 3.43
-1.00 -2.20 3.63
-1.00 -2.15 3.84
-1.00 -2.10 4.04
-1.00 -2.05 4.25
-1.00 -2.00 4.45
-1.00 -1.95 4.65
-1.00 -1.90 4.85
-1.00 -1.85 5.05
-1.00 -1.80 5.25
-1.00 -1.75 5.45
-1.00 -1.70 5.65
-1.00 -1.65 5.86
-1.00 -1.60 6.06
-1.00 -1.55 6.26
-1.00 -1.50 6.46
-1.00 -1.45 6.66
-1.00 -1.40 6.86
-1.00 -1.35 7.06
-1.00 -1.30 7.26
-1.00 -1.25 7.46
-1.00 -1.20 7.66
-1.00 -1.15 7.86
-1.00 -1.10 8.06
-1.00 -1.05 8.26
-1.00 -1.00 8.46
-0.95 -4.00 -20.00
-0.95 -3.95 -20.00
-0.95 -3.90 -20.00
-0.95 -3.85 -20.00
-0.95 -3.80 -20.00
-0.95 -3.75 -20.00
-0.95 -3.70 -20.00
-0.95 -3.65 -20.00
-0.95 -3.60 -20.00
-0.95 -3.55 -20.00
-0.95 -3.50 -20.00
-0.95 -3.45 -20.00
-0.95 -3.40 -20.00
-0.95 -3.35 -20.00
-0.95 -3.30 -20.00
-0.95 -3.25 -20.00
-0.95 -3.20 -20.00
-0.95 -3.15 -20.00
-0.95 -3.10 -20.00
-0.95 -3.05 -1.70
-0.95 -3.00 -0.91
-0.95 -2.95 -0.40
-0.95 -2.90 0.06
-0.95 -2.85 0.47
-0.95 -2.80 0.82
-0.95 -2.75 1.13
-0.95 -2.70 1.40
-0.95 -2.65 1.66
-0.95 -2.60 1.91
-0.95 -2.55 2.14
-0.95 -2.50 2.36
-0.95 -2.45 2.58
-0.95 -2.40 2.80
-0.95 -2.35 3.01
-0.95 -2.30 3.22
-0.95 -2.25 3.43
-0.95 -2.20 3.63
-0.95 -2.15 3.84
-0.95 -2.10 4.04
-0.95 -2.05 4.25
-0.95 -2.00 4.45
-0.95 -1.95 4.65
-0.95 -1.90 4.85
-0.95 -1.85 5.05
-0.95 -1.80 5.25
-0.95 -1.75 5.45
-0.95 -1.70 5.65
-0.95 -1.65 5.86
-0.95 -1.60 6.06
-0.95 -1.55 6.26
-0.95 -1.50 6.46
-0.95 -1.45 6.66
-0.95 -1.40 6.86
-0.95 -1.35 7.06
-0.95 -1.30 7.26
-0.95 -1.25 7.46
-0.95 -1.20 7.66
-0.95 -1.15 7.86
-0.95 -1.10 8.06
-0.95 -1.05 8.26
-0.95 -1.00 8.46
-0.90 -4.00 -20.00
-0.90 -3.95 -20.00
-0.90 -3.90 -20.00
-0.90 -3.85 -20.00
-0.90 -3.80 -20.00
-0.90 -3.75 -20.00
-0.90 -3.70 -20.00
-0.90 -3.65 -20.00
-0.90 -3.60 -20.00
-0.90 -3.55 -20.00
-0.90 -3.50 -20.00
-0.90 -3.45 -20.00
-0.90 -3.40 -20.00
-0.90 -3.35 -20.00
-0.90 -3.30 -20.00
-0.90 -3.25 -20.00
-0.90 -3.20 -20.00
-0.90 -3.15 -20.00
-0.90 -3.10 -20.00
-0.90 -3.05 -1.70
-0.90 -3.00 -0.91
-0.90 -2.95 -0.40
-0.90 -2.90 0.06
-0.90 -2.85 0.47
-0.90 -2.80 0.82
-0.90 -2.75 1.13
-0.90 -2.70 1.40
-0.90 -2.65 1.66
-0.90 -2.60 1.91
-0.90 -2.55 2.14
-0.90 -2.50 2.36
-0.90 -2.45 2.58
-0.90 -2.40 2.80
-0.90 -2.35 3.01
-0.90 -2.30 3.22
-0.90 -2.25 3.43
-0.90 -2.20 3.63
-0.90 -2.15 3.84
-0.90 -2.10 4.04
-0.90 -2.05 4.25
-0.90 -2.00 4.45
-0.90 -1.95 4.65
-0.90 -1.90 4.85
-0.90 -1.85 5.05
-0.90 -1.80 5.25
-0.90 -1.75 5.45
-0.90 -1.70 5.65
-0.90 -1.65 5.86
-0.90 -1.60 6.06
-0.90 -1.55 6.26
-0.90 -1.50 6.46
-0.90 -1.45 6.66
-0.90 -1.40 6.86
-0.90 -1.35 7.06
-0.90 -1.30 7.26
-0.90 -1.25 7.46
-0.90 -1.20 7.66
-0.90 -1.15 7.86
-0.90 -1.10 8.06
-0.90 -1.05 8.26
-0.90 -1.00 8.46
-0.85 -4.00 -20.00
-0.85 -3.95 -20.00
-0.85 -3.90 -20.00
-0.85 -3.85 -20.00
-0.85 -3.80 -20.00
-0.85 -3.75 -20.00
-0.85 -3.70 -20.00
-0.85 -3.65 -20.00
-0.85 -3.60 -20.00
-0.85 -3.55 -20.00
-0.85 -3.50 -20.00
-0.85 -3.45 -20.00
-0.85 -3.40 -20.00
-0.85 -3.35 -20.00
-0.85 -3.30 -20.00
-0.85 -3.25 -20.00
-0.85 -3.20 -20.00
-0.85 -3.15 -20.00
-0.85 -3.10 -20.00
-0.85 -3.05 -1.70
-0.85 -3.00 -0.91
-0.85 -2.95 -0.40
-0.85 -2.90 0.06
-0.85 -2.85 0.47
-0.85 -2.80 0.82
-0.85 -2.75 1.13
-0.85 -2.70 1.40
-0.85 -2.65 1.66
-0.85 -2.60 1.91
-0.85 -2.55 2.14
-0.85 -2.50 2.36
-0.85 -2.45 2.58
-0.85 -2.40 2.80
-0.85 -2.35 3.01
-0.85 -2.30 3.22
-0.85 -2.25 3.43
-0.85 -2.20 3.63
-0.85 -2.15 3.84
-0.85 -2.10 4.04
-0.85 -2.05 4.25
-0.85 -2.00 4.45
-0.85 -1.95 4.65
-0.85 -1.90 4.85
-0.85 -1.85 5.05
-0.85 -1.80 5.25
-0.85 -1.75 5.45
-0.85 -1.70 5.65
-0.85 -1.65 5.86
-0.85 -1.60 6.06
-0.85 -1.55 6.26
-0.85 -1.50 6.46
-0.85 -1.45 6.66
-0.85 -1.40 6.86
-0.85 -1.35 7.06
-0.85 -1.30 7.26
-0.85 -1.25 7.46
-0.85 -1.20 7.66
-0.85 -1.15 7.86
-0.85 -1.10 8.06
-0.85 -1.05 8.26
-0.85 -1.00 8.46
-0.80 -4.00 -20.00
-0.80 -3.95 -20.00
-0.80 -3.90 -20.00
-0.80 -3.85 -20.00
-0.80 -3.80 -20.00
-0.80 -3.75 -20.00
-0.80 -3.70 -20.00
-0.80 -3.65 -20.00
-0.80 -3.60 -20.00
-0.80 -3.55 -20.00
-0.80 -3.50 -20.00
-0.80 -3.45 -20.00
-0.80 -3.40 -20.00
-0.80 -3.35 -20.00
-0.80 -3.30 -20.00
-0.80 -3.25 -20.00
-0.80 -3.20 -20.00
-0.80 -3.15 -20.00
-0.80 -3.10 -20.00
-0.80 -3.05 -1.70
-0.80 -3.00 -0.91
-0.80 -2.95 -0.40
-0.80 -2.90 0.06
-0.80 -2.85 0.47
-0.80 -2.80 0.82
-0.80 -2.75 1.13
-0.80 -2.70 1.40
-0.80 -2.65 1.66
-0.80 -2.60 1.91
-0.80 -2.55 2.14
-0.80 -2.50 2.36
-0.80 -2.45 2.58
-0.80 -2.40 2.80
-0.80 -2.35 3.01
-0.80 -2.30 3.22
-0.80 -2.25 3.43
-0.80 -2.20 3.63
-0.80 -2.15 3.84
-0.80 -2.10 4.04
-0.80 -2.05 4.25
-0.80 -2.00 4.45
-0.80 -1.95 4.65
-0.80 -1.90 4.85
-0.80 -1.85 5.05
-0.80 -1.80 5.25
-0.80 -1.75 5.45
-0.80 -1.70 5.65
-0.80 -1.65 5.86
-0.80 -1.60 6.06
-0.80 -1.55 6.26
-0.80 -1.50 6.46
-0.80 -1.45 6.66
-0.80 -1.40 6.86
-0.80 -1.35 7.06
-0.80 -1.30 7.26
-0.80 -1.25 7.46
-0.80 -1.20 7.66
-0.80 -1.15 7.86
-0.80 -1.10 8.06
-0.80 -1.05 8.26
-0.80 -1.00 8.46
-0.75 -4.00 -20.00
-0.75 -3.95 -20.00
-0.75 -3.90 -20.00
-0.75 -3.85 -20.00
-0.75 -3.80 -20.00
-0.75 -3.75 -20.00
-0.75 -3.70 -20.00
-0.75 -3.65 -20.00
-0.75 -3.60 -20.00
-0.75 -3.55 -20.00
-0.75 -3.50 -20.00
-0.75 -3.45 -20.00
-0.75 -3.40 -20.00
-0.75 -3.35 -20.00
-0.75 -3.30 -20.00
-0.75 -3.25 -20.00
-0.75 -3.20 -20.00
-0.75 -3.15 -20.00
-0.75 -3.10 -20.00
-0.75 -3.05 -1.70
-0.75 -3.00 -0.91
-0.75 -2.95 -0.40
-0.75 -2.90 0.06
-0.75 -2.85 0.47
-0.75 -2.80 0.82
-0.75 -2.75 1.13
-0.75 -2.70 1.40
-0.75 -2.65 1.66
-0.75 -2.60 1.91
-0.75 -2.55 2.14
-0.75 -2.50 2.36
-0.75 -2.45 2.58
-0.75 -2.40 2.80
-0.75 -2.35 3.01
-0.75 -2.30 3.22
-0.75 -2.25 3.43
-0.75 -2.20 3.63
-0.75 -2.15 3.84
-0.75 -2.10 4.04
-0.75 -2.05 4.25
-0.75 -2.00 4.45
-0.75 -1.95 4.65
-0.75 -1.90 4.85
-0.75 -1.85 5.05
-0.75 -1.80 5.25
-0.75 -1.75 5.45
-0.75 -1.70 5.65
-0.75 -1.65 5.86
-0.75 -1.60 6.06
-0.75 -1.55 6.26
-0.75 -1.50 6.46
-0.75 -1.45 6.66
-0.75 -1.40 6.86
-0.75 -1.35 7.06
-0.75 -1.30 7.26
-0.75 -1.25 7.46
-0.75 -1.20 7.66
-0.75 -1.15 7.86
-0.75 -1.10 8.06
-0.75 -1.05 8.26
-0.75 -1.00 8.46
-0.70 -4.00 -20.00
-0.70 -3.95 -20.00
-0.70 -3.90 -20.00
-0.70 -3.85 -20.00
-0.70 -3.80 -20.00
-0.70 -3.75 -20.00
-0.70 -3.70 -20.00
-0.70 -3.65 -20.00
-0.70 -3.60 -20.00
-0.70 -3.55 -20.00
-0.70 -3.50 -20.00
-0.70 -3.45 -20.00
-0.70 -3.40 -20.00
-0.70 -3.35 -20.00
-0.70 -3.30 -20.00
-0.70 -3.25 -20.00
-0.70 -3.20 -20.00
-0.70 -3.15 -20.00
-0.70 -3.10 -20.00
-0.70 -3.05 -1.70
-0.70 -3.00 -0.91
-0.70 -2.95 -0.40
-0.70 -2.90 0.06
-0.70 -2.85 0.47
-0.70 -2.80 0.82
-0.70 -2.75 1.13
-0.70 -2.70 1.40
-0.70 -2.65 1.66
-0.70 -2.60 1.91
-0.70 -2.55 2.14
-0.70 -2.50 2.36
-0.70 -2.45 2.58
-0.70 -2.40 2.80
-0.70 -2.35 3.01
-0.70 -2.30 3.22
-0.70 -2.25 3.43
-0.70 -2.20 3.63
-0.70 -2.15 3.84
-0.70 -2.10 4.04
-0.70 -2.05 4.25
-0.70 -2.00 4.45
-0.70 -1.95 4.65
-0.70 -1.90 4.85
-0.70 -1.85 5.05
-0.70 -1.80 5.25
-0.70 -1.75 5.45
-0.70 -1.70 5.65
-0.70 -1.65 5.86
-0.70 -1.60 6.06
-0.70 -1.55 6.26
-0.70 -1.50 6.46
-0.70 -1.45 6.66
-0.70 -1.40 6.86
-0.70 -1.35 7.06
-0.70 -1.30 7.26
-0.70 -1.25 7.46
-0.70 -1.20 7.66
-0.70 -1.15 7.86
-0.70 -1.10 8.06
-0.70 -1.05 8.26
-0.70 -1.00 8.46
-0.65 -4.00 -20.00
-0.65 -3.95 -20.00
-0.65 -3.90 -20.00
-0.65 -3.85 -20.00
-0.65 -3.80 -20.00
-0.65 -3.75 -20.00
-0.65 -3.70 -20.00
-0.65 -3.65 -20.00
-0.65 -3.60 -20.00
-0.65 -3.55 -20.00
-0.65 -3.50 -20.00
-0.65 -3.45 -20.00
-0.65 -3.40 -20.00
-0.65 -3.35 -20.00
-0.65 -3.30 -20.00
-0.65 -3.25 -20.00
-0.65 -3.20 -20.00
-0.65 -3.15 -20.00
-0.65 -3.10 -20.00
-0.65 -3.05 -1.70
-0.65 -3.00 -0.91
-0.65 -2.95 -0.40
-0.65 -2.90 0.06
-0.65 -2.85 0.47
-0.65 -2.80 0.82
-0.65 -2.75 1.13
-0.65 -2.70 1.40
-0.65 -2.65 1.66
-0.65 -2.60 1.91
-0.65 -2.55 2.14
-0.65 -2.50 2.36
-0.65 -2.45 2.58
-0.65 -2.40 2.80
-0.65 -2.35 3.01
-0.65 -2.30 3.22
-0.65 -2.25 3.43
-0.65 -2.20 3.63
-0.65 -2.15 3.84
-0.65 -2.10 4.04
-0.65 -2.05 4.25
-0.65 -2.00 4.45
-0.65 -1.95 4.65
-0.65 -1.90 4.85
-0.65 -1.85 5.05
-0.65 -1.80 5.25
-0.65 -1.75 5.45
-0.65 -1.70 5.65
-0.65 -1.65 5.86
-0.65 -1.60 6.06
-0.65 -1.55 6.26
-0.65 -1.50 6.46
-0.65 -1.45 6.66
-0.65 -1.40 6.86
-0.65 -1.35 7.06
-0.65 -1.30 7.26
-0.65 -1.25 7.46
-0.65 -1.20 7.66
-0.65 -1.15 7.86
-0.65 -1.10 8.06
-0.65 -1.05 8.26
-0.65 -1.00 8.46
-0.60 -4.00 -20.00
-0.60 -3.95 -20.00
-0.60 -3.90 -20.00
-0.60 -3.85 -20.00
-0.60 -3.80 -20.00
-0.60 -3.75 -20.00
-0.60 -3.70 -20.00
-0.60 -3.65 -20.00
-0.60 -3.60 -20.00
-0.60 -3.55 -20.00
-0.60 -3.50 -20.00
-0.60 -3.45 -20.00
-0.60 -3.40 -20.00
-0.60 -3.35 -20.00
-0.60 -3.30 -20.00
-0.60 -3.25 -20.00
-0.60 -3.20 -20.00
-0.60 -3.15 -20.00
-0.60 -3.10 -20.00
-0.60 -3.05 -1.70
-0.60 -3.00 -0.91
-0.60 -2.95 -0.40
-0.60 -2.90 0.06
-0.60 -2.85 0.47
-0.60 -2.80 0.82
-0.60 -2.75 1.13
-0.60 -2.70 1.40
-0.60 -2.65 1.66
-0.60 -2.60 1.91
-0.60 -2.55 2.14
-0.60 -2.50 2.36
-0.60 -2.45 2.58
-0.60 -2.40 2.80
-0.60 -2.35 3.01
-0.60 -2.30 3.22
-0.60 -2.25 3.43
-0.60 -2.20 3.63
-0.60 -2.15 3.84
-0.60 -2.10 4.04
-0.60 -2.05 4.25
-0.60 -2.00 4.45
-0.60 -1.95 4.65
-0.60 -1.90 4.85
-0.60 -1.85 5.05
-0.60 -1.80 5.25
-0.60 -1.75 5.45
-0.60 -1.70 5.65
-0.60 -1.65 5.86
-0.60 -1.60 6.06
-0.60 -1.55 6.26
-0.60 -1.50 6.46
-0.60 -1.45 6.66
-0.60 -1.40 6.86
-0.60 -1.35 7.06
-0.60 -1.30 7.26
-0.60 -1.25 7.46
-0.60 -1.20 7.66
-0.60 -1.15 7.86
-0.60 -1.10 8.06
-0.60 -1.05 8.26
-0.60 -1.00 8.46
-0.55 -4.00 -20.00
-0.55 -3.95 -20.00
-0.55 -3.90 -20.00
-0.55 -3.85 -20.00
-0.55 -3.80 -20.00
-0.55 -3.75 -20.00
-0.55 -3.70 -20.00
-0.55 -3.65 -20.00
-0.55 -3.60 -20.00
-0.55 -3.55 -20.00
-0.55 -3.50 -20.00
-0.55 -3.45 -20.00
-0.55 -3.40 -20.00
-0.55 -3.35 -20.00
-0.55 -3.30 -20.00
-0.55 -3.25 -20.00
-0.55 -3.20 -20.00
-0.55 -3.15 -20.00
-0.55 -3.10 -20.00
-0.55 -3.05 -1.70
-0.55 -3.00 -0.91
-0.55 -2.95 -0.40
-0.55 -2.90 0.06
-0.55 -2.85 0.47
-0.55 -2.80 0.82
-0.55 -2.75 1.13
-0.55 -2.70 1.40
-0.55 -2.65 1.66
-0.55 -2.60 1.91
-0.55 -2.55 2.14
-0.55 -2.50 2.36
-0.55 -2.45 2.58
-0.55 -2.40 2.80
-0.55 -2.35 3.01
-0.55 -2.30 3.22
-0.55 -2.25 3.43
-0.55 -2.20 3.63
-0.55 -2.15 3.84
-0.55 -2.10 4.04
-0.55 -2.05 4.25
-0.55 -2.00 4.45
-0.55 -1.95 4.65
-0.55 -1.90 4.85
-0.55 -1.85 5.05
-0.55 -1.80 5.25
-0.55 -1.75 5.45
-0.55 -1.70 5.65
-0.55 -1.65 5.86
-0.55 -1.60 6.06
-0.55 -1.55 6.26
-0.55 -1.50 6.46
-0.55 -1.45 6.66
-0.55 -1.40 6.86
-0.55 -1.35 7.06
-0.55 -1.30 7.26
-0.55 -1.25 7.46
-0.55 -1.20 7.66
-0.55 -1.15 7.86
-0.55 -1.10 8.06
-0.55 -1.05 8.26
-0.55 -1.00 8.46
-0.50 -4.00 -20.00
-0.50 -3.95 -20.00
-0.50 -3.90 -20.00
-0.50 -3.85 -20.00
-0.50 -3.80 -20.00
-0.50 -3.75 -20.00
-0.50 -3.70 -20.00
-0.50 -3.65 -20.00
-0.50 -3.60 -20.00
-0.50 -3.55 -20.00
-0.50 -3.50 -20.00
-0.50 -3.45 -20.00
-0.50 -3.40 -20.00
-0.50 -3.35 -20.00
-0.50 -3.30 -20.00
-0.50 -3.25 -20.00
-0.50 -3.20 -20.00
-0.50 -3.15 -20.00
-0.50 -3.10 -20.00
-0.50 -3.05 -1.70
-0.50 -3.00 -0.91
-0.50 -2.95 -0.40
-0.50 -2.90 0.06
-0.50 -2.85 0.47
-0.50 -2.80 0.82
-0.50 -2.75 1.13
-0.50 -2.70 1.40
-0.50 -2.65 1.66
-0.50 -2.60 1.91
-0.50 -2.55 2.14
-0.50 -2.50 2.36
-0.50 -2.45 2.58
-0.50 -2.40 2.80
-0.50 -2.35 3.01
-0.50 -2.30 3.22
-0.50 -2.25 3.43
-0.50 -2.20 3.63
-0.50 -2.15 3.84
-0.50 -2.10 4.04
-0.50 -2.05 4.25
-0.50 -2.00 4.45
-0.50 -1.95 4.65
-0.50 -1.90 4.85
-0.50 -1.85 5.05
-0.50 -1.80 5.25
-0.50 -1.75 5.45
-0.50 -1.70 5.65
-0.50 -1.65 5.86
-0.50 -1.60 6.06
-0.50 -1.55 6.26
-0.50 -1.50 6.46
-0.50 -1.45 6.66
-0.50 -1.40 6.86
-0.50 -1.35 7.06
-0.50 -1.30 7.26
-0.50 -1.25 7.46
-0.50 -1.20 7.66
-0.50 -1.15 7.86
-0.50 -1.10 8.06
-0.50 -1.05 8.26
-0.50 -1.00 8.46
-0.45 -4.00 -20.00
-0.45 -3.95 -20.00
-0.45 -3.90 -20.00
-0.45 -3.85 -20.00
-0.45 -3.80 -20.00
-0.45 -3.75 -20.00
-0.45 -3.70 -20.00
-0.45 -3.65 -20.00
-0.45 -3.60 -20.00
-0.45 -3.55 -20.00
-0.45 -3.50 -20.00
-0.45 -3.45 -20.00
-0.45 -3.40 -20.00
-0.45 -3.35 -20.00
-0.45 -3.30 -20.00
-0.45 -3.25 -20.00
-0.45 -3.20 -20.00
-0.45 -3.15 -20.00
-0.45 -3.10 -20.00
-0.45 -3.05 -1.70
-0.45 -3.00 -0.91
-0.45 -2.95 -0.40
-0.45 -2.90 0.06
-0.45 -2.85 0.47
-0.45 -2.80 0.82
-0.45 -2.75 1.13
-0.45 -2.70 1.40
-0.45 -2.65 1.66
-0.45 -2.60 1.91
-0.45 -2.55 2.14
-0.45 -2.50 2.36
-0.45 -2.45 2.58
-0.45 -2.40 2.80
-0.45 -2.35 3.01
-0.45 -2.30 3.22
-0.45 -2.25 3.43
-0.45 -2.20 3.63
-0.45 -2.15 3.84
-0.45 -2.10 4.04
-0.45 -2.05 4.25
-0.45 -2.00 4.45
-0.45 -1.95 4.65
-0.45 -1.90 4.85
-0.45 -1.85 5.05
-0.45 -1.80 5.25
-0.45 -1.75 5.45
-0.45 -1.70 5.65
-0.45 -1.65 5.86
-0.45 -1.60 6.06
-0.45 -1.55 6.26
-0.45 -1.50 6.46
-0.45 -1.45 6.66
-0.45 -1.40 6.86
-0.45 -1.35 7.06
-0.45 -1.30 7.26
-0.45 -1.25 7.46
-0.45 -1.20 7.66
-0.45 -1.15 7.86
-0.45 -1.10 8.06
-0.45 -1.05 8.26
-0.45 -1.00 8.46
-0.40 -4.00 -20.00
-0.40 -3.95 -20.00
-0.40 -3.90 -20.00
-0.40 -3.85 -20.00
-0.40 -3.80 -20.00
-0.40 -3.75 -20.00
-0.40 -3.70 -20.00
-0.40 -3.65 -20.00
-0.40 -3.60 -20.00
-0.40 -3.55 -20.00
-0.40 -3.50 -20.00
-0.40 -3.45 -20.00
-0.40 -3.40 -20.00
-0.40 -3.35 -20.00
-0.40 -3.30 -20.00
-0.40 -3.25 -20.00
-0.40 -3.20 -20.00
-0.40 -3.15 -20.00
-0.40 -3.10 -20.00
-0.40 -3.05 -1.70
-0.40 -3.00 -0.91
-0.40 -2.95 -0.40
-0.40 -2.90 0.06
-0.40 -2.85 0.47
-0.40 -2.80 0.82
-0.40 -2.75 1.13
-0.40 -2.70 1.40
-0.40 -2.65 1.66
-0.40 -2.60 1.91
-0.40 -2.55 2.14
-0.40 -2.50 2.36
-0.40 -2.45 2.58
-0.40 -2.40 2.80
-0.40 -2.35 3.01
-0.40 -2.30 3.22
-0.40 -2.25 3.43
-0.40 -2.20 3.63
-0.40 -2.15 3.84
-0.40 -2.10 4.04
-0.40 -2.05 4.25
-0.40 -2.00 4.45
-0.40 -1.95 4.65
-0.40 -1.90 4.85
-0.40 -1.85 5.05
-0.40 -1.80 5.25
-0.40 -1.75 5.45
-0.40 -1.70 5.65
-0.40 -1.65 5.86
-0.40 -1.60 6.06
-0.40 -1.55 6.26
-0.40 -1.50 6.46
-0.40 -1.45 6.66
-0.40 -1.40 6.86
-0.40 -1.35 7.06
-0.40 -1.30 7.26
-0.40 -1.25 7.46
-0.40 -1.20 7.66
-0.40 -1.15 7.86
-0.40 -1.10 8.06
-0.40 -1.05 8.26
-0.40 -1.00 8.46
-0.35 -4.00 -20.00
-0.35 -3.95 -20.00
-0.35 -3.90 -20.00
-0.35 -3.85 -20.00
-0.35 -3.80 -20.00
-0.35 -3.75 -20.00
-0.35 -3.70 -20.00
-0.35 -3.65 -20.00
-0.35 -3.60 -20.00
-0.35 -3.55 -20.00
-0.35 -3.50 -20.00
-0.35 -3.45 -20.00
-0.35 -3.40 -20.00
-0.35 -3.35 -20.00
-0.35 -3.30 -20.00
-0.35 -3.25 -20.00
-0.35 -3.20 -20.00
-0.35 -3.15 -20.00
-0.35 -3.10 -20.00
-0.35 -3.05 -1.70
-0.35 -3.00 -0.91
-0.35 -2.95 -0.40
-0.35 -2.90 0.06
-0.35 -2.85 0.47
-0.35 -2.80 0.82
-0.35 -2.75 1.13
-0.35 -2.70 1.40
-0.35 -2.65 1.66
-0.35 -2.60 1.91
-0.35 -2.55 2.14
-0.35 -2.50 2.36
-0.35 -2.45 2.58
-0.35 -2.40 2.80
-0.35 -2.35 3.01
-0.35 -2.30 3.22
-0.35 -2.25 3.43
-0.35 -2.20 3.63
-0.35 -2.15 3.84
-0.35 -2.10 4.04
-0.35 -2.05 4.25
-0.35 -2.00 4.45
-0.35 -1.95 4.65
-0.35 -1.90 4.85
-0.35 -1.85 5.05
-0.35 -1.80 5.25
-0.35 -1.75 5.45
-0.35 -1.70 5.65
-0.35 -1.65 5.86
-0.35 -1.60 6.06
-0.35 -1.55 6.26
-0.35 -1.50 6.46
-0.35 -1.45 6.66
-0.35 -1.40 6.86
-0.35 -1.35 7.06
-0.35 -1.30 7.26
-0.35 -1.25 7.46
-0.35 -1.20 7.66
-0.35 -1.15 7.86
-0.35 -1.10 8.06
-0.35 -1.05 8.26
-0.35 -1.00 8.46
-0.30 -4.00 -20.00
-0.30 -3.95 -20.00
-0.30 -3.90 -20.00
-0.30 -3.85 -20.00
-0.30 -3.80 -20.00
-0.30 -3.75 -20.00
-0.30 -3.70 -20.00
-0.30 -3.65 -20.00
-0.30 -3.60 -20.00
-0.30 -3.55 -20.00
-0.30 -3.50 -20.00
-0.30 -3.45 -20.00
-0.30 -3.40 -20.00
-0.30 -3.35 -20.00
-0.30 -3.30 -20.00
-0.30 -3.25 -20.00
-0.30 -3.20 -20.00
-0.30 -3.15 -20.00
-0.30 -3.10 -20.00
-0.30 -3.05 -1.70
-0.30 -3.00 -0.91
-0.30 -2.95 -0.40
-0.30 -2.90 0.06
-0.30 -2.85 0.47
-0.30 -2.80 0.82
-0.30 -2.75 1.13
-0.30 -2.70 1.40
-0.30 -2.65 1.66
-0.30 -2.60 1.91
-0.30 -2.55 2.14
-0.30 -2.50 2.36
-0.30 -2.45 2.58
-0.30 -2.40 2.80
-0.30 -2.35 3.01
-0.30 -2.30 3.22
-0.30 -2.25 3.43
-0.30 -2.20 3.63
-0.30 -2.15 3.84
-0.30 -2.10 4.04
-0.30 -2.05 4.25
-0.30 -2.00 4.45
-0.30 -1.95 4.65
-0.30 -1.90 4.85
-0.30 -1.85 5.05
-0.30 -1.80 5.25
-0.30 -1.75 5.45
-0.30 -1.70 5.65
-0.30 -1.65 5.86
-0.30 -1.60 6.06
-0.30 -1.55 6.26
-0.30 -1.50 6.46
-0.30 -1.45 6.66
-0.30 -1.40 6.86
-0.30 -1.35 7.06
-0.30 -1.30 7.26
-0.30 -1.25 7.46
-0.30 -1.20 7.66
-0.30 -1.15 7.86
-0.30 -1.10 8.06
-0.30 -1.05 8.26
-0.30 -1.00 8.46
-0.25 -4.00 -20.00
-0.25 -3.95 -20.00
-0.25 -3.90 -20.00
-0.25 -3.85 -20.00
-0.25 -3.80 -20.00
-0.25 -3.75 -20.00
-0.25 -3.70 -20.00
-0.25 -3.65 -20.00
-0.25 -3.60 -20.00
-0.25 -3.55 -20.00
-0.25 -3.50 -20.00
-0.25 -3.45 -20.00
-0.25 -3.40 -20.00
-0.25 -3.35 -20.00
-0.25 -3.30 -20.00
-0.25 -3.25 -20.00
-0.25 -3.20 -20.00
-0.25 -3.15 -20.00
-0.25 -3.10 -20.00
-0.25 -3.05 -1.70
-0.25 -3.00 -0.91
-0.25 -2.95 -0.40
-0.25 -2.90 0.06
-0.25 -2.85 0.47
-0.25 -2.80 0.82
-0.25 -2.75 1.13
-0.25 -2.70 1.40
-0.25 -2.65 1.66
-0.25 -2.60 1.91
-0.25 -2.55 2.14
-0.25 -2.50 2.36
-0.25 -2.45 2.58
-0.25 -2.40 2.80
-0.25 -2.35 3.01
-0.25 -2.30 3.22
-0.25 -2.25 3.43
-0.25 -2.20 3.63
-0.25 -2.15 3.84
-0.25 -2.10 4.04
-0.25 -2.05 4.25
-0.25 -2.00 4.45
-0.25 -1.95 4.65
-0.25 -1.90 4.85
-0.25 -1.85 5.05
-0.25 -1.80 5.25
-0.25 -1.75 5.45
-0.25 -1.70 5.65
-0.25 -1.65 5.86
-0.25 -1.60 6.06
-0.25 -1.55 6.26
-0.25 -1.50 6.46
-0.25 -1.45 6.66
-0.25 -1.40 6.86
-0.25 -1.35 7.06
-0.25 -1.30 7.26
-0.25 -1.25 7.46
-0.25 -1.20 7.66
-0.25 -1.15 7.86
-0.25 -1.10 8.06
-0.25 -1.05 8.26
-0.25 -1.00 8.46
-0.20 -4.00 -20.00
-0.20 -3.95 -20.00
-0.20 -3.90 -20.00
-0.20 -3.85 -20.00
-0.20 -3.80 -20.00
-0.20 -3.75 -20.00
-0.20 -3.70 -20.00
-0.20 -3.65 -20.00
-0.20 -3.60 -20.00
-0.20 -3.55 -20.00
-0.20 -3.50 -20.00
-0.20 -3.45 -20.00
-0.20 -3.40 -20.00
-0.20 -3.35 -20.00
-0.20 -3.30 -20.00
-0.20 -3.25 -20.00
-0.20 -3.20 -20.00
-0.20 -3.15 -20.00
-0.20 -3.10 -20.00
-0.20 -3.05 -1.70
-0.20 -3.00 -0.91
-0.20 -2.95 -0.40
-0.20 -2.90 0.06
-0.20 -2.85 0.47
-0.20 -2.80 0.82
-0.20 -2.75 1.13
-0.20 -2.70 1.40
-0.20 -2.65 1.66
-0.20 -2.60 1.91
-0.20 -2.55 2.14
-0.20 -2.50 2.36
-0.20 -2.45 2.58
-0.20 -2.40 2.80
-0.20 -2.35 3.01
-0.20 -2.30 3.22
-0.20 -2.25 3.43
-0.20 -2.20 3.63
-0.20 -2.15 3.84
-0.20 -2.10 4.04
-0.20 -2.05 4.25
-0.20 -2.00 4.45
-0.20 -1.95 4.65
-0.20 -1.90 4.85
-0.20 -1.85 5.05
-0.20 -1.80 5.25
-0.20 -1.75 5.45
-0.20 -1.70 5.65
-0.20 -1.65 5.86
-0.20 -1.60 6.06
-0.20 -1.55 6.26
-0.20 -1.50 6.46
-0.20 -1.45 6.66
-0.20 -1.40 6.86
-0.20 -1.35 7.06
-0.20 -1.30 7.26
-0.20 -1.25 7.46
-0.20 -1.20 7.66
-0.20 -1.15 7.86
-0.20 -1.10 8.06
-0.20 -1.05 8.26
-0.20 -1.00 8.46
-0.15 -4.00 -20.00
-0.15 -3.95 -20.00
-0.15 -3.90 -20.00
-0.15 -3.85 -20.00
-0.15 -3.80 -20.00
-0.15 -3.75 -20.00
-0.15 -3.70 -20.00
-0.15 -3.65 -20.00
-0.15 -3.60 -20.00
-0.15 -3.55 -20.00
-0.15 -3.50 -20.00
-0.15 -3.45 -20.00
-0.15 -3.40 -20.00
-0.15 -3.35 -20.00
-0.15 -3.30 -20.00
-0.15 -3.25 -20.00
-0.15 -3.20 -20.00
-0.15 -3.15 -20.00
-0.15 -3.10 -20.00
-0.15 -3.05 -1.70
-0.15 -3.00 -0.91
-0.15 -2.95 -0.40
-0.15 -2.90 0.06
-0.15 -2.85 0.47
-0.15 -2.80 0.82
-0.15 -2.75 1.13
-0.15 -2.70 1.40
-0.15 -2.65 1.66
-0.15 -2.60 1.91
-0.15 -2.55 2.14
-0.15 -2.50 2.36
-0.15 -2.45 2.58
-0.15 -2.40 2.80
-0.15 -2.35 3.01
-0.15 -2.30 3.22
-0.15 -2.25 3.43
-0.15 -2.20 3.63
-0.15 -2.15 3.84
-0.15 -2.10 4.04
-0.15 -2.05 4.25
-0.15 -2.00 4.45
-0.15 -1.95 4.65
-0.15 -1.90 4.85
-0.15 -1.85 5.05
-0.15 -1.80 5.25
-0.15 -1.75 5.45
-0.15 -1.70 5.65
-0.15 -1.65 5.86
-0.15 -1.60 6.06
-0.15 -1.55 6.26
-0.15 -1.50 6.46
-0.15 -1.45 6.66
-0.15 -1.40 6.86
-0.15 -1.35 7.06
-0.15 -1.30 7.26
-0.15 -1.25 7.46
-0.15 -1.20 7.66
-0.15 -1.15 7.86
-0.15 -1.10 8.06
-0.15 -1.05 8.26
-0.15 -1.00 8.46
-0.10 -4.00 -20.00
-0.10 -3.95 -20.00
-0.10 -3.90 -20.00
-0.10 -3.85 -20.00
-0.10 -3.80 -20.00
-0.10 -3.75 -20.00
-0.10 -3.70 -20.00
-0.10 -3.65 -20.00
-0.10 -3.60 -20.00
-0.10 -3.55 -20.00
-0.10 -3.50 -20.00
-0.10 -3.45 -20.00
-0.10 -3.40 -20.00
-0.10 -3.35 -20.00
-0.10 -3.30 -20.00
-0.10 -3.25 -20.00
-0.10 -3.20 -20.00
-0.10 -3.15 -20.00
-0.10 -3.10 -20.00
-0.10 -3.05 -1.70
-0.10 -3.00 -0.91
-0.10 -2.95 -0.40
-0.10 -2.90 0.06
-0.10 -2.85 0.47
-0.10 -2.80 0.82
-0.10 -2.75 1.13
-0.10 -2.70 1.40
-0.10 -2.65 1.66
-0.10 -2.60 1.91
-0.10 -2.55 2.14
-0.10 -2.50 2.36
-0.10 -2.45 2.58
-0.10 -2.40 2.80
-0.10 -2.35 3.01
-0.10 -2.30 3.22
-0.10 -2.25 3.43
-0.10 -2.20 3.63
-0.10 -2.15 3.84
-0.10 -2.10 4.04
-0.10 -2.05 4.25
-0.10 -2.00 4.45
-0.10 -1.95 4.65
-0.10 -1.90 4.85
-0.10 -1.85 5.05
-0.10 -1.80 5.25
-0.10 -1.75 5.45
-0.10 -1.70 5.65
-0.10 -1.65 5.86
-0.10 -1.60 6.06
-0.10 -1.55 6.26
-0.10 -1.50 6.46
-0.10 -1.45 6.66
-0.10 -1.40 6.86
-0.10 -1.35 7.06
-0.10 -1.30 7.26
-0.10 -1.25 7.46
-0.10 -1.20 7.66
-0.10 -1.15 7.86
-0.10 -1.10 8.06
-0.10 -1.05 8.26
-0.10 -1.00 8.46
-0.05 -4.00 -20.00
-0.05 -3.95 -20.00
-0.05 -3.90 -20.00
-0.05 -3.85 -20.00
-0.05 -3.80 -20.00
-0.05 -3.75 -20.00
-0.05 -3.70 -20.00
-0.05 -3.65 -20.00
-0.05 -3.60 -20.00
-0.05 -3.55 -20.00
-0.05 -3.50 -20.00
-0.05 -3.45 -20.00
-0.05 -3.40 -20.00
-0.05 -3.35 -20.00
-0.05 -3.30 -20.00
-0.05 -3.25 -20.00
-0.05 -3.20 -20.00
-0.05 -3.15 -20.00
-0.05 -3.10 -20.00
-0.05 -3.05 -1.70
-0.05 -3.00 -0.91
-0.05 -2.95 -0.40
-0.05 -2.90 0.06
-0.05 -2.85 0.47
-0.05 -2.80 0.82
-0.05 -2.75 1.13
-0.05 -2.70 1.40
-0.05 -2.65 1.66
-0.05 -2.60 1.91
-0.05 -2.55 2.14
-0.05 -2.50 2.36
-0.05 -2.45 2.58
-0.05 -2.40 2.80
-0.05 -2.35 3.01
-0.05 -2.30 3.22
-0.05 -2.25 3.43
-0.05 -2.20 3.63
-0.05 -2.15 3.84
-0.05 -2.10 4.04
-0.05 -2.05 4.25
-0.05 -2.00 4.45
-0.05 -1.95 4.65
-0.05 -1.90 4.85
-0.05 -1.85 5.05
-0.05 -1.80 5.25
-0.05 -1.75 5.45
-0.05 -1.70 5.65
-0.05 -1.65 5.86
-0.05 -1.60 6.06
-0.05 -1.55 6.26
-0.05 -1.50 6.46
-0.05 -1.45 6.66
-0.05 -1.40 6.86
-0.05 -1.35 7.06
-0.05 -1.30 7.26
-0.05 -1.25 7.46
-0.05 -1.20 7.66
-0.05 -1.15 7.86
-0.05 -1.10 8.06
-0.05 -1.05 8.26
-0.05 -1.00 8.46
0.00 -4.00 -20.00
0.00 -3.95 -20.00
0.00 -3.90 -20.00
0.00 -3.85 -20.00
0.00 -3.80 -20.00
0.00 -3.75 -20.00
0.00 -3.70 -20.00
0.00 -3.65 -20.00
0.00 -3.60 -20.00
0.00 -3.55 -20.00
0.00 -3.50 -20.00
0.00 -3.45 -20.00
0.00 -3.40 -20.00
0.00 -3.35 -20.00
0.00 -3.30 -20.00
0.00 -3.25 -20.00
0.00 -3.20 -20.00
0.00 -3.15 -20.00
0.00 -3.10 -20.00
0.00 -3.05 -1.70
0.00 -3.00 -0.90
0.00 -2.95 -0.40
0.00 -2.90 0.06
0.00 -2.85 0.47
0.00 -2.80 0.82
0.00 -2.75 1.13
0.00 -2.70 1.40
0.00 -2.65 1.66
0.00 -2.60 1.91
0.00 -2.55 2.14
0.00 -2.50 2.36
0.00 -2.45 2.58
0.00 -2.40 2.80
0.00 -2.35 3.01
0.00 -2.30 3.22
0.00 -2.25 3.43
0.00 -2.20 3.63
0.00 -2.15 3.84
0.00 -2.10 4.04
0.00 -2.05 4.25
0.00 -2.00 4.45
0.00 -1.95 4.65
0.00 -1.90 4.85
0.00 -1.85 5.05
0.00 -1.80 5.25
0.00 -1.75 5.45
0.00 -1.70 5.65
0.00 -1.65 5.86
0.00 -1.60 6.06
0.00 -1.55 6.26
0.00 -1.50 6.46
0.00 -1.45 6.66
0.00 -1.40 6.86
0.00 -1.35 7.06
0.00 -1.30 7.26
0.00 -1.25 7.46
0.00 -1.20 7.66
0.00 -1.15 7.86
0.00 -1.10 8.06
0.00 -1.05 8.26
0.00 -1.00 8.46
0.05 -4.00 -20.00
0.05 -3.95 -20.00
0.05 -3.90 -20.00
0.05 -3.85 -20.00
0.05 -3.80 -20.00
0.05 -3.75 -20.00
0.05 -3.70 -20.00
0.05 -3.65 -20.00
0.05 -3.60 -20.00
0.05 -3.55 -20.00
0.05 -3.50 -20.00
0.05 -3.45 -20.00
0.05 -3.40 -20.00
0.05 -3.35 -20.00
0.05 -3.30 -20.00
0.05 -3.25 -20.00
0.05 -3.20 -20.00
0.05 -3.15 -20.00
0.05 -3.10 -20.00
0.05 -3.05 -1.70
0.05 -3.00 -0.90
0.05 -2.95 -0.40
0.05 -2.90 0.06
0.05 -2.85 0.47
0.05 -2.80 0.82
0.05 -2.75 1.13
0.05 -2.70 1.40
0.05 -2.65 1.66
0.05 -2.60 1.91
0.05 -2.55 2.14
0.05 -2.50 2.36
0.05 -2.45 2.58
0.05 -2.40 2.80
0.05 -2.35 3.01
0.05 -2.30 3.22
0.05 -2.25 3.43
0.05 -2.20 3.63
0.05 -2.15 3.84
0.05 -2.10 4.04
0.05 -2.05 4.25
0.05 -2.00 4.45
0.05 -1.95 4.65
0.05 -1.90 4.85
0.05 -1.85 5.05
0.05 -1.80 5.25
0.05 -1.75 5.45
0.05 -1.70 5.65
0.05 -1.65 5.86
0.05 -1.60 6.06
0.05 -1.55 6.26
0.05 -1.50 6.46
0.05 -1.45 6.66
0.05 -1.40 6.86
0.05 -1.35 7.06
0.05 -1.30 7.26
0.05 -1.25 7.46
0.05 -1.20 7.66
0.05 -1.15 7.86
0.05 -1.10 8.06
0.05 -1.05 8.26
0.05 -1.00 8.46
0.10 -4.00 -20.00
0.10 -3.95 -20.00
0.10 -3.90 -20.00
0.10 -3.85 -20.00
0.10 -3.80 -20.00
0.10 -3.75 -20.00
0.10 -3.70 -20.00
0.10 -3.65 -20.00
0.10 -3.60 -20.00
0.10 -3.55 -20.00
0.10 -3.50 -20.00
0.10 -3.45 -20.00
0.10 -3.40 -20.00
0.10 -3.35 -20.00
0.10 -3.30 -20.00
0.10 -3.25 -20.00
0.10 -3.20 -20.00
0.10 -3.15 -20.00
0.10 -3.10 -20.00
0.10 -3.05 -1.70
0.10 -3.00 -0.90
0.10 -2.95 -0.40
0.10 -2.90 0.06
0.10 -2.85 0.47
0.10 -2.80 0.82
0.10 -2.75 1.13
0.10 -2.70 1.40
0.10 -2.65 1.66
0.10 -2.60 1.91
0.10 -2.55 2.14
0.10 -2.50 2.36
0.10 -2.45 2.58
0.10 -2.40 2.80
0.10 -2.35 3.01
0.10 -2.30 3.22
0.10 -2.25 3.43
0.10 -2.20 3.63
0.10 -2.15 3.84
0.10 -2.10 4.04
0.10 -2.05 4.25
0.10 -2.00 4.45
0.10 -1.95 4.65
0.10 -1.90 4.85
0.10 -1.85 5.05
0.10 -1.80 5.25
0.10 -1.75 5.45
0.10 -1.70 5.65
0.10 -1.65 5.86
0.10 -1.60 6.06
0.10 -1.55 6.26
0.10 -1.50 6.46
0.10 -1.45 6.66
0.10 -1.40 6.86
0.10 -1.35 7.06
0.10 -1.30 7.26
0.10 -1.25 7.46
0.10 -1.20 7.66
0.10 -1.15 7.86
0.10 -1.10 8.06
0.10 -1.05 8.26
0.10 -1.00 8.46
0.15 -4.00 -20.00
0.15 -3.95 -20.00
0.15 -3.90 -20.00
0.15 -3.85 -20.00
0.15 -3.80 -20.00
0.15 -3.75 -20.00
0.15 -3.70 -20.00
0.15 -3.65 -20.00
0.15 -3.60 -20.00
0.15 -3.55 -20.00
0.15 -3.50 -20.00
0.15 -3.45 -20.00
0.15 -3.40 -20.00
0.15 -3.35 -20.00
0.15 -3.30 -20.00
0.15 -3.25 -20.00
0.15 -3.20 -20.00
0.15 -3.15 -20.00
0.15 -3.10 -20.00
0.15 -3.05 -1.70
0.15 -3.00 -0.90
0.15 -2.95 -0.40
0.15 -2.90 0.06
0.15 -2.85 0.47
0.15 -2.80 0.82
0.15 -2.75 1.13
0.15 -2.70 1.40
0.15 -2.65 1.66
0.15 -2.60 1.91
0.15 -2.55 2.14
0.15 -2.50 2.36
0.15 -2.45 2.58
0.15 -2.40 2.80
0.15 -2.35 3.01
0.15 -2.30 3.22
0.15 -2.25 3.43
0.15 -2.20 3.63
0.15 -2.15 3.84
0.15 -2.10 4.04
0.15 -2.05 4.25
0.15 -2.00 4.45
0.15 -1.95 4.65
0.15 -1.90 4.85
0.15 -1.85 5.05
0.15 -1.80 5.25
0.15 -1.75 5.45
0.15 -1.70 5.65
0.15 -1.65 5.86
0.15 -1.60 6.06
0.15 -1.55 6.26
0.15 -1.50 6.46
0.15 -1.45 6.66
0.15 -1.40 6.86
0.15 -1.35 7.06
0.15 -1.30 7.26
0.15 -1.25 7.46
0.15 -1.20 7.66
0.15 -1.15 7.86
0.15 -1.10 8.06
0.15 -1.05 8.26
0.15 -1.00 8.46
0.20 -4.00 -20.00
0.20 -3.95 -20.00
0.20 -3.90 -20.00
0.20 -3.85 -20.00
0.20 -3.80 -20.00
0.20 -3.75 -20.00
0.20 -3.70 -20.00
0.20 -3.65 -20.00
0.20 -3.60 -20.00
0.20 -3.55 -20.00
0.20 -3.50 -20.00
0.20 -3.45 -20.00
0.20 -3.40 -20.00
0.20 -3.35 -20.00
0.20 -3.30 -20.00
0.20 -3.25 -20.00
0.20 -3.20 -20.00
0.20 -3.15 -20.00
0.20 -3.10 -20.00
0.20 -3.05 -1.70
0.20 -3.00 -0.90
0.20 -2.95 -0.40
0.20 -2.90 0.06
0.20 -2.85 0.47
0.20 -2.80 0.82
0.20 -2.75 1.13
0.20 -2.70 1.40
0.20 -2.65 1.66
0.20 -2.60 1.91
0.20 -2.55 2.14
0.20 -2.50 2.36
0.20 -2.45 2.58
0.20 -2.40 2.80
0.20 -2.35 3.01
0.20 -2.30 3.22
0.20 -2.25 3.43
0.20 -2.20 3.63
0.20 -2.15 3.84
0.20 -2.10 4.04
0.20 -2.05 4.25
0.20 -2.00 4.45
0.20 -1.95 4.65
0.20 -1.90 4.85
0.20 -1.85 5.05
0.20 -1.80 5.25
0.20 -1.75 5.45
0.20 -1.70 5.65
0.20 -1.65 5.86
0.20 -1.60 6.06
0.20 -1.55 6.26
0.20 -1.50 6.46
0.20 -1.45 6.66
0.20 -1.40 6.86
0.20 -1.35 7.06
0.20 -1.30 7.26
0.20 -1.25 7.46
0.20 -1.20 7.66
0.20 -1.15 7.86
0.20 -1.10 8.06
0.20 -1.05 8.26
0.20 -1.00 8.46
0.25 -4.00 -20.00
0.25 -3.95 -20.00
0.25 -3.90 -20.00
0.25 -3.85 -20.00
0.25 -3.80 -20.00
0.25 -3.75 -20.00
0.25 -3.70 -20.00
0.25 -3.65 -20.00
0.25 -3.60 -20.00
0.25 -3.55 -20.00
0.25 -3.50 -20.00
0.25 -3.45 -20.00
0.25 -3.40 -20.00
0.25 -3.35 -20.00
0.25 -3.30 -20.00
0.25 -3.25 -20.00
0.25 -3.20 -20.00
0.25 -3.15 -20.00
0.25 -3.10 -20.00
0.25 -3.05 -1.70
0.25 -3.00 -0.90
0.25 -2.95 -0.40
0.25 -2.90 0.06
0.25 -2.85 0.47
0.25 -2.80 0.82
0.25 -2.75 1.13
0.25 -2.70 1.40
0.25 -2.65 1.66
0.25 -2.60 1.91
0.25 -2.55 2.14
0.25 -2.50 2.36
0.25 -2.45 2.58
0.25 -2.40 2.80
0.25 -2.35 3.01
0.25 -2.30 3.22
0.25 -2.25 3.43
0.25 -2.20 3.63
0.25 -2.15 3.84
0.25 -2.10 4.04
0.25 -2.05 4.25
0.25 -2.00 4.45
0.25 -1.95 4.65
0.25 -1.90 4.85
0.25 -1.85 5.05
0.25 -1.80 5.25
0.25 -1.75 5.45
0.25 -1.70 5.65
0.25 -1.65 5.86
0.25 -1.60 6.06
0.25 -1.55 6.26
0.25 -1.50 6.46
0.25 -1.45 6.66
0.25 -1.40 6.86
0.25 -1.35 7.06
0.25 -1.30 7.26
0.25 -1.25 7.46
0.25 -1.20 7.66
0.25 -1.15 7.86
0.25 -1.10 8.06
0.25 -1.05 8.26
0.25 -1.00 8.46
0.30 -4.00 -20.00
0.30 -3.95 -20.00
0.30 -3.90 -20.00
0.30 -3.85 -20.00
0.30 -3.80 -20.00
0.30 -3.75 -20.00
0.30 -3.70 -20.00
0.30 -3.65 -20.00
0.30 -3.60 -20.00
0.30 -3.55 -20.00
0.30 -3.50 -20.00
0.30 -3.45 -20.00
0.30 -3.40 -20.00
0.30 -3.35 -20.00
0.30 -3.30 -20.00
0.30 -3.25 -20.00
0.30 -3.20 -20.00
0.30 -3.15 -20.00
0.30 -3.10 -20.00
0.30 -3.05 -1.70
0.30 -3.00 -0.90
0.30 -2.95 -0.40
0.30 -2.90 0.06
0.30 -2.85 0.47
0.30 -2.80 0.82
0.30 -2.75 1.13
0.30 -2.70 1.40
0.30 -2.65 1.66
0.30 -2.60 1.90
0.30 -2.55 2.14
0.30 -2.50 2.36
0.30 -2.45 2.58
0.30 -2.40 2.80
0.30 -2.35 3.01
0.30 -2.30 3.22
0.30 -2.25 3.43
0.30 -2.20 3.63
0.30 -2.15 3.84
0.30 -2.10 4.04
0.30 -2.05 4.25
0.30 -2.00 4.45
0.30 -1.95 4.65
0.30 -1.90 4.85
0.30 -1.85 5.05
0.30 -1.80 5.25
0.30 -1.75 5.45
0.30 -1.70 5.65
0.30 -1.65 5.86
0.30 -1.60 6.06
0.30 -1.55 6.26
0.30 -1.50 6.46
0.30 -1.45 6.66
0.30 -1.40 6.86
0.30 -1.35 7.06
0.30 -1.30 7.26
0.30 -1.25 7.46
0.30 -1.20 7.66
0.30 -1.15 7.86
0.30 -1.10 8.06
0.30 -1.05 8.26
0.30 -1.00 8.46
0.35 -4.00 -20.00
0.35 -3.95 -20.00
0.35 -3.90 -20.00
0.35 -3.85 -20.00
0.35 -3.80 -20.00
0.35 -3.75 -20.00
0.35 -3.70 -20.00
0.35 -3.65 -20.00
0.35 -3.60 -20.00
0.35 -3.55 -20.00
0.35 -3.50 -20.00
0.35 -3.45 -20.00
0.35 -3.40 -20.00
0.35 -3.35 -20.00
0.35 -3.30 -20.00
0.35 -3.25 -20.00
0.35 -3.20 -20.00
0.35 -3.15 -20.00
0.35 -3.10 -20.00
0.35 -3.05 -1.70
0.35 -3.00 -0.90
0.35 -2.95 -0.40
0.35 -2.90 0.06
0.35 -2.85 0.47
0.35 -2.80 0.82
0.35 -2.75 1.13
0.35 -2.70 1.40
0.35 -2.65 1.66
0.35 -2.60 1.90
0.35 -2.55 2.14
0.35 -2.50 2.36
0.35 -2.45 2.58
0.35 -2.40 2.80
0.35 -2.35 3.01
0.35 -2.30 3.22
0.35 -2.25 3.43
0.35 -2.20 3.63
0.35 -2.15 3.84
0.35 -2.10 4.04
0.35 -2.05 4.25
0.35 -2.00 4.45
0.35 -1.95 4.65
0.35 -1.90 4.85
0.35 -1.85 5.05
0.35 -1.80 5.25
0.35 -1.75 5.45
0.35 -1.70 5.65
0.35 -1.65 5.86
0.35 -1.60 6.06
0.35 -1.55 6.26
0.35 -1.50 6.46
0.35 -1.45 6.66
0.35 -1.40 6.86
0.35 -1.35 7.06
0.35 -1.30 7.26
0.35 -1.25 7.46
0.35 -1.20 7.66
0.35 -1.15 7.86
0.35 -1.10 8.06
0.35 -1.05 8.26
0.35 -1.00 8.46
0.40 -4.00 -20.00
0.40 -3.95 -20.00
0.40 -3.90 -20.00
0.40 -3.85 -20.00
0.40 -3.80 -20.00
0.40 -3.75 -20.00
0.40 -3.70 -20.00
0.40 -3.65 -20.00
0.40 -3.60 -20.00
0.40 -3.55 -20.00
0.40 -3.50 -20.00
0.40 -3.45 -20.00
0.40 -3.40 -20.00
0.40 -3.35 -20.00
0.40 -3.30 -20.00
0.40 -3.25 -20.00
0.40 -3.20 -20.00
0.40 -3.15 -20.00
0.40 -3.10 -20.00
0.40 -3.05 -1.70
0.40 -3.00 -0.90
0.40 -2.95 -0.40
0.40 -2.90 0.06
0.40 -2.85 0.47
0.40 -2.80 0.82
0.40 -2.75 1.13
0.40 -2.70 1.40
0.40 -2.65 1.66
0.40 -2.60 1.90
0.40 -2.55 2.14
0.40 -2.50 2.36
0.40 -2.45 2.58
0.40 -2.40 2.80
0.40 -2.35 3.01
0.40 -2.30 3.22
0.40 -2.25 3.43
0.40 -2.20 3.63
0.40 -2.15 3.84
0.40 -2.10 4.04
0.40 -2.05 4.25
0.40 -2.00 4.45
0.40 -1.95 4.65
0.40 -1.90 4.85
0.40 -1.85 5.05
0.40 -1.80 5.25
0.40 -1.75 5.45
0.40 -1.70 5.65
0.40 -1.65 5.86
0.40 -1.60 6.06
0.40 -1.55 6.26
0.40 -1.50 6.46
0.40 -1.45 6.66
0.40 -1.40 6.86
0.40 -1.35 7.06
0.40 -1.30 7.26
0.40 -1.25 7.46
0.40 -1.20 7.66
0.40 -1.15 7.86
0.40 -1.10 8.06
0.40 -1.05 8.26
0.40 -1.00 8.46
0.45 -4.00 -20.00
0.45 -3.95 -20.00
0.45 -3.90 -20.00
0.45 -3.85 -20.00
0.45 -3.80 -20.00
0.45 -3.75 -20.00
0.45 -3.70 -20.00
0.45 -3.65 -20.00
0.45 -3.60 -20.00
0.45 -3.55 -20.00
0.45 -3.50 -20.00
0.45 -3.45 -20.00
0.45 -3.40 -20.00
0.45 -3.35 -20.00
0.45 -3.30 -20.00
0.45 -3.25 -20.00
0.45 -3.20 -20.00
0.45 -3.15 -20.00
0.45 -3.10 -20.00
0.45 -3.05 -1.70
0.45 -3.00 -0.90
0.45 -2.95 -0.40
0.45 -2.90 0.06
0.45 -2.85 0.47
0.45 -2.80 0.82
0.45 -2.75 1.13
0.45 -2.70 1.40
0.45 -2.65 1.66
0.45 -2.60 1.90
0.45 -2.55 2.14
0.45 -2.50 2.36
0.45 -2.45 2.58
0.45 -2.40 2.80
0.45 -2.35 3.01
0.45 -2.30 3.22
0.45 -2.25 3.43
0.45 -2.20 3.63
0.45 -2.15 3.84
0.45 -2.10 4.04
0.45 -2.05 4.25
0.45 -2.00 4.45
0.45 -1.95 4.65
0.45 -1.90 4.85
0.45 -1.85 5.05
0.45 -1.80 5.25
0.45 -1.75 5.45
0.45 -1.70 5.65
0.45 -1.65 5.85
0.45 -1.60 6.06
0.45 -1.55 6.26
0.45 -1.50 6.46
0.45 -1.45 6.66
0.45 -1.40 6.86
0.45 -1.35 7.06
0.45 -1.30 7.26
0.45 -1.25 7.46
0.45 -1.20 7.66
0.45 -1.15 7.86
0.45 -1.10 8.06
0.45 -1.05 8.26
0.45 -1.00 8.46
0.50 -4.00 -20.00
0.50 -3.95 -20.00
0.50 -3.90 -20.00
0.50 -3.85 -20.00
0.50 -3.80 -20.00
0.50 -3.75 -20.00
0.50 -3.70 -20.00
0.50 -3.65 -20.00
0.50 -3.60 -20.00
0.50 -3.55 -20.00
0.50 -3.50 -20.00
0.50 -3.45 -20.00
0.50 -3.40 -20.00
0.50 -3.35 -20.00
0.50 -3.30 -20.00
0.50 -3.25 -20.00
0.50 -3.20 -20.00
0.50 -3.15 -20.00
0.50 -3.10 -20.00
0.50 -3.05 -1.70
0.50 -3.00 -0.90
0.50 -2.95 -0.40
0.50 -2.90 0.06
0.50 -2.85 0.47
0.50 -2.80 0.82
0.50 -2.75 1.13
0.50 -2.70 1.40
0.50 -2.65 1.66
0.50 -2.60 1.90
0.50 -2.55 2.14
0.50 -2.50 2.36
0.50 -2.45 2.58
0.50 -2.40 2.80
0.50 -2.35 3.01
0.50 -2.30 3.22
0.50 -2.25 3.43
0.50 -2.20 3.63
0.50 -2.15 3.84
0.50 -2.10 4.04
0.50 -2.05 4.25
0.50 -2.00 4.45
0.50 -1.95 4.65
0.50 -1.90 4.85
0.50 -1.85 5.05
0.50 -1.80 5.25
0.50 -1.75 5.45
0.50 -1.70 5.65
0.50 -1.65 5.85
0.50 -1.60 6.06
0.50 -1.55 6.26
0.50 -1.50 6.46
0.50 -1.45 6.66
0.50 -1.40 6.86
0.50 -1.35 7.06
0.50 -1.30 7.26
0.50 -1.25 7.46
0.50 -1.20 7.66
0.50 -1.15 7.86
0.50 -1.10 8.06
0.50 -1.05 8.26
0.50 -1.00 8.46
0.55 -4.00 -20.00
0.55 -3.95 -20.00
0.55 -3.90 -20.00
0.55 -3.85 -20.00
0.55 -3.80 -20.00
0.55 -3.75 -20.00
0.55 -3.70 -20.00
0.55 -3.65 -20.00
0.55 -3.60 -20.00
0.55 -3.55 -20.00
0.55 -3.50 -20.00
0.55 -3.45 -20.00
0.55 -3.40 -20.00
0.55 -3.35 -20.00
0.55 -3.30 -20.00
0.55 -3.25 -20.00
0.55 -3.20 -20.00
0.55 -3.15 -20.00
0.55 -3.10 -20.00
0.55 -3.05 -1.70
0.55 -3.00 -0.90
0.55 -2.95 -0.40
0.55 -2.90 0.06
0.55 -2.85 0.47
0.55 -2.80 0.82
0.55 -2.75 1.13
0.55 -2.70 1.40
0.55 -2.65 1.66
0.55 -2.60 1.90
0.55 -2.55 2.14
0.55 -2.50 2.36
0.55 -2.45 2.58
0.55 -2.40 2.80
0.55 -2.35 3.01
0.55 -2.30 3.22
0.55 -2.25 3.43
0.55 -2.20 3.63
0.55 -2.15 3.84
0.55 -2.10 4.04
0.55 -2.05 4.25
0.55 -2.00 4.45
0.55 -1.95 4.65
0.55 -1.90 4.85
0.55 -1.85 5.05
0.55 -1.80 5.25
0.55 -1.75 5.45
0.55 -1.70 5.65
0.55 -1.65 5.85
0.55 -1.60 6.05
0.55 -1.55 6.26
0.55 -1.50 6.46
0.55 -1.45 6.66
0.55 -1.40 6.86
0.55 -1.35 7.06
0.55 -1.30 7.26
0.55 -1.25 7.46
0.55 -1.20 7.66
0.55 -1.15 7.86
0.55 -1.10 8.06
0.55 -1.05 8.26
0.55 -1.00 8.46
0.60 -4.00 -20.00
0.60 -3.95 -20.00
0.60 -3.90 -20.00
0.60 -3.85 -20.00
0.60 -3.80 -20.00
0.60 -3.75 -20.00
0.60 -3.70 -20.00
0.60 -3.65 -20.00
0.60 -3.60 -20.00
0.60 -3.55 -20.00
0.60 -3.50 -20.00
0.60 -3.45 -20.00
0.60 -3.40 -20.00
0.60 -3.35 -20.00
0.60 -3.30 -20.00
0.60 -3.25 -20.00
0.60 -3.20 -20.00
0.60 -3.15 -20.00
0.60 -3.10 -20.00
0.60 -3.05 -1.69
0.60 -3.00 -0.90
0.60 -2.95 -0.40
0.60 -2.90 0.06
0.60 -2.85 0.47
0.60 -2.80 0.82
0.60 -2.75 1.13
0.60 -2.70 1.40
0.60 -2.65 1.66
0.60 -2.60 1.90
0.60 -2.55 2.14
0.60 -2.50 2.36
0.60 -2.45 2.58
0.60 -2.40 2.80
0.60 -2.35 3.01
0.60 -2.30 3.22
0.60 -2.25 3.43
0.60 -2.20 3.63
0.60 -2.15 3.84
0.60 -2.10 4.04
0.60 -2.05 4.24
0.60 -2.00 4.45
0.60 -1.95 4.65
0.60 -1.90 4.85
0.60 -1.85 5.05
0.60 -1.80 5.25
0.60 -1.75 5.45
0.60 -1.70 5.65
0.60 -1.65 5.85
0.60 -1.60 6.05
0.60 -1.55 6.26
0.60 -1.50 6.46
0.60 -1.45 6.66
0.60 -1.40 6.86
0.60 -1.35 7.06
0.60 -1.30 7.26
0.60 -1.25 7.46
0.60 -1.20 7.66
0.60 -1.15 7.86
0.60 -1.10 8.06
0.60 -1.05 8.26
0.60 -1.00 8.46
0.65 -4.00 -20.00
0.65 -3.95 -20.00
0.65 -3.90 -20.00
0.65 -3.85 -20.00
0.65 -3.80 -20.00
0.65 -3.75 -20.00
0.65 -3.70 -20.00
0.65 -3.65 -20.00
0.65 -3.60 -20.00
0.65 -3.55 -20.00
0.65 -3.50 -20.00
0.65 -3.45 -20.00
0.65 -3.40 -20.00
0.65 -3.35 -20.00
0.65 -3.30 -20.00
0.65 -3.25 -20.00
0.65 -3.20 -20.00
0.65 -3.15 -20.00
0.65 -3.10 -20.00
0.65 -3.05 -1.69
0.65 -3.00 -0.90
0.65 -2.95 -0.40
0.65 -2.90 0.06
0.65 -2.85 0.47
0.65 -2.80 0.82
0.65 -2.75 1.13
0.65 -2.70 1.40
0.65 -2.65 1.66
0.65 -2.60 1.90
0.65 -2.55 2.14
0.65 -2.50 2.36
0.65 -2.45 2.58
0.65 -2.40 2.80
0.65 -2.35 3.01
0.65 -2.30 3.22
0.65 -2.25 3.43
0.65 -2.20 3.63
0.65 -2.15 3.84
0.65 -2.10 4.04
0.65 -2.05 4.24
0.65 -2.00 4.45
0.65 -1.95 4.65
0.65 -1.90 4.85
0.65 -1.85 5.05
0.65 -1.80 5.25
0.65 -1.75 5.45
0.65 -1.70 5.65
0.65 -1.65 5.85
0.65 -1.60 6.05
0.65 -1.55 6.25
0.65 -1.50 6.45
0.65 -1.45 6.66
0.65 -1.40 6.86
0.65 -1.35 7.06
0.65 -1.30 7.26
0.65 -1.25 7.46
0.65 -1.20 7.66
0.65 -1.15 7.86
0.65 -1.10 8.06
0.65 -1.05 8.26
0.65 -1.00 8.46
0.70 -4.00 -20.00
0.70 -3.95 -20.00
0.70 -3.90 -20.00
0.70 -3.85 -20.00
0.70 -3.80 -20.00
0.70 -3.75 -20.00
0.70 -3.70 -20.00
0.70 -3.65 -20.00
0.70 -3.60 -20.00
0.70 -3.55 -20.00
0.70 -3.50 -20.00
0.70 -3.45 -20.00
0.70 -3.40 -20.00
0.70 -3.35 -20.00
0.70 -3.30 -20.00
0.70 -3.25 -20.00
0.70 -3.20 -20.00
0.70 -3.15 -20.00
0.70 -3.10 -20.00
0.70 -3.05 -1.69
0.70 -3.00 -0.90
0.70 -2.95 -0.40
0.70 -2.90 0.06
0.70 -2.85 0.47
0.70 -2.80 0.82
0.70 -2.75 1.12
0.70 -2.70 1.40
0.70 -2.65 1.66
0.70 -2.60 1.90
0.70 -2.55 2.14
0.70 -2.50 2.36
0.70 -2.45 2.58
0.70 -2.40 2.80
0.70 -2.35 3.01
0.70 -2.30 3.22
0.70 -2.25 3.43
0.70 -2.20 3.63
0.70 -2.15 3.84
0.70 -2.10 4.04
0.70 -2.05 4.24
0.70 -2.00 4.45
0.70 -1.95 4.65
0.70 -1.90 4.85
0.70 -1.85 5.05
0.70 -1.80 5.25
0.70 -1.75 5.45
0.70 -1.70 5.65
0.70 -1.65 5.85
0.70 -1.60 6.05
0.70 -1.55 6.25
0.70 -1.50 6.45
0.70 -1.45 6.65
0.70 -1.40 6.85
0.70 -1.35 7.06
0.70 -1.30 7.26
0.70 -1.25 7.46
0.70 -1.20 7.66
0.70 -1.15 7.86
0.70 -1.10 8.06
0.70 -1.05 8.26
0.70 -1.00 8.46
0.75 -4.00 -20.00
0.75 -3.95 -20.00
0.75 -3.90 -20.00
0.75 -3.85 -20.00
0.75 -3.80 -20.00
0.75 -3.75 -20.00
0.75 -3.70 -20.00
0.75 -3.65 -20.00
0.75 -3.60 -20.00
0.75 -3.55 -20.00
0.75 -3.50 -20.00
0.75 -3.45 -20.00
0.75 -3.40 -20.00
0.75 -3.35 -20.00
0.75 -3.30 -20.00
0.75 -3.25 -20.00
0.75 -3.20 -20.00
0.75 -3.15 -20.00
0.75 -3.10 -20.00
0.75 -3.05 -1.68
0.75 -3.00 -0.89
0.75 -2.95 -0.39
0.75 -2.90 0.06
0.75 -2.85 0.47
0.75 -2.80 0.82
0.75 -2.75 1.12
0.75 -2.70 1.40
0.75 -2.65 1.66
0.75 -2.60 1.90
0.75 -2.55 2.14
0.75 -2.50 2.36
0.75 -2.45 2.58
0.75 -2.40 2.80
0.75 -2.35 3.01
0.75 -2.30 3.22
0.75 -2.25 3.43
0.75 -2.20 3.63
0.75 -2.15 3.84
0.75 -2.10 4.04
0.75 -2.05 4.24
0.75 -2.00 4.45
0.75 -1.95 4.65
0.75 -1.90 4.85
0.75 -1.85 5.05
0.75 -1.80 5.25
0.75 -1.75 5.45
0.75 -1.70 5.65
0.75 -1.65 5.85
0.75 -1.60 6.05
0.75 -1.55 6.25
0.75 -1.50 6.45
0.75 -1.45 6.65
0.75 -1.40 6.85
0.75 -1.35 7.05
0.75 -1.30 7.25
0.75 -1.25 7.45
0.75 -1.20 7.65
0.75 -1.15 7.85
0.75 -1.10 8.05
0.75 -1.05 8.25
0.75 -1.00 8.45
0.80 -4.00 -20.00
0.80 -3.95 -20.00
0.80 -3.90 -20.00
0.80 -3.85 -20.00
0.80 -3.80 -20.00
0.80 -3.75 -20.00
0.80 -3.70 -20.00
0.80 -3.65 -20.00
0.80 -3.60 -20.00
0.80 -3.55 -20.00
0.80 -3.50 -20.00
0.80 -3.45 -20.00
0.80 -3.40 -20.00
0.80 -3.35 -20.00
0.80 -3.30 -20.00
0.80 -3.25 -20.00
0.80 -3.20 -20.00
0.80 -3.15 -20.00
0.80 -3.10 -20.00
0.80 -3.05 -1.68
0.80 -3.00 -0.89
0.80 -2.95 -0.39
0.80 -2.90 0.06
0.80 -2.85 0.47
0.80 -2.80 0.82
0.80 -2.75 1.12
0.80 -2.70 1.40
0.80 -2.65 1.66
0.80 -2.60 1.90
0.80 -2.55 2.14
0.80 -2.50 2.36
0.80 -2.45 2.58
0.80 -2.40 2.80
0.80 -2.35 3.01
0.80 -2.30 3.22
0.80 -2.25 3.43
0.80 -2.20 3.63
0.80 -2.15 3.84
0.80 -2.10 4.04
0.80 -2.05 4.24
0.80 -2.00 4.45
0.80 -1.95 4.65
0.80 -1.90 4.85
0.80 -1.85 5.05
0.80 -1.80 5.25
0.80 -1.75 5.45
0.80 -1.70 5.65
0.80 -1.65 5.85
0.80 -1.60 6.05
0.80 -1.55 6.25
0.80 -1.50 6.45
0.80 -1.45 6.65
0.80 -1.40 6.85
0.80 -1.35 7.05
0.80 -1.30 7.25
0.80 -1.25 7.45
0.80 -1.20 7.65
0.80 -1.15 7.85
0.80 -1.10 8.05
0.80 -1.05 8.25
0.80 -1.00 8.45
0.85 -4.00 -20.00
0.85 -3.95 -20.00
0.85 -3.90 -20.00
0.85 -3.85 -20.00
0.85 -3.80 -20.00
0.85 -3.75 -20.00
0.85 -3.70 -20.00
0.85 -3.65 -20.00
0.85 -3.60 -20.00
0.85 -3.55 -20.00
0.85 -3.50 -20.00
0.85 -3.45 -20.00
0.85 -3.40 -20.00
0.85 -3.35 -20.00
0.85 -3.30 -20.00
0.85 -3.25 -20.00
0.85 -3.20 -20.00
0.85 -3.15 -20.00
0.85 -3.10 -20.00
0.85 -3.05 -1.67
0.85 -3.00 -0.89
0.85 -2.95 -0.39
0.85 -2.90 0.06
0.85 -2.85 0.47
0.85 -2.80 0.82
0.85 -2.75 1.12
0.85 -2.70 1.40
0.85 -2.65 1.66
0.85 -2.60 1.90
0.85 -2.55 2.13
0.85 -2.50 2.36
0.85 -2.45 2.58
0.85 -2.40 2.80
0.85 -2.35 3.01
0.85 -2.30 3.22
0.85 -2.25 3.43
0.85 -2.20 3.63
0.85 -2.15 3.84
0.85 -2.10 4.04
0.85 -2.05 4.24
0.85 -2.00 4.44
0.85 -1.95 4.65
0.85 -1.90 4.85
0.85 -1.85 5.05
0.85 -1.80 5.25
0.85 -1.75 5.45
0.85 -1.70 5.65
0.85 -1.65 5.85
0.85 -1.60 6.05
0.85 -1.55 6.25
0.85 -1.50 6.45
0.85 -1.45 6.65
0.85 -1.40 6.85
0.85 -1.35 7.05
0.85 -1.30 7.25
0.85 -1.25 7.45
0.85 -1.20 7.65
0.85 -1.15 7.85
0.85 -1.10 8.05
0.85 -1.05 8.25
0.85 -1.00 8.45
0.90 -4.00 -20.00
0.90 -3.95 -20.00
0.90 -3.90 -20.00
0.90 -3.85 -20.00
0.90 -3.80 -20.00
0.90 -3.75 -20.00
0.90 -3.70 -20.00
0.90 -3.65 -20.00
0.90 -3.60 -20.00
0.90 -3.55 -20.00
0.90 -3.50 -20.00
0.90 -3.45 -20.00
0.90 -3.40 -20.00
0.90 -3.35 -20.00
0.90 -3.30 -20.00
0.90 -3.25 -20.00
0.90 -3.20 -20.00
0.90 -3.15 -20.00
0.90 -3.10 -20.00
0.90 -3.05 -1.66
0.90 -3.00 -0.88
0.90 -2.95 -0.38
0.90 -2.90 0.06
0.90 -2.85 0.47
0.90 -2.80 0.82
0.90 -2.75 1.12
0.90 -2.70 1.40
0.90 -2.65 1.66
0.90 -2.60 1.90
0.90 -2.55 2.13
0.90 -2.50 2.36
0.90 -2.45 2.58
0.90 -2.40 2.80
0.90 -2.35 3.01
0.90 -2.30 3.22
0.90 -2.25 3.42
0.90 -2.20 3.63
0.90 -2.15 3.84
0.90 -2.10 4.04
0.90 -2.05 4.24
0.90 -2.00 4.44
0.90 -1.95 4.65
0.90 -1.90 4.85
0.90 -1.85 5.05
0.90 -1.80 5.25
0.90 -1.75 5.45
0.90 -1.70 5.65
0.90 -1.65 5.85
0.90 -1.60 6.05
0.90 -1.55 6.25
0.90 -1.50 6.45
0.90 -1.45 6.65
0.90 -1.40 6.85
0.90 -1.35 7.05
0.90 -1.30 7.25
0.90 -1.25 7.45
0.90 -1.20 7.65
0.90 -1.15 7.85
0.90 -1.10 8.05
0.90 -1.05 8.25
0.90 -1.00 8.45
0.95 -4.00 -20.00
0.95 -3.95 -20.00
0.95 -3.90 -20.00
0.95 -3.85 -20.00
0.95 -3.80 -20.00
0.95 -3.75 -20.00
0.95 -3.70 -20.00
0.95 -3.65 -20.00
0.95 -3.60 -20.00
0.95 -3.55 -20.00
0.95 -3.50 -20.00
0.95 -3.45 -20.00
0.95 -3.40 -20.00
0.95 -3.35 -20.00
0.95 -3.30 -20.00
0.95 -3.25 -20.00
0.95 -3.20 -20.00
0.95 -3.15 -20.00
0.95 -3.10 -20.00
0.95 -3.05 -1.65
0.95 -3.00 -0.88
0.95 -2.95 -0.38
0.95 -2.90 0.06
0.95 -2.85 0.47
0.95 -2.80 0.82
0.95 -2.75 1.12
0.95 -2.70 1.40
0.95 -2.65 1.66
0.95 -2.60 1.90
0.95 -2.55 2.13
0.95 -2.50 2.36
0.95 -2.45 2.58
0.95 -2.40 2.79
0.95 -2.35 3.01
0.95 -2.30 3.22
0.95 -2.25 3.42
0.95 -2.20 3.63
0.95 -2.15 3.83
0.95 -2.10 4.04
0.95 -2.05 4.24
0.95 -2.00 4.44
0.95 -1.95 4.64
0.95 -1.90 4.85
0.95 -1.85 5.05
0.95 -1.80 5.25
0.95 -1.75 5.45
0.95 -1.70 5.65
0.95 -1.65 5.85
0.95 -1.60 6.05
0.95 -1.55 6.25
0.95 -1.50 6.45
0.95 -1.45 6.65
0.95 -1.40 6.85
0.95 -1.35 7.05
0.95 -1.30 7.25
0.95 -1.25 7.45
0.95 -1.20 7.65
0.95 -1.15 7.85
0.95 -1.10 8.05
0.95 -1.05 8.25
0.95 -1.00 8.45
1.00 -4.00 -20.00
1.00 -3.95 -20.00
1.00 -3.90 -20.00
1.00 -3.85 -20.00
1.00 -3.80 -20.00
1.00 -3.75 -20.00
1.00 -3.70 -20.00
1.00 -3.65 -20.00
1.00 -3.60 -20.00
1.00 -3.55 -20.00
1.00 -3.50 -20.00
1.00 -3.45 -20.00
1.00 -3.40 -20.00
1.00 -3.35 -20.00
1.00 -3.30 -20.00
1.00 -3.25 -20.00
1.00 -3.20 -20.00
1.00 -3.15 -20.00
1.00 -3.10 -20.00
1.00 -3.05 -1.64
1.00 -3.00 -0.87
1.00 -2.95 -0.37
1.00 -2.90 0.06
1.00 -2.85 0.47
1.00 -2.80 0.81
1.00 -2.75 1.12
1.00 -2.70 1.40
1.00 -2.65 1.65
1.00 -2.60 1.90
1.00 -2.55 2.13
1.00 -2.50 2.36
1.00 -2.45 2.58
1.00 -2.40 2.79
1.00 -2.35 3.00
1.00 -2.30 3.21
1.00 -2.25 3.42
1.00 -2.20 3.63
1.00 -2.15 3.83
1.00 -2.10 4.04
1.00 -2.05 4.24
1.00 -2.00 4.44
1.00 -1.95 4.64
1.00 -1.90 4.84
1.00 -1.85 5.05
1.00 -1.80 5.25
1.00 -1.75 5.45
1.00 -1.70 5.65
1.00 -1.65 5.85
1.00 -1.60 6.05
1.00 -1.55 6.25
1.00 -1.50 6.45
1.00 -1.45 6.65
1.00 -1.40 6.85
1.00 -1.35 7.05
1.00 -1.30 7.25
1.00 -1.25 7.45
1.00 -1.20 7.65
1.00 -1.15 7.85
1.00 -1.10 8.05
1.00 -1.05 8.25
1.00 -1.00 8.45
1.05 -4.00 -20.00
1.05 -3.95 -20.00
1.05 -3.90 -20.00
1.05 -3.85 -20.00
1.05 -3.80 -20.00
1.05 -3.75 -20.00
1.05 -3.70 -20.00
1.05 -3.65 -20.00
1.05 -3.60 -20.00
1.05 -3.55 -20.00
1.05 -3.50 -20.00
1.05 -3.45 -20.00
1.05 -3.40 -20.00
1.05 -3.35 -20.00
1.05 -3.30 -20.00
1.05 -3.25 -20.00
1.05 -3.20 -20.00
1.05 -3.15 -20.00
1.05 -3.10 -20.00
1.05 -3.05 -1.63
1.05 -3.00 -0.86
1.05 -2.95 -0.37
1.05 -2.90 0.06
1.05 -2.85 0.47
1.05 -2.80 0.81
1.05 -2.75 1.12
1.05 -2.70 1.39
1.05 -2.65 1.65
1.05 -2.60 1.90
1.05 -2.55 2.13
1.05 -2.50 2.35
1.05 -2.45 2.57
1.05 -2.40 2.79
1.05 -2.35 3.00
1.05 -2.30 3.21
1.05 -2.25 3.42
1.05 -2.20 3.63
1.05 -2.15 3.83
1.05 -2.10 4.03
1.05 -2.05 4.24
1.05 -2.00 4.44
1.05 -1.95 4.64
1.05 -1.90 4.84
1.05 -1.85 5.04
1.05 -1.80 5.24
1.05 -1.75 5.45
1.05 -1.70 5.65
1.05 -1.65 5.85
1.05 -1.60 6.05
1.05 -1.55 6.25
1.05 -1.50 6.45
1.05 -1.45 6.65
1.05 -1.40 6.85
1.05 -1.35 7.05
1.05 -1.30 7.25
1.05 -1.25 7.45
1.05 -1.20 7.65
1.05 -1.15 7.85
1.05 -1.10 8.05
1.05 -1.05 8.25
1.05 -1.00 8.45
1.10 -4.00 -20.00
1.10 -3.95 -20.00
1.10 -3.90 -20.00
1.10 -3.85 -20.00
1.10 -3.80 -20.00
1.10 -3.75 -20.00
1.10 -3.70 -20.00
1.10 -3.65 -20.00
1.10 -3.60 -20.00
1.10 -3.55 -20.00
1.10 -3.50 -20.00
1.10 -3.45 -20.00
1.10 -3.40 -20.00
1.10 -3.35 -20.00
1.10 -3.30 -20.00
1.10 -3.25 -20.00
1.10 -3.20 -20.00
1.10 -3.15 -20.00
1.10 -3.10 -20.00
1.10 -3.05 -1.61
1.10 -3.00 -0.85
1.10 -2.95 -0.36
1.10 -2.90 0.07
1.10 -2.85 0.47
1.10 -2.80 0.81
1.10 -2.75 1.12
1.10 -2.70 1.39
1.10 -2.65 1.65
1.10 -2.60 1.89
1.10 -2.55 2.13
1.10 -2.50 2.35
1.10 -2.45 2.57
1.10 -2.40 2.79
1.10 -2.35 3.00
1.10 -2.30 3.21
1.10 -2.25 3.42
1.10 -2.20 3.62
1.10 -2.15 3.83
1.10 -2.10 4.03
1.10 -2.05 4.23
1.10 -2.00 4.44
1.10 -1.95 4.64
1.10 -1.90 4.84
1.10 -1.85 5.04
1.10 -1.80 5.24
1.10 -1.75 5.44
1.10 -1.70 5.64
1.10 -1.65 5.84
1.10 -1.60 6.04
1.10 -1.55 6.24
1.10 -1.50 6.44
1.10 -1.45 6.65
1.10 -1.40 6.85
1.10 -1.35 7.05
1.10 -1.30 7.25
1.10 -1.25 7.45
1.10 -1.20 7.65
1.10 -1.15 7.85
1.10 -1.10 8.05
1.10 -1.05 8.25
1.10 -1.00 8.45
1.15 -4.00 -20.00
1.15 -3.95 -20.00
1.15 -3.90 -20.00
1.15 -3.85 -20.00
1.15 -3.80 -20.00
1.15 -3.75 -20.00
1.15 -3.70 -20.00
1.15 -3.65 -20.00
1.15 -3.60 -20.00
1.15 -3.55 -20.00
1.15 -3.50 -20.00
1.15 -3.45 -20.00
1.15 -3.40 -20.00
1.15 -3.35 -20.00
1.15 -3.30 -20.00
1.15 -3.25 -20.00
1.15 -3.20 -20.00
1.15 -3.15 -20.00
1.15 -3.10 -20.00
1.15 -3.05 -1.59
1.15 -3.00 -0.84
1.15 -2.95 -0.35
1.15 -2.90 0.07
1.15 -2.85 0.46
1.15 -2.80 0.81
1.15 -2.75 1.11
1.15 -2.70 1.39
1.15 -2.65 1.65
1.15 -2.60 1.89
1.15 -2.55 2.12
1.15 -2.50 2.35
1.15 -2.45 2.57
1.15 -2.40 2.78
1.15 -2.35 3.00
1.15 -2.30 3.21
1.15 -2.25 3.41
1.15 -2.20 3.62
1.15 -2.15 3.82
1.15 -2.10 4.03
1.15 -2.05 4.23
1.15 -2.00 4.43
1.15 -1.95 4.64
1.15 -1.90 4.84
1.15 -1.85 5.04
1.15 -1.80 5.24
1.15 -1.75 5.44
1.15 -1.70 5.64
1.15 -1.65 5.84
1.15 -1.60 6.04
1.15 -1.55 6.24
1.15 -1.50 6.44
1.15 -1.45 6.64
1.15 -1.40 6.84
1.15 -1.35 7.04
1.15 -1.30 7.24
1.15 -1.25 7.44
1.15 -1.20 7.64
1.15 -1.15 7.84
1.15 -1.10 8.04
1.15 -1.05 8.24
1.15 -1.00 8.44
1.20 -4.00 -20.00
1.20 -3.95 -20.00
1.20 -3.90 -20.00
1.20 -3.85 -20.00
1.20 -3.80 -20.00
1.20 -3.75 -20.00
1.20 -3.70 -20.00
1.20 -3.65 -20.00
1.20 -3.60 -20.00
1.20 -3.55 -20.00
1.20 -3.50 -20.00
1.20 -3.45 -20.00
1.20 -3.40 -20.00
1.20 -3.35 -20.00
1.20 -3.30 -20.00
1.20 -3.25 -20.00
1.20 -3.20 -20.00
1.20 -3.15 -20.00
1.20 -3.10 -20.00
1.20 -3.05 -1.57
1.20 -3.00 -0.82
1.20 -2.95 -0.34
1.20 -2.90 0.07
1.20 -2.85 0.46
1.20 -2.80 0.80
1.20 -2.75 1.11
1.20 -2.70 1.39
1.20 -2.65 1.64
1.20 -2.60 1.89
1.20 -2.55 2.12
1.20 -2.50 2.34
1.20 -2.45 2.56
1.20 -2.40 2.78
1.20 -2.35 2.99
1.20 -2.30 3.20
1.20 -2.25 3.41
1.20 -2.20 3.62
1.20 -2.15 3.82
1.20 -2.10 4.02
1.20 -2.05 4.23
1.20 -2.00 4.43
1.20 -1.95 4.63
1.20 -1.90 4.83
1.20 -1.85 5.03
1.20 -1.80 5.23
1.20 -1.75 5.44
1.20 -1.70 5.64
1.20 -1.65 5.84
1.20 -1.60 6.04
1.20 -1.55 6.24
1.20 -1.50 6.44
1.20 -1.45 6.64
1.20 -1.40 6.84
1.20 -1.35 7.04
1.20 -1.30 7.24
1.20 -1.25 7.44
1.20 -1.20 7.64
1.20 -1.15 7.84
1.20 -1.10 8.04
1.20 -1.05 8.24
1.20 -1.00 8.44
1.25 -4.00 -20.00
1.25 -3.95 -20.00
1.25 -3.90 -20.00
1.25 -3.85 -20.00
1.25 -3.80 -20.00
1.25 -3.75 -20.00
1.25 -3.70 -20.00
1.25 -3.65 -20.00
1.25 -3.60 -20.00
1.25 -3.55 -20.00
1.25 -3.50 -20.00
1.25 -3.45 -20.00
1.25 -3.40 -20.00
1.25 -3.35 -20.00
1.25 -3.30 -20.00
1.25 -3.25 -20.00
1.25 -3.20 -20.00
1.25 -3.15 -20.00
1.25 -3.10 -20.00
1.25 -3.05 -1.54
1.25 -3.00 -0.81
1.25 -2.95 -0.32
1.25 -2.90 0.08
1.25 -2.85 0.46
1.25 -2.80 0.80
1.25 -2.75 1.10
1.25 -2.70 1.38
1.25 -2.65 1.64
1.25 -2.60 1.88
1.25 -2.55 2.11
1.25 -2.50 2.34
1.25 -2.45 2.56
1.25 -2.40 2.77
1.25 -2.35 2.99
1.25 -2.30 3.20
1.25 -2.25 3.40
1.25 -2.20 3.61
1.25 -2.15 3.81
1.25 -2.10 4.02
1.25 -2.05 4.22
1.25 -2.00 4.42
1.25 -1.95 4.62
1.25 -1.90 4.83
1.25 -1.85 5.03
1.25 -1.80 5.23
1.25 -1.75 5.43
1.25 -1.70 5.63
1.25 -1.65 5.83
1.25 -1.60 6.03
1.25 -1.55 6.23
1.25 -1.50 6.43
1.25 -1.45 6.63
1.25 -1.40 6.83
1.25 -1.35 7.03
1.25 -1.30 7.23
1.25 -1.25 7.43
1.25 -1.20 7.63
1.25 -1.15 7.83
1.25 -1.10 8.03
1.25 -1.05 8.23
1.25 -1.00 8.43
1.30 -4.00 -20.00
1.30 -3.95 -20.00
1.30 -3.90 -20.00
1.30 -3.85 -20.00
1.30 -3.80 -20.00
1.30 -3.75 -20.00
1.30 -3.70 -20.00
1.30 -3.65 -20.00
1.30 -3.60 -20.00
1.30 -3.55 -20.00
1.30 -3.50 -20.00
1.30 -3.45 -20.00
1.30 -3.40 -20.00
1.30 -3.35 -20.00
1.30 -3.30 -20.00
1.30 -3.25 -20.00
1.30 -3.20 -20.00
1.30 -3.15 -20.00
1.30 -3.10 -20.00
1.30 -3.05 -1.52
1.30 -3.00 -0.78
1.30 -2.95 -0.30
1.30 -2.90 0.08
1.30 -2.85 0.46
1.30 -2.80 0.79
1.30 -2.75 1.10
1.30 -2.70 1.37
1.30 -2.65 1.63
1.30 -2.60 1.87
1.30 -2.55 2.11
1.30 -2.50 2.33
1.30 -2.45 2.55
1.30 -2.40 2.77
1.30 -2.35 2.98
1.30 -2.30 3.19
1.30 -2.25 3.40
1.30 -2.20 3.60
1.30 -2.15 3.81
1.30 -2.10 4.01
1.30 -2.05 4.21
1.30 -2.00 4.42
1.30 -1.95 4.62
1.30 -1.90 4.82
1.30 -1.85 5.02
1.30 -1.80 5.22
1.30 -1.75 5.42
1.30 -1.70 5.62
1.30 -1.65 5.82
1.30 -1.60 6.02
1.30 -1.55 6.22
1.30 -1.50 6.42
1.30 -1.45 6.62
1.30 -1.40 6.82
1.30 -1.35 7.02
1.30 -1.30 7.22
1.30 -1.25 7.42
1.30 -1.20 7.62
1.30 -1.15 7.82
1.30 -1.10 8.02
1.30 -1.05 8.22
1.30 -1.00 8.42
1.35 -4.00 -20.00
1.35 -3.95 -20.00
1.35 -3.90 -20.00
1.35 -3.85 -20.00
1.35 -3.80 -20.00
1.35 -3.75 -20.00
1.35 -3.70 -20.00
1.35 -3.65 -20.00
1.35 -3.60 -20.00
1.35 -3.55 -20.00
1.35 -3.50 -20.00
1.35 -3.45 -20.00
1.35 -3.40 -20.00
1.35 -3.35 -20.00
1.35 -3.30 -20.00
1.35 -3.25 -20.00
1.35 -3.20 -20.00
1.35 -3.15 -20.00
1.35 -3.10 -5.37
1.35 -3.05 -1.50
1.35 -3.00 -0.76
1.35 -2.95 -0.29
1.35 -2.90 0.09
1.35 -2.85 0.45
1.35 -2.80 0.79
1.35 -2.75 1.09
1.35 -2.70 1.36
1.35 -2.65 1.62
1.35 -2.60 1.86
1.35 -2.55 2.09
1.35 -2.50 2.32
1.35 -2.45 2.54
1.35 -2.40 2.76
1.35 -2.35 2.97
1.35 -2.30 3.18
1.35 -2.25 3.39
1.35 -2.20 3.59
1.35 -2.15 3.80
1.35 -2.10 4.00
1.35 -2.05 4.20
1.35 -2.00 4.40
1.35 -1.95 4.61
1.35 -1.90 4.81
1.35 -1.85 5.01
1.35 -1.80 5.21
1.35 -1.75 5.41
1.35 -1.70 5.61
1.35 -1.65 5.81
1.35 -1.60 6.01
1.35 -1.55 6.21
1.35 -1.50 6.41
1.35 -1.45 6.61
1.35 -1.40 6.81
1.35 -1.35 7.01
1.35 -1.30 7.21
1.35 -1.25 7.41
1.35 -1.20 7.61
1.35 -1.15 7.81
1.35 -1.10 8.01
1.35 -1.05 8.21
1.35 -1.00 8.41
1.40 -4.00 -20.00
1.40 -3.95 -20.00
1.40 -3.90 -20.00
1.40 -3.85 -20.00
1.40 -3.80 -20.00
1.40 -3.75 -20.00
1.40 -3.70 -20.00
1.40 -3.65 -20.00
1.40 -3.60 -20.00
1.40 -3.55 -20.00
1.40 -3.50 -20.00
1.40 -3.45 -20.00
1.40 -3.40 -20.00
1.40 -3.35 -20.00
1.40 -3.30 -20.00
1.40 -3.25 -20.00
1.40 -3.20 -20.00
1.40 -3.15 -20.00
1.40 -3.10 -4.54
1.40 -3.05 -1.46
1.40 -3.00 -0.74
1.40 -2.95 -0.27
1.40 -2.90 0.10
1.40 -2.85 0.45
1.40 -2.80 0.78
1.40 -2.75 1.08
1.40 -2.70 1.35
1.40 -2.65 1.61
1.40 -2.60 1.85
1.40 -2.55 2.08
1.40 -2.50 2.31
1.40 -2.45 2.53
1.40 -2.40 2.74
1.40 -2.35 2.96
1.40 -2.30 3.16
1.40 -2.25 3.37
1.40 -2.20 3.58
1.40 -2.15 3.78
1.40 -2.10 3.99
1.40 -2.05 4.19
1.40 -2.00 4.39
1.40 -1.95 4.59
1.40 -1.90 4.80
1.40 -1.85 5.00
1.40 -1.80 5.20
1.40 -1.75 5.40
1.40 -1.70 5.60
1.40 -1.65 5.80
1.40 -1.60 6.00
1.40 -1.55 6.20
1.40 -1.50 6.40
1.40 -1.45 6.60
1.40 -1.40 6.80
1.40 -1.35 7.00
1.40 -1.30 7.20
1.40 -1.25 7.40
1.40 -1.20 7.60
1.40 -1.15 7.80
1.40 -1.10 8.00
1.40 -1.05 8.20
1.40 -1.00 8.40
1.45 -4.00 -20.00
1.45 -3.95 -20.00
1.45 -3.90 -20.00
1.45 -3.85 -20.00
1.45 -3.80 -20.00
1.45 -3.75 -20.00
1.45 -3.70 -20.00
1.45 -3.65 -20.00
1.45 -3.60 -20.00
1.45 -3.55 -20.00
1.45 -3.50 -20.00
1.45 -3.45 -20.00
1.45 -3.40 -20.00
1.45 -3.35 -20.00
1.45 -3.30 -20.00
1.45 -3.25 -20.00
1.45 -3.20 -20.00
1.45 -3.15 -20.00
1.45 -3.10 -4.76
1.45 -3.05 -1.44
1.45 -3.00 -0.72
1.45 -2.95 -0.25
1.45 -2.90 0.12
1.45 -2.85 0.45
1.45 -2.80 0.76
1.45 -2.75 1.06
1.45 -2.70 1.33
1.45 -2.65 1.59
1.45 -2.60 1.83
1.45 -2.55 2.06
1.45 -2.50 2.29
1.45 -2.45 2.51
1.45 -2.40 2.72
1.45 -2.35 2.93
1.45 -2.30 3.14
1.45 -2.25 3.35
1.45 -2.20 3.56
1.45 -2.15 3.76
1.45 -2.10 3.97
1.45 -2.05 4.17
1.45 -2.00 4.37
1.45 -1.95 4.57
1.45 -1.90 4.78
1.45 -1.85 4.98
1.45 -1.80 5.18
1.45 -1.75 5.38
1.45 -1.70 5.58
1.45 -1.65 5.78
1.45 -1.60 5.98
1.45 -1.55 6.18
1.45 -1.50 6.38
1.45 -1.45 6.58
1.45 -1.40 6.78
1.45 -1.35 6.98
1.45 -1.30 7.18
1.45 -1.25 7.38
1.45 -1.20 7.58
1.45 -1.15 7.78
1.45 -1.10 7.98
1.45 -1.05 8.18
1.45 -1.00 8.38
1.50 -4.00 -20.00
1.50 -3.95 -20.00
1.50 -3.90 -20.00
1.50 -3.85 -20.00
1.50 -3.80 -20.00
1.50 -3.75 -20.00
1.50 -3.70 -20.00
1.50 -3.65 -20.00
1.50 -3.60 -20.00
1.50 -3.55 -20.00
1.50 -3.50 -20.00
1.50 -3.45 -20.00
1.50 -3.40 -20.00
1.50 -3.35 -20.00
1.50 -3.30 -20.00
1.50 -3.25 -20.00
1.50 -3.20 -20.00
1.50 -3.15 -20.00
1.50 -3.10 -20.00
1.50 -3.05 -1.40
1.50 -3.00 -0.69
1.50 -2.95 -0.23
1.50 -2.90 0.13
1.50 -2.85 0.45
1.50 -2.80 0.75
1.50 -2.75 1.04
1.50 -2.70 1.31
1.50 -2.65 1.56
1.50 -2.60 1.81
1.50 -2.55 2.04
1.50 -2.50 2.26
1.50 -2.45 2.48
1.50 -2.40 2.70
1.50 -2.35 2.91
1.50 -2.30 3.12
1.50 -2.25 3.33
1.50 -2.20 3.53
1.50 -2.15 3.74
1.50 -2.10 3.94
1.50 -2.05 4.15
1.50 -2.00 4.35
1.50 -1.95 4.55
1.50 -1.90 4.75
1.50 -1.85 4.95
1.50 -1.80 5.15
1.50 -1.75 5.35
1.50 -1.70 5.55
1.50 -1.65 5.76
1.50 -1.60 5.96
1.50 -1.55 6.16
1.50 -1.50 6.36
1.50 -1.45 6.56
1.50 -1.40 6.76
1.50 -1.35 6.96
1.50 -1.30 7.16
1.50 -1.25 7.36
1.50 -1.20 7.56
1.50 -1.15 7.76
1.50 -1.10 7.96
1.50 -1.05 8.16
1.50 -1.00 8.36
1.55 -4.00 -20.00
1.55 -3.95 -20.00
1.55 -3.90 -20.00
1.55 -3.85 -20.00
1.55 -3.80 -20.00
1.55 -3.75 -20.00
1.55 -3.70 -20.00
1.55 -3.65 -20.00
1.55 -3.60 -20.00
1.55 -3.55 -20.00
1.55 -3.50 -20.00
1.55 -3.45 -20.00
1.55 -3.40 -20.00
1.55 -3.35 -20.00
1.55 -3.30 -20.00
1.55 -3.25 -20.00
1.55 -3.20 -20.00
1.55 -3.15 -20.00
1.55 -3.10 -3.07
1.55 -3.05 -1.38
1.55 -3.00 -0.69
1.55 -2.95 -0.23
1.55 -2.90 0.14
1.55 -2.85 0.45
1.55 -2.80 0.73
1.55 -2.75 1.01
1.55 -2.70 1.28
1.55 -2.65 1.53
1.55 -2.60 1.77
1.55 -2.55 2.00
1.55 -2.50 2.23
1.55 -2.45 2.45
1.55 -2.40 2.66
1.55 -2.35 2.87
1.55 -2.30 3.08
1.55 -2.25 3.29
1.55 -2.20 3.50
1.55 -2.15 3.70
1.55 -2.10 3.91
1.55 -2.05 4.11
1.55 -2.00 4.31
1.55 -1.95 4.51
1.55 -1.90 4.71
1.55 -1.85 4.92
1.55 -1.80 5.12
1.55 -1.75 5.32
1.55 -1.70 5.52
1.55 -1.65 5.72
1.55 -1.60 5.92
1.55 -1.55 6.12
1.55 -1.50 6.32
1.55 -1.45 6.52
1.55 -1.40 6.72
1.55 -1.35 6.92
1.55 -1.30 7.12
1.55 -1.25 7.32
1.55 -1.20 7.52
1.55 -1.15 7.72
1.55 -1.10 7.92
1.55 -1.05 8.12
1.55 -1.00 8.32
1.60 -4.00 -20.00
1.60 -3.95 -20.00
1.60 -3.90 -20.00
1.60 -3.85 -20.00
1.60 -3.80 -20.00
1.60 -3.75 -20.00
1.60 -3.70 -20.00
1.60 -3.65 -20.00
1.60 -3.60 -20.00
1.60 -3.55 -20.00
1.60 -3.50 -20.00
1.60 -3.45 -20.00
1.60 -3.40 -20.00
1.60 -3.35 -20.00
1.60 -3.30 -20.00
1.60 -3.25 -20.00
1.60 -3.20 -20.00
1.60 -3.15 -20.00
1.60 -3.10 -2.35
1.60 -3.05 -1.34
1.60 -3.00 -0.68
1.60 -2.95 -0.23
1.60 -2.90 0.13
1.60 -2.85 0.44
1.60 -2.80 0.72
1.60 -2.75 0.98
1.60 -2.70 1.24
1.60 -2.65 1.49
1.60 -2.60 1.73
1.60 -2.55 1.96
1.60 -2.50 2.18
1.60 -2.45 2.40
1.60 -2.40 2.62
1.60 -2.35 2.83
1.60 -2.30 3.04
1.60 -2.25 3.25
1.60 -2.20 3.45
1.60 -2.15 3.66
1.60 -2.10 3.86
1.60 -2.05 4.06
1.60 -2.00 4.27
1.60 -1.95 4.47
1.60 -1.90 4.67
1.60 -1.85 4.87
1.60 -1.80 5.07
1.60 -1.75 5.27
1.60 -1.70 5.47
1.60 -1.65 5.67
1.60 -1.60 5.87
1.60 -1.55 6.07
1.60 -1.50 6.27
1.60 -1.45 6.47
1.60 -1.40 6.67
1.60 -1.35 6.87
1.60 -1.30 7.07
1.60 -1.25 7.27
1.60 -1.20 7.47
1.60 -1.15 7.67
1.60 -1.10 7.87
1.60 -1.05 8.07
1.60 -1.00 8.27
1.65 -4.00 -20.00
1.65 -3.95 -20.00
1.65 -3.90 -20.00
1.65 -3.85 -20.00
1.65 -3.80 -20.00
1.65 -3.75 -20.00
1.65 -3.70 -20.00
1.65 -3.65 -20.00
1.65 -3.60 -20.00
1.65 -3.55 -20.00
1.65 -3.50 -20.00
1.65 -3.45 -20.00
1.65 -3.40 -20.00
1.65 -3.35 -20.00
1.65 -3.30 -20.00
1.65 -3.25 -20.00
1.65 -3.20 -20.00
1.65 -3.15 -4.86
1.65 -3.10 -1.99
1.65 -3.05 -1.29
1.65 -3.00 -0.71
1.65 -2.95 -0.27
1.65 -2.90 0.09
1.65 -2.85 0.40
1.65 -2.80 0.68
1.65 -2.75 0.94
1.65 -2.70 1.19
1.65 -2.65 1.43
1.65 -2.60 1.66
1.65 -2.55 1.89
1.65 -2.50 2.11
1.65 -2.45 2.33
1.65 -2.40 2.55
1.65 -2.35 2.76
1.65 -2.30 2.97
1.65 -2.25 3.18
1.65 -2.20 3.38
1.65 -2.15 3.59
1.65 -2.10 3.79
1.65 -2.05 3.99
1.65 -2.00 4.20
1.65 -1.95 4.40
1.65 -1.90 4.60
1.65 -1.85 4.80
1.65 -1.80 5.00
1.65 -1.75 5.20
1.65 -1.70 5.40
1.65 -1.65 5.60
1.65 -1.60 5.80
1.65 -1.55 6.00
1.65 -1.50 6.20
1.65 -1.45 6.40
1.65 -1.40 6.60
1.65 -1.35 6.80
1.65 -1.30 7.00
1.65 -1.25 7.20
1.65 -1.20 7.40
1.65 -1.15 7.60
1.65 -1.10 7.80
1.65 -1.05 8.00
1.65 -1.00 8.20
1.70 -4.00 -20.00
1.70 -3.95 -20.00
1.70 -3.90 -20.00
1.70 -3.85 -20.00
1.70 -3.80 -20.00
1.70 -3.75 -20.00
1.70 -3.70 -20.00
1.70 -3.65 -20.00
1.70 -3.60 -20.00
1.70 -3.55 -20.00
1.70 -3.50 -20.00
1.70 -3.45 -20.00
1.70 -3.40 -20.00
1.70 -3.35 -20.00
1.70 -3.30 -20.00
1.70 -3.25 -20.00
1.70 -3.20 -20.00
1.70 -3.15 -3.19
1.70 -3.10 -1.78
1.70 -3.05 -1.18
1.70 -3.00 -0.74
1.70 -2.95 -0.33
1.70 -2.90 0.02
1.70 -2.85 0.34
1.70 -2.80 0.62
1.70 -2.75 0.88
1.70 -2.70 1.12
1.70 -2.65 1.36
1.70 -2.60 1.58
1.70 -2.55 1.81
1.70 -2.50 2.03
1.70 -2.45 2.25
1.70 -2.40 2.46
1.70 -2.35 2.67
1.70 -2.30 2.88
1.70 -2.25 3.09
1.70 -2.20 3.29
1.70 -2.15 3.50
1.70 -2.10 3.70
1.70 -2.05 3.90
1.70 -2.00 4.11
1.70 -1.95 4.31
1.70 -1.90 4.51
1.70 -1.85 4.71
1.70 -1.80 4.91
1.70 -1.75 5.11
1.70 -1.70 5.31
1.70 -1.65 5.51
1.70 -1.60 5.71
1.70 -1.55 5.91
1.70 -1.50 6.11
1.70 -1.45 6.31
1.70 -1.40 6.51
1.70 -1.35 6.71
1.70 -1.30 6.91
1.70 -1.25 7.11
1.70 -1.20 7.31
1.70 -1.15 7.51
1.70 -1.10 7.71
1.70 -1.05 7.91
1.70 -1.00 8.11
1.75 -4.00 -20.00
1.75 -3.95 -20.00
1.75 -3.90 -20.00
1.75 -3.85 -20.00
1.75 -3.80 -20.00
1.75 -3.75 -20.00
1.75 -3.70 -20.00
1.75 -3.65 -20.00
1.75 -3.60 -20.00
1.75 -3.55 -20.00
1.75 -3.50 -20.00
1.75 -3.45 -20.00
1.75 -3.40 -20.00
1.75 -3.35 -20.00
1.75 -3.30 -20.00
1.75 -3.25 -20.00
1.75 -3.20 -20.00
1.75 -3.15 -3.63
1.75 -3.10 -1.87
1.75 -3.05 -1.23
1.75 -3.00 -0.79
1.75 -2.95 -0.44
1.75 -2.90 -0.12
1.75 -2.85 0.19
1.75 -2.80 0.47
1.75 -2.75 0.73
1.75 -2.70 0.98
1.75 -2.65 1.22
1.75 -2.60 1.45
1.75 -2.55 1.67
1.75 -2.50 1.89
1.75 -2.45 2.10
1.75 -2.40 2.31
1.75 -2.35 2.52
1.75 -2.30 2.73
1.75 -2.25 2.94
1.75 -2.20 3.14
1.75 -2.15 3.35
1.75 -2.10 3.55
1.75 -2.05 3.75
1.75 -2.00 3.96
1.75 -1.95 4.16
1.75 -1.90 4.36
1.75 -1.85 4.56
1.75 -1.80 4.76
1.75 -1.75 4.96
1.75 -1.70 5.16
1.75 -1.65 5.36
1.75 -1.60 5.56
1.75 -1.55 5.76
1.75 -1.50 5.96
1.75 -1.45 6.16
1.75 -1.40 6.36
1.75 -1.35 6.56
1.75 -1.30 6.76
1.75 -1.25 6.96
1.75 -1.20 7.16
1.75 -1.15 7.36
1.75 -1.10 7.56
1.75 -1.05 7.76
1.75 -1.00 7.96
1.80 -4.00 -20.00
1.80 -3.95 -20.00
1.80 -3.90 -20.00
1.80 -3.85 -20.00
1.80 -3.80 -20.00
1.80 -3.75 -20.00
1.80 -3.70 -20.00
1.80 -3.65 -20.00
1.80 -3.60 -20.00
1.80 -3.55 -20.00
1.80 -3.50 -20.00
1.80 -3.45 -20.00
1.80 -3.40 -20.00
1.80 -3.35 -20.00
1.80 -3.30 -20.00
1.80 -3.25 -20.00
1.80 -3.20 -20.00
1.80 -3.15 -20.00
1.80 -3.10 -2.69
1.80 -3.05 -1.63
1.80 -3.00 -1.08
1.80 -2.95 -0.67
1.80 -2.90 -0.34
1.80 -2.85 -0.05
1.80 -2.80 0.22
1.80 -2.75 0.48
1.80 -2.70 0.73
1.80 -2.65 0.97
1.80 -2.60 1.21
1.80 -2.55 1.43
1.80 -2.50 1.65
1.80 -2.45 1.87
1.80 -2.40 2.08
1.80 -2.35 2.29
1.80 -2.30 2.50
1.80 -2.25 2.70
1.80 -2.20 2.91
1.80 -2.15 3.11
1.80 -2.10 3.32
1.80 -2.05 3.52
1.80 -2.00 3.72
1.80 -1.95 3.92
1.80 -1.90 4.12
1.80 -1.85 4.33
1.80 -1.80 4.53
1.80 -1.75 4.73
1.80 -1.70 4.93
1.80 -1.65 5.13
1.80 -1.60 5.33
1.80 -1.55 5.53
1.80 -1.50 5.73
1.80 -1.45 5.93
1.80 -1.40 6.13
1.80 -1.35 6.33
1.80 -1.30 6.53
1.80 -1.25 6.73
1.80 -1.20 6.93
1.80 -1.15 7.13
1.80 -1.10 7.33
1.80 -1.05 7.53
1.80 -1.00 7.73
1.85 -4.00 -20.00
1.85 -3.95 -20.00
1.85 -3.90 -20.00
1.85 -3.85 -20.00
1.85 -3.80 -20.00
1.85 -3.75 -20.00
1.85 -3.70 -20.00
1.85 -3.65 -20.00
1.85 -3.60 -20.00
1.85 -3.55 -20.00
1.85 -3.50 -20.00
1.85 -3.45 -20.00
1.85 -3.40 -20.00
1.85 -3.35 -20.00
1.85 -3.30 -20.00
1.85 -3.25 -20.00
1.85 -3.20 -20.00
1.85 -3.15 -20.00
1.85 -3.10 -20.00
1.85 -3.05 -20.00
1.85 -3.00 -2.76
1.85 -2.95 -1.65
1.85 -2.90 -1.09
1.85 -2.85 -0.69
1.85 -2.80 -0.35
1.85 -2.75 -0.06
1.85 -2.70 0.21
1.85 -2.65 0.46
1.85 -2.60 0.70
1.85 -2.55 0.93
1.85 -2.50 1.16
1.85 -2.45 1.38
1.85 -2.40 1.60
1.85 -2.35 1.81
1.85 -2.30 2.02
1.85 -2.25 2.23
1.85 -2.20 2.44
1.85 -2.15 2.64
1.85 -2.10 2.85
1.85 -2.05 3.05
1.85 -2.00 3.25
1.85 -1.95 3.46
1.85 -1.90 3.66
1.85 -1.85 3.86
1.85 -1.80 4.06
1.85 -1.75 4.26
1.85 -1.70 4.46
1.85 -1.65 4.66
1.85 -1.60 4.86
1.85 -1.55 5.06
1.85 -1.50 5.26
1.85 -1.45 5.46
1.85 -1.40 5.66
1.85 -1.35 5.86
1.85 -1.30 6.06
1.85 -1.25 6.27
1.85 -1.20 6.47
1.85 -1.15 6.67
1.85 -1.10 6.87
1.85 -1.05 7.07
1.85 -1.00 7.27
1.90 -4.00 -20.00
1.90 -3.95 -20.00
1.90 -3.90 -20.00
1.90 -3.85 -20.00
1.90 -3.80 -20.00
1.90 -3.75 -20.00
1.90 -3.70 -20.00
1.90 -3.65 -20.00
1.90 -3.60 -20.00
1.90 -3.55 -20.00
1.90 -3.50 -20.00
1.90 -3.45 -20.00
1.90 -3.40 -20.00
1.90 -3.35 -20.00
1.90 -3.30 -20.00
1.90 -3.25 -20.00
1.90 -3.20 -20.00
1.90 -3.15 -20.00
1.90 -3.10 -20.00
1.90 -3.05 -20.00
1.90 -3.00 -20.00
1.90 -2.95 -20.00
1.90 -2.90 -20.00
1.90 -2.85 -20.00
1.90 -2.80 -4.33
1.90 -2.75 -1.96
1.90 -2.70 -1.28
1.90 -2.65 -0.83
1.90 -2.60 -0.47
1.90 -2.55 -0.16
1.90 -2.50 0.11
1.90 -2.45 0.37
1.90 -2.40 0.61
1.90 -2.35 0.84
1.90 -2.30 1.07
1.90 -2.25 1.29
1.90 -2.20 1.50
1.90 -2.15 1.71
1.90 -2.10 1.92
1.90 -2.05 2.13
1.90 -2.00 2.34
1.90 -1.95 2.54
1.90 -1.90 2.75
1.90 -1.85 2.95
1.90 -1.80 3.15
1.90 -1.75 3.36
1.90 -1.70 3.56
1.90 -1.65 3.76
1.90 -1.60 3.96
1.90 -1.55 4.16
1.90 -1.50 4.36
1.90 -1.45 4.56
1.90 -1.40 4.76
1.90 -1.35 4.96
1.90 -1.30 5.16
1.90 -1.25 5.36
1.90 -1.20 5.56
1.90 -1.15 5.76
1.90 -1.10 5.96
1.90 -1.05 6.16
1.90 -1.00 6.36
1.95 -4.00 -20.00
1.95 -3.95 -20.00
1.95 -3.90 -20.00
1.95 -3.85 -20.00
1.95 -3.80 -20.00
1.95 -3.75 -20.00
1.95 -3.70 -20.00
1.95 -3.65 -20.00
1.95 -3.60 -20.00
1.95 -3.55 -20.00
1.95 -3.50 -20.00
1.95 -3.45 -20.00
1.95 -3.40 -20.00
1.95 -3.35 -20.00
1.95 -3.30 -20.00
1.95 -3.25 -20.00
1.95 -3.20 -20.00
1.95 -3.15 -20.00
1.95 -3.10 -20.00
1.95 -3.05 -20.00
1.95 -3.00 -20.00
1.95 -2.95 -20.00
1.95 -2.90 -20.00
1.95 -2.85 -20.00
1.95 -2.80 -20.00
1.95 -2.75 -20.00
1.95 -2.70 -20.00
1.95 -2.65 -20.00
1.95 -2.60 -20.00
1.95 -2.55 -20.00
1.95 -2.50 -20.00
1.95 -2.45 -20.00
1.95 -2.40 -20.00
1.95 -2.35 -20.00
1.95 -2.30 -2.37
1.95 -2.25 -1.49
1.95 -2.20 -0.98
1.95 -2.15 -0.60
1.95 -2.10 -0.28
1.95 -2.05 0.01
1.95 -2.00 0.27
1.95 -1.95 0.52
1.95 -1.90 0.76
1.95 -1.85 0.98
1.95 -1.80 1.21
1.95 -1.75 1.42
1.95 -1.70 1.64
1.95 -1.65 1.85
1.95 -1.60 2.05
1.95 -1.55 2.26
1.95 -1.50 2.46
1.95 -1.45 2.67
1.95 -1.40 2.87
1.95 -1.35 3.07
1.95 -1.30 3.28
1.95 -1.25 3.48
1.95 -1.20 3.68
1.95 -1.15 3.88
1.95 -1.10 4.08
1.95 -1.05 4.28
1.95 -1.00 4.48
2.00 -4.00 -20.00
2.00 -3.95 -20.00
2.00 -3.90 -20.00
2.00 -3.85 -20.00
2.00 -3.80 -20.00
2.00 -3.75 -20.00
2.00 -3.70 -20.00
2.00 -3.65 -20.00
2.00 -3.60 -20.00
2.00 -3.55 -20.00
2.00 -3.50 -20.00
2.00 -3.45 -20.00
2.00 -3.40 -20.00
2.00 -3.35 -20.00
2.00 -3.30 -20.00
2.00 -3.25 -20.00
2.00 -3.20 -20.00
2.00 -3.15 -20.00
2.00 -3.10 -20.00
2.00 -3.05 -20.00
2.00 -3.00 -20.00
2.00 -2.95 -20.00
2.00 -2.90 -20.00
2.00 -2.85 -20.00
2.00 -2.80 -20.00
2.00 -2.75 -20.00
2.00 -2.70 -20.00
2.00 -2.65 -20.00
2.00 -2.60 -20.00
2.00 -2.55 -20.00
2.00 -2.50 -20.00
2.00 -2.45 -20.00
2.00 -2.40 -20.00
2.00 -2.35 -20.00
2.00 -2.30 -20.00
2.00 -2.25 -20.00
2.00 -2.20 -20.00
2.00 -2.15 -20.00
2.00 -2.10 -20.00
2.00 -2.05 -20.00
2.00 -2.00 -20.00
2.00 -1.95 -20.00
2.00 -1.90 -20.00
2.00 -1.85 -20.00
2.00 -1.80 -20.00
2.00 -1.75 -20.00
2.00 -1.70 -20.00
2.00 -1.65 -20.00
2.00 -1.60 -20.00
2.00 -1.55 -20.00
2.00 -1.50 -20.00
2.00 -1.45 -20.00
2.00 -1.40 -20.00
2.00 -1.35 -2.40
2.00 -1.30 -1.51
2.00 -1.25 -1.00
2.00 -1.20 -0.61
2.00 -1.15 -0.28
2.00 -1.10 0.00
2.00 -1.05 0.27
2.00 -1.00 0.52


==> anc/Opacityexclusion.dat <==
-6.00 -9.00 7.62
-5.90 -9.00 7.62
-5.80 -9.00 7.62
-5.70 -9.00 7.62
-5.60 -9.00 7.62
-5.50 -9.00 7.62
-5.40 -9.00 7.62
-5.30 -9.00 7.62
-5.20 -9.00 7.62
-5.10 -9.00 7.62
-5.00 -9.00 7.62
-4.90 -9.00 7.62
-4.80 -9.00 7.62
-4.70 -9.00 7.62
-4.60 -9.00 7.62
-4.50 -9.00 7.62
-4.40 -9.00 7.62
-4.30 -9.00 7.62
-4.20 -9.00 7.62
-4.10 -9.00 7.62
-4.00 -9.00 7.62
-3.90 -9.00 7.62
-3.80 -9.00 7.62
-3.70 -9.00 7.62
-3.60 -9.00 7.62
-3.50 -9.00 7.62
-3.40 -9.00 7.62
-3.30 -9.00 7.62
-3.20 -9.00 7.61
-3.10 -9.00 7.61
-3.00 -9.00 7.61
-2.90 -9.00 7.61
-2.80 -9.00 7.61
-2.70 -9.00 7.60
-2.60 -9.00 7.60
-2.50 -9.00 7.60
-2.40 -9.00 7.59
-2.30 -9.00 7.59
-2.20 -9.00 7.58
-2.10 -9.00 7.57
-2.00 -9.00 7.56
-1.90 -9.00 7.55
-1.80 -9.00 7.54
-1.70 -9.00 7.52
-1.60 -9.00 7.49
-1.50 -9.00 7.45
-1.40 -9.00 7.40
-1.30 -9.00 7.32
-1.20 -9.00 7.18
-1.10 -9.00 6.97
-1.00 -9.00 6.68
-0.90 -9.00 6.28
-0.80 -9.00 5.77
-0.70 -9.00 5.14
-0.60 -9.00 4.35
-0.50 -9.00 3.37
-0.40 -9.00 2.15
-0.30 -9.00 0.63
-0.20 -9.00 -1.28
-0.10 -9.00 -3.66
0.00 -9.00 -6.65
-6.00 -8.90 7.42
-5.90 -8.90 7.42
-5.80 -8.90 7.42
-5.70 -8.90 7.42
-5.60 -8.90 7.42
-5.50 -8.90 7.42
-5.40 -8.90 7.42
-5.30 -8.90 7.42
-5.20 -8.90 7.42
-5.10 -8.90 7.42
-5.00 -8.90 7.42
-4.90 -8.90 7.42
-4.80 -8.90 7.42
-4.70 -8.90 7.42
-4.60 -8.90 7.42
-4.50 -8.90 7.42
-4.40 -8.90 7.42
-4.30 -8.90 7.42
-4.20 -8.90 7.42
-4.10 -8.90 7.42
-4.00 -8.90 7.42
-3.90 -8.90 7.42
-3.80 -8.90 7.42
-3.70 -8.90 7.42
-3.60 -8.90 7.42
-3.50 -8.90 7.42
-3.40 -8.90 7.42
-3.30 -8.90 7.42
-3.20 -8.90 7.41
-3.10 -8.90 7.41
-3.00 -8.90 7.41
-2.90 -8.90 7.41
-2.80 -8.90 7.41
-2.70 -8.90 7.40
-2.60 -8.90 7.40
-2.50 -8.90 7.40
-2.40 -8.90 7.39
-2.30 -8.90 7.39
-2.20 -8.90 7.38
-2.10 -8.90 7.37
-2.00 -8.90 7.36
-1.90 -8.90 7.35
-1.80 -8.90 7.34
-1.70 -8.90 7.32
-1.60 -8.90 7.29
-1.50 -8.90 7.25
-1.40 -8.90 7.20
-1.30 -8.90 7.12
-1.20 -8.90 6.98
-1.10 -8.90 6.77
-1.00 -8.90 6.48
-0.90 -8.90 6.08
-0.80 -8.90 5.57
-0.70 -8.90 4.94
-0.60 -8.90 4.15
-0.50 -8.90 3.17
-0.40 -8.90 1.95
-0.30 -8.90 0.43
-0.20 -8.90 -1.48
-0.10 -8.90 -3.86
0.00 -8.90 -6.85
-6.00 -8.80 7.22
-5.90 -8.80 7.22
-5.80 -8.80 7.22
-5.70 -8.80 7.22
-5.60 -8.80 7.22
-5.50 -8.80 7.22
-5.40 -8.80 7.22
-5.30 -8.80 7.22
-5.20 -8.80 7.22
-5.10 -8.80 7.22
-5.00 -8.80 7.22
-4.90 -8.80 7.22
-4.80 -8.80 7.22
-4.70 -8.80 7.22
-4.60 -8.80 7.22
-4.50 -8.80 7.22
-4.40 -8.80 7.22
-4.30 -8.80 7.22
-4.20 -8.80 7.22
-4.10 -8.80 7.22
-4.00 -8.80 7.22
-3.90 -8.80 7.22
-3.80 -8.80 7.22
-3.70 -8.80 7.22
-3.60 -8.80 7.22
-3.50 -8.80 7.22
-3.40 -8.80 7.22
-3.30 -8.80 7.22
-3.20 -8.80 7.21
-3.10 -8.80 7.21
-3.00 -8.80 7.21
-2.90 -8.80 7.21
-2.80 -8.80 7.21
-2.70 -8.80 7.20
-2.60 -8.80 7.20
-2.50 -8.80 7.20
-2.40 -8.80 7.19
-2.30 -8.80 7.19
-2.20 -8.80 7.18
-2.10 -8.80 7.17
-2.00 -8.80 7.16
-1.90 -8.80 7.15
-1.80 -8.80 7.14
-1.70 -8.80 7.12
-1.60 -8.80 7.09
-1.50 -8.80 7.05
-1.40 -8.80 7.00
-1.30 -8.80 6.92
-1.20 -8.80 6.78
-1.10 -8.80 6.57
-1.00 -8.80 6.28
-0.90 -8.80 5.88
-0.80 -8.80 5.37
-0.70 -8.80 4.74
-0.60 -8.80 3.95
-0.50 -8.80 2.97
-0.40 -8.80 1.75
-0.30 -8.80 0.23
-0.20 -8.80 -1.68
-0.10 -8.80 -4.06
0.00 -8.80 -7.05
-6.00 -8.70 7.02
-5.90 -8.70 7.02
-5.80 -8.70 7.02
-5.70 -8.70 7.02
-5.60 -8.70 7.02
-5.50 -8.70 7.02
-5.40 -8.70 7.02
-5.30 -8.70 7.02
-5.20 -8.70 7.02
-5.10 -8.70 7.02
-5.00 -8.70 7.02
-4.90 -8.70 7.02
-4.80 -8.70 7.02
-4.70 -8.70 7.02
-4.60 -8.70 7.02
-4.50 -8.70 7.02
-4.40 -8.70 7.02
-4.30 -8.70 7.02
-4.20 -8.70 7.02
-4.10 -8.70 7.02
-4.00 -8.70 7.02
-3.90 -8.70 7.02
-3.80 -8.70 7.02
-3.70 -8.70 7.02
-3.60 -8.70 7.02
-3.50 -8.70 7.02
-3.40 -8.70 7.02
-3.30 -8.70 7.02
-3.20 -8.70 7.01
-3.10 -8.70 7.01
-3.00 -8.70 7.01
-2.90 -8.70 7.01
-2.80 -8.70 7.01
-2.70 -8.70 7.00
-2.60 -8.70 7.00
-2.50 -8.70 7.00
-2.40 -8.70 6.99
-2.30 -8.70 6.99
-2.20 -8.70 6.98
-2.10 -8.70 6.97
-2.00 -8.70 6.96
-1.90 -8.70 6.95
-1.80 -8.70 6.94
-1.70 -8.70 6.92
-1.60 -8.70 6.89
-1.50 -8.70 6.85
-1.40 -8.70 6.80
-1.30 -8.70 6.72
-1.20 -8.70 6.58
-1.10 -8.70 6.37
-1.00 -8.70 6.08
-0.90 -8.70 5.68
-0.80 -8.70 5.17
-0.70 -8.70 4.54
-0.60 -8.70 3.75
-0.50 -8.70 2.77
-0.40 -8.70 1.55
-0.30 -8.70 0.03
-0.20 -8.70 -1.88
-0.10 -8.70 -4.26
0.00 -8.70 -7.25
-6.00 -8.60 6.82
-5.90 -8.60 6.82
-5.80 -8.60 6.82
-5.70 -8.60 6.82
-5.60 -8.60 6.82
-5.50 -8.60 6.82
-5.40 -8.60 6.82
-5.30 -8.60 6.82
-5.20 -8.60 6.82
-5.10 -8.60 6.82
-5.00 -8.60 6.82
-4.90 -8.60 6.82
-4.80 -8.60 6.82
-4.70 -8.60 6.82
-4.60 -8.60 6.82
-4.50 -8.60 6.82
-4.40 -8.60 6.82
-4.30 -8.60 6.82
-4.20 -8.60 6.82
-4.10 -8.60 6.82
-4.00 -8.60 6.82
-3.90 -8.60 6.82
-3.80 -8.60 6.82
-3.70 -8.60 6.82
-3.60 -8.60 6.82
-3.50 -8.60 6.82
-3.40 -8.60 6.82
-3.30 -8.60 6.82
-3.20 -8.60 6.81
-3.10 -8.60 6.81
-3.00 -8.60 6.81
-2.90 -8.60 6.81
-2.80 -8.60 6.81
-2.70 -8.60 6.80
-2.60 -8.60 6.80
-2.50 -8.60 6.80
-2.40 -8.60 6.79
-2.30 -8.60 6.79
-2.20 -8.60 6.78
-2.10 -8.60 6.77
-2.00 -8.60 6.76
-1.90 -8.60 6.75
-1.80 -8.60 6.74
-1.70 -8.60 6.72
-1.60 -8.60 6.69
-1.50 -8.60 6.65
-1.40 -8.60 6.60
-1.30 -8.60 6.52
-1.20 -8.60 6.38
-1.10 -8.60 6.17
-1.00 -8.60 5.88
-0.90 -8.60 5.48
-0.80 -8.60 4.97
-0.70 -8.60 4.34
-0.60 -8.60 3.55
-0.50 -8.60 2.57
-0.40 -8.60 1.35
-0.30 -8.60 -0.17
-0.20 -8.60 -2.08
-0.10 -8.60 -4.46
0.00 -8.60 -7.45
-6.00 -8.50 6.62
-5.90 -8.50 6.62
-5.80 -8.50 6.62
-5.70 -8.50 6.62
-5.60 -8.50 6.62
-5.50 -8.50 6.62
-5.40 -8.50 6.62
-5.30 -8.50 6.62
-5.20 -8.50 6.62
-5.10 -8.50 6.62
-5.00 -8.50 6.62
-4.90 -8.50 6.62
-4.80 -8.50 6.62
-4.70 -8.50 6.62
-4.60 -8.50 6.62
-4.50 -8.50 6.62
-4.40 -8.50 6.62
-4.30 -8.50 6.62
-4.20 -8.50 6.62
-4.10 -8.50 6.62
-4.00 -8.50 6.62
-3.90 -8.50 6.62
-3.80 -8.50 6.62
-3.70 -8.50 6.62
-3.60 -8.50 6.62
-3.50 -8.50 6.62
-3.40 -8.50 6.62
-3.30 -8.50 6.62
-3.20 -8.50 6.61
-3.10 -8.50 6.61
-3.00 -8.50 6.61
-2.90 -8.50 6.61
-2.80 -8.50 6.61
-2.70 -8.50 6.60
-2.60 -8.50 6.60
-2.50 -8.50 6.60
-2.40 -8.50 6.59
-2.30 -8.50 6.59
-2.20 -8.50 6.58
-2.10 -8.50 6.57
-2.00 -8.50 6.56
-1.90 -8.50 6.55
-1.80 -8.50 6.54
-1.70 -8.50 6.52
-1.60 -8.50 6.49
-1.50 -8.50 6.45
-1.40 -8.50 6.40
-1.30 -8.50 6.32
-1.20 -8.50 6.18
-1.10 -8.50 5.97
-1.00 -8.50 5.68
-0.90 -8.50 5.28
-0.80 -8.50 4.77
-0.70 -8.50 4.14
-0.60 -8.50 3.35
-0.50 -8.50 2.37
-0.40 -8.50 1.15
-0.30 -8.50 -0.37
-0.20 -8.50 -2.28
-0.10 -8.50 -4.66
0.00 -8.50 -7.65
-6.00 -8.40 6.42
-5.90 -8.40 6.42
-5.80 -8.40 6.42
-5.70 -8.40 6.42
-5.60 -8.40 6.42
-5.50 -8.40 6.42
-5.40 -8.40 6.42
-5.30 -8.40 6.42
-5.20 -8.40 6.42
-5.10 -8.40 6.42
-5.00 -8.40 6.42
-4.90 -8.40 6.42
-4.80 -8.40 6.42
-4.70 -8.40 6.42
-4.60 -8.40 6.42
-4.50 -8.40 6.42
-4.40 -8.40 6.42
-4.30 -8.40 6.42
-4.20 -8.40 6.42
-4.10 -8.40 6.42
-4.00 -8.40 6.42
-3.90 -8.40 6.42
-3.80 -8.40 6.42
-3.70 -8.40 6.42
-3.60 -8.40 6.42
-3.50 -8.40 6.42
-3.40 -8.40 6.42
-3.30 -8.40 6.42
-3.20 -8.40 6.41
-3.10 -8.40 6.41
-3.00 -8.40 6.41
-2.90 -8.40 6.41
-2.80 -8.40 6.41
-2.70 -8.40 6.40
-2.60 -8.40 6.40
-2.50 -8.40 6.40
-2.40 -8.40 6.39
-2.30 -8.40 6.39
-2.20 -8.40 6.38
-2.10 -8.40 6.37
-2.00 -8.40 6.36
-1.90 -8.40 6.35
-1.80 -8.40 6.34
-1.70 -8.40 6.32
-1.60 -8.40 6.29
-1.50 -8.40 6.25
-1.40 -8.40 6.20
-1.30 -8.40 6.12
-1.20 -8.40 5.98
-1.10 -8.40 5.77
-1.00 -8.40 5.48
-0.90 -8.40 5.08
-0.80 -8.40 4.57
-0.70 -8.40 3.94
-0.60 -8.40 3.15
-0.50 -8.40 2.17
-0.40 -8.40 0.95
-0.30 -8.40 -0.57
-0.20 -8.40 -2.48
-0.10 -8.40 -4.86
0.00 -8.40 -7.85
-6.00 -8.30 6.22
-5.90 -8.30 6.22
-5.80 -8.30 6.22
-5.70 -8.30 6.22
-5.60 -8.30 6.22
-5.50 -8.30 6.22
-5.40 -8.30 6.22
-5.30 -8.30 6.22
-5.20 -8.30 6.22
-5.10 -8.30 6.22
-5.00 -8.30 6.22
-4.90 -8.30 6.22
-4.80 -8.30 6.22
-4.70 -8.30 6.22
-4.60 -8.30 6.22
-4.50 -8.30 6.22
-4.40 -8.30 6.22
-4.30 -8.30 6.22
-4.20 -8.30 6.22
-4.10 -8.30 6.22
-4.00 -8.30 6.22
-3.90 -8.30 6.22
-3.80 -8.30 6.22
-3.70 -8.30 6.22
-3.60 -8.30 6.22
-3.50 -8.30 6.22
-3.40 -8.30 6.22
-3.30 -8.30 6.22
-3.20 -8.30 6.21
-3.10 -8.30 6.21
-3.00 -8.30 6.21
-2.90 -8.30 6.21
-2.80 -8.30 6.21
-2.70 -8.30 6.20
-2.60 -8.30 6.20
-2.50 -8.30 6.20
-2.40 -8.30 6.19
-2.30 -8.30 6.19
-2.20 -8.30 6.18
-2.10 -8.30 6.17
-2.00 -8.30 6.16
-1.90 -8.30 6.15
-1.80 -8.30 6.14
-1.70 -8.30 6.12
-1.60 -8.30 6.09
-1.50 -8.30 6.05
-1.40 -8.30 6.00
-1.30 -8.30 5.92
-1.20 -8.30 5.78
-1.10 -8.30 5.57
-1.00 -8.30 5.28
-0.90 -8.30 4.88
-0.80 -8.30 4.37
-0.70 -8.30 3.74
-0.60 -8.30 2.95
-0.50 -8.30 1.97
-0.40 -8.30 0.75
-0.30 -8.30 -0.77
-0.20 -8.30 -2.68
-0.10 -8.30 -5.06
0.00 -8.30 -8.04
-6.00 -8.20 6.02
-5.90 -8.20 6.02
-5.80 -8.20 6.02
-5.70 -8.20 6.02
-5.60 -8.20 6.02
-5.50 -8.20 6.02
-5.40 -8.20 6.02
-5.30 -8.20 6.02
-5.20 -8.20 6.02
-5.10 -8.20 6.02
-5.00 -8.20 6.02
-4.90 -8.20 6.02
-4.80 -8.20 6.02
-4.70 -8.20 6.02
-4.60 -8.20 6.02
-4.50 -8.20 6.02
-4.40 -8.20 6.02
-4.30 -8.20 6.02
-4.20 -8.20 6.02
-4.10 -8.20 6.02
-4.00 -8.20 6.02
-3.90 -8.20 6.02
-3.80 -8.20 6.02
-3.70 -8.20 6.02
-3.60 -8.20 6.02
-3.50 -8.20 6.02
-3.40 -8.20 6.02
-3.30 -8.20 6.02
-3.20 -8.20 6.01
-3.10 -8.20 6.01
-3.00 -8.20 6.01
-2.90 -8.20 6.01
-2.80 -8.20 6.01
-2.70 -8.20 6.00
-2.60 -8.20 6.00
-2.50 -8.20 6.00
-2.40 -8.20 5.99
-2.30 -8.20 5.99
-2.20 -8.20 5.98
-2.10 -8.20 5.97
-2.00 -8.20 5.96
-1.90 -8.20 5.95
-1.80 -8.20 5.94
-1.70 -8.20 5.92
-1.60 -8.20 5.89
-1.50 -8.20 5.85
-1.40 -8.20 5.80
-1.30 -8.20 5.72
-1.20 -8.20 5.58
-1.10 -8.20 5.37
-1.00 -8.20 5.08
-0.90 -8.20 4.68
-0.80 -8.20 4.17
-0.70 -8.20 3.54
-0.60 -8.20 2.75
-0.50 -8.20 1.77
-0.40 -8.20 0.55
-0.30 -8.20 -0.97
-0.20 -8.20 -2.88
-0.10 -8.20 -5.26
0.00 -8.20 -8.24
-6.00 -8.10 5.82
-5.90 -8.10 5.82
-5.80 -8.10 5.82
-5.70 -8.10 5.82
-5.60 -8.10 5.82
-5.50 -8.10 5.82
-5.40 -8.10 5.82
-5.30 -8.10 5.82
-5.20 -8.10 5.82
-5.10 -8.10 5.82
-5.00 -8.10 5.82
-4.90 -8.10 5.82
-4.80 -8.10 5.82
-4.70 -8.10 5.82
-4.60 -8.10 5.82
-4.50 -8.10 5.82
-4.40 -8.10 5.82
-4.30 -8.10 5.82
-4.20 -8.10 5.82
-4.10 -8.10 5.82
-4.00 -8.10 5.82
-3.90 -8.10 5.82
-3.80 -8.10 5.82
-3.70 -8.10 5.82
-3.60 -8.10 5.82
-3.50 -8.10 5.82
-3.40 -8.10 5.82
-3.30 -8.10 5.82
-3.20 -8.10 5.81
-3.10 -8.10 5.81
-3.00 -8.10 5.81
-2.90 -8.10 5.81
-2.80 -8.10 5.81
-2.70 -8.10 5.80
-2.60 -8.10 5.80
-2.50 -8.10 5.80
-2.40 -8.10 5.79
-2.30 -8.10 5.79
-2.20 -8.10 5.78
-2.10 -8.10 5.77
-2.00 -8.10 5.76
-1.90 -8.10 5.75
-1.80 -8.10 5.74
-1.70 -8.10 5.72
-1.60 -8.10 5.69
-1.50 -8.10 5.65
-1.40 -8.10 5.60
-1.30 -8.10 5.52
-1.20 -8.10 5.38
-1.10 -8.10 5.17
-1.00 -8.10 4.88
-0.90 -8.10 4.48
-0.80 -8.10 3.97
-0.70 -8.10 3.34
-0.60 -8.10 2.55
-0.50 -8.10 1.57
-0.40 -8.10 0.35
-0.30 -8.10 -1.17
-0.20 -8.10 -3.08
-0.10 -8.10 -5.46
0.00 -8.10 -8.44
-6.00 -8.00 5.62
-5.90 -8.00 5.62
-5.80 -8.00 5.62
-5.70 -8.00 5.62
-5.60 -8.00 5.62
-5.50 -8.00 5.62
-5.40 -8.00 5.62
-5.30 -8.00 5.62
-5.20 -8.00 5.62
-5.10 -8.00 5.62
-5.00 -8.00 5.62
-4.90 -8.00 5.62
-4.80 -8.00 5.62
-4.70 -8.00 5.62
-4.60 -8.00 5.62
-4.50 -8.00 5.62
-4.40 -8.00 5.62
-4.30 -8.00 5.62
-4.20 -8.00 5.62
-4.10 -8.00 5.62
-4.00 -8.00 5.62
-3.90 -8.00 5.62
-3.80 -8.00 5.62
-3.70 -8.00 5.62
-3.60 -8.00 5.62
-3.50 -8.00 5.62
-3.40 -8.00 5.62
-3.30 -8.00 5.62
-3.20 -8.00 5.61
-3.10 -8.00 5.61
-3.00 -8.00 5.61
-2.90 -8.00 5.61
-2.80 -8.00 5.61
-2.70 -8.00 5.60
-2.60 -8.00 5.60
-2.50 -8.00 5.60
-2.40 -8.00 5.59
-2.30 -8.00 5.59
-2.20 -8.00 5.58
-2.10 -8.00 5.57
-2.00 -8.00 5.56
-1.90 -8.00 5.55
-1.80 -8.00 5.54
-1.70 -8.00 5.52
-1.60 -8.00 5.49
-1.50 -8.00 5.45
-1.40 -8.00 5.40
-1.30 -8.00 5.32
-1.20 -8.00 5.18
-1.10 -8.00 4.97
-1.00 -8.00 4.68
-0.90 -8.00 4.28
-0.80 -8.00 3.77
-0.70 -8.00 3.14
-0.60 -8.00 2.35
-0.50 -8.00 1.37
-0.40 -8.00 0.15
-0.30 -8.00 -1.37
-0.20 -8.00 -3.28
-0.10 -8.00 -5.66
0.00 -8.00 -8.63
-6.00 -7.90 5.42
-5.90 -7.90 5.42
-5.80 -7.90 5.42
-5.70 -7.90 5.42
-5.60 -7.90 5.42
-5.50 -7.90 5.42
-5.40 -7.90 5.42
-5.30 -7.90 5.42
-5.20 -7.90 5.42
-5.10 -7.90 5.42
-5.00 -7.90 5.42
-4.90 -7.90 5.42
-4.80 -7.90 5.42
-4.70 -7.90 5.42
-4.60 -7.90 5.42
-4.50 -7.90 5.42
-4.40 -7.90 5.42
-4.30 -7.90 5.42
-4.20 -7.90 5.42
-4.10 -7.90 5.42
-4.00 -7.90 5.42
-3.90 -7.90 5.42
-3.80 -7.90 5.42
-3.70 -7.90 5.42
-3.60 -7.90 5.42
-3.50 -7.90 5.42
-3.40 -7.90 5.42
-3.30 -7.90 5.42
-3.20 -7.90 5.41
-3.10 -7.90 5.41
-3.00 -7.90 5.41
-2.90 -7.90 5.41
-2.80 -7.90 5.41
-2.70 -7.90 5.40
-2.60 -7.90 5.40
-2.50 -7.90 5.40
-2.40 -7.90 5.39
-2.30 -7.90 5.39
-2.20 -7.90 5.38
-2.10 -7.90 5.37
-2.00 -7.90 5.36
-1.90 -7.90 5.35
-1.80 -7.90 5.34
-1.70 -7.90 5.32
-1.60 -7.90 5.29
-1.50 -7.90 5.25
-1.40 -7.90 5.20
-1.30 -7.90 5.12
-1.20 -7.90 4.98
-1.10 -7.90 4.77
-1.00 -7.90 4.48
-0.90 -7.90 4.08
-0.80 -7.90 3.57
-0.70 -7.90 2.94
-0.60 -7.90 2.15
-0.50 -7.90 1.17
-0.40 -7.90 -0.05
-0.30 -7.90 -1.57
-0.20 -7.90 -3.48
-0.10 -7.90 -5.86
0.00 -7.90 -8.82
-6.00 -7.80 5.22
-5.90 -7.80 5.22
-5.80 -7.80 5.22
-5.70 -7.80 5.22
-5.60 -7.80 5.22
-5.50 -7.80 5.22
-5.40 -7.80 5.22
-5.30 -7.80 5.22
-5.20 -7.80 5.22
-5.10 -7.80 5.22
-5.00 -7.80 5.22
-4.90 -7.80 5.22
-4.80 -7.80 5.22
-4.70 -7.80 5.22
-4.60 -7.80 5.22
-4.50 -7.80 5.22
-4.40 -7.80 5.22
-4.30 -7.80 5.22
-4.20 -7.80 5.22
-4.10 -7.80 5.22
-4.00 -7.80 5.22
-3.90 -7.80 5.22
-3.80 -7.80 5.22
-3.70 -7.80 5.22
-3.60 -7.80 5.22
-3.50 -7.80 5.22
-3.40 -7.80 5.22
-3.30 -7.80 5.22
-3.20 -7.80 5.21
-3.10 -7.80 5.21
-3.00 -7.80 5.21
-2.90 -7.80 5.21
-2.80 -7.80 5.21
-2.70 -7.80 5.20
-2.60 -7.80 5.20
-2.50 -7.80 5.20
-2.40 -7.80 5.19
-2.30 -7.80 5.19
-2.20 -7.80 5.18
-2.10 -7.80 5.17
-2.00 -7.80 5.16
-1.90 -7.80 5.15
-1.80 -7.80 5.14
-1.70 -7.80 5.12
-1.60 -7.80 5.09
-1.50 -7.80 5.05
-1.40 -7.80 5.00
-1.30 -7.80 4.92
-1.20 -7.80 4.78
-1.10 -7.80 4.57
-1.00 -7.80 4.28
-0.90 -7.80 3.88
-0.80 -7.80 3.37
-0.70 -7.80 2.74
-0.60 -7.80 1.95
-0.50 -7.80 0.97
-0.40 -7.80 -0.25
-0.30 -7.80 -1.77
-0.20 -7.80 -3.68
-0.10 -7.80 -6.06
0.00 -7.80 -9.00
-6.00 -7.70 5.02
-5.90 -7.70 5.02
-5.80 -7.70 5.02
-5.70 -7.70 5.02
-5.60 -7.70 5.02
-5.50 -7.70 5.02
-5.40 -7.70 5.02
-5.30 -7.70 5.02
-5.20 -7.70 5.02
-5.10 -7.70 5.02
-5.00 -7.70 5.02
-4.90 -7.70 5.02
-4.80 -7.70 5.02
-4.70 -7.70 5.02
-4.60 -7.70 5.02
-4.50 -7.70 5.02
-4.40 -7.70 5.02
-4.30 -7.70 5.02
-4.20 -7.70 5.02
-4.10 -7.70 5.02
-4.00 -7.70 5.02
-3.90 -7.70 5.02
-3.80 -7.70 5.02
-3.70 -7.70 5.02
-3.60 -7.70 5.02
-3.50 -7.70 5.02
-3.40 -7.70 5.02
-3.30 -7.70 5.02
-3.20 -7.70 5.01
-3.10 -7.70 5.01
-3.00 -7.70 5.01
-2.90 -7.70 5.01
-2.80 -7.70 5.01
-2.70 -7.70 5.00
-2.60 -7.70 5.00
-2.50 -7.70 5.00
-2.40 -7.70 4.99
-2.30 -7.70 4.99
-2.20 -7.70 4.98
-2.10 -7.70 4.97
-2.00 -7.70 4.96
-1.90 -7.70 4.95
-1.80 -7.70 4.94
-1.70 -7.70 4.92
-1.60 -7.70 4.89
-1.50 -7.70 4.85
-1.40 -7.70 4.80
-1.30 -7.70 4.72
-1.20 -7.70 4.58
-1.10 -7.70 4.37
-1.00 -7.70 4.08
-0.90 -7.70 3.68
-0.80 -7.70 3.17
-0.70 -7.70 2.54
-0.60 -7.70 1.75
-0.50 -7.70 0.77
-0.40 -7.70 -0.45
-0.30 -7.70 -1.97
-0.20 -7.70 -3.88
-0.10 -7.70 -6.26
0.00 -7.70 -9.18
-6.00 -7.60 4.82
-5.90 -7.60 4.82
-5.80 -7.60 4.82
-5.70 -7.60 4.82
-5.60 -7.60 4.82
-5.50 -7.60 4.82
-5.40 -7.60 4.82
-5.30 -7.60 4.82
-5.20 -7.60 4.82
-5.10 -7.60 4.82
-5.00 -7.60 4.82
-4.90 -7.60 4.82
-4.80 -7.60 4.82
-4.70 -7.60 4.82
-4.60 -7.60 4.82
-4.50 -7.60 4.82
-4.40 -7.60 4.82
-4.30 -7.60 4.82
-4.20 -7.60 4.82
-4.10 -7.60 4.82
-4.00 -7.60 4.82
-3.90 -7.60 4.82
-3.80 -7.60 4.82
-3.70 -7.60 4.82
-3.60 -7.60 4.82
-3.50 -7.60 4.82
-3.40 -7.60 4.82
-3.30 -7.60 4.82
-3.20 -7.60 4.81
-3.10 -7.60 4.81
-3.00 -7.60 4.81
-2.90 -7.60 4.81
-2.80 -7.60 4.81
-2.70 -7.60 4.80
-2.60 -7.60 4.80
-2.50 -7.60 4.80
-2.40 -7.60 4.79
-2.30 -7.60 4.79
-2.20 -7.60 4.78
-2.10 -7.60 4.77
-2.00 -7.60 4.76
-1.90 -7.60 4.75
-1.80 -7.60 4.74
-1.70 -7.60 4.72
-1.60 -7.60 4.69
-1.50 -7.60 4.65
-1.40 -7.60 4.60
-1.30 -7.60 4.52
-1.20 -7.60 4.38
-1.10 -7.60 4.17
-1.00 -7.60 3.88
-0.90 -7.60 3.48
-0.80 -7.60 2.97
-0.70 -7.60 2.34
-0.60 -7.60 1.55
-0.50 -7.60 0.57
-0.40 -7.60 -0.65
-0.30 -7.60 -2.17
-0.20 -7.60 -4.08
-0.10 -7.60 -6.46
0.00 -7.60 -9.34
-6.00 -7.50 4.62
-5.90 -7.50 4.62
-5.80 -7.50 4.62
-5.70 -7.50 4.62
-5.60 -7.50 4.62
-5.50 -7.50 4.62
-5.40 -7.50 4.62
-5.30 -7.50 4.62
-5.20 -7.50 4.62
-5.10 -7.50 4.62
-5.00 -7.50 4.62
-4.90 -7.50 4.62
-4.80 -7.50 4.62
-4.70 -7.50 4.62
-4.60 -7.50 4.62
-4.50 -7.50 4.62
-4.40 -7.50 4.62
-4.30 -7.50 4.62
-4.20 -7.50 4.62
-4.10 -7.50 4.62
-4.00 -7.50 4.62
-3.90 -7.50 4.62
-3.80 -7.50 4.62
-3.70 -7.50 4.62
-3.60 -7.50 4.62
-3.50 -7.50 4.62
-3.40 -7.50 4.62
-3.30 -7.50 4.62
-3.20 -7.50 4.61
-3.10 -7.50 4.61
-3.00 -7.50 4.61
-2.90 -7.50 4.61
-2.80 -7.50 4.61
-2.70 -7.50 4.60
-2.60 -7.50 4.60
-2.50 -7.50 4.60
-2.40 -7.50 4.59
-2.30 -7.50 4.59
-2.20 -7.50 4.58
-2.10 -7.50 4.57
-2.00 -7.50 4.56
-1.90 -7.50 4.55
-1.80 -7.50 4.54
-1.70 -7.50 4.52
-1.60 -7.50 4.49
-1.50 -7.50 4.45
-1.40 -7.50 4.40
-1.30 -7.50 4.32
-1.20 -7.50 4.18
-1.10 -7.50 3.97
-1.00 -7.50 3.68
-0.90 -7.50 3.28
-0.80 -7.50 2.77
-0.70 -7.50 2.14
-0.60 -7.50 1.35
-0.50 -7.50 0.37
-0.40 -7.50 -0.85
-0.30 -7.50 -2.37
-0.20 -7.50 -4.28
-0.10 -7.50 -6.66
0.00 -7.50 -9.49
-6.00 -7.40 4.42
-5.90 -7.40 4.42
-5.80 -7.40 4.42
-5.70 -7.40 4.42
-5.60 -7.40 4.42
-5.50 -7.40 4.42
-5.40 -7.40 4.42
-5.30 -7.40 4.42
-5.20 -7.40 4.42
-5.10 -7.40 4.42
-5.00 -7.40 4.42
-4.90 -7.40 4.42
-4.80 -7.40 4.42
-4.70 -7.40 4.42
-4.60 -7.40 4.42
-4.50 -7.40 4.42
-4.40 -7.40 4.42
-4.30 -7.40 4.42
-4.20 -7.40 4.42
-4.10 -7.40 4.42
-4.00 -7.40 4.42
-3.90 -7.40 4.42
-3.80 -7.40 4.42
-3.70 -7.40 4.42
-3.60 -7.40 4.42
-3.50 -7.40 4.42
-3.40 -7.40 4.42
-3.30 -7.40 4.42
-3.20 -7.40 4.41
-3.10 -7.40 4.41
-3.00 -7.40 4.41
-2.90 -7.40 4.41
-2.80 -7.40 4.41
-2.70 -7.40 4.40
-2.60 -7.40 4.40
-2.50 -7.40 4.40
-2.40 -7.40 4.39
-2.30 -7.40 4.39
-2.20 -7.40 4.38
-2.10 -7.40 4.37
-2.00 -7.40 4.36
-1.90 -7.40 4.35
-1.80 -7.40 4.34
-1.70 -7.40 4.32
-1.60 -7.40 4.29
-1.50 -7.40 4.25
-1.40 -7.40 4.20
-1.30 -7.40 4.12
-1.20 -7.40 3.98
-1.10 -7.40 3.77
-1.00 -7.40 3.48
-0.90 -7.40 3.08
-0.80 -7.40 2.57
-0.70 -7.40 1.94
-0.60 -7.40 1.15
-0.50 -7.40 0.17
-0.40 -7.40 -1.05
-0.30 -7.40 -2.57
-0.20 -7.40 -4.48
-0.10 -7.40 -6.86
0.00 -7.40 -9.62
-6.00 -7.30 4.22
-5.90 -7.30 4.22
-5.80 -7.30 4.22
-5.70 -7.30 4.22
-5.60 -7.30 4.22
-5.50 -7.30 4.22
-5.40 -7.30 4.22
-5.30 -7.30 4.22
-5.20 -7.30 4.22
-5.10 -7.30 4.22
-5.00 -7.30 4.22
-4.90 -7.30 4.22
-4.80 -7.30 4.22
-4.70 -7.30 4.22
-4.60 -7.30 4.22
-4.50 -7.30 4.22
-4.40 -7.30 4.22
-4.30 -7.30 4.22
-4.20 -7.30 4.22
-4.10 -7.30 4.22
-4.00 -7.30 4.22
-3.90 -7.30 4.22
-3.80 -7.30 4.22
-3.70 -7.30 4.22
-3.60 -7.30 4.22
-3.50 -7.30 4.22
-3.40 -7.30 4.22
-3.30 -7.30 4.22
-3.20 -7.30 4.21
-3.10 -7.30 4.21
-3.00 -7.30 4.21
-2.90 -7.30 4.21
-2.80 -7.30 4.21
-2.70 -7.30 4.20
-2.60 -7.30 4.20
-2.50 -7.30 4.20
-2.40 -7.30 4.19
-2.30 -7.30 4.19
-2.20 -7.30 4.18
-2.10 -7.30 4.17
-2.00 -7.30 4.16
-1.90 -7.30 4.15
-1.80 -7.30 4.14
-1.70 -7.30 4.12
-1.60 -7.30 4.09
-1.50 -7.30 4.05
-1.40 -7.30 4.00
-1.30 -7.30 3.92
-1.20 -7.30 3.78
-1.10 -7.30 3.57
-1.00 -7.30 3.28
-0.90 -7.30 2.88
-0.80 -7.30 2.37
-0.70 -7.30 1.74
-0.60 -7.30 0.95
-0.50 -7.30 -0.03
-0.40 -7.30 -1.25
-0.30 -7.30 -2.77
-0.20 -7.30 -4.68
-0.10 -7.30 -7.06
0.00 -7.30 -9.72
-6.00 -7.20 4.02
-5.90 -7.20 4.02
-5.80 -7.20 4.02
-5.70 -7.20 4.02
-5.60 -7.20 4.02
-5.50 -7.20 4.02
-5.40 -7.20 4.02
-5.30 -7.20 4.02
-5.20 -7.20 4.02
-5.10 -7.20 4.02
-5.00 -7.20 4.02
-4.90 -7.20 4.02
-4.80 -7.20 4.02
-4.70 -7.20 4.02
-4.60 -7.20 4.02
-4.50 -7.20 4.02
-4.40 -7.20 4.02
-4.30 -7.20 4.02
-4.20 -7.20 4.02
-4.10 -7.20 4.02
-4.00 -7.20 4.02
-3.90 -7.20 4.02
-3.80 -7.20 4.02
-3.70 -7.20 4.02
-3.60 -7.20 4.02
-3.50 -7.20 4.02
-3.40 -7.20 4.02
-3.30 -7.20 4.02
-3.20 -7.20 4.01
-3.10 -7.20 4.01
-3.00 -7.20 4.01
-2.90 -7.20 4.01
-2.80 -7.20 4.01
-2.70 -7.20 4.00
-2.60 -7.20 4.00
-2.50 -7.20 4.00
-2.40 -7.20 3.99
-2.30 -7.20 3.99
-2.20 -7.20 3.98
-2.10 -7.20 3.97
-2.00 -7.20 3.96
-1.90 -7.20 3.95
-1.80 -7.20 3.94
-1.70 -7.20 3.92
-1.60 -7.20 3.89
-1.50 -7.20 3.85
-1.40 -7.20 3.80
-1.30 -7.20 3.72
-1.20 -7.20 3.58
-1.10 -7.20 3.37
-1.00 -7.20 3.08
-0.90 -7.20 2.68
-0.80 -7.20 2.17
-0.70 -7.20 1.54
-0.60 -7.20 0.75
-0.50 -7.20 -0.23
-0.40 -7.20 -1.45
-0.30 -7.20 -2.97
-0.20 -7.20 -4.88
-0.10 -7.20 -7.26
0.00 -7.20 -9.81
-6.00 -7.10 3.82
-5.90 -7.10 3.82
-5.80 -7.10 3.82
-5.70 -7.10 3.82
-5.60 -7.10 3.82
-5.50 -7.10 3.82
-5.40 -7.10 3.82
-5.30 -7.10 3.82
-5.20 -7.10 3.82
-5.10 -7.10 3.82
-5.00 -7.10 3.82
-4.90 -7.10 3.82
-4.80 -7.10 3.82
-4.70 -7.10 3.82
-4.60 -7.10 3.82
-4.50 -7.10 3.82
-4.40 -7.10 3.82
-4.30 -7.10 3.82
-4.20 -7.10 3.82
-4.10 -7.10 3.82
-4.00 -7.10 3.82
-3.90 -7.10 3.82
-3.80 -7.10 3.82
-3.70 -7.10 3.82
-3.60 -7.10 3.82
-3.50 -7.10 3.82
-3.40 -7.10 3.82
-3.30 -7.10 3.82
-3.20 -7.10 3.81
-3.10 -7.10 3.81
-3.00 -7.10 3.81
-2.90 -7.10 3.81
-2.80 -7.10 3.81
-2.70 -7.10 3.80
-2.60 -7.10 3.80
-2.50 -7.10 3.80
-2.40 -7.10 3.79
-2.30 -7.10 3.79
-2.20 -7.10 3.78
-2.10 -7.10 3.77
-2.00 -7.10 3.76
-1.90 -7.10 3.75
-1.80 -7.10 3.74
-1.70 -7.10 3.72
-1.60 -7.10 3.69
-1.50 -7.10 3.65
-1.40 -7.10 3.60
-1.30 -7.10 3.52
-1.20 -7.10 3.38
-1.10 -7.10 3.17
-1.00 -7.10 2.88
-0.90 -7.10 2.48
-0.80 -7.10 1.97
-0.70 -7.10 1.34
-0.60 -7.10 0.55
-0.50 -7.10 -0.43
-0.40 -7.10 -1.65
-0.30 -7.10 -3.17
-0.20 -7.10 -5.08
-0.10 -7.10 -7.46
0.00 -7.10 -9.87
-6.00 -7.00 3.62
-5.90 -7.00 3.62
-5.80 -7.00 3.62
-5.70 -7.00 3.62
-5.60 -7.00 3.62
-5.50 -7.00 3.62
-5.40 -7.00 3.62
-5.30 -7.00 3.62
-5.20 -7.00 3.62
-5.10 -7.00 3.62
-5.00 -7.00 3.62
-4.90 -7.00 3.62
-4.80 -7.00 3.62
-4.70 -7.00 3.62
-4.60 -7.00 3.62
-4.50 -7.00 3.62
-4.40 -7.00 3.62
-4.30 -7.00 3.62
-4.20 -7.00 3.62
-4.10 -7.00 3.62
-4.00 -7.00 3.62
-3.90 -7.00 3.62
-3.80 -7.00 3.62
-3.70 -7.00 3.62
-3.60 -7.00 3.62
-3.50 -7.00 3.62
-3.40 -7.00 3.62
-3.30 -7.00 3.62
-3.20 -7.00 3.61
-3.10 -7.00 3.61
-3.00 -7.00 3.61
-2.90 -7.00 3.61
-2.80 -7.00 3.61
-2.70 -7.00 3.60
-2.60 -7.00 3.60
-2.50 -7.00 3.60
-2.40 -7.00 3.59
-2.30 -7.00 3.59
-2.20 -7.00 3.58
-2.10 -7.00 3.57
-2.00 -7.00 3.56
-1.90 -7.00 3.55
-1.80 -7.00 3.54
-1.70 -7.00 3.52
-1.60 -7.00 3.49
-1.50 -7.00 3.45
-1.40 -7.00 3.40
-1.30 -7.00 3.32
-1.20 -7.00 3.18
-1.10 -7.00 2.97
-1.00 -7.00 2.68
-0.90 -7.00 2.28
-0.80 -7.00 1.77
-0.70 -7.00 1.14
-0.60 -7.00 0.35
-0.50 -7.00 -0.63
-0.40 -7.00 -1.85
-0.30 -7.00 -3.37
-0.20 -7.00 -5.28
-0.10 -7.00 -7.66
0.00 -7.00 -9.91
-6.00 -6.90 3.42
-5.90 -6.90 3.42
-5.80 -6.90 3.42
-5.70 -6.90 3.42
-5.60 -6.90 3.42
-5.50 -6.90 3.42
-5.40 -6.90 3.42
-5.30 -6.90 3.42
-5.20 -6.90 3.42
-5.10 -6.90 3.42
-5.00 -6.90 3.42
-4.90 -6.90 3.42
-4.80 -6.90 3.42
-4.70 -6.90 3.42
-4.60 -6.90 3.42
-4.50 -6.90 3.42
-4.40 -6.90 3.42
-4.30 -6.90 3.42
-4.20 -6.90 3.42
-4.10 -6.90 3.42
-4.00 -6.90 3.42
-3.90 -6.90 3.42
-3.80 -6.90 3.42
-3.70 -6.90 3.42
-3.60 -6.90 3.42
-3.50 -6.90 3.42
-3.40 -6.90 3.42
-3.30 -6.90 3.42
-3.20 -6.90 3.41
-3.10 -6.90 3.41
-3.00 -6.90 3.41
-2.90 -6.90 3.41
-2.80 -6.90 3.41
-2.70 -6.90 3.40
-2.60 -6.90 3.40
-2.50 -6.90 3.40
-2.40 -6.90 3.39
-2.30 -6.90 3.39
-2.20 -6.90 3.38
-2.10 -6.90 3.37
-2.00 -6.90 3.36
-1.90 -6.90 3.35
-1.80 -6.90 3.34
-1.70 -6.90 3.32
-1.60 -6.90 3.29
-1.50 -6.90 3.25
-1.40 -6.90 3.20
-1.30 -6.90 3.12
-1.20 -6.90 2.98
-1.10 -6.90 2.77
-1.00 -6.90 2.48
-0.90 -6.90 2.08
-0.80 -6.90 1.57
-0.70 -6.90 0.94
-0.60 -6.90 0.15
-0.50 -6.90 -0.83
-0.40 -6.90 -2.05
-0.30 -6.90 -3.57
-0.20 -6.90 -5.48
-0.10 -6.90 -7.86
0.00 -6.90 -9.94
-6.00 -6.80 3.22
-5.90 -6.80 3.22
-5.80 -6.80 3.22
-5.70 -6.80 3.22
-5.60 -6.80 3.22
-5.50 -6.80 3.22
-5.40 -6.80 3.22
-5.30 -6.80 3.22
-5.20 -6.80 3.22
-5.10 -6.80 3.22
-5.00 -6.80 3.22
-4.90 -6.80 3.22
-4.80 -6.80 3.22
-4.70 -6.80 3.22
-4.60 -6.80 3.22
-4.50 -6.80 3.22
-4.40 -6.80 3.22
-4.30 -6.80 3.22
-4.20 -6.80 3.22
-4.10 -6.80 3.22
-4.00 -6.80 3.22
-3.90 -6.80 3.22
-3.80 -6.80 3.22
-3.70 -6.80 3.22
-3.60 -6.80 3.22
-3.50 -6.80 3.22
-3.40 -6.80 3.22
-3.30 -6.80 3.22
-3.20 -6.80 3.21
-3.10 -6.80 3.21
-3.00 -6.80 3.21
-2.90 -6.80 3.21
-2.80 -6.80 3.21
-2.70 -6.80 3.20
-2.60 -6.80 3.20
-2.50 -6.80 3.20
-2.40 -6.80 3.19
-2.30 -6.80 3.19
-2.20 -6.80 3.18
-2.10 -6.80 3.17
-2.00 -6.80 3.16
-1.90 -6.80 3.15
-1.80 -6.80 3.14
-1.70 -6.80 3.12
-1.60 -6.80 3.09
-1.50 -6.80 3.05
-1.40 -6.80 3.00
-1.30 -6.80 2.92
-1.20 -6.80 2.78
-1.10 -6.80 2.57
-1.00 -6.80 2.28
-0.90 -6.80 1.88
-0.80 -6.80 1.37
-0.70 -6.80 0.74
-0.60 -6.80 -0.05
-0.50 -6.80 -1.03
-0.40 -6.80 -2.25
-0.30 -6.80 -3.77
-0.20 -6.80 -5.68
-0.10 -6.80 -8.06
0.00 -6.80 -9.96
-6.00 -6.70 3.02
-5.90 -6.70 3.02
-5.80 -6.70 3.02
-5.70 -6.70 3.02
-5.60 -6.70 3.02
-5.50 -6.70 3.02
-5.40 -6.70 3.02
-5.30 -6.70 3.02
-5.20 -6.70 3.02
-5.10 -6.70 3.02
-5.00 -6.70 3.02
-4.90 -6.70 3.02
-4.80 -6.70 3.02
-4.70 -6.70 3.02
-4.60 -6.70 3.02
-4.50 -6.70 3.02
-4.40 -6.70 3.02
-4.30 -6.70 3.02
-4.20 -6.70 3.02
-4.10 -6.70 3.02
-4.00 -6.70 3.02
-3.90 -6.70 3.02
-3.80 -6.70 3.02
-3.70 -6.70 3.02
-3.60 -6.70 3.02
-3.50 -6.70 3.02
-3.40 -6.70 3.02
-3.30 -6.70 3.02
-3.20 -6.70 3.01
-3.10 -6.70 3.01
-3.00 -6.70 3.01
-2.90 -6.70 3.01
-2.80 -6.70 3.01
-2.70 -6.70 3.00
-2.60 -6.70 3.00
-2.50 -6.70 3.00
-2.40 -6.70 2.99
-2.30 -6.70 2.99
-2.20 -6.70 2.98
-2.10 -6.70 2.97
-2.00 -6.70 2.96
-1.90 -6.70 2.95
-1.80 -6.70 2.94
-1.70 -6.70 2.92
-1.60 -6.70 2.89
-1.50 -6.70 2.85
-1.40 -6.70 2.80
-1.30 -6.70 2.72
-1.20 -6.70 2.58
-1.10 -6.70 2.37
-1.00 -6.70 2.08
-0.90 -6.70 1.68
-0.80 -6.70 1.17
-0.70 -6.70 0.54
-0.60 -6.70 -0.25
-0.50 -6.70 -1.23
-0.40 -6.70 -2.45
-0.30 -6.70 -3.97
-0.20 -6.70 -5.88
-0.10 -6.70 -8.25
0.00 -6.70 -9.98
-6.00 -6.60 2.82
-5.90 -6.60 2.82
-5.80 -6.60 2.82
-5.70 -6.60 2.82
-5.60 -6.60 2.82
-5.50 -6.60 2.82
-5.40 -6.60 2.82
-5.30 -6.60 2.82
-5.20 -6.60 2.82
-5.10 -6.60 2.82
-5.00 -6.60 2.82
-4.90 -6.60 2.82
-4.80 -6.60 2.82
-4.70 -6.60 2.82
-4.60 -6.60 2.82
-4.50 -6.60 2.82
-4.40 -6.60 2.82
-4.30 -6.60 2.82
-4.20 -6.60 2.82
-4.10 -6.60 2.82
-4.00 -6.60 2.82
-3.90 -6.60 2.82
-3.80 -6.60 2.82
-3.70 -6.60 2.82
-3.60 -6.60 2.82
-3.50 -6.60 2.82
-3.40 -6.60 2.82
-3.30 -6.60 2.82
-3.20 -6.60 2.81
-3.10 -6.60 2.81
-3.00 -6.60 2.81
-2.90 -6.60 2.81
-2.80 -6.60 2.81
-2.70 -6.60 2.80
-2.60 -6.60 2.80
-2.50 -6.60 2.80
-2.40 -6.60 2.79
-2.30 -6.60 2.79
-2.20 -6.60 2.78
-2.10 -6.60 2.77
-2.00 -6.60 2.76
-1.90 -6.60 2.75
-1.80 -6.60 2.74
-1.70 -6.60 2.72
-1.60 -6.60 2.69
-1.50 -6.60 2.65
-1.40 -6.60 2.60
-1.30 -6.60 2.52
-1.20 -6.60 2.38
-1.10 -6.60 2.17
-1.00 -6.60 1.88
-0.90 -6.60 1.48
-0.80 -6.60 0.97
-0.70 -6.60 0.34
-0.60 -6.60 -0.45
-0.50 -6.60 -1.43
-0.40 -6.60 -2.65
-0.30 -6.60 -4.17
-0.20 -6.60 -6.08
-0.10 -6.60 -8.45
0.00 -6.60 -9.98
-6.00 -6.50 2.62
-5.90 -6.50 2.62
-5.80 -6.50 2.62
-5.70 -6.50 2.62
-5.60 -6.50 2.62
-5.50 -6.50 2.62
-5.40 -6.50 2.62
-5.30 -6.50 2.62
-5.20 -6.50 2.62
-5.10 -6.50 2.62
-5.00 -6.50 2.62
-4.90 -6.50 2.62
-4.80 -6.50 2.62
-4.70 -6.50 2.62
-4.60 -6.50 2.62
-4.50 -6.50 2.62
-4.40 -6.50 2.62
-4.30 -6.50 2.62
-4.20 -6.50 2.62
-4.10 -6.50 2.62
-4.00 -6.50 2.62
-3.90 -6.50 2.62
-3.80 -6.50 2.62
-3.70 -6.50 2.62
-3.60 -6.50 2.62
-3.50 -6.50 2.62
-3.40 -6.50 2.62
-3.30 -6.50 2.62
-3.20 -6.50 2.61
-3.10 -6.50 2.61
-3.00 -6.50 2.61
-2.90 -6.50 2.61
-2.80 -6.50 2.61
-2.70 -6.50 2.60
-2.60 -6.50 2.60
-2.50 -6.50 2.60
-2.40 -6.50 2.59
-2.30 -6.50 2.59
-2.20 -6.50 2.58
-2.10 -6.50 2.57
-2.00 -6.50 2.56
-1.90 -6.50 2.55
-1.80 -6.50 2.54
-1.70 -6.50 2.52
-1.60 -6.50 2.49
-1.50 -6.50 2.45
-1.40 -6.50 2.40
-1.30 -6.50 2.32
-1.20 -6.50 2.18
-1.10 -6.50 1.97
-1.00 -6.50 1.68
-0.90 -6.50 1.28
-0.80 -6.50 0.77
-0.70 -6.50 0.14
-0.60 -6.50 -0.65
-0.50 -6.50 -1.63
-0.40 -6.50 -2.85
-0.30 -6.50 -4.37
-0.20 -6.50 -6.28
-0.10 -6.50 -8.64
0.00 -6.50 -9.99
-6.00 -6.40 2.42
-5.90 -6.40 2.42
-5.80 -6.40 2.42
-5.70 -6.40 2.42
-5.60 -6.40 2.42
-5.50 -6.40 2.42
-5.40 -6.40 2.42
-5.30 -6.40 2.42
-5.20 -6.40 2.42
-5.10 -6.40 2.42
-5.00 -6.40 2.42
-4.90 -6.40 2.42
-4.80 -6.40 2.42
-4.70 -6.40 2.42
-4.60 -6.40 2.42
-4.50 -6.40 2.42
-4.40 -6.40 2.42
-4.30 -6.40 2.42
-4.20 -6.40 2.42
-4.10 -6.40 2.42
-4.00 -6.40 2.42
-3.90 -6.40 2.42
-3.80 -6.40 2.42
-3.70 -6.40 2.42
-3.60 -6.40 2.42
-3.50 -6.40 2.42
-3.40 -6.40 2.42
-3.30 -6.40 2.42
-3.20 -6.40 2.41
-3.10 -6.40 2.41
-3.00 -6.40 2.41
-2.90 -6.40 2.41
-2.80 -6.40 2.41
-2.70 -6.40 2.40
-2.60 -6.40 2.40
-2.50 -6.40 2.40
-2.40 -6.40 2.39
-2.30 -6.40 2.39
-2.20 -6.40 2.38
-2.10 -6.40 2.37
-2.00 -6.40 2.36
-1.90 -6.40 2.35
-1.80 -6.40 2.34
-1.70 -6.40 2.32
-1.60 -6.40 2.29
-1.50 -6.40 2.25
-1.40 -6.40 2.20
-1.30 -6.40 2.12
-1.20 -6.40 1.98
-1.10 -6.40 1.77
-1.00 -6.40 1.48
-0.90 -6.40 1.08
-0.80 -6.40 0.57
-0.70 -6.40 -0.06
-0.60 -6.40 -0.85
-0.50 -6.40 -1.83
-0.40 -6.40 -3.05
-0.30 -6.40 -4.57
-0.20 -6.40 -6.48
-0.10 -6.40 -8.83
0.00 -6.40 -9.99
-6.00 -6.30 2.22
-5.90 -6.30 2.22
-5.80 -6.30 2.22
-5.70 -6.30 2.22
-5.60 -6.30 2.22
-5.50 -6.30 2.22
-5.40 -6.30 2.22
-5.30 -6.30 2.22
-5.20 -6.30 2.22
-5.10 -6.30 2.22
-5.00 -6.30 2.22
-4.90 -6.30 2.22
-4.80 -6.30 2.22
-4.70 -6.30 2.22
-4.60 -6.30 2.22
-4.50 -6.30 2.22
-4.40 -6.30 2.22
-4.30 -6.30 2.22
-4.20 -6.30 2.22
-4.10 -6.30 2.22
-4.00 -6.30 2.22
-3.90 -6.30 2.22
-3.80 -6.30 2.22
-3.70 -6.30 2.22
-3.60 -6.30 2.22
-3.50 -6.30 2.22
-3.40 -6.30 2.22
-3.30 -6.30 2.22
-3.20 -6.30 2.21
-3.10 -6.30 2.21
-3.00 -6.30 2.21
-2.90 -6.30 2.21
-2.80 -6.30 2.21
-2.70 -6.30 2.20
-2.60 -6.30 2.20
-2.50 -6.30 2.20
-2.40 -6.30 2.19
-2.30 -6.30 2.19
-2.20 -6.30 2.18
-2.10 -6.30 2.17
-2.00 -6.30 2.16
-1.90 -6.30 2.15
-1.80 -6.30 2.14
-1.70 -6.30 2.12
-1.60 -6.30 2.09
-1.50 -6.30 2.05
-1.40 -6.30 2.00
-1.30 -6.30 1.92
-1.20 -6.30 1.78
-1.10 -6.30 1.57
-1.00 -6.30 1.28
-0.90 -6.30 0.88
-0.80 -6.30 0.37
-0.70 -6.30 -0.26
-0.60 -6.30 -1.05
-0.50 -6.30 -2.03
-0.40 -6.30 -3.25
-0.30 -6.30 -4.77
-0.20 -6.30 -6.68
-0.10 -6.30 -9.01
0.00 -6.30 -10.00
-6.00 -6.20 2.02
-5.90 -6.20 2.02
-5.80 -6.20 2.02
-5.70 -6.20 2.02
-5.60 -6.20 2.02
-5.50 -6.20 2.02
-5.40 -6.20 2.02
-5.30 -6.20 2.02
-5.20 -6.20 2.02
-5.10 -6.20 2.02
-5.00 -6.20 2.02
-4.90 -6.20 2.02
-4.80 -6.20 2.02
-4.70 -6.20 2.02
-4.60 -6.20 2.02
-4.50 -6.20 2.02
-4.40 -6.20 2.02
-4.30 -6.20 2.02
-4.20 -6.20 2.02
-4.10 -6.20 2.02
-4.00 -6.20 2.02
-3.90 -6.20 2.02
-3.80 -6.20 2.02
-3.70 -6.20 2.02
-3.60 -6.20 2.02
-3.50 -6.20 2.02
-3.40 -6.20 2.02
-3.30 -6.20 2.02
-3.20 -6.20 2.01
-3.10 -6.20 2.01
-3.00 -6.20 2.01
-2.90 -6.20 2.01
-2.80 -6.20 2.01
-2.70 -6.20 2.00
-2.60 -6.20 2.00
-2.50 -6.20 2.00
-2.40 -6.20 1.99
-2.30 -6.20 1.99
-2.20 -6.20 1.98
-2.10 -6.20 1.97
-2.00 -6.20 1.96
-1.90 -6.20 1.95
-1.80 -6.20 1.94
-1.70 -6.20 1.92
-1.60 -6.20 1.89
-1.50 -6.20 1.85
-1.40 -6.20 1.80
-1.30 -6.20 1.72
-1.20 -6.20 1.58
-1.10 -6.20 1.37
-1.00 -6.20 1.08
-0.90 -6.20 0.68
-0.80 -6.20 0.17
-0.70 -6.20 -0.46
-0.60 -6.20 -1.25
-0.50 -6.20 -2.23
-0.40 -6.20 -3.45
-0.30 -6.20 -4.97
-0.20 -6.20 -6.88
-0.10 -6.20 -9.19
0.00 -6.20 -10.00
-6.00 -6.10 1.82
-5.90 -6.10 1.82
-5.80 -6.10 1.82
-5.70 -6.10 1.82
-5.60 -6.10 1.82
-5.50 -6.10 1.82
-5.40 -6.10 1.82
-5.30 -6.10 1.82
-5.20 -6.10 1.82
-5.10 -6.10 1.82
-5.00 -6.10 1.82
-4.90 -6.10 1.82
-4.80 -6.10 1.82
-4.70 -6.10 1.82
-4.60 -6.10 1.82
-4.50 -6.10 1.82
-4.40 -6.10 1.82
-4.30 -6.10 1.82
-4.20 -6.10 1.82
-4.10 -6.10 1.82
-4.00 -6.10 1.82
-3.90 -6.10 1.82
-3.80 -6.10 1.82
-3.70 -6.10 1.82
-3.60 -6.10 1.82
-3.50 -6.10 1.82
-3.40 -6.10 1.82
-3.30 -6.10 1.82
-3.20 -6.10 1.81
-3.10 -6.10 1.81
-3.00 -6.10 1.81
-2.90 -6.10 1.81
-2.80 -6.10 1.81
-2.70 -6.10 1.80
-2.60 -6.10 1.80
-2.50 -6.10 1.80
-2.40 -6.10 1.79
-2.30 -6.10 1.79
-2.20 -6.10 1.78
-2.10 -6.10 1.77
-2.00 -6.10 1.76
-1.90 -6.10 1.75
-1.80 -6.10 1.74
-1.70 -6.10 1.72
-1.60 -6.10 1.69
-1.50 -6.10 1.65
-1.40 -6.10 1.60
-1.30 -6.10 1.52
-1.20 -6.10 1.38
-1.10 -6.10 1.17
-1.00 -6.10 0.88
-0.90 -6.10 0.48
-0.80 -6.10 -0.03
-0.70 -6.10 -0.66
-0.60 -6.10 -1.45
-0.50 -6.10 -2.43
-0.40 -6.10 -3.65
-0.30 -6.10 -5.17
-0.20 -6.10 -7.08
-0.10 -6.10 -9.35
0.00 -6.10 -10.00
-6.00 -6.00 1.62
-5.90 -6.00 1.62
-5.80 -6.00 1.62
-5.70 -6.00 1.62
-5.60 -6.00 1.62
-5.50 -6.00 1.62
-5.40 -6.00 1.62
-5.30 -6.00 1.62
-5.20 -6.00 1.62
-5.10 -6.00 1.62
-5.00 -6.00 1.62
-4.90 -6.00 1.62
-4.80 -6.00 1.62
-4.70 -6.00 1.62
-4.60 -6.00 1.62
-4.50 -6.00 1.62
-4.40 -6.00 1.62
-4.30 -6.00 1.62
-4.20 -6.00 1.62
-4.10 -6.00 1.62
-4.00 -6.00 1.62
-3.90 -6.00 1.62
-3.80 -6.00 1.62
-3.70 -6.00 1.62
-3.60 -6.00 1.62
-3.50 -6.00 1.62
-3.40 -6.00 1.62
-3.30 -6.00 1.62
-3.20 -6.00 1.61
-3.10 -6.00 1.61
-3.00 -6.00 1.61
-2.90 -6.00 1.61
-2.80 -6.00 1.61
-2.70 -6.00 1.60
-2.60 -6.00 1.60
-2.50 -6.00 1.60
-2.40 -6.00 1.59
-2.30 -6.00 1.59
-2.20 -6.00 1.58
-2.10 -6.00 1.57
-2.00 -6.00 1.56
-1.90 -6.00 1.55
-1.80 -6.00 1.54
-1.70 -6.00 1.52
-1.60 -6.00 1.49
-1.50 -6.00 1.45
-1.40 -6.00 1.40
-1.30 -6.00 1.32
-1.20 -6.00 1.18
-1.10 -6.00 0.97
-1.00 -6.00 0.68
-0.90 -6.00 0.28
-0.80 -6.00 -0.23
-0.70 -6.00 -0.86
-0.60 -6.00 -1.65
-0.50 -6.00 -2.63
-0.40 -6.00 -3.85
-0.30 -6.00 -5.37
-0.20 -6.00 -7.28
-0.10 -6.00 -9.50
0.00 -6.00 -10.00
-6.00 -5.90 1.42
-5.90 -5.90 1.42
-5.80 -5.90 1.42
-5.70 -5.90 1.42
-5.60 -5.90 1.42
-5.50 -5.90 1.42
-5.40 -5.90 1.42
-5.30 -5.90 1.42
-5.20 -5.90 1.42
-5.10 -5.90 1.42
-5.00 -5.90 1.42
-4.90 -5.90 1.42
-4.80 -5.90 1.42
-4.70 -5.90 1.42
-4.60 -5.90 1.42
-4.50 -5.90 1.42
-4.40 -5.90 1.42
-4.30 -5.90 1.42
-4.20 -5.90 1.42
-4.10 -5.90 1.42
-4.00 -5.90 1.42
-3.90 -5.90 1.42
-3.80 -5.90 1.42
-3.70 -5.90 1.42
-3.60 -5.90 1.42
-3.50 -5.90 1.42
-3.40 -5.90 1.42
-3.30 -5.90 1.42
-3.20 -5.90 1.41
-3.10 -5.90 1.41
-3.00 -5.90 1.41
-2.90 -5.90 1.41
-2.80 -5.90 1.41
-2.70 -5.90 1.40
-2.60 -5.90 1.40
-2.50 -5.90 1.40
-2.40 -5.90 1.39
-2.30 -5.90 1.39
-2.20 -5.90 1.38
-2.10 -5.90 1.37
-2.00 -5.90 1.36
-1.90 -5.90 1.35
-1.80 -5.90 1.34
-1.70 -5.90 1.32
-1.60 -5.90 1.29
-1.50 -5.90 1.25
-1.40 -5.90 1.20
-1.30 -5.90 1.12
-1.20 -5.90 0.98
-1.10 -5.90 0.77
-1.00 -5.90 0.48
-0.90 -5.90 0.08
-0.80 -5.90 -0.43
-0.70 -5.90 -1.06
-0.60 -5.90 -1.85
-0.50 -5.90 -2.83
-0.40 -5.90 -4.05
-0.30 -5.90 -5.57
-0.20 -5.90 -7.48
-0.10 -5.90 -9.62
0.00 -5.90 -10.00
-6.00 -5.80 1.22
-5.90 -5.80 1.22
-5.80 -5.80 1.22
-5.70 -5.80 1.22
-5.60 -5.80 1.22
-5.50 -5.80 1.22
-5.40 -5.80 1.22
-5.30 -5.80 1.22
-5.20 -5.80 1.22
-5.10 -5.80 1.22
-5.00 -5.80 1.22
-4.90 -5.80 1.22
-4.80 -5.80 1.22
-4.70 -5.80 1.22
-4.60 -5.80 1.22
-4.50 -5.80 1.22
-4.40 -5.80 1.22
-4.30 -5.80 1.22
-4.20 -5.80 1.22
-4.10 -5.80 1.22
-4.00 -5.80 1.22
-3.90 -5.80 1.22
-3.80 -5.80 1.22
-3.70 -5.80 1.22
-3.60 -5.80 1.22
-3.50 -5.80 1.22
-3.40 -5.80 1.22
-3.30 -5.80 1.22
-3.20 -5.80 1.21
-3.10 -5.80 1.21
-3.00 -5.80 1.21
-2.90 -5.80 1.21
-2.80 -5.80 1.21
-2.70 -5.80 1.20
-2.60 -5.80 1.20
-2.50 -5.80 1.20
-2.40 -5.80 1.19
-2.30 -5.80 1.19
-2.20 -5.80 1.18
-2.10 -5.80 1.17
-2.00 -5.80 1.16
-1.90 -5.80 1.15
-1.80 -5.80 1.14
-1.70 -5.80 1.12
-1.60 -5.80 1.09
-1.50 -5.80 1.05
-1.40 -5.80 1.00
-1.30 -5.80 0.92
-1.20 -5.80 0.78
-1.10 -5.80 0.57
-1.00 -5.80 0.28
-0.90 -5.80 -0.12
-0.80 -5.80 -0.63
-0.70 -5.80 -1.26
-0.60 -5.80 -2.05
-0.50 -5.80 -3.03
-0.40 -5.80 -4.25
-0.30 -5.80 -5.77
-0.20 -5.80 -7.67
-0.10 -5.80 -9.73
0.00 -5.80 -10.00
-6.00 -5.70 1.02
-5.90 -5.70 1.02
-5.80 -5.70 1.02
-5.70 -5.70 1.02
-5.60 -5.70 1.02
-5.50 -5.70 1.02
-5.40 -5.70 1.02
-5.30 -5.70 1.02
-5.20 -5.70 1.02
-5.10 -5.70 1.02
-5.00 -5.70 1.02
-4.90 -5.70 1.02
-4.80 -5.70 1.02
-4.70 -5.70 1.02
-4.60 -5.70 1.02
-4.50 -5.70 1.02
-4.40 -5.70 1.02
-4.30 -5.70 1.02
-4.20 -5.70 1.02
-4.10 -5.70 1.02
-4.00 -5.70 1.02
-3.90 -5.70 1.02
-3.80 -5.70 1.02
-3.70 -5.70 1.02
-3.60 -5.70 1.02
-3.50 -5.70 1.02
-3.40 -5.70 1.02
-3.30 -5.70 1.02
-3.20 -5.70 1.01
-3.10 -5.70 1.01
-3.00 -5.70 1.01
-2.90 -5.70 1.01
-2.80 -5.70 1.01
-2.70 -5.70 1.00
-2.60 -5.70 1.00
-2.50 -5.70 1.00
-2.40 -5.70 0.99
-2.30 -5.70 0.99
-2.20 -5.70 0.98
-2.10 -5.70 0.97
-2.00 -5.70 0.96
-1.90 -5.70 0.95
-1.80 -5.70 0.94
-1.70 -5.70 0.92
-1.60 -5.70 0.89
-1.50 -5.70 0.85
-1.40 -5.70 0.80
-1.30 -5.70 0.72
-1.20 -5.70 0.58
-1.10 -5.70 0.37
-1.00 -5.70 0.08
-0.90 -5.70 -0.32
-0.80 -5.70 -0.83
-0.70 -5.70 -1.46
-0.60 -5.70 -2.25
-0.50 -5.70 -3.23
-0.40 -5.70 -4.45
-0.30 -5.70 -5.97
-0.20 -5.70 -7.87
-0.10 -5.70 -9.81
0.00 -5.70 -10.00
-6.00 -5.60 0.82
-5.90 -5.60 0.82
-5.80 -5.60 0.82
-5.70 -5.60 0.82
-5.60 -5.60 0.82
-5.50 -5.60 0.82
-5.40 -5.60 0.82
-5.30 -5.60 0.82
-5.20 -5.60 0.82
-5.10 -5.60 0.82
-5.00 -5.60 0.82
-4.90 -5.60 0.82
-4.80 -5.60 0.82
-4.70 -5.60 0.82
-4.60 -5.60 0.82
-4.50 -5.60 0.82
-4.40 -5.60 0.82
-4.30 -5.60 0.82
-4.20 -5.60 0.82
-4.10 -5.60 0.82
-4.00 -5.60 0.82
-3.90 -5.60 0.82
-3.80 -5.60 0.82
-3.70 -5.60 0.82
-3.60 -5.60 0.82
-3.50 -5.60 0.82
-3.40 -5.60 0.82
-3.30 -5.60 0.82
-3.20 -5.60 0.81
-3.10 -5.60 0.81
-3.00 -5.60 0.81
-2.90 -5.60 0.81
-2.80 -5.60 0.81
-2.70 -5.60 0.80
-2.60 -5.60 0.80
-2.50 -5.60 0.80
-2.40 -5.60 0.79
-2.30 -5.60 0.79
-2.20 -5.60 0.78
-2.10 -5.60 0.77
-2.00 -5.60 0.76
-1.90 -5.60 0.75
-1.80 -5.60 0.74
-1.70 -5.60 0.72
-1.60 -5.60 0.69
-1.50 -5.60 0.65
-1.40 -5.60 0.60
-1.30 -5.60 0.52
-1.20 -5.60 0.38
-1.10 -5.60 0.17
-1.00 -5.60 -0.12
-0.90 -5.60 -0.52
-0.80 -5.60 -1.03
-0.70 -5.60 -1.66
-0.60 -5.60 -2.45
-0.50 -5.60 -3.43
-0.40 -5.60 -4.65
-0.30 -5.60 -6.17
-0.20 -5.60 -8.07
-0.10 -5.60 -9.87
0.00 -5.60 -10.00
-6.00 -5.50 0.62
-5.90 -5.50 0.62
-5.80 -5.50 0.62
-5.70 -5.50 0.62
-5.60 -5.50 0.62
-5.50 -5.50 0.62
-5.40 -5.50 0.62
-5.30 -5.50 0.62
-5.20 -5.50 0.62
-5.10 -5.50 0.62
-5.00 -5.50 0.62
-4.90 -5.50 0.62
-4.80 -5.50 0.62
-4.70 -5.50 0.62
-4.60 -5.50 0.62
-4.50 -5.50 0.62
-4.40 -5.50 0.62
-4.30 -5.50 0.62
-4.20 -5.50 0.62
-4.10 -5.50 0.62
-4.00 -5.50 0.62
-3.90 -5.50 0.62
-3.80 -5.50 0.62
-3.70 -5.50 0.62
-3.60 -5.50 0.62
-3.50 -5.50 0.62
-3.40 -5.50 0.62
-3.30 -5.50 0.62
-3.20 -5.50 0.61
-3.10 -5.50 0.61
-3.00 -5.50 0.61
-2.90 -5.50 0.61
-2.80 -5.50 0.61
-2.70 -5.50 0.60
-2.60 -5.50 0.60
-2.50 -5.50 0.60
-2.40 -5.50 0.59
-2.30 -5.50 0.59
-2.20 -5.50 0.58
-2.10 -5.50 0.57
-2.00 -5.50 0.56
-1.90 -5.50 0.55
-1.80 -5.50 0.54
-1.70 -5.50 0.52
-1.60 -5.50 0.49
-1.50 -5.50 0.45
-1.40 -5.50 0.40
-1.30 -5.50 0.32
-1.20 -5.50 0.18
-1.10 -5.50 -0.03
-1.00 -5.50 -0.32
-0.90 -5.50 -0.72
-0.80 -5.50 -1.23
-0.70 -5.50 -1.86
-0.60 -5.50 -2.65
-0.50 -5.50 -3.63
-0.40 -5.50 -4.85
-0.30 -5.50 -6.37
-0.20 -5.50 -8.27
-0.10 -5.50 -9.91
0.00 -5.50 -10.00
-6.00 -5.40 0.42
-5.90 -5.40 0.42
-5.80 -5.40 0.42
-5.70 -5.40 0.42
-5.60 -5.40 0.42
-5.50 -5.40 0.42
-5.40 -5.40 0.42
-5.30 -5.40 0.42
-5.20 -5.40 0.42
-5.10 -5.40 0.42
-5.00 -5.40 0.42
-4.90 -5.40 0.42
-4.80 -5.40 0.42
-4.70 -5.40 0.42
-4.60 -5.40 0.42
-4.50 -5.40 0.42
-4.40 -5.40 0.42
-4.30 -5.40 0.42
-4.20 -5.40 0.42
-4.10 -5.40 0.42
-4.00 -5.40 0.42
-3.90 -5.40 0.42
-3.80 -5.40 0.42
-3.70 -5.40 0.42
-3.60 -5.40 0.42
-3.50 -5.40 0.42
-3.40 -5.40 0.42
-3.30 -5.40 0.42
-3.20 -5.40 0.41
-3.10 -5.40 0.41
-3.00 -5.40 0.41
-2.90 -5.40 0.41
-2.80 -5.40 0.41
-2.70 -5.40 0.40
-2.60 -5.40 0.40
-2.50 -5.40 0.40
-2.40 -5.40 0.39
-2.30 -5.40 0.39
-2.20 -5.40 0.38
-2.10 -5.40 0.37
-2.00 -5.40 0.36
-1.90 -5.40 0.35
-1.80 -5.40 0.34
-1.70 -5.40 0.32
-1.60 -5.40 0.29
-1.50 -5.40 0.25
-1.40 -5.40 0.20
-1.30 -5.40 0.12
-1.20 -5.40 -0.02
-1.10 -5.40 -0.23
-1.00 -5.40 -0.52
-0.90 -5.40 -0.92
-0.80 -5.40 -1.43
-0.70 -5.40 -2.06
-0.60 -5.40 -2.85
-0.50 -5.40 -3.83
-0.40 -5.40 -5.05
-0.30 -5.40 -6.57
-0.20 -5.40 -8.46
-0.10 -5.40 -9.94
0.00 -5.40 -10.00
-6.00 -5.30 0.22
-5.90 -5.30 0.22
-5.80 -5.30 0.22
-5.70 -5.30 0.22
-5.60 -5.30 0.22
-5.50 -5.30 0.22
-5.40 -5.30 0.22
-5.30 -5.30 0.22
-5.20 -5.30 0.22
-5.10 -5.30 0.22
-5.00 -5.30 0.22
-4.90 -5.30 0.22
-4.80 -5.30 0.22
-4.70 -5.30 0.22
-4.60 -5.30 0.22
-4.50 -5.30 0.22
-4.40 -5.30 0.22
-4.30 -5.30 0.22
-4.20 -5.30 0.22
-4.10 -5.30 0.22
-4.00 -5.30 0.22
-3.90 -5.30 0.22
-3.80 -5.30 0.22
-3.70 -5.30 0.22
-3.60 -5.30 0.22
-3.50 -5.30 0.22
-3.40 -5.30 0.22
-3.30 -5.30 0.22
-3.20 -5.30 0.21
-3.10 -5.30 0.21
-3.00 -5.30 0.21
-2.90 -5.30 0.21
-2.80 -5.30 0.21
-2.70 -5.30 0.20
-2.60 -5.30 0.20
-2.50 -5.30 0.20
-2.40 -5.30 0.19
-2.30 -5.30 0.19
-2.20 -5.30 0.18
-2.10 -5.30 0.17
-2.00 -5.30 0.16
-1.90 -5.30 0.15
-1.80 -5.30 0.14
-1.70 -5.30 0.12
-1.60 -5.30 0.09
-1.50 -5.30 0.05
-1.40 -5.30 0.00
-1.30 -5.30 -0.08
-1.20 -5.30 -0.22
-1.10 -5.30 -0.43
-1.00 -5.30 -0.72
-0.90 -5.30 -1.12
-0.80 -5.30 -1.63
-0.70 -5.30 -2.26
-0.60 -5.30 -3.05
-0.50 -5.30 -4.03
-0.40 -5.30 -5.25
-0.30 -5.30 -6.77
-0.20 -5.30 -8.66
-0.10 -5.30 -9.96
0.00 -5.30 -10.00
-6.00 -5.20 0.02
-5.90 -5.20 0.02
-5.80 -5.20 0.02
-5.70 -5.20 0.02
-5.60 -5.20 0.02
-5.50 -5.20 0.02
-5.40 -5.20 0.02
-5.30 -5.20 0.02
-5.20 -5.20 0.02
-5.10 -5.20 0.02
-5.00 -5.20 0.02
-4.90 -5.20 0.02
-4.80 -5.20 0.02
-4.70 -5.20 0.02
-4.60 -5.20 0.02
-4.50 -5.20 0.02
-4.40 -5.20 0.02
-4.30 -5.20 0.02
-4.20 -5.20 0.02
-4.10 -5.20 0.02
-4.00 -5.20 0.02
-3.90 -5.20 0.02
-3.80 -5.20 0.02
-3.70 -5.20 0.02
-3.60 -5.20 0.02
-3.50 -5.20 0.02
-3.40 -5.20 0.02
-3.30 -5.20 0.02
-3.20 -5.20 0.01
-3.10 -5.20 0.01
-3.00 -5.20 0.01
-2.90 -5.20 0.01
-2.80 -5.20 0.01
-2.70 -5.20 0.00
-2.60 -5.20 0.00
-2.50 -5.20 0.00
-2.40 -5.20 -0.01
-2.30 -5.20 -0.01
-2.20 -5.20 -0.02
-2.10 -5.20 -0.03
-2.00 -5.20 -0.04
-1.90 -5.20 -0.05
-1.80 -5.20 -0.06
-1.70 -5.20 -0.08
-1.60 -5.20 -0.11
-1.50 -5.20 -0.15
-1.40 -5.20 -0.20
-1.30 -5.20 -0.28
-1.20 -5.20 -0.42
-1.10 -5.20 -0.63
-1.00 -5.20 -0.92
-0.90 -5.20 -1.32
-0.80 -5.20 -1.83
-0.70 -5.20 -2.46
-0.60 -5.20 -3.25
-0.50 -5.20 -4.23
-0.40 -5.20 -5.45
-0.30 -5.20 -6.97
-0.20 -5.20 -8.85
-0.10 -5.20 -9.98
0.00 -5.20 -10.00
-6.00 -5.10 -0.18
-5.90 -5.10 -0.18
-5.80 -5.10 -0.18
-5.70 -5.10 -0.18
-5.60 -5.10 -0.18
-5.50 -5.10 -0.18
-5.40 -5.10 -0.18
-5.30 -5.10 -0.18
-5.20 -5.10 -0.18
-5.10 -5.10 -0.18
-5.00 -5.10 -0.18
-4.90 -5.10 -0.18
-4.80 -5.10 -0.18
-4.70 -5.10 -0.18
-4.60 -5.10 -0.18
-4.50 -5.10 -0.18
-4.40 -5.10 -0.18
-4.30 -5.10 -0.18
-4.20 -5.10 -0.18
-4.10 -5.10 -0.18
-4.00 -5.10 -0.18
-3.90 -5.10 -0.18
-3.80 -5.10 -0.18
-3.70 -5.10 -0.18
-3.60 -5.10 -0.18
-3.50 -5.10 -0.18
-3.40 -5.10 -0.18
-3.30 -5.10 -0.18
-3.20 -5.10 -0.19
-3.10 -5.10 -0.19
-3.00 -5.10 -0.19
-2.90 -5.10 -0.19
-2.80 -5.10 -0.19
-2.70 -5.10 -0.20
-2.60 -5.10 -0.20
-2.50 -5.10 -0.20
-2.40 -5.10 -0.21
-2.30 -5.10 -0.21
-2.20 -5.10 -0.22
-2.10 -5.10 -0.23
-2.00 -5.10 -0.24
-1.90 -5.10 -0.25
-1.80 -5.10 -0.26
-1.70 -5.10 -0.28
-1.60 -5.10 -0.31
-1.50 -5.10 -0.35
-1.40 -5.10 -0.40
-1.30 -5.10 -0.48
-1.20 -5.10 -0.62
-1.10 -5.10 -0.83
-1.00 -5.10 -1.12
-0.90 -5.10 -1.52
-0.80 -5.10 -2.03
-0.70 -5.10 -2.66
-0.60 -5.10 -3.45
-0.50 -5.10 -4.43
-0.40 -5.10 -5.65
-0.30 -5.10 -7.17
-0.20 -5.10 -9.03
-0.10 -5.10 -9.99
0.00 -5.10 -10.00
-6.00 -5.00 -0.38
-5.90 -5.00 -0.38
-5.80 -5.00 -0.38
-5.70 -5.00 -0.38
-5.60 -5.00 -0.38
-5.50 -5.00 -0.38
-5.40 -5.00 -0.38
-5.30 -5.00 -0.38
-5.20 -5.00 -0.38
-5.10 -5.00 -0.38
-5.00 -5.00 -0.38
-4.90 -5.00 -0.38
-4.80 -5.00 -0.38
-4.70 -5.00 -0.38
-4.60 -5.00 -0.38
-4.50 -5.00 -0.38
-4.40 -5.00 -0.38
-4.30 -5.00 -0.38
-4.20 -5.00 -0.38
-4.10 -5.00 -0.38
-4.00 -5.00 -0.38
-3.90 -5.00 -0.38
-3.80 -5.00 -0.38
-3.70 -5.00 -0.38
-3.60 -5.00 -0.38
-3.50 -5.00 -0.38
-3.40 -5.00 -0.38
-3.30 -5.00 -0.38
-3.20 -5.00 -0.39
-3.10 -5.00 -0.39
-3.00 -5.00 -0.39
-2.90 -5.00 -0.39
-2.80 -5.00 -0.39
-2.70 -5.00 -0.40
-2.60 -5.00 -0.40
-2.50 -5.00 -0.40
-2.40 -5.00 -0.41
-2.30 -5.00 -0.41
-2.20 -5.00 -0.42
-2.10 -5.00 -0.43
-2.00 -5.00 -0.44
-1.90 -5.00 -0.45
-1.80 -5.00 -0.46
-1.70 -5.00 -0.48
-1.60 -5.00 -0.51
-1.50 -5.00 -0.55
-1.40 -5.00 -0.60
-1.30 -5.00 -0.68
-1.20 -5.00 -0.82
-1.10 -5.00 -1.03
-1.00 -5.00 -1.32
-0.90 -5.00 -1.72
-0.80 -5.00 -2.23
-0.70 -5.00 -2.86
-0.60 -5.00 -3.65
-0.50 -5.00 -4.63
-0.40 -5.00 -5.85
-0.30 -5.00 -7.37
-0.20 -5.00 -9.20
-0.10 -5.00 -9.99
0.00 -5.00 -10.00
-6.00 -4.90 -0.58
-5.90 -4.90 -0.58
-5.80 -4.90 -0.58
-5.70 -4.90 -0.58
-5.60 -4.90 -0.58
-5.50 -4.90 -0.58
-5.40 -4.90 -0.58
-5.30 -4.90 -0.58
-5.20 -4.90 -0.58
-5.10 -4.90 -0.58
-5.00 -4.90 -0.58
-4.90 -4.90 -0.58
-4.80 -4.90 -0.58
-4.70 -4.90 -0.58
-4.60 -4.90 -0.58
-4.50 -4.90 -0.58
-4.40 -4.90 -0.58
-4.30 -4.90 -0.58
-4.20 -4.90 -0.58
-4.10 -4.90 -0.58
-4.00 -4.90 -0.58
-3.90 -4.90 -0.58
-3.80 -4.90 -0.58
-3.70 -4.90 -0.58
-3.60 -4.90 -0.58
-3.50 -4.90 -0.58
-3.40 -4.90 -0.58
-3.30 -4.90 -0.58
-3.20 -4.90 -0.59
-3.10 -4.90 -0.59
-3.00 -4.90 -0.59
-2.90 -4.90 -0.59
-2.80 -4.90 -0.59
-2.70 -4.90 -0.60
-2.60 -4.90 -0.60
-2.50 -4.90 -0.60
-2.40 -4.90 -0.61
-2.30 -4.90 -0.61
-2.20 -4.90 -0.62
-2.10 -4.90 -0.63
-2.00 -4.90 -0.64
-1.90 -4.90 -0.65
-1.80 -4.90 -0.66
-1.70 -4.90 -0.68
-1.60 -4.90 -0.71
-1.50 -4.90 -0.75
-1.40 -4.90 -0.80
-1.30 -4.90 -0.88
-1.20 -4.90 -1.02
-1.10 -4.90 -1.23
-1.00 -4.90 -1.52
-0.90 -4.90 -1.92
-0.80 -4.90 -2.43
-0.70 -4.90 -3.06
-0.60 -4.90 -3.85
-0.50 -4.90 -4.83
-0.40 -4.90 -6.05
-0.30 -4.90 -7.57
-0.20 -4.90 -9.36
-0.10 -4.90 -9.99
0.00 -4.90 -10.00
-6.00 -4.80 -0.78
-5.90 -4.80 -0.78
-5.80 -4.80 -0.78
-5.70 -4.80 -0.78
-5.60 -4.80 -0.78
-5.50 -4.80 -0.78
-5.40 -4.80 -0.78
-5.30 -4.80 -0.78
-5.20 -4.80 -0.78
-5.10 -4.80 -0.78
-5.00 -4.80 -0.78
-4.90 -4.80 -0.78
-4.80 -4.80 -0.78
-4.70 -4.80 -0.78
-4.60 -4.80 -0.78
-4.50 -4.80 -0.78
-4.40 -4.80 -0.78
-4.30 -4.80 -0.78
-4.20 -4.80 -0.78
-4.10 -4.80 -0.78
-4.00 -4.80 -0.78
-3.90 -4.80 -0.78
-3.80 -4.80 -0.78
-3.70 -4.80 -0.78
-3.60 -4.80 -0.78
-3.50 -4.80 -0.78
-3.40 -4.80 -0.78
-3.30 -4.80 -0.78
-3.20 -4.80 -0.79
-3.10 -4.80 -0.79
-3.00 -4.80 -0.79
-2.90 -4.80 -0.79
-2.80 -4.80 -0.79
-2.70 -4.80 -0.80
-2.60 -4.80 -0.80
-2.50 -4.80 -0.80
-2.40 -4.80 -0.81
-2.30 -4.80 -0.81
-2.20 -4.80 -0.82
-2.10 -4.80 -0.83
-2.00 -4.80 -0.84
-1.90 -4.80 -0.85
-1.80 -4.80 -0.86
-1.70 -4.80 -0.88
-1.60 -4.80 -0.91
-1.50 -4.80 -0.95
-1.40 -4.80 -1.00
-1.30 -4.80 -1.08
-1.20 -4.80 -1.22
-1.10 -4.80 -1.43
-1.00 -4.80 -1.72
-0.90 -4.80 -2.12
-0.80 -4.80 -2.63
-0.70 -4.80 -3.26
-0.60 -4.80 -4.05
-0.50 -4.80 -5.03
-0.40 -4.80 -6.25
-0.30 -4.80 -7.77
-0.20 -4.80 -9.51
-0.10 -4.80 -10.00
0.00 -4.80 -10.00
-6.00 -4.70 -0.98
-5.90 -4.70 -0.98
-5.80 -4.70 -0.98
-5.70 -4.70 -0.98
-5.60 -4.70 -0.98
-5.50 -4.70 -0.98
-5.40 -4.70 -0.98
-5.30 -4.70 -0.98
-5.20 -4.70 -0.98
-5.10 -4.70 -0.98
-5.00 -4.70 -0.98
-4.90 -4.70 -0.98
-4.80 -4.70 -0.98
-4.70 -4.70 -0.98
-4.60 -4.70 -0.98
-4.50 -4.70 -0.98
-4.40 -4.70 -0.98
-4.30 -4.70 -0.98
-4.20 -4.70 -0.98
-4.10 -4.70 -0.98
-4.00 -4.70 -0.98
-3.90 -4.70 -0.98
-3.80 -4.70 -0.98
-3.70 -4.70 -0.98
-3.60 -4.70 -0.98
-3.50 -4.70 -0.98
-3.40 -4.70 -0.98
-3.30 -4.70 -0.98
-3.20 -4.70 -0.99
-3.10 -4.70 -0.99
-3.00 -4.70 -0.99
-2.90 -4.70 -0.99
-2.80 -4.70 -0.99
-2.70 -4.70 -1.00
-2.60 -4.70 -1.00
-2.50 -4.70 -1.00
-2.40 -4.70 -1.01
-2.30 -4.70 -1.01
-2.20 -4.70 -1.02
-2.10 -4.70 -1.03
-2.00 -4.70 -1.04
-1.90 -4.70 -1.05
-1.80 -4.70 -1.06
-1.70 -4.70 -1.08
-1.60 -4.70 -1.11
-1.50 -4.70 -1.15
-1.40 -4.70 -1.20
-1.30 -4.70 -1.28
-1.20 -4.70 -1.42
-1.10 -4.70 -1.63
-1.00 -4.70 -1.92
-0.90 -4.70 -2.32
-0.80 -4.70 -2.83
-0.70 -4.70 -3.46
-0.60 -4.70 -4.25
-0.50 -4.70 -5.23
-0.40 -4.70 -6.45
-0.30 -4.70 -7.97
-0.20 -4.70 -9.63
-0.10 -4.70 -10.00
0.00 -4.70 -10.00
-6.00 -4.60 -1.18
-5.90 -4.60 -1.18
-5.80 -4.60 -1.18
-5.70 -4.60 -1.18
-5.60 -4.60 -1.18
-5.50 -4.60 -1.18
-5.40 -4.60 -1.18
-5.30 -4.60 -1.18
-5.20 -4.60 -1.18
-5.10 -4.60 -1.18
-5.00 -4.60 -1.18
-4.90 -4.60 -1.18
-4.80 -4.60 -1.18
-4.70 -4.60 -1.18
-4.60 -4.60 -1.18
-4.50 -4.60 -1.18
-4.40 -4.60 -1.18
-4.30 -4.60 -1.18
-4.20 -4.60 -1.18
-4.10 -4.60 -1.18
-4.00 -4.60 -1.18
-3.90 -4.60 -1.18
-3.80 -4.60 -1.18
-3.70 -4.60 -1.18
-3.60 -4.60 -1.18
-3.50 -4.60 -1.18
-3.40 -4.60 -1.18
-3.30 -4.60 -1.18
-3.20 -4.60 -1.19
-3.10 -4.60 -1.19
-3.00 -4.60 -1.19
-2.90 -4.60 -1.19
-2.80 -4.60 -1.19
-2.70 -4.60 -1.20
-2.60 -4.60 -1.20
-2.50 -4.60 -1.20
-2.40 -4.60 -1.21
-2.30 -4.60 -1.21
-2.20 -4.60 -1.22
-2.10 -4.60 -1.23
-2.00 -4.60 -1.24
-1.90 -4.60 -1.25
-1.80 -4.60 -1.26
-1.70 -4.60 -1.28
-1.60 -4.60 -1.31
-1.50 -4.60 -1.35
-1.40 -4.60 -1.40
-1.30 -4.60 -1.48
-1.20 -4.60 -1.62
-1.10 -4.60 -1.83
-1.00 -4.60 -2.12
-0.90 -4.60 -2.52
-0.80 -4.60 -3.03
-0.70 -4.60 -3.66
-0.60 -4.60 -4.45
-0.50 -4.60 -5.43
-0.40 -4.60 -6.65
-0.30 -4.60 -8.17
-0.20 -4.60 -9.74
-0.10 -4.60 -10.00
0.00 -4.60 -10.00
-6.00 -4.50 -1.38
-5.90 -4.50 -1.38
-5.80 -4.50 -1.38
-5.70 -4.50 -1.38
-5.60 -4.50 -1.38
-5.50 -4.50 -1.38
-5.40 -4.50 -1.38
-5.30 -4.50 -1.38
-5.20 -4.50 -1.38
-5.10 -4.50 -1.38
-5.00 -4.50 -1.38
-4.90 -4.50 -1.38
-4.80 -4.50 -1.38
-4.70 -4.50 -1.38
-4.60 -4.50 -1.38
-4.50 -4.50 -1.38
-4.40 -4.50 -1.38
-4.30 -4.50 -1.38
-4.20 -4.50 -1.38
-4.10 -4.50 -1.38
-4.00 -4.50 -1.38
-3.90 -4.50 -1.38
-3.80 -4.50 -1.38
-3.70 -4.50 -1.38
-3.60 -4.50 -1.38
-3.50 -4.50 -1.38
-3.40 -4.50 -1.38
-3.30 -4.50 -1.38
-3.20 -4.50 -1.39
-3.10 -4.50 -1.39
-3.00 -4.50 -1.39
-2.90 -4.50 -1.39
-2.80 -4.50 -1.39
-2.70 -4.50 -1.40
-2.60 -4.50 -1.40
-2.50 -4.50 -1.40
-2.40 -4.50 -1.41
-2.30 -4.50 -1.41
-2.20 -4.50 -1.42
-2.10 -4.50 -1.43
-2.00 -4.50 -1.44
-1.90 -4.50 -1.45
-1.80 -4.50 -1.46
-1.70 -4.50 -1.48
-1.60 -4.50 -1.51
-1.50 -4.50 -1.55
-1.40 -4.50 -1.60
-1.30 -4.50 -1.68
-1.20 -4.50 -1.82
-1.10 -4.50 -2.03
-1.00 -4.50 -2.32
-0.90 -4.50 -2.72
-0.80 -4.50 -3.23
-0.70 -4.50 -3.86
-0.60 -4.50 -4.65
-0.50 -4.50 -5.63
-0.40 -4.50 -6.85
-0.30 -4.50 -8.36
-0.20 -4.50 -9.82
-0.10 -4.50 -10.00
0.00 -4.50 -10.00
-6.00 -4.40 -1.58
-5.90 -4.40 -1.58
-5.80 -4.40 -1.58
-5.70 -4.40 -1.58
-5.60 -4.40 -1.58
-5.50 -4.40 -1.58
-5.40 -4.40 -1.58
-5.30 -4.40 -1.58
-5.20 -4.40 -1.58
-5.10 -4.40 -1.58
-5.00 -4.40 -1.58
-4.90 -4.40 -1.58
-4.80 -4.40 -1.58
-4.70 -4.40 -1.58
-4.60 -4.40 -1.58
-4.50 -4.40 -1.58
-4.40 -4.40 -1.58
-4.30 -4.40 -1.58
-4.20 -4.40 -1.58
-4.10 -4.40 -1.58
-4.00 -4.40 -1.58
-3.90 -4.40 -1.58
-3.80 -4.40 -1.58
-3.70 -4.40 -1.58
-3.60 -4.40 -1.58
-3.50 -4.40 -1.58
-3.40 -4.40 -1.58
-3.30 -4.40 -1.58
-3.20 -4.40 -1.59
-3.10 -4.40 -1.59
-3.00 -4.40 -1.59
-2.90 -4.40 -1.59
-2.80 -4.40 -1.59
-2.70 -4.40 -1.60
-2.60 -4.40 -1.60
-2.50 -4.40 -1.60
-2.40 -4.40 -1.61
-2.30 -4.40 -1.61
-2.20 -4.40 -1.62
-2.10 -4.40 -1.63
-2.00 -4.40 -1.64
-1.90 -4.40 -1.65
-1.80 -4.40 -1.66
-1.70 -4.40 -1.68
-1.60 -4.40 -1.71
-1.50 -4.40 -1.75
-1.40 -4.40 -1.80
-1.30 -4.40 -1.88
-1.20 -4.40 -2.02
-1.10 -4.40 -2.23
-1.00 -4.40 -2.52
-0.90 -4.40 -2.92
-0.80 -4.40 -3.43
-0.70 -4.40 -4.06
-0.60 -4.40 -4.85
-0.50 -4.40 -5.83
-0.40 -4.40 -7.05
-0.30 -4.40 -8.56
-0.20 -4.40 -9.88
-0.10 -4.40 -10.00
0.00 -4.40 -10.00
-6.00 -4.30 -1.78
-5.90 -4.30 -1.78
-5.80 -4.30 -1.78
-5.70 -4.30 -1.78
-5.60 -4.30 -1.78
-5.50 -4.30 -1.78
-5.40 -4.30 -1.78
-5.30 -4.30 -1.78
-5.20 -4.30 -1.78
-5.10 -4.30 -1.78
-5.00 -4.30 -1.78
-4.90 -4.30 -1.78
-4.80 -4.30 -1.78
-4.70 -4.30 -1.78
-4.60 -4.30 -1.78
-4.50 -4.30 -1.78
-4.40 -4.30 -1.78
-4.30 -4.30 -1.78
-4.20 -4.30 -1.78
-4.10 -4.30 -1.78
-4.00 -4.30 -1.78
-3.90 -4.30 -1.78
-3.80 -4.30 -1.78
-3.70 -4.30 -1.78
-3.60 -4.30 -1.78
-3.50 -4.30 -1.78
-3.40 -4.30 -1.78
-3.30 -4.30 -1.78
-3.20 -4.30 -1.79
-3.10 -4.30 -1.79
-3.00 -4.30 -1.79
-2.90 -4.30 -1.79
-2.80 -4.30 -1.79
-2.70 -4.30 -1.80
-2.60 -4.30 -1.80
-2.50 -4.30 -1.80
-2.40 -4.30 -1.81
-2.30 -4.30 -1.81
-2.20 -4.30 -1.82
-2.10 -4.30 -1.83
-2.00 -4.30 -1.84
-1.90 -4.30 -1.85
-1.80 -4.30 -1.86
-1.70 -4.30 -1.88
-1.60 -4.30 -1.91
-1.50 -4.30 -1.95
-1.40 -4.30 -2.00
-1.30 -4.30 -2.08
-1.20 -4.30 -2.22
-1.10 -4.30 -2.43
-1.00 -4.30 -2.72
-0.90 -4.30 -3.12
-0.80 -4.30 -3.63
-0.70 -4.30 -4.26
-0.60 -4.30 -5.05
-0.50 -4.30 -6.03
-0.40 -4.30 -7.25
-0.30 -4.30 -8.75
-0.20 -4.30 -9.92
-0.10 -4.30 -10.00
0.00 -4.30 -10.00
-6.00 -4.20 -1.98
-5.90 -4.20 -1.98
-5.80 -4.20 -1.98
-5.70 -4.20 -1.98
-5.60 -4.20 -1.98
-5.50 -4.20 -1.98
-5.40 -4.20 -1.98
-5.30 -4.20 -1.98
-5.20 -4.20 -1.98
-5.10 -4.20 -1.98
-5.00 -4.20 -1.98
-4.90 -4.20 -1.98
-4.80 -4.20 -1.98
-4.70 -4.20 -1.98
-4.60 -4.20 -1.98
-4.50 -4.20 -1.98
-4.40 -4.20 -1.98
-4.30 -4.20 -1.98
-4.20 -4.20 -1.98
-4.10 -4.20 -1.98
-4.00 -4.20 -1.98
-3.90 -4.20 -1.98
-3.80 -4.20 -1.98
-3.70 -4.20 -1.98
-3.60 -4.20 -1.98
-3.50 -4.20 -1.98
-3.40 -4.20 -1.98
-3.30 -4.20 -1.98
-3.20 -4.20 -1.99
-3.10 -4.20 -1.99
-3.00 -4.20 -1.99
-2.90 -4.20 -1.99
-2.80 -4.20 -1.99
-2.70 -4.20 -2.00
-2.60 -4.20 -2.00
-2.50 -4.20 -2.00
-2.40 -4.20 -2.01
-2.30 -4.20 -2.01
-2.20 -4.20 -2.02
-2.10 -4.20 -2.03
-2.00 -4.20 -2.04
-1.90 -4.20 -2.05
-1.80 -4.20 -2.06
-1.70 -4.20 -2.08
-1.60 -4.20 -2.11
-1.50 -4.20 -2.15
-1.40 -4.20 -2.20
-1.30 -4.20 -2.28
-1.20 -4.20 -2.42
-1.10 -4.20 -2.63
-1.00 -4.20 -2.92
-0.90 -4.20 -3.32
-0.80 -4.20 -3.83
-0.70 -4.20 -4.46
-0.60 -4.20 -5.25
-0.50 -4.20 -6.23
-0.40 -4.20 -7.45
-0.30 -4.20 -8.93
-0.20 -4.20 -9.95
-0.10 -4.20 -10.00
0.00 -4.20 -10.00
-6.00 -4.10 -2.18
-5.90 -4.10 -2.18
-5.80 -4.10 -2.18
-5.70 -4.10 -2.18
-5.60 -4.10 -2.18
-5.50 -4.10 -2.18
-5.40 -4.10 -2.18
-5.30 -4.10 -2.18
-5.20 -4.10 -2.18
-5.10 -4.10 -2.18
-5.00 -4.10 -2.18
-4.90 -4.10 -2.18
-4.80 -4.10 -2.18
-4.70 -4.10 -2.18
-4.60 -4.10 -2.18
-4.50 -4.10 -2.18
-4.40 -4.10 -2.18
-4.30 -4.10 -2.18
-4.20 -4.10 -2.18
-4.10 -4.10 -2.18
-4.00 -4.10 -2.18
-3.90 -4.10 -2.18
-3.80 -4.10 -2.18
-3.70 -4.10 -2.18
-3.60 -4.10 -2.18
-3.50 -4.10 -2.18
-3.40 -4.10 -2.18
-3.30 -4.10 -2.18
-3.20 -4.10 -2.19
-3.10 -4.10 -2.19
-3.00 -4.10 -2.19
-2.90 -4.10 -2.19
-2.80 -4.10 -2.19
-2.70 -4.10 -2.20
-2.60 -4.10 -2.20
-2.50 -4.10 -2.20
-2.40 -4.10 -2.21
-2.30 -4.10 -2.21
-2.20 -4.10 -2.22
-2.10 -4.10 -2.23
-2.00 -4.10 -2.24
-1.90 -4.10 -2.25
-1.80 -4.10 -2.26
-1.70 -4.10 -2.28
-1.60 -4.10 -2.31
-1.50 -4.10 -2.35
-1.40 -4.10 -2.40
-1.30 -4.10 -2.48
-1.20 -4.10 -2.62
-1.10 -4.10 -2.83
-1.00 -4.10 -3.12
-0.90 -4.10 -3.52
-0.80 -4.10 -4.03
-0.70 -4.10 -4.66
-0.60 -4.10 -5.45
-0.50 -4.10 -6.43
-0.40 -4.10 -7.65
-0.30 -4.10 -9.11
-0.20 -4.10 -9.97
-0.10 -4.10 -10.00
0.00 -4.10 -10.00
-6.00 -4.00 -2.38
-5.90 -4.00 -2.38
-5.80 -4.00 -2.38
-5.70 -4.00 -2.38
-5.60 -4.00 -2.38
-5.50 -4.00 -2.38
-5.40 -4.00 -2.38
-5.30 -4.00 -2.38
-5.20 -4.00 -2.38
-5.10 -4.00 -2.38
-5.00 -4.00 -2.38
-4.90 -4.00 -2.38
-4.80 -4.00 -2.38
-4.70 -4.00 -2.38
-4.60 -4.00 -2.38
-4.50 -4.00 -2.38
-4.40 -4.00 -2.38
-4.30 -4.00 -2.38
-4.20 -4.00 -2.38
-4.10 -4.00 -2.38
-4.00 -4.00 -2.38
-3.90 -4.00 -2.38
-3.80 -4.00 -2.38
-3.70 -4.00 -2.38
-3.60 -4.00 -2.38
-3.50 -4.00 -2.38
-3.40 -4.00 -2.38
-3.30 -4.00 -2.38
-3.20 -4.00 -2.39
-3.10 -4.00 -2.39
-3.00 -4.00 -2.39
-2.90 -4.00 -2.39
-2.80 -4.00 -2.39
-2.70 -4.00 -2.40
-2.60 -4.00 -2.40
-2.50 -4.00 -2.40
-2.40 -4.00 -2.41
-2.30 -4.00 -2.41
-2.20 -4.00 -2.42
-2.10 -4.00 -2.43
-2.00 -4.00 -2.44
-1.90 -4.00 -2.45
-1.80 -4.00 -2.46
-1.70 -4.00 -2.48
-1.60 -4.00 -2.51
-1.50 -4.00 -2.55
-1.40 -4.00 -2.60
-1.30 -4.00 -2.68
-1.20 -4.00 -2.82
-1.10 -4.00 -3.03
-1.00 -4.00 -3.32
-0.90 -4.00 -3.72
-0.80 -4.00 -4.23
-0.70 -4.00 -4.86
-0.60 -4.00 -5.65
-0.50 -4.00 -6.63
-0.40 -4.00 -7.85
-0.30 -4.00 -9.28
-0.20 -4.00 -9.98
-0.10 -4.00 -10.00
0.00 -4.00 -10.00
-6.00 -3.90 -2.58
-5.90 -3.90 -2.58
-5.80 -3.90 -2.58
-5.70 -3.90 -2.58
-5.60 -3.90 -2.58
-5.50 -3.90 -2.58
-5.40 -3.90 -2.58
-5.30 -3.90 -2.58
-5.20 -3.90 -2.58
-5.10 -3.90 -2.58
-5.00 -3.90 -2.58
-4.90 -3.90 -2.58
-4.80 -3.90 -2.58
-4.70 -3.90 -2.58
-4.60 -3.90 -2.58
-4.50 -3.90 -2.58
-4.40 -3.90 -2.58
-4.30 -3.90 -2.58
-4.20 -3.90 -2.58
-4.10 -3.90 -2.58
-4.00 -3.90 -2.58
-3.90 -3.90 -2.58
-3.80 -3.90 -2.58
-3.70 -3.90 -2.58
-3.60 -3.90 -2.58
-3.50 -3.90 -2.58
-3.40 -3.90 -2.58
-3.30 -3.90 -2.58
-3.20 -3.90 -2.59
-3.10 -3.90 -2.59
-3.00 -3.90 -2.59
-2.90 -3.90 -2.59
-2.80 -3.90 -2.59
-2.70 -3.90 -2.60
-2.60 -3.90 -2.60
-2.50 -3.90 -2.60
-2.40 -3.90 -2.61
-2.30 -3.90 -2.61
-2.20 -3.90 -2.62
-2.10 -3.90 -2.63
-2.00 -3.90 -2.64
-1.90 -3.90 -2.65
-1.80 -3.90 -2.66
-1.70 -3.90 -2.68
-1.60 -3.90 -2.71
-1.50 -3.90 -2.75
-1.40 -3.90 -2.80
-1.30 -3.90 -2.88
-1.20 -3.90 -3.02
-1.10 -3.90 -3.23
-1.00 -3.90 -3.52
-0.90 -3.90 -3.92
-0.80 -3.90 -4.43
-0.70 -3.90 -5.06
-0.60 -3.90 -5.85
-0.50 -3.90 -6.83
-0.40 -3.90 -8.05
-0.30 -3.90 -9.43
-0.20 -3.90 -9.99
-0.10 -3.90 -10.00
0.00 -3.90 -10.00
-6.00 -3.80 -2.78
-5.90 -3.80 -2.78
-5.80 -3.80 -2.78
-5.70 -3.80 -2.78
-5.60 -3.80 -2.78
-5.50 -3.80 -2.78
-5.40 -3.80 -2.78
-5.30 -3.80 -2.78
-5.20 -3.80 -2.78
-5.10 -3.80 -2.78
-5.00 -3.80 -2.78
-4.90 -3.80 -2.78
-4.80 -3.80 -2.78
-4.70 -3.80 -2.78
-4.60 -3.80 -2.78
-4.50 -3.80 -2.78
-4.40 -3.80 -2.78
-4.30 -3.80 -2.78
-4.20 -3.80 -2.78
-4.10 -3.80 -2.78
-4.00 -3.80 -2.78
-3.90 -3.80 -2.78
-3.80 -3.80 -2.78
-3.70 -3.80 -2.78
-3.60 -3.80 -2.78
-3.50 -3.80 -2.78
-3.40 -3.80 -2.78
-3.30 -3.80 -2.78
-3.20 -3.80 -2.79
-3.10 -3.80 -2.79
-3.00 -3.80 -2.79
-2.90 -3.80 -2.79
-2.80 -3.80 -2.79
-2.70 -3.80 -2.80
-2.60 -3.80 -2.80
-2.50 -3.80 -2.80
-2.40 -3.80 -2.81
-2.30 -3.80 -2.81
-2.20 -3.80 -2.82
-2.10 -3.80 -2.83
-2.00 -3.80 -2.84
-1.90 -3.80 -2.85
-1.80 -3.80 -2.86
-1.70 -3.80 -2.88
-1.60 -3.80 -2.91
-1.50 -3.80 -2.95
-1.40 -3.80 -3.00
-1.30 -3.80 -3.08
-1.20 -3.80 -3.22
-1.10 -3.80 -3.43
-1.00 -3.80 -3.72
-0.90 -3.80 -4.12
-0.80 -3.80 -4.63
-0.70 -3.80 -5.26
-0.60 -3.80 -6.05
-0.50 -3.80 -7.03
-0.40 -3.80 -8.24
-0.30 -3.80 -9.57
-0.20 -3.80 -9.99
-0.10 -3.80 -10.00
0.00 -3.80 -10.00
-6.00 -3.70 -2.98
-5.90 -3.70 -2.98
-5.80 -3.70 -2.98
-5.70 -3.70 -2.98
-5.60 -3.70 -2.98
-5.50 -3.70 -2.98
-5.40 -3.70 -2.98
-5.30 -3.70 -2.98
-5.20 -3.70 -2.98
-5.10 -3.70 -2.98
-5.00 -3.70 -2.98
-4.90 -3.70 -2.98
-4.80 -3.70 -2.98
-4.70 -3.70 -2.98
-4.60 -3.70 -2.98
-4.50 -3.70 -2.98
-4.40 -3.70 -2.98
-4.30 -3.70 -2.98
-4.20 -3.70 -2.98
-4.10 -3.70 -2.98
-4.00 -3.70 -2.98
-3.90 -3.70 -2.98
-3.80 -3.70 -2.98
-3.70 -3.70 -2.98
-3.60 -3.70 -2.98
-3.50 -3.70 -2.98
-3.40 -3.70 -2.98
-3.30 -3.70 -2.98
-3.20 -3.70 -2.99
-3.10 -3.70 -2.99
-3.00 -3.70 -2.99
-2.90 -3.70 -2.99
-2.80 -3.70 -2.99
-2.70 -3.70 -3.00
-2.60 -3.70 -3.00
-2.50 -3.70 -3.00
-2.40 -3.70 -3.01
-2.30 -3.70 -3.01
-2.20 -3.70 -3.02
-2.10 -3.70 -3.03
-2.00 -3.70 -3.04
-1.90 -3.70 -3.05
-1.80 -3.70 -3.06
-1.70 -3.70 -3.08
-1.60 -3.70 -3.11
-1.50 -3.70 -3.15
-1.40 -3.70 -3.20
-1.30 -3.70 -3.28
-1.20 -3.70 -3.42
-1.10 -3.70 -3.63
-1.00 -3.70 -3.92
-0.90 -3.70 -4.32
-0.80 -3.70 -4.83
-0.70 -3.70 -5.46
-0.60 -3.70 -6.25
-0.50 -3.70 -7.23
-0.40 -3.70 -8.44
-0.30 -3.70 -9.69
-0.20 -3.70 -9.99
-0.10 -3.70 -10.00
0.00 -3.70 -10.00
-6.00 -3.60 -3.18
-5.90 -3.60 -3.18
-5.80 -3.60 -3.18
-5.70 -3.60 -3.18
-5.60 -3.60 -3.18
-5.50 -3.60 -3.18
-5.40 -3.60 -3.18
-5.30 -3.60 -3.18
-5.20 -3.60 -3.18
-5.10 -3.60 -3.18
-5.00 -3.60 -3.18
-4.90 -3.60 -3.18
-4.80 -3.60 -3.18
-4.70 -3.60 -3.18
-4.60 -3.60 -3.18
-4.50 -3.60 -3.18
-4.40 -3.60 -3.18
-4.30 -3.60 -3.18
-4.20 -3.60 -3.18
-4.10 -3.60 -3.18
-4.00 -3.60 -3.18
-3.90 -3.60 -3.18
-3.80 -3.60 -3.18
-3.70 -3.60 -3.18
-3.60 -3.60 -3.18
-3.50 -3.60 -3.18
-3.40 -3.60 -3.18
-3.30 -3.60 -3.18
-3.20 -3.60 -3.19
-3.10 -3.60 -3.19
-3.00 -3.60 -3.19
-2.90 -3.60 -3.19
-2.80 -3.60 -3.19
-2.70 -3.60 -3.20
-2.60 -3.60 -3.20
-2.50 -3.60 -3.20
-2.40 -3.60 -3.21
-2.30 -3.60 -3.21
-2.20 -3.60 -3.22
-2.10 -3.60 -3.23
-2.00 -3.60 -3.24
-1.90 -3.60 -3.25
-1.80 -3.60 -3.26
-1.70 -3.60 -3.28
-1.60 -3.60 -3.31
-1.50 -3.60 -3.35
-1.40 -3.60 -3.40
-1.30 -3.60 -3.48
-1.20 -3.60 -3.62
-1.10 -3.60 -3.83
-1.00 -3.60 -4.12
-0.90 -3.60 -4.52
-0.80 -3.60 -5.03
-0.70 -3.60 -5.66
-0.60 -3.60 -6.45
-0.50 -3.60 -7.43
-0.40 -3.60 -8.63
-0.30 -3.60 -9.78
-0.20 -3.60 -10.00
-0.10 -3.60 -10.00
0.00 -3.60 -10.00
-6.00 -3.50 -3.38
-5.90 -3.50 -3.38
-5.80 -3.50 -3.38
-5.70 -3.50 -3.38
-5.60 -3.50 -3.38
-5.50 -3.50 -3.38
-5.40 -3.50 -3.38
-5.30 -3.50 -3.38
-5.20 -3.50 -3.38
-5.10 -3.50 -3.38
-5.00 -3.50 -3.38
-4.90 -3.50 -3.38
-4.80 -3.50 -3.38
-4.70 -3.50 -3.38
-4.60 -3.50 -3.38
-4.50 -3.50 -3.38
-4.40 -3.50 -3.38
-4.30 -3.50 -3.38
-4.20 -3.50 -3.38
-4.10 -3.50 -3.38
-4.00 -3.50 -3.38
-3.90 -3.50 -3.38
-3.80 -3.50 -3.38
-3.70 -3.50 -3.38
-3.60 -3.50 -3.38
-3.50 -3.50 -3.38
-3.40 -3.50 -3.38
-3.30 -3.50 -3.38
-3.20 -3.50 -3.39
-3.10 -3.50 -3.39
-3.00 -3.50 -3.39
-2.90 -3.50 -3.39
-2.80 -3.50 -3.39
-2.70 -3.50 -3.40
-2.60 -3.50 -3.40
-2.50 -3.50 -3.40
-2.40 -3.50 -3.41
-2.30 -3.50 -3.41
-2.20 -3.50 -3.42
-2.10 -3.50 -3.43
-2.00 -3.50 -3.44
-1.90 -3.50 -3.45
-1.80 -3.50 -3.46
-1.70 -3.50 -3.48
-1.60 -3.50 -3.51
-1.50 -3.50 -3.55
-1.40 -3.50 -3.60
-1.30 -3.50 -3.68
-1.20 -3.50 -3.82
-1.10 -3.50 -4.03
-1.00 -3.50 -4.32
-0.90 -3.50 -4.72
-0.80 -3.50 -5.23
-0.70 -3.50 -5.86
-0.60 -3.50 -6.65
-0.50 -3.50 -7.63
-0.40 -3.50 -8.82
-0.30 -3.50 -9.85
-0.20 -3.50 -10.00
-0.10 -3.50 -10.00
0.00 -3.50 -10.00
-6.00 -3.40 -3.58
-5.90 -3.40 -3.58
-5.80 -3.40 -3.58
-5.70 -3.40 -3.58
-5.60 -3.40 -3.58
-5.50 -3.40 -3.58
-5.40 -3.40 -3.58
-5.30 -3.40 -3.58
-5.20 -3.40 -3.58
-5.10 -3.40 -3.58
-5.00 -3.40 -3.58
-4.90 -3.40 -3.58
-4.80 -3.40 -3.58
-4.70 -3.40 -3.58
-4.60 -3.40 -3.58
-4.50 -3.40 -3.58
-4.40 -3.40 -3.58
-4.30 -3.40 -3.58
-4.20 -3.40 -3.58
-4.10 -3.40 -3.58
-4.00 -3.40 -3.58
-3.90 -3.40 -3.58
-3.80 -3.40 -3.58
-3.70 -3.40 -3.58
-3.60 -3.40 -3.58
-3.50 -3.40 -3.58
-3.40 -3.40 -3.58
-3.30 -3.40 -3.58
-3.20 -3.40 -3.59
-3.10 -3.40 -3.59
-3.00 -3.40 -3.59
-2.90 -3.40 -3.59
-2.80 -3.40 -3.59
-2.70 -3.40 -3.60
-2.60 -3.40 -3.60
-2.50 -3.40 -3.60
-2.40 -3.40 -3.61
-2.30 -3.40 -3.61
-2.20 -3.40 -3.62
-2.10 -3.40 -3.63
-2.00 -3.40 -3.64
-1.90 -3.40 -3.65
-1.80 -3.40 -3.66
-1.70 -3.40 -3.68
-1.60 -3.40 -3.71
-1.50 -3.40 -3.75
-1.40 -3.40 -3.80
-1.30 -3.40 -3.88
-1.20 -3.40 -4.02
-1.10 -3.40 -4.23
-1.00 -3.40 -4.52
-0.90 -3.40 -4.92
-0.80 -3.40 -5.43
-0.70 -3.40 -6.06
-0.60 -3.40 -6.85
-0.50 -3.40 -7.83
-0.40 -3.40 -9.00
-0.30 -3.40 -9.90
-0.20 -3.40 -10.00
-0.10 -3.40 -10.00
0.00 -3.40 -10.00
-6.00 -3.30 -3.78
-5.90 -3.30 -3.78
-5.80 -3.30 -3.78
-5.70 -3.30 -3.78
-5.60 -3.30 -3.78
-5.50 -3.30 -3.78
-5.40 -3.30 -3.78
-5.30 -3.30 -3.78
-5.20 -3.30 -3.78
-5.10 -3.30 -3.78
-5.00 -3.30 -3.78
-4.90 -3.30 -3.78
-4.80 -3.30 -3.78
-4.70 -3.30 -3.78
-4.60 -3.30 -3.78
-4.50 -3.30 -3.78
-4.40 -3.30 -3.78
-4.30 -3.30 -3.78
-4.20 -3.30 -3.78
-4.10 -3.30 -3.78
-4.00 -3.30 -3.78
-3.90 -3.30 -3.78
-3.80 -3.30 -3.78
-3.70 -3.30 -3.78
-3.60 -3.30 -3.78
-3.50 -3.30 -3.78
-3.40 -3.30 -3.78
-3.30 -3.30 -3.78
-3.20 -3.30 -3.79
-3.10 -3.30 -3.79
-3.00 -3.30 -3.79
-2.90 -3.30 -3.79
-2.80 -3.30 -3.79
-2.70 -3.30 -3.80
-2.60 -3.30 -3.80
-2.50 -3.30 -3.80
-2.40 -3.30 -3.81
-2.30 -3.30 -3.81
-2.20 -3.30 -3.82
-2.10 -3.30 -3.83
-2.00 -3.30 -3.84
-1.90 -3.30 -3.85
-1.80 -3.30 -3.86
-1.70 -3.30 -3.88
-1.60 -3.30 -3.91
-1.50 -3.30 -3.95
-1.40 -3.30 -4.00
-1.30 -3.30 -4.08
-1.20 -3.30 -4.22
-1.10 -3.30 -4.43
-1.00 -3.30 -4.72
-0.90 -3.30 -5.12
-0.80 -3.30 -5.63
-0.70 -3.30 -6.26
-0.60 -3.30 -7.05
-0.50 -3.30 -8.03
-0.40 -3.30 -9.18
-0.30 -3.30 -9.93
-0.20 -3.30 -10.00
-0.10 -3.30 -10.00
0.00 -3.30 -10.00
-6.00 -3.20 -3.98
-5.90 -3.20 -3.98
-5.80 -3.20 -3.98
-5.70 -3.20 -3.98
-5.60 -3.20 -3.98
-5.50 -3.20 -3.98
-5.40 -3.20 -3.98
-5.30 -3.20 -3.98
-5.20 -3.20 -3.98
-5.10 -3.20 -3.98
-5.00 -3.20 -3.98
-4.90 -3.20 -3.98
-4.80 -3.20 -3.98
-4.70 -3.20 -3.98
-4.60 -3.20 -3.98
-4.50 -3.20 -3.98
-4.40 -3.20 -3.98
-4.30 -3.20 -3.98
-4.20 -3.20 -3.98
-4.10 -3.20 -3.98
-4.00 -3.20 -3.98
-3.90 -3.20 -3.98
-3.80 -3.20 -3.98
-3.70 -3.20 -3.98
-3.60 -3.20 -3.98
-3.50 -3.20 -3.98
-3.40 -3.20 -3.98
-3.30 -3.20 -3.98
-3.20 -3.20 -3.99
-3.10 -3.20 -3.99
-3.00 -3.20 -3.99
-2.90 -3.20 -3.99
-2.80 -3.20 -3.99
-2.70 -3.20 -4.00
-2.60 -3.20 -4.00
-2.50 -3.20 -4.00
-2.40 -3.20 -4.01
-2.30 -3.20 -4.01
-2.20 -3.20 -4.02
-2.10 -3.20 -4.03
-2.00 -3.20 -4.04
-1.90 -3.20 -4.05
-1.80 -3.20 -4.06
-1.70 -3.20 -4.08
-1.60 -3.20 -4.11
-1.50 -3.20 -4.15
-1.40 -3.20 -4.20
-1.30 -3.20 -4.28
-1.20 -3.20 -4.42
-1.10 -3.20 -4.63
-1.00 -3.20 -4.92
-0.90 -3.20 -5.32
-0.80 -3.20 -5.83
-0.70 -3.20 -6.46
-0.60 -3.20 -7.25
-0.50 -3.20 -8.22
-0.40 -3.20 -9.34
-0.30 -3.20 -9.96
-0.20 -3.20 -10.00
-0.10 -3.20 -10.00
0.00 -3.20 -10.00
-6.00 -3.10 -4.18
-5.90 -3.10 -4.18
-5.80 -3.10 -4.18
-5.70 -3.10 -4.18
-5.60 -3.10 -4.18
-5.50 -3.10 -4.18
-5.40 -3.10 -4.18
-5.30 -3.10 -4.18
-5.20 -3.10 -4.18
-5.10 -3.10 -4.18
-5.00 -3.10 -4.18
-4.90 -3.10 -4.18
-4.80 -3.10 -4.18
-4.70 -3.10 -4.18
-4.60 -3.10 -4.18
-4.50 -3.10 -4.18
-4.40 -3.10 -4.18
-4.30 -3.10 -4.18
-4.20 -3.10 -4.18
-4.10 -3.10 -4.18
-4.00 -3.10 -4.18
-3.90 -3.10 -4.18
-3.80 -3.10 -4.18
-3.70 -3.10 -4.18
-3.60 -3.10 -4.18
-3.50 -3.10 -4.18
-3.40 -3.10 -4.18
-3.30 -3.10 -4.18
-3.20 -3.10 -4.19
-3.10 -3.10 -4.19
-3.00 -3.10 -4.19
-2.90 -3.10 -4.19
-2.80 -3.10 -4.19
-2.70 -3.10 -4.20
-2.60 -3.10 -4.20
-2.50 -3.10 -4.20
-2.40 -3.10 -4.21
-2.30 -3.10 -4.21
-2.20 -3.10 -4.22
-2.10 -3.10 -4.23
-2.00 -3.10 -4.24
-1.90 -3.10 -4.25
-1.80 -3.10 -4.26
-1.70 -3.10 -4.28
-1.60 -3.10 -4.31
-1.50 -3.10 -4.35
-1.40 -3.10 -4.40
-1.30 -3.10 -4.48
-1.20 -3.10 -4.62
-1.10 -3.10 -4.83
-1.00 -3.10 -5.12
-0.90 -3.10 -5.52
-0.80 -3.10 -6.03
-0.70 -3.10 -6.66
-0.60 -3.10 -7.45
-0.50 -3.10 -8.42
-0.40 -3.10 -9.49
-0.30 -3.10 -9.97
-0.20 -3.10 -10.00
-0.10 -3.10 -10.00
0.00 -3.10 -10.00
-6.00 -3.00 -4.38
-5.90 -3.00 -4.38
-5.80 -3.00 -4.38
-5.70 -3.00 -4.38
-5.60 -3.00 -4.38
-5.50 -3.00 -4.38
-5.40 -3.00 -4.38
-5.30 -3.00 -4.38
-5.20 -3.00 -4.38
-5.10 -3.00 -4.38
-5.00 -3.00 -4.38
-4.90 -3.00 -4.38
-4.80 -3.00 -4.38
-4.70 -3.00 -4.38
-4.60 -3.00 -4.38
-4.50 -3.00 -4.38
-4.40 -3.00 -4.38
-4.30 -3.00 -4.38
-4.20 -3.00 -4.38
-4.10 -3.00 -4.38
-4.00 -3.00 -4.38
-3.90 -3.00 -4.38
-3.80 -3.00 -4.38
-3.70 -3.00 -4.38
-3.60 -3.00 -4.38
-3.50 -3.00 -4.38
-3.40 -3.00 -4.38
-3.30 -3.00 -4.38
-3.20 -3.00 -4.39
-3.10 -3.00 -4.39
-3.00 -3.00 -4.39
-2.90 -3.00 -4.39
-2.80 -3.00 -4.39
-2.70 -3.00 -4.40
-2.60 -3.00 -4.40
-2.50 -3.00 -4.40
-2.40 -3.00 -4.41
-2.30 -3.00 -4.41
-2.20 -3.00 -4.42
-2.10 -3.00 -4.43
-2.00 -3.00 -4.44
-1.90 -3.00 -4.45
-1.80 -3.00 -4.46
-1.70 -3.00 -4.48
-1.60 -3.00 -4.51
-1.50 -3.00 -4.55
-1.40 -3.00 -4.60
-1.30 -3.00 -4.68
-1.20 -3.00 -4.82
-1.10 -3.00 -5.03
-1.00 -3.00 -5.32
-0.90 -3.00 -5.72
-0.80 -3.00 -6.23
-0.70 -3.00 -6.86
-0.60 -3.00 -7.65
-0.50 -3.00 -8.61
-0.40 -3.00 -9.62
-0.30 -3.00 -9.98
-0.20 -3.00 -10.00
-0.10 -3.00 -10.00
0.00 -3.00 -10.00


==> anc/README <==
All exclusion limits have the following format:

Column 1: log_10( m_a / GeV )
Column 2: log_10( g_a / GeV^-1 )
Column 3: bound

The bound is always constructed in such a way that points with bound > 0 are excluded, while points with bound < 0 are allowed.
The specific definition of bound depends on the data set:

a) CHARM, nuCal, E141, E137, BaBar (Y decays + dark photon searches), Z boson decays (LEP + CDF)
bound = log_10( prediction / limit )
where "prediction" denotes the predicted number of events in the signal region and "limit" denotes the corresponding upper bound on a new-physics contribution

b) LEP (mono-photon)
bound = log_10( chi^2 / 3.84 )
where "chi^2" is the value of the chi^2 test statistic calculated for the signal hypothesis

c) SN 1987A
For the energy loss constraint: bound = log_10 ( energyloss / 3 * 10^53 erg )
where "energyloss" is the energy lost via ALP emission
For the opacity constraint: bound = log_10 ( 8 * 10^-17 cm^2/g / opacity )
where "opacity" is the ALP opacity

Note that for ALPs decaying into photons only those parameter points are excluded by SN 1987A that violate BOTH the energy loss constraint AND the opacity constraint. For ALPs decaying into dark matter parameter points are excluded if they violate the energy loss constraint.


==> anc/Yexclusion.dat <==
-5.00 -4.00 -1.99
-5.00 -3.95 -1.89
-5.00 -3.90 -1.79
-5.00 -3.85 -1.69
-5.00 -3.80 -1.59
-5.00 -3.75 -1.49
-5.00 -3.70 -1.39
-5.00 -3.65 -1.29
-5.00 -3.60 -1.19
-5.00 -3.55 -1.09
-5.00 -3.50 -0.99
-5.00 -3.45 -0.89
-5.00 -3.40 -0.79
-5.00 -3.35 -0.69
-5.00 -3.30 -0.59
-5.00 -3.25 -0.49
-5.00 -3.20 -0.39
-5.00 -3.15 -0.29
-5.00 -3.10 -0.19
-5.00 -3.05 -0.09
-5.00 -3.00 0.01
-5.00 -2.95 0.11
-5.00 -2.90 0.21
-5.00 -2.85 0.31
-5.00 -2.80 0.41
-5.00 -2.75 0.51
-5.00 -2.70 0.61
-5.00 -2.65 0.71
-5.00 -2.60 0.81
-5.00 -2.55 0.91
-5.00 -2.50 1.01
-5.00 -2.45 1.11
-5.00 -2.40 1.21
-5.00 -2.35 1.31
-5.00 -2.30 1.41
-5.00 -2.25 1.51
-5.00 -2.20 1.61
-5.00 -2.15 1.71
-5.00 -2.10 1.81
-5.00 -2.05 1.91
-5.00 -2.00 2.01
-5.00 -1.95 2.11
-5.00 -1.90 2.21
-5.00 -1.85 2.31
-5.00 -1.80 2.41
-5.00 -1.75 2.51
-5.00 -1.70 2.61
-5.00 -1.65 2.71
-5.00 -1.60 2.81
-5.00 -1.55 2.91
-5.00 -1.50 3.01
-5.00 -1.45 3.11
-5.00 -1.40 3.21
-5.00 -1.35 3.31
-5.00 -1.30 3.41
-5.00 -1.25 3.51
-5.00 -1.20 3.61
-5.00 -1.15 3.71
-5.00 -1.10 3.81
-5.00 -1.05 3.91
-5.00 -1.00 4.01
-4.95 -4.00 -1.99
-4.95 -3.95 -1.89
-4.95 -3.90 -1.79
-4.95 -3.85 -1.69
-4.95 -3.80 -1.59
-4.95 -3.75 -1.49
-4.95 -3.70 -1.39
-4.95 -3.65 -1.29
-4.95 -3.60 -1.19
-4.95 -3.55 -1.09
-4.95 -3.50 -0.99
-4.95 -3.45 -0.89
-4.95 -3.40 -0.79
-4.95 -3.35 -0.69
-4.95 -3.30 -0.59
-4.95 -3.25 -0.49
-4.95 -3.20 -0.39
-4.95 -3.15 -0.29
-4.95 -3.10 -0.19
-4.95 -3.05 -0.09
-4.95 -3.00 0.01
-4.95 -2.95 0.11
-4.95 -2.90 0.21
-4.95 -2.85 0.31
-4.95 -2.80 0.41
-4.95 -2.75 0.51
-4.95 -2.70 0.61
-4.95 -2.65 0.71
-4.95 -2.60 0.81
-4.95 -2.55 0.91
-4.95 -2.50 1.01
-4.95 -2.45 1.11
-4.95 -2.40 1.21
-4.95 -2.35 1.31
-4.95 -2.30 1.41
-4.95 -2.25 1.51
-4.95 -2.20 1.61
-4.95 -2.15 1.71
-4.95 -2.10 1.81
-4.95 -2.05 1.91
-4.95 -2.00 2.01
-4.95 -1.95 2.11
-4.95 -1.90 2.21
-4.95 -1.85 2.31
-4.95 -1.80 2.41
-4.95 -1.75 2.51
-4.95 -1.70 2.61
-4.95 -1.65 2.71
-4.95 -1.60 2.81
-4.95 -1.55 2.91
-4.95 -1.50 3.01
-4.95 -1.45 3.11
-4.95 -1.40 3.21
-4.95 -1.35 3.31
-4.95 -1.30 3.41
-4.95 -1.25 3.51
-4.95 -1.20 3.61
-4.95 -1.15 3.71
-4.95 -1.10 3.81
-4.95 -1.05 3.91
-4.95 -1.00 4.01
-4.90 -4.00 -1.99
-4.90 -3.95 -1.89
-4.90 -3.90 -1.79
-4.90 -3.85 -1.69
-4.90 -3.80 -1.59
-4.90 -3.75 -1.49
-4.90 -3.70 -1.39
-4.90 -3.65 -1.29
-4.90 -3.60 -1.19
-4.90 -3.55 -1.09
-4.90 -3.50 -0.99
-4.90 -3.45 -0.89
-4.90 -3.40 -0.79
-4.90 -3.35 -0.69
-4.90 -3.30 -0.59
-4.90 -3.25 -0.49
-4.90 -3.20 -0.39
-4.90 -3.15 -0.29
-4.90 -3.10 -0.19
-4.90 -3.05 -0.09
-4.90 -3.00 0.01
-4.90 -2.95 0.11
-4.90 -2.90 0.21
-4.90 -2.85 0.31
-4.90 -2.80 0.41
-4.90 -2.75 0.51
-4.90 -2.70 0.61
-4.90 -2.65 0.71
-4.90 -2.60 0.81
-4.90 -2.55 0.91
-4.90 -2.50 1.01
-4.90 -2.45 1.11
-4.90 -2.40 1.21
-4.90 -2.35 1.31
-4.90 -2.30 1.41
-4.90 -2.25 1.51
-4.90 -2.20 1.61
-4.90 -2.15 1.71
-4.90 -2.10 1.81
-4.90 -2.05 1.91
-4.90 -2.00 2.01
-4.90 -1.95 2.11
-4.90 -1.90 2.21
-4.90 -1.85 2.31
-4.90 -1.80 2.41
-4.90 -1.75 2.51
-4.90 -1.70 2.61
-4.90 -1.65 2.71
-4.90 -1.60 2.81
-4.90 -1.55 2.91
-4.90 -1.50 3.01
-4.90 -1.45 3.11
-4.90 -1.40 3.21
-4.90 -1.35 3.31
-4.90 -1.30 3.41
-4.90 -1.25 3.51
-4.90 -1.20 3.61
-4.90 -1.15 3.71
-4.90 -1.10 3.81
-4.90 -1.05 3.91
-4.90 -1.00 4.01
-4.85 -4.00 -1.99
-4.85 -3.95 -1.89
-4.85 -3.90 -1.79
-4.85 -3.85 -1.69
-4.85 -3.80 -1.59
-4.85 -3.75 -1.49
-4.85 -3.70 -1.39
-4.85 -3.65 -1.29
-4.85 -3.60 -1.19
-4.85 -3.55 -1.09
-4.85 -3.50 -0.99
-4.85 -3.45 -0.89
-4.85 -3.40 -0.79
-4.85 -3.35 -0.69
-4.85 -3.30 -0.59
-4.85 -3.25 -0.49
-4.85 -3.20 -0.39
-4.85 -3.15 -0.29
-4.85 -3.10 -0.19
-4.85 -3.05 -0.09
-4.85 -3.00 0.01
-4.85 -2.95 0.11
-4.85 -2.90 0.21
-4.85 -2.85 0.31
-4.85 -2.80 0.41
-4.85 -2.75 0.51
-4.85 -2.70 0.61
-4.85 -2.65 0.71
-4.85 -2.60 0.81
-4.85 -2.55 0.91
-4.85 -2.50 1.01
-4.85 -2.45 1.11
-4.85 -2.40 1.21
-4.85 -2.35 1.31
-4.85 -2.30 1.41
-4.85 -2.25 1.51
-4.85 -2.20 1.61
-4.85 -2.15 1.71
-4.85 -2.10 1.81
-4.85 -2.05 1.91
-4.85 -2.00 2.01
-4.85 -1.95 2.11
-4.85 -1.90 2.21
-4.85 -1.85 2.31
-4.85 -1.80 2.41
-4.85 -1.75 2.51
-4.85 -1.70 2.61
-4.85 -1.65 2.71
-4.85 -1.60 2.81
-4.85 -1.55 2.91
-4.85 -1.50 3.01
-4.85 -1.45 3.11
-4.85 -1.40 3.21
-4.85 -1.35 3.31
-4.85 -1.30 3.41
-4.85 -1.25 3.51
-4.85 -1.20 3.61
-4.85 -1.15 3.71
-4.85 -1.10 3.81
-4.85 -1.05 3.91
-4.85 -1.00 4.01
-4.80 -4.00 -1.99
-4.80 -3.95 -1.89
-4.80 -3.90 -1.79
-4.80 -3.85 -1.69
-4.80 -3.80 -1.59
-4.80 -3.75 -1.49
-4.80 -3.70 -1.39
-4.80 -3.65 -1.29
-4.80 -3.60 -1.19
-4.80 -3.55 -1.09
-4.80 -3.50 -0.99
-4.80 -3.45 -0.89
-4.80 -3.40 -0.79
-4.80 -3.35 -0.69
-4.80 -3.30 -0.59
-4.80 -3.25 -0.49
-4.80 -3.20 -0.39
-4.80 -3.15 -0.29
-4.80 -3.10 -0.19
-4.80 -3.05 -0.09
-4.80 -3.00 0.01
-4.80 -2.95 0.11
-4.80 -2.90 0.21
-4.80 -2.85 0.31
-4.80 -2.80 0.41
-4.80 -2.75 0.51
-4.80 -2.70 0.61
-4.80 -2.65 0.71
-4.80 -2.60 0.81
-4.80 -2.55 0.91
-4.80 -2.50 1.01
-4.80 -2.45 1.11
-4.80 -2.40 1.21
-4.80 -2.35 1.31
-4.80 -2.30 1.41
-4.80 -2.25 1.51
-4.80 -2.20 1.61
-4.80 -2.15 1.71
-4.80 -2.10 1.81
-4.80 -2.05 1.91
-4.80 -2.00 2.01
-4.80 -1.95 2.11
-4.80 -1.90 2.21
-4.80 -1.85 2.31
-4.80 -1.80 2.41
-4.80 -1.75 2.51
-4.80 -1.70 2.61
-4.80 -1.65 2.71
-4.80 -1.60 2.81
-4.80 -1.55 2.91
-4.80 -1.50 3.01
-4.80 -1.45 3.11
-4.80 -1.40 3.21
-4.80 -1.35 3.31
-4.80 -1.30 3.41
-4.80 -1.25 3.51
-4.80 -1.20 3.61
-4.80 -1.15 3.71
-4.80 -1.10 3.81
-4.80 -1.05 3.91
-4.80 -1.00 4.01
-4.75 -4.00 -1.99
-4.75 -3.95 -1.89
-4.75 -3.90 -1.79
-4.75 -3.85 -1.69
-4.75 -3.80 -1.59
-4.75 -3.75 -1.49
-4.75 -3.70 -1.39
-4.75 -3.65 -1.29
-4.75 -3.60 -1.19
-4.75 -3.55 -1.09
-4.75 -3.50 -0.99
-4.75 -3.45 -0.89
-4.75 -3.40 -0.79
-4.75 -3.35 -0.69
-4.75 -3.30 -0.59
-4.75 -3.25 -0.49
-4.75 -3.20 -0.39
-4.75 -3.15 -0.29
-4.75 -3.10 -0.19
-4.75 -3.05 -0.09
-4.75 -3.00 0.01
-4.75 -2.95 0.11
-4.75 -2.90 0.21
-4.75 -2.85 0.31
-4.75 -2.80 0.41
-4.75 -2.75 0.51
-4.75 -2.70 0.61
-4.75 -2.65 0.71
-4.75 -2.60 0.81
-4.75 -2.55 0.91
-4.75 -2.50 1.01
-4.75 -2.45 1.11
-4.75 -2.40 1.21
-4.75 -2.35 1.31
-4.75 -2.30 1.41
-4.75 -2.25 1.51
-4.75 -2.20 1.61
-4.75 -2.15 1.71
-4.75 -2.10 1.81
-4.75 -2.05 1.91
-4.75 -2.00 2.01
-4.75 -1.95 2.11
-4.75 -1.90 2.21
-4.75 -1.85 2.31
-4.75 -1.80 2.41
-4.75 -1.75 2.51
-4.75 -1.70 2.61
-4.75 -1.65 2.71
-4.75 -1.60 2.81
-4.75 -1.55 2.91
-4.75 -1.50 3.01
-4.75 -1.45 3.11
-4.75 -1.40 3.21
-4.75 -1.35 3.31
-4.75 -1.30 3.41
-4.75 -1.25 3.51
-4.75 -1.20 3.61
-4.75 -1.15 3.71
-4.75 -1.10 3.81
-4.75 -1.05 3.91
-4.75 -1.00 4.01
-4.70 -4.00 -1.99
-4.70 -3.95 -1.89
-4.70 -3.90 -1.79
-4.70 -3.85 -1.69
-4.70 -3.80 -1.59
-4.70 -3.75 -1.49
-4.70 -3.70 -1.39
-4.70 -3.65 -1.29
-4.70 -3.60 -1.19
-4.70 -3.55 -1.09
-4.70 -3.50 -0.99
-4.70 -3.45 -0.89
-4.70 -3.40 -0.79
-4.70 -3.35 -0.69
-4.70 -3.30 -0.59
-4.70 -3.25 -0.49
-4.70 -3.20 -0.39
-4.70 -3.15 -0.29
-4.70 -3.10 -0.19
-4.70 -3.05 -0.09
-4.70 -3.00 0.01
-4.70 -2.95 0.11
-4.70 -2.90 0.21
-4.70 -2.85 0.31
-4.70 -2.80 0.41
-4.70 -2.75 0.51
-4.70 -2.70 0.61
-4.70 -2.65 0.71
-4.70 -2.60 0.81
-4.70 -2.55 0.91
-4.70 -2.50 1.01
-4.70 -2.45 1.11
-4.70 -2.40 1.21
-4.70 -2.35 1.31
-4.70 -2.30 1.41
-4.70 -2.25 1.51
-4.70 -2.20 1.61
-4.70 -2.15 1.71
-4.70 -2.10 1.81
-4.70 -2.05 1.91
-4.70 -2.00 2.01
-4.70 -1.95 2.11
-4.70 -1.90 2.21
-4.70 -1.85 2.31
-4.70 -1.80 2.41
-4.70 -1.75 2.51
-4.70 -1.70 2.61
-4.70 -1.65 2.71
-4.70 -1.60 2.81
-4.70 -1.55 2.91
-4.70 -1.50 3.01
-4.70 -1.45 3.11
-4.70 -1.40 3.21
-4.70 -1.35 3.31
-4.70 -1.30 3.41
-4.70 -1.25 3.51
-4.70 -1.20 3.61
-4.70 -1.15 3.71
-4.70 -1.10 3.81
-4.70 -1.05 3.91
-4.70 -1.00 4.01
-4.65 -4.00 -1.99
-4.65 -3.95 -1.89
-4.65 -3.90 -1.79
-4.65 -3.85 -1.69
-4.65 -3.80 -1.59
-4.65 -3.75 -1.49
-4.65 -3.70 -1.39
-4.65 -3.65 -1.29
-4.65 -3.60 -1.19
-4.65 -3.55 -1.09
-4.65 -3.50 -0.99
-4.65 -3.45 -0.89
-4.65 -3.40 -0.79
-4.65 -3.35 -0.69
-4.65 -3.30 -0.59
-4.65 -3.25 -0.49
-4.65 -3.20 -0.39
-4.65 -3.15 -0.29
-4.65 -3.10 -0.19
-4.65 -3.05 -0.09
-4.65 -3.00 0.01
-4.65 -2.95 0.11
-4.65 -2.90 0.21
-4.65 -2.85 0.31
-4.65 -2.80 0.41
-4.65 -2.75 0.51
-4.65 -2.70 0.61
-4.65 -2.65 0.71
-4.65 -2.60 0.81
-4.65 -2.55 0.91
-4.65 -2.50 1.01
-4.65 -2.45 1.11
-4.65 -2.40 1.21
-4.65 -2.35 1.31
-4.65 -2.30 1.41
-4.65 -2.25 1.51
-4.65 -2.20 1.61
-4.65 -2.15 1.71
-4.65 -2.10 1.81
-4.65 -2.05 1.91
-4.65 -2.00 2.01
-4.65 -1.95 2.11
-4.65 -1.90 2.21
-4.65 -1.85 2.31
-4.65 -1.80 2.41
-4.65 -1.75 2.51
-4.65 -1.70 2.61
-4.65 -1.65 2.71
-4.65 -1.60 2.81
-4.65 -1.55 2.91
-4.65 -1.50 3.01
-4.65 -1.45 3.11
-4.65 -1.40 3.21
-4.65 -1.35 3.31
-4.65 -1.30 3.41
-4.65 -1.25 3.51
-4.65 -1.20 3.61
-4.65 -1.15 3.71
-4.65 -1.10 3.81
-4.65 -1.05 3.91
-4.65 -1.00 4.01
-4.60 -4.00 -1.99
-4.60 -3.95 -1.89
-4.60 -3.90 -1.79
-4.60 -3.85 -1.69
-4.60 -3.80 -1.59
-4.60 -3.75 -1.49
-4.60 -3.70 -1.39
-4.60 -3.65 -1.29
-4.60 -3.60 -1.19
-4.60 -3.55 -1.09
-4.60 -3.50 -0.99
-4.60 -3.45 -0.89
-4.60 -3.40 -0.79
-4.60 -3.35 -0.69
-4.60 -3.30 -0.59
-4.60 -3.25 -0.49
-4.60 -3.20 -0.39
-4.60 -3.15 -0.29
-4.60 -3.10 -0.19
-4.60 -3.05 -0.09
-4.60 -3.00 0.01
-4.60 -2.95 0.11
-4.60 -2.90 0.21
-4.60 -2.85 0.31
-4.60 -2.80 0.41
-4.60 -2.75 0.51
-4.60 -2.70 0.61
-4.60 -2.65 0.71
-4.60 -2.60 0.81
-4.60 -2.55 0.91
-4.60 -2.50 1.01
-4.60 -2.45 1.11
-4.60 -2.40 1.21
-4.60 -2.35 1.31
-4.60 -2.30 1.41
-4.60 -2.25 1.51
-4.60 -2.20 1.61
-4.60 -2.15 1.71
-4.60 -2.10 1.81
-4.60 -2.05 1.91
-4.60 -2.00 2.01
-4.60 -1.95 2.11
-4.60 -1.90 2.21
-4.60 -1.85 2.31
-4.60 -1.80 2.41
-4.60 -1.75 2.51
-4.60 -1.70 2.61
-4.60 -1.65 2.71
-4.60 -1.60 2.81
-4.60 -1.55 2.91
-4.60 -1.50 3.01
-4.60 -1.45 3.11
-4.60 -1.40 3.21
-4.60 -1.35 3.31
-4.60 -1.30 3.41
-4.60 -1.25 3.51
-4.60 -1.20 3.61
-4.60 -1.15 3.71
-4.60 -1.10 3.81
-4.60 -1.05 3.91
-4.60 -1.00 4.01
-4.55 -4.00 -1.99
-4.55 -3.95 -1.89
-4.55 -3.90 -1.79
-4.55 -3.85 -1.69
-4.55 -3.80 -1.59
-4.55 -3.75 -1.49
-4.55 -3.70 -1.39
-4.55 -3.65 -1.29
-4.55 -3.60 -1.19
-4.55 -3.55 -1.09
-4.55 -3.50 -0.99
-4.55 -3.45 -0.89
-4.55 -3.40 -0.79
-4.55 -3.35 -0.69
-4.55 -3.30 -0.59
-4.55 -3.25 -0.49
-4.55 -3.20 -0.39
-4.55 -3.15 -0.29
-4.55 -3.10 -0.19
-4.55 -3.05 -0.09
-4.55 -3.00 0.01
-4.55 -2.95 0.11
-4.55 -2.90 0.21
-4.55 -2.85 0.31
-4.55 -2.80 0.41
-4.55 -2.75 0.51
-4.55 -2.70 0.61
-4.55 -2.65 0.71
-4.55 -2.60 0.81
-4.55 -2.55 0.91
-4.55 -2.50 1.01
-4.55 -2.45 1.11
-4.55 -2.40 1.21
-4.55 -2.35 1.31
-4.55 -2.30 1.41
-4.55 -2.25 1.51
-4.55 -2.20 1.61
-4.55 -2.15 1.71
-4.55 -2.10 1.81
-4.55 -2.05 1.91
-4.55 -2.00 2.01
-4.55 -1.95 2.11
-4.55 -1.90 2.21
-4.55 -1.85 2.31
-4.55 -1.80 2.41
-4.55 -1.75 2.51
-4.55 -1.70 2.61
-4.55 -1.65 2.71
-4.55 -1.60 2.81
-4.55 -1.55 2.91
-4.55 -1.50 3.01
-4.55 -1.45 3.11
-4.55 -1.40 3.21
-4.55 -1.35 3.31
-4.55 -1.30 3.41
-4.55 -1.25 3.51
-4.55 -1.20 3.61
-4.55 -1.15 3.71
-4.55 -1.10 3.81
-4.55 -1.05 3.91
-4.55 -1.00 4.01
-4.50 -4.00 -1.99
-4.50 -3.95 -1.89
-4.50 -3.90 -1.79
-4.50 -3.85 -1.69
-4.50 -3.80 -1.59
-4.50 -3.75 -1.49
-4.50 -3.70 -1.39
-4.50 -3.65 -1.29
-4.50 -3.60 -1.19
-4.50 -3.55 -1.09
-4.50 -3.50 -0.99
-4.50 -3.45 -0.89
-4.50 -3.40 -0.79
-4.50 -3.35 -0.69
-4.50 -3.30 -0.59
-4.50 -3.25 -0.49
-4.50 -3.20 -0.39
-4.50 -3.15 -0.29
-4.50 -3.10 -0.19
-4.50 -3.05 -0.09
-4.50 -3.00 0.01
-4.50 -2.95 0.11
-4.50 -2.90 0.21
-4.50 -2.85 0.31
-4.50 -2.80 0.41
-4.50 -2.75 0.51
-4.50 -2.70 0.61
-4.50 -2.65 0.71
-4.50 -2.60 0.81
-4.50 -2.55 0.91
-4.50 -2.50 1.01
-4.50 -2.45 1.11
-4.50 -2.40 1.21
-4.50 -2.35 1.31
-4.50 -2.30 1.41
-4.50 -2.25 1.51
-4.50 -2.20 1.61
-4.50 -2.15 1.71
-4.50 -2.10 1.81
-4.50 -2.05 1.91
-4.50 -2.00 2.01
-4.50 -1.95 2.11
-4.50 -1.90 2.21
-4.50 -1.85 2.31
-4.50 -1.80 2.41
-4.50 -1.75 2.51
-4.50 -1.70 2.61
-4.50 -1.65 2.71
-4.50 -1.60 2.81
-4.50 -1.55 2.91
-4.50 -1.50 3.01
-4.50 -1.45 3.11
-4.50 -1.40 3.21
-4.50 -1.35 3.31
-4.50 -1.30 3.41
-4.50 -1.25 3.51
-4.50 -1.20 3.61
-4.50 -1.15 3.71
-4.50 -1.10 3.81
-4.50 -1.05 3.91
-4.50 -1.00 4.01
-4.45 -4.00 -1.99
-4.45 -3.95 -1.89
-4.45 -3.90 -1.79
-4.45 -3.85 -1.69
-4.45 -3.80 -1.59
-4.45 -3.75 -1.49
-4.45 -3.70 -1.39
-4.45 -3.65 -1.29
-4.45 -3.60 -1.19
-4.45 -3.55 -1.09
-4.45 -3.50 -0.99
-4.45 -3.45 -0.89
-4.45 -3.40 -0.79
-4.45 -3.35 -0.69
-4.45 -3.30 -0.59
-4.45 -3.25 -0.49
-4.45 -3.20 -0.39
-4.45 -3.15 -0.29
-4.45 -3.10 -0.19
-4.45 -3.05 -0.09
-4.45 -3.00 0.01
-4.45 -2.95 0.11
-4.45 -2.90 0.21
-4.45 -2.85 0.31
-4.45 -2.80 0.41
-4.45 -2.75 0.51
-4.45 -2.70 0.61
-4.45 -2.65 0.71
-4.45 -2.60 0.81
-4.45 -2.55 0.91
-4.45 -2.50 1.01
-4.45 -2.45 1.11
-4.45 -2.40 1.21
-4.45 -2.35 1.31
-4.45 -2.30 1.41
-4.45 -2.25 1.51
-4.45 -2.20 1.61
-4.45 -2.15 1.71
-4.45 -2.10 1.81
-4.45 -2.05 1.91
-4.45 -2.00 2.01
-4.45 -1.95 2.11
-4.45 -1.90 2.21
-4.45 -1.85 2.31
-4.45 -1.80 2.41
-4.45 -1.75 2.51
-4.45 -1.70 2.61
-4.45 -1.65 2.71
-4.45 -1.60 2.81
-4.45 -1.55 2.91
-4.45 -1.50 3.01
-4.45 -1.45 3.11
-4.45 -1.40 3.21
-4.45 -1.35 3.31
-4.45 -1.30 3.41
-4.45 -1.25 3.51
-4.45 -1.20 3.61
-4.45 -1.15 3.71
-4.45 -1.10 3.81
-4.45 -1.05 3.91
-4.45 -1.00 4.01
-4.40 -4.00 -1.99
-4.40 -3.95 -1.89
-4.40 -3.90 -1.79
-4.40 -3.85 -1.69
-4.40 -3.80 -1.59
-4.40 -3.75 -1.49
-4.40 -3.70 -1.39
-4.40 -3.65 -1.29
-4.40 -3.60 -1.19
-4.40 -3.55 -1.09
-4.40 -3.50 -0.99
-4.40 -3.45 -0.89
-4.40 -3.40 -0.79
-4.40 -3.35 -0.69
-4.40 -3.30 -0.59
-4.40 -3.25 -0.49
-4.40 -3.20 -0.39
-4.40 -3.15 -0.29
-4.40 -3.10 -0.19
-4.40 -3.05 -0.09
-4.40 -3.00 0.01
-4.40 -2.95 0.11
-4.40 -2.90 0.21
-4.40 -2.85 0.31
-4.40 -2.80 0.41
-4.40 -2.75 0.51
-4.40 -2.70 0.61
-4.40 -2.65 0.71
-4.40 -2.60 0.81
-4.40 -2.55 0.91
-4.40 -2.50 1.01
-4.40 -2.45 1.11
-4.40 -2.40 1.21
-4.40 -2.35 1.31
-4.40 -2.30 1.41
-4.40 -2.25 1.51
-4.40 -2.20 1.61
-4.40 -2.15 1.71
-4.40 -2.10 1.81
-4.40 -2.05 1.91
-4.40 -2.00 2.01
-4.40 -1.95 2.11
-4.40 -1.90 2.21
-4.40 -1.85 2.31
-4.40 -1.80 2.41
-4.40 -1.75 2.51
-4.40 -1.70 2.61
-4.40 -1.65 2.71
-4.40 -1.60 2.81
-4.40 -1.55 2.91
-4.40 -1.50 3.01
-4.40 -1.45 3.11
-4.40 -1.40 3.21
-4.40 -1.35 3.31
-4.40 -1.30 3.41
-4.40 -1.25 3.51
-4.40 -1.20 3.61
-4.40 -1.15 3.71
-4.40 -1.10 3.81
-4.40 -1.05 3.91
-4.40 -1.00 4.01
-4.35 -4.00 -1.99
-4.35 -3.95 -1.89
-4.35 -3.90 -1.79
-4.35 -3.85 -1.69
-4.35 -3.80 -1.59
-4.35 -3.75 -1.49
-4.35 -3.70 -1.39
-4.35 -3.65 -1.29
-4.35 -3.60 -1.19
-4.35 -3.55 -1.09
-4.35 -3.50 -0.99
-4.35 -3.45 -0.89
-4.35 -3.40 -0.79
-4.35 -3.35 -0.69
-4.35 -3.30 -0.59
-4.35 -3.25 -0.49
-4.35 -3.20 -0.39
-4.35 -3.15 -0.29
-4.35 -3.10 -0.19
-4.35 -3.05 -0.09
-4.35 -3.00 0.01
-4.35 -2.95 0.11
-4.35 -2.90 0.21
-4.35 -2.85 0.31
-4.35 -2.80 0.41
-4.35 -2.75 0.51
-4.35 -2.70 0.61
-4.35 -2.65 0.71
-4.35 -2.60 0.81
-4.35 -2.55 0.91
-4.35 -2.50 1.01
-4.35 -2.45 1.11
-4.35 -2.40 1.21
-4.35 -2.35 1.31
-4.35 -2.30 1.41
-4.35 -2.25 1.51
-4.35 -2.20 1.61
-4.35 -2.15 1.71
-4.35 -2.10 1.81
-4.35 -2.05 1.91
-4.35 -2.00 2.01
-4.35 -1.95 2.11
-4.35 -1.90 2.21
-4.35 -1.85 2.31
-4.35 -1.80 2.41
-4.35 -1.75 2.51
-4.35 -1.70 2.61
-4.35 -1.65 2.71
-4.35 -1.60 2.81
-4.35 -1.55 2.91
-4.35 -1.50 3.01
-4.35 -1.45 3.11
-4.35 -1.40 3.21
-4.35 -1.35 3.31
-4.35 -1.30 3.41
-4.35 -1.25 3.51
-4.35 -1.20 3.61
-4.35 -1.15 3.71
-4.35 -1.10 3.81
-4.35 -1.05 3.91
-4.35 -1.00 4.01
-4.30 -4.00 -1.99
-4.30 -3.95 -1.89
-4.30 -3.90 -1.79
-4.30 -3.85 -1.69
-4.30 -3.80 -1.59
-4.30 -3.75 -1.49
-4.30 -3.70 -1.39
-4.30 -3.65 -1.29
-4.30 -3.60 -1.19
-4.30 -3.55 -1.09
-4.30 -3.50 -0.99
-4.30 -3.45 -0.89
-4.30 -3.40 -0.79
-4.30 -3.35 -0.69
-4.30 -3.30 -0.59
-4.30 -3.25 -0.49
-4.30 -3.20 -0.39
-4.30 -3.15 -0.29
-4.30 -3.10 -0.19
-4.30 -3.05 -0.09
-4.30 -3.00 0.01
-4.30 -2.95 0.11
-4.30 -2.90 0.21
-4.30 -2.85 0.31
-4.30 -2.80 0.41
-4.30 -2.75 0.51
-4.30 -2.70 0.61
-4.30 -2.65 0.71
-4.30 -2.60 0.81
-4.30 -2.55 0.91
-4.30 -2.50 1.01
-4.30 -2.45 1.11
-4.30 -2.40 1.21
-4.30 -2.35 1.31
-4.30 -2.30 1.41
-4.30 -2.25 1.51
-4.30 -2.20 1.61
-4.30 -2.15 1.71
-4.30 -2.10 1.81
-4.30 -2.05 1.91
-4.30 -2.00 2.01
-4.30 -1.95 2.11
-4.30 -1.90 2.21
-4.30 -1.85 2.31
-4.30 -1.80 2.41
-4.30 -1.75 2.51
-4.30 -1.70 2.61
-4.30 -1.65 2.71
-4.30 -1.60 2.81
-4.30 -1.55 2.91
-4.30 -1.50 3.01
-4.30 -1.45 3.11
-4.30 -1.40 3.21
-4.30 -1.35 3.31
-4.30 -1.30 3.41
-4.30 -1.25 3.51
-4.30 -1.20 3.61
-4.30 -1.15 3.71
-4.30 -1.10 3.81
-4.30 -1.05 3.91
-4.30 -1.00 4.01
-4.25 -4.00 -1.99
-4.25 -3.95 -1.89
-4.25 -3.90 -1.79
-4.25 -3.85 -1.69
-4.25 -3.80 -1.59
-4.25 -3.75 -1.49
-4.25 -3.70 -1.39
-4.25 -3.65 -1.29
-4.25 -3.60 -1.19
-4.25 -3.55 -1.09
-4.25 -3.50 -0.99
-4.25 -3.45 -0.89
-4.25 -3.40 -0.79
-4.25 -3.35 -0.69
-4.25 -3.30 -0.59
-4.25 -3.25 -0.49
-4.25 -3.20 -0.39
-4.25 -3.15 -0.29
-4.25 -3.10 -0.19
-4.25 -3.05 -0.09
-4.25 -3.00 0.01
-4.25 -2.95 0.11
-4.25 -2.90 0.21
-4.25 -2.85 0.31
-4.25 -2.80 0.41
-4.25 -2.75 0.51
-4.25 -2.70 0.61
-4.25 -2.65 0.71
-4.25 -2.60 0.81
-4.25 -2.55 0.91
-4.25 -2.50 1.01
-4.25 -2.45 1.11
-4.25 -2.40 1.21
-4.25 -2.35 1.31
-4.25 -2.30 1.41
-4.25 -2.25 1.51
-4.25 -2.20 1.61
-4.25 -2.15 1.71
-4.25 -2.10 1.81
-4.25 -2.05 1.91
-4.25 -2.00 2.01
-4.25 -1.95 2.11
-4.25 -1.90 2.21
-4.25 -1.85 2.31
-4.25 -1.80 2.41
-4.25 -1.75 2.51
-4.25 -1.70 2.61
-4.25 -1.65 2.71
-4.25 -1.60 2.81
-4.25 -1.55 2.91
-4.25 -1.50 3.01
-4.25 -1.45 3.11
-4.25 -1.40 3.21
-4.25 -1.35 3.31
-4.25 -1.30 3.41
-4.25 -1.25 3.51
-4.25 -1.20 3.61
-4.25 -1.15 3.71
-4.25 -1.10 3.81
-4.25 -1.05 3.91
-4.25 -1.00 4.01
-4.20 -4.00 -1.99
-4.20 -3.95 -1.89
-4.20 -3.90 -1.79
-4.20 -3.85 -1.69
-4.20 -3.80 -1.59
-4.20 -3.75 -1.49
-4.20 -3.70 -1.39
-4.20 -3.65 -1.29
-4.20 -3.60 -1.19
-4.20 -3.55 -1.09
-4.20 -3.50 -0.99
-4.20 -3.45 -0.89
-4.20 -3.40 -0.79
-4.20 -3.35 -0.69
-4.20 -3.30 -0.59
-4.20 -3.25 -0.49
-4.20 -3.20 -0.39
-4.20 -3.15 -0.29
-4.20 -3.10 -0.19
-4.20 -3.05 -0.09
-4.20 -3.00 0.01
-4.20 -2.95 0.11
-4.20 -2.90 0.21
-4.20 -2.85 0.31
-4.20 -2.80 0.41
-4.20 -2.75 0.51
-4.20 -2.70 0.61
-4.20 -2.65 0.71
-4.20 -2.60 0.81
-4.20 -2.55 0.91
-4.20 -2.50 1.01
-4.20 -2.45 1.11
-4.20 -2.40 1.21
-4.20 -2.35 1.31
-4.20 -2.30 1.41
-4.20 -2.25 1.51
-4.20 -2.20 1.61
-4.20 -2.15 1.71
-4.20 -2.10 1.81
-4.20 -2.05 1.91
-4.20 -2.00 2.01
-4.20 -1.95 2.11
-4.20 -1.90 2.21
-4.20 -1.85 2.31
-4.20 -1.80 2.41
-4.20 -1.75 2.51
-4.20 -1.70 2.61
-4.20 -1.65 2.71
-4.20 -1.60 2.81
-4.20 -1.55 2.91
-4.20 -1.50 3.01
-4.20 -1.45 3.11
-4.20 -1.40 3.21
-4.20 -1.35 3.31
-4.20 -1.30 3.41
-4.20 -1.25 3.51
-4.20 -1.20 3.61
-4.20 -1.15 3.71
-4.20 -1.10 3.81
-4.20 -1.05 3.91
-4.20 -1.00 4.01
-4.15 -4.00 -1.99
-4.15 -3.95 -1.89
-4.15 -3.90 -1.79
-4.15 -3.85 -1.69
-4.15 -3.80 -1.59
-4.15 -3.75 -1.49
-4.15 -3.70 -1.39
-4.15 -3.65 -1.29
-4.15 -3.60 -1.19
-4.15 -3.55 -1.09
-4.15 -3.50 -0.99
-4.15 -3.45 -0.89
-4.15 -3.40 -0.79
-4.15 -3.35 -0.69
-4.15 -3.30 -0.59
-4.15 -3.25 -0.49
-4.15 -3.20 -0.39
-4.15 -3.15 -0.29
-4.15 -3.10 -0.19
-4.15 -3.05 -0.09
-4.15 -3.00 0.01
-4.15 -2.95 0.11
-4.15 -2.90 0.21
-4.15 -2.85 0.31
-4.15 -2.80 0.41
-4.15 -2.75 0.51
-4.15 -2.70 0.61
-4.15 -2.65 0.71
-4.15 -2.60 0.81
-4.15 -2.55 0.91
-4.15 -2.50 1.01
-4.15 -2.45 1.11
-4.15 -2.40 1.21
-4.15 -2.35 1.31
-4.15 -2.30 1.41
-4.15 -2.25 1.51
-4.15 -2.20 1.61
-4.15 -2.15 1.71
-4.15 -2.10 1.81
-4.15 -2.05 1.91
-4.15 -2.00 2.01
-4.15 -1.95 2.11
-4.15 -1.90 2.21
-4.15 -1.85 2.31
-4.15 -1.80 2.41
-4.15 -1.75 2.51
-4.15 -1.70 2.61
-4.15 -1.65 2.71
-4.15 -1.60 2.81
-4.15 -1.55 2.91
-4.15 -1.50 3.01
-4.15 -1.45 3.11
-4.15 -1.40 3.21
-4.15 -1.35 3.31
-4.15 -1.30 3.41
-4.15 -1.25 3.51
-4.15 -1.20 3.61
-4.15 -1.15 3.71
-4.15 -1.10 3.81
-4.15 -1.05 3.91
-4.15 -1.00 4.01
-4.10 -4.00 -1.99
-4.10 -3.95 -1.89
-4.10 -3.90 -1.79
-4.10 -3.85 -1.69
-4.10 -3.80 -1.59
-4.10 -3.75 -1.49
-4.10 -3.70 -1.39
-4.10 -3.65 -1.29
-4.10 -3.60 -1.19
-4.10 -3.55 -1.09
-4.10 -3.50 -0.99
-4.10 -3.45 -0.89
-4.10 -3.40 -0.79
-4.10 -3.35 -0.69
-4.10 -3.30 -0.59
-4.10 -3.25 -0.49
-4.10 -3.20 -0.39
-4.10 -3.15 -0.29
-4.10 -3.10 -0.19
-4.10 -3.05 -0.09
-4.10 -3.00 0.01
-4.10 -2.95 0.11
-4.10 -2.90 0.21
-4.10 -2.85 0.31
-4.10 -2.80 0.41
-4.10 -2.75 0.51
-4.10 -2.70 0.61
-4.10 -2.65 0.71
-4.10 -2.60 0.81
-4.10 -2.55 0.91
-4.10 -2.50 1.01
-4.10 -2.45 1.11
-4.10 -2.40 1.21
-4.10 -2.35 1.31
-4.10 -2.30 1.41
-4.10 -2.25 1.51
-4.10 -2.20 1.61
-4.10 -2.15 1.71
-4.10 -2.10 1.81
-4.10 -2.05 1.91
-4.10 -2.00 2.01
-4.10 -1.95 2.11
-4.10 -1.90 2.21
-4.10 -1.85 2.31
-4.10 -1.80 2.41
-4.10 -1.75 2.51
-4.10 -1.70 2.61
-4.10 -1.65 2.71
-4.10 -1.60 2.81
-4.10 -1.55 2.91
-4.10 -1.50 3.01
-4.10 -1.45 3.11
-4.10 -1.40 3.21
-4.10 -1.35 3.31
-4.10 -1.30 3.41
-4.10 -1.25 3.51
-4.10 -1.20 3.61
-4.10 -1.15 3.71
-4.10 -1.10 3.81
-4.10 -1.05 3.91
-4.10 -1.00 4.01
-4.05 -4.00 -1.99
-4.05 -3.95 -1.89
-4.05 -3.90 -1.79
-4.05 -3.85 -1.69
-4.05 -3.80 -1.59
-4.05 -3.75 -1.49
-4.05 -3.70 -1.39
-4.05 -3.65 -1.29
-4.05 -3.60 -1.19
-4.05 -3.55 -1.09
-4.05 -3.50 -0.99
-4.05 -3.45 -0.89
-4.05 -3.40 -0.79
-4.05 -3.35 -0.69
-4.05 -3.30 -0.59
-4.05 -3.25 -0.49
-4.05 -3.20 -0.39
-4.05 -3.15 -0.29
-4.05 -3.10 -0.19
-4.05 -3.05 -0.09
-4.05 -3.00 0.01
-4.05 -2.95 0.11
-4.05 -2.90 0.21
-4.05 -2.85 0.31
-4.05 -2.80 0.41
-4.05 -2.75 0.51
-4.05 -2.70 0.61
-4.05 -2.65 0.71
-4.05 -2.60 0.81
-4.05 -2.55 0.91
-4.05 -2.50 1.01
-4.05 -2.45 1.11
-4.05 -2.40 1.21
-4.05 -2.35 1.31
-4.05 -2.30 1.41
-4.05 -2.25 1.51
-4.05 -2.20 1.61
-4.05 -2.15 1.71
-4.05 -2.10 1.81
-4.05 -2.05 1.91
-4.05 -2.00 2.01
-4.05 -1.95 2.11
-4.05 -1.90 2.21
-4.05 -1.85 2.31
-4.05 -1.80 2.41
-4.05 -1.75 2.51
-4.05 -1.70 2.61
-4.05 -1.65 2.71
-4.05 -1.60 2.81
-4.05 -1.55 2.91
-4.05 -1.50 3.01
-4.05 -1.45 3.11
-4.05 -1.40 3.21
-4.05 -1.35 3.31
-4.05 -1.30 3.41
-4.05 -1.25 3.51
-4.05 -1.20 3.61
-4.05 -1.15 3.71
-4.05 -1.10 3.81
-4.05 -1.05 3.91
-4.05 -1.00 4.01
-4.00 -4.00 -1.99
-4.00 -3.95 -1.89
-4.00 -3.90 -1.79
-4.00 -3.85 -1.69
-4.00 -3.80 -1.59
-4.00 -3.75 -1.49
-4.00 -3.70 -1.39
-4.00 -3.65 -1.29
-4.00 -3.60 -1.19
-4.00 -3.55 -1.09
-4.00 -3.50 -0.99
-4.00 -3.45 -0.89
-4.00 -3.40 -0.79
-4.00 -3.35 -0.69
-4.00 -3.30 -0.59
-4.00 -3.25 -0.49
-4.00 -3.20 -0.39
-4.00 -3.15 -0.29
-4.00 -3.10 -0.19
-4.00 -3.05 -0.09
-4.00 -3.00 0.01
-4.00 -2.95 0.11
-4.00 -2.90 0.21
-4.00 -2.85 0.31
-4.00 -2.80 0.41
-4.00 -2.75 0.51
-4.00 -2.70 0.61
-4.00 -2.65 0.71
-4.00 -2.60 0.81
-4.00 -2.55 0.91
-4.00 -2.50 1.01
-4.00 -2.45 1.11
-4.00 -2.40 1.21
-4.00 -2.35 1.31
-4.00 -2.30 1.41
-4.00 -2.25 1.51
-4.00 -2.20 1.61
-4.00 -2.15 1.71
-4.00 -2.10 1.81
-4.00 -2.05 1.91
-4.00 -2.00 2.01
-4.00 -1.95 2.11
-4.00 -1.90 2.21
-4.00 -1.85 2.31
-4.00 -1.80 2.41
-4.00 -1.75 2.51
-4.00 -1.70 2.61
-4.00 -1.65 2.71
-4.00 -1.60 2.81
-4.00 -1.55 2.91
-4.00 -1.50 3.01
-4.00 -1.45 3.11
-4.00 -1.40 3.21
-4.00 -1.35 3.31
-4.00 -1.30 3.41
-4.00 -1.25 3.51
-4.00 -1.20 3.61
-4.00 -1.15 3.71
-4.00 -1.10 3.81
-4.00 -1.05 3.91
-4.00 -1.00 4.01
-3.95 -4.00 -1.99
-3.95 -3.95 -1.89
-3.95 -3.90 -1.79
-3.95 -3.85 -1.69
-3.95 -3.80 -1.59
-3.95 -3.75 -1.49
-3.95 -3.70 -1.39
-3.95 -3.65 -1.29
-3.95 -3.60 -1.19
-3.95 -3.55 -1.09
-3.95 -3.50 -0.99
-3.95 -3.45 -0.89
-3.95 -3.40 -0.79
-3.95 -3.35 -0.69
-3.95 -3.30 -0.59
-3.95 -3.25 -0.49
-3.95 -3.20 -0.39
-3.95 -3.15 -0.29
-3.95 -3.10 -0.19
-3.95 -3.05 -0.09
-3.95 -3.00 0.01
-3.95 -2.95 0.11
-3.95 -2.90 0.21
-3.95 -2.85 0.31
-3.95 -2.80 0.41
-3.95 -2.75 0.51
-3.95 -2.70 0.61
-3.95 -2.65 0.71
-3.95 -2.60 0.81
-3.95 -2.55 0.91
-3.95 -2.50 1.01
-3.95 -2.45 1.11
-3.95 -2.40 1.21
-3.95 -2.35 1.31
-3.95 -2.30 1.41
-3.95 -2.25 1.51
-3.95 -2.20 1.61
-3.95 -2.15 1.71
-3.95 -2.10 1.81
-3.95 -2.05 1.91
-3.95 -2.00 2.01
-3.95 -1.95 2.11
-3.95 -1.90 2.21
-3.95 -1.85 2.31
-3.95 -1.80 2.41
-3.95 -1.75 2.51
-3.95 -1.70 2.61
-3.95 -1.65 2.71
-3.95 -1.60 2.81
-3.95 -1.55 2.91
-3.95 -1.50 3.01
-3.95 -1.45 3.11
-3.95 -1.40 3.21
-3.95 -1.35 3.31
-3.95 -1.30 3.41
-3.95 -1.25 3.51
-3.95 -1.20 3.61
-3.95 -1.15 3.71
-3.95 -1.10 3.81
-3.95 -1.05 3.91
-3.95 -1.00 4.01
-3.90 -4.00 -1.99
-3.90 -3.95 -1.89
-3.90 -3.90 -1.79
-3.90 -3.85 -1.69
-3.90 -3.80 -1.59
-3.90 -3.75 -1.49
-3.90 -3.70 -1.39
-3.90 -3.65 -1.29
-3.90 -3.60 -1.19
-3.90 -3.55 -1.09
-3.90 -3.50 -0.99
-3.90 -3.45 -0.89
-3.90 -3.40 -0.79
-3.90 -3.35 -0.69
-3.90 -3.30 -0.59
-3.90 -3.25 -0.49
-3.90 -3.20 -0.39
-3.90 -3.15 -0.29
-3.90 -3.10 -0.19
-3.90 -3.05 -0.09
-3.90 -3.00 0.01
-3.90 -2.95 0.11
-3.90 -2.90 0.21
-3.90 -2.85 0.31
-3.90 -2.80 0.41
-3.90 -2.75 0.51
-3.90 -2.70 0.61
-3.90 -2.65 0.71
-3.90 -2.60 0.81
-3.90 -2.55 0.91
-3.90 -2.50 1.01
-3.90 -2.45 1.11
-3.90 -2.40 1.21
-3.90 -2.35 1.31
-3.90 -2.30 1.41
-3.90 -2.25 1.51
-3.90 -2.20 1.61
-3.90 -2.15 1.71
-3.90 -2.10 1.81
-3.90 -2.05 1.91
-3.90 -2.00 2.01
-3.90 -1.95 2.11
-3.90 -1.90 2.21
-3.90 -1.85 2.31
-3.90 -1.80 2.41
-3.90 -1.75 2.51
-3.90 -1.70 2.61
-3.90 -1.65 2.71
-3.90 -1.60 2.81
-3.90 -1.55 2.91
-3.90 -1.50 3.01
-3.90 -1.45 3.11
-3.90 -1.40 3.21
-3.90 -1.35 3.31
-3.90 -1.30 3.41
-3.90 -1.25 3.51
-3.90 -1.20 3.61
-3.90 -1.15 3.71
-3.90 -1.10 3.81
-3.90 -1.05 3.91
-3.90 -1.00 4.01
-3.85 -4.00 -1.99
-3.85 -3.95 -1.89
-3.85 -3.90 -1.79
-3.85 -3.85 -1.69
-3.85 -3.80 -1.59
-3.85 -3.75 -1.49
-3.85 -3.70 -1.39
-3.85 -3.65 -1.29
-3.85 -3.60 -1.19
-3.85 -3.55 -1.09
-3.85 -3.50 -0.99
-3.85 -3.45 -0.89
-3.85 -3.40 -0.79
-3.85 -3.35 -0.69
-3.85 -3.30 -0.59
-3.85 -3.25 -0.49
-3.85 -3.20 -0.39
-3.85 -3.15 -0.29
-3.85 -3.10 -0.19
-3.85 -3.05 -0.09
-3.85 -3.00 0.01
-3.85 -2.95 0.11
-3.85 -2.90 0.21
-3.85 -2.85 0.31
-3.85 -2.80 0.41
-3.85 -2.75 0.51
-3.85 -2.70 0.61
-3.85 -2.65 0.71
-3.85 -2.60 0.81
-3.85 -2.55 0.91
-3.85 -2.50 1.01
-3.85 -2.45 1.11
-3.85 -2.40 1.21
-3.85 -2.35 1.31
-3.85 -2.30 1.41
-3.85 -2.25 1.51
-3.85 -2.20 1.61
-3.85 -2.15 1.71
-3.85 -2.10 1.81
-3.85 -2.05 1.91
-3.85 -2.00 2.01
-3.85 -1.95 2.11
-3.85 -1.90 2.21
-3.85 -1.85 2.31
-3.85 -1.80 2.41
-3.85 -1.75 2.51
-3.85 -1.70 2.61
-3.85 -1.65 2.71
-3.85 -1.60 2.81
-3.85 -1.55 2.91
-3.85 -1.50 3.01
-3.85 -1.45 3.11
-3.85 -1.40 3.21
-3.85 -1.35 3.31
-3.85 -1.30 3.41
-3.85 -1.25 3.51
-3.85 -1.20 3.61
-3.85 -1.15 3.71
-3.85 -1.10 3.81
-3.85 -1.05 3.91
-3.85 -1.00 4.01
-3.80 -4.00 -1.99
-3.80 -3.95 -1.89
-3.80 -3.90 -1.79
-3.80 -3.85 -1.69
-3.80 -3.80 -1.59
-3.80 -3.75 -1.49
-3.80 -3.70 -1.39
-3.80 -3.65 -1.29
-3.80 -3.60 -1.19
-3.80 -3.55 -1.09
-3.80 -3.50 -0.99
-3.80 -3.45 -0.89
-3.80 -3.40 -0.79
-3.80 -3.35 -0.69
-3.80 -3.30 -0.59
-3.80 -3.25 -0.49
-3.80 -3.20 -0.39
-3.80 -3.15 -0.29
-3.80 -3.10 -0.19
-3.80 -3.05 -0.09
-3.80 -3.00 0.01
-3.80 -2.95 0.11
-3.80 -2.90 0.21
-3.80 -2.85 0.31
-3.80 -2.80 0.41
-3.80 -2.75 0.51
-3.80 -2.70 0.61
-3.80 -2.65 0.71
-3.80 -2.60 0.81
-3.80 -2.55 0.91
-3.80 -2.50 1.01
-3.80 -2.45 1.11
-3.80 -2.40 1.21
-3.80 -2.35 1.31
-3.80 -2.30 1.41
-3.80 -2.25 1.51
-3.80 -2.20 1.61
-3.80 -2.15 1.71
-3.80 -2.10 1.81
-3.80 -2.05 1.91
-3.80 -2.00 2.01
-3.80 -1.95 2.11
-3.80 -1.90 2.21
-3.80 -1.85 2.31
-3.80 -1.80 2.41
-3.80 -1.75 2.51
-3.80 -1.70 2.61
-3.80 -1.65 2.71
-3.80 -1.60 2.81
-3.80 -1.55 2.91
-3.80 -1.50 3.01
-3.80 -1.45 3.11
-3.80 -1.40 3.21
-3.80 -1.35 3.31
-3.80 -1.30 3.41
-3.80 -1.25 3.51
-3.80 -1.20 3.61
-3.80 -1.15 3.71
-3.80 -1.10 3.81
-3.80 -1.05 3.91
-3.80 -1.00 4.01
-3.75 -4.00 -1.99
-3.75 -3.95 -1.89
-3.75 -3.90 -1.79
-3.75 -3.85 -1.69
-3.75 -3.80 -1.59
-3.75 -3.75 -1.49
-3.75 -3.70 -1.39
-3.75 -3.65 -1.29
-3.75 -3.60 -1.19
-3.75 -3.55 -1.09
-3.75 -3.50 -0.99
-3.75 -3.45 -0.89
-3.75 -3.40 -0.79
-3.75 -3.35 -0.69
-3.75 -3.30 -0.59
-3.75 -3.25 -0.49
-3.75 -3.20 -0.39
-3.75 -3.15 -0.29
-3.75 -3.10 -0.19
-3.75 -3.05 -0.09
-3.75 -3.00 0.01
-3.75 -2.95 0.11
-3.75 -2.90 0.21
-3.75 -2.85 0.31
-3.75 -2.80 0.41
-3.75 -2.75 0.51
-3.75 -2.70 0.61
-3.75 -2.65 0.71
-3.75 -2.60 0.81
-3.75 -2.55 0.91
-3.75 -2.50 1.01
-3.75 -2.45 1.11
-3.75 -2.40 1.21
-3.75 -2.35 1.31
-3.75 -2.30 1.41
-3.75 -2.25 1.51
-3.75 -2.20 1.61
-3.75 -2.15 1.71
-3.75 -2.10 1.81
-3.75 -2.05 1.91
-3.75 -2.00 2.01
-3.75 -1.95 2.11
-3.75 -1.90 2.21
-3.75 -1.85 2.31
-3.75 -1.80 2.41
-3.75 -1.75 2.51
-3.75 -1.70 2.61
-3.75 -1.65 2.71
-3.75 -1.60 2.81
-3.75 -1.55 2.91
-3.75 -1.50 3.01
-3.75 -1.45 3.11
-3.75 -1.40 3.21
-3.75 -1.35 3.31
-3.75 -1.30 3.41
-3.75 -1.25 3.51
-3.75 -1.20 3.61
-3.75 -1.15 3.71
-3.75 -1.10 3.81
-3.75 -1.05 3.91
-3.75 -1.00 4.01
-3.70 -4.00 -1.99
-3.70 -3.95 -1.89
-3.70 -3.90 -1.79
-3.70 -3.85 -1.69
-3.70 -3.80 -1.59
-3.70 -3.75 -1.49
-3.70 -3.70 -1.39
-3.70 -3.65 -1.29
-3.70 -3.60 -1.19
-3.70 -3.55 -1.09
-3.70 -3.50 -0.99
-3.70 -3.45 -0.89
-3.70 -3.40 -0.79
-3.70 -3.35 -0.69
-3.70 -3.30 -0.59
-3.70 -3.25 -0.49
-3.70 -3.20 -0.39
-3.70 -3.15 -0.29
-3.70 -3.10 -0.19
-3.70 -3.05 -0.09
-3.70 -3.00 0.01
-3.70 -2.95 0.11
-3.70 -2.90 0.21
-3.70 -2.85 0.31
-3.70 -2.80 0.41
-3.70 -2.75 0.51
-3.70 -2.70 0.61
-3.70 -2.65 0.71
-3.70 -2.60 0.81
-3.70 -2.55 0.91
-3.70 -2.50 1.01
-3.70 -2.45 1.11
-3.70 -2.40 1.21
-3.70 -2.35 1.31
-3.70 -2.30 1.41
-3.70 -2.25 1.51
-3.70 -2.20 1.61
-3.70 -2.15 1.71
-3.70 -2.10 1.81
-3.70 -2.05 1.91
-3.70 -2.00 2.01
-3.70 -1.95 2.11
-3.70 -1.90 2.21
-3.70 -1.85 2.31
-3.70 -1.80 2.41
-3.70 -1.75 2.51
-3.70 -1.70 2.61
-3.70 -1.65 2.71
-3.70 -1.60 2.81
-3.70 -1.55 2.91
-3.70 -1.50 3.01
-3.70 -1.45 3.11
-3.70 -1.40 3.21
-3.70 -1.35 3.31
-3.70 -1.30 3.41
-3.70 -1.25 3.51
-3.70 -1.20 3.61
-3.70 -1.15 3.71
-3.70 -1.10 3.81
-3.70 -1.05 3.91
-3.70 -1.00 4.01
-3.65 -4.00 -1.99
-3.65 -3.95 -1.89
-3.65 -3.90 -1.79
-3.65 -3.85 -1.69
-3.65 -3.80 -1.59
-3.65 -3.75 -1.49
-3.65 -3.70 -1.39
-3.65 -3.65 -1.29
-3.65 -3.60 -1.19
-3.65 -3.55 -1.09
-3.65 -3.50 -0.99
-3.65 -3.45 -0.89
-3.65 -3.40 -0.79
-3.65 -3.35 -0.69
-3.65 -3.30 -0.59
-3.65 -3.25 -0.49
-3.65 -3.20 -0.39
-3.65 -3.15 -0.29
-3.65 -3.10 -0.19
-3.65 -3.05 -0.09
-3.65 -3.00 0.01
-3.65 -2.95 0.11
-3.65 -2.90 0.21
-3.65 -2.85 0.31
-3.65 -2.80 0.41
-3.65 -2.75 0.51
-3.65 -2.70 0.61
-3.65 -2.65 0.71
-3.65 -2.60 0.81
-3.65 -2.55 0.91
-3.65 -2.50 1.01
-3.65 -2.45 1.11
-3.65 -2.40 1.21
-3.65 -2.35 1.31
-3.65 -2.30 1.41
-3.65 -2.25 1.51
-3.65 -2.20 1.61
-3.65 -2.15 1.71
-3.65 -2.10 1.81
-3.65 -2.05 1.91
-3.65 -2.00 2.01
-3.65 -1.95 2.11
-3.65 -1.90 2.21
-3.65 -1.85 2.31
-3.65 -1.80 2.41
-3.65 -1.75 2.51
-3.65 -1.70 2.61
-3.65 -1.65 2.71
-3.65 -1.60 2.81
-3.65 -1.55 2.91
-3.65 -1.50 3.01
-3.65 -1.45 3.11
-3.65 -1.40 3.21
-3.65 -1.35 3.31
-3.65 -1.30 3.41
-3.65 -1.25 3.51
-3.65 -1.20 3.61
-3.65 -1.15 3.71
-3.65 -1.10 3.81
-3.65 -1.05 3.91
-3.65 -1.00 4.01
-3.60 -4.00 -1.99
-3.60 -3.95 -1.89
-3.60 -3.90 -1.79
-3.60 -3.85 -1.69
-3.60 -3.80 -1.59
-3.60 -3.75 -1.49
-3.60 -3.70 -1.39
-3.60 -3.65 -1.29
-3.60 -3.60 -1.19
-3.60 -3.55 -1.09
-3.60 -3.50 -0.99
-3.60 -3.45 -0.89
-3.60 -3.40 -0.79
-3.60 -3.35 -0.69
-3.60 -3.30 -0.59
-3.60 -3.25 -0.49
-3.60 -3.20 -0.39
-3.60 -3.15 -0.29
-3.60 -3.10 -0.19
-3.60 -3.05 -0.09
-3.60 -3.00 0.01
-3.60 -2.95 0.11
-3.60 -2.90 0.21
-3.60 -2.85 0.31
-3.60 -2.80 0.41
-3.60 -2.75 0.51
-3.60 -2.70 0.61
-3.60 -2.65 0.71
-3.60 -2.60 0.81
-3.60 -2.55 0.91
-3.60 -2.50 1.01
-3.60 -2.45 1.11
-3.60 -2.40 1.21
-3.60 -2.35 1.31
-3.60 -2.30 1.41
-3.60 -2.25 1.51
-3.60 -2.20 1.61
-3.60 -2.15 1.71
-3.60 -2.10 1.81
-3.60 -2.05 1.91
-3.60 -2.00 2.01
-3.60 -1.95 2.11
-3.60 -1.90 2.21
-3.60 -1.85 2.31
-3.60 -1.80 2.41
-3.60 -1.75 2.51
-3.60 -1.70 2.61
-3.60 -1.65 2.71
-3.60 -1.60 2.81
-3.60 -1.55 2.91
-3.60 -1.50 3.01
-3.60 -1.45 3.11
-3.60 -1.40 3.21
-3.60 -1.35 3.31
-3.60 -1.30 3.41
-3.60 -1.25 3.51
-3.60 -1.20 3.61
-3.60 -1.15 3.71
-3.60 -1.10 3.81
-3.60 -1.05 3.91
-3.60 -1.00 4.01
-3.55 -4.00 -1.99
-3.55 -3.95 -1.89
-3.55 -3.90 -1.79
-3.55 -3.85 -1.69
-3.55 -3.80 -1.59
-3.55 -3.75 -1.49
-3.55 -3.70 -1.39
-3.55 -3.65 -1.29
-3.55 -3.60 -1.19
-3.55 -3.55 -1.09
-3.55 -3.50 -0.99
-3.55 -3.45 -0.89
-3.55 -3.40 -0.79
-3.55 -3.35 -0.69
-3.55 -3.30 -0.59
-3.55 -3.25 -0.49
-3.55 -3.20 -0.39
-3.55 -3.15 -0.29
-3.55 -3.10 -0.19
-3.55 -3.05 -0.09
-3.55 -3.00 0.01
-3.55 -2.95 0.11
-3.55 -2.90 0.21
-3.55 -2.85 0.31
-3.55 -2.80 0.41
-3.55 -2.75 0.51
-3.55 -2.70 0.61
-3.55 -2.65 0.71
-3.55 -2.60 0.81
-3.55 -2.55 0.91
-3.55 -2.50 1.01
-3.55 -2.45 1.11
-3.55 -2.40 1.21
-3.55 -2.35 1.31
-3.55 -2.30 1.41
-3.55 -2.25 1.51
-3.55 -2.20 1.61
-3.55 -2.15 1.71
-3.55 -2.10 1.81
-3.55 -2.05 1.91
-3.55 -2.00 2.01
-3.55 -1.95 2.11
-3.55 -1.90 2.21
-3.55 -1.85 2.31
-3.55 -1.80 2.41
-3.55 -1.75 2.51
-3.55 -1.70 2.61
-3.55 -1.65 2.71
-3.55 -1.60 2.81
-3.55 -1.55 2.91
-3.55 -1.50 3.01
-3.55 -1.45 3.11
-3.55 -1.40 3.21
-3.55 -1.35 3.31
-3.55 -1.30 3.41
-3.55 -1.25 3.51
-3.55 -1.20 3.61
-3.55 -1.15 3.71
-3.55 -1.10 3.81
-3.55 -1.05 3.91
-3.55 -1.00 4.01
-3.50 -4.00 -1.99
-3.50 -3.95 -1.89
-3.50 -3.90 -1.79
-3.50 -3.85 -1.69
-3.50 -3.80 -1.59
-3.50 -3.75 -1.49
-3.50 -3.70 -1.39
-3.50 -3.65 -1.29
-3.50 -3.60 -1.19
-3.50 -3.55 -1.09
-3.50 -3.50 -0.99
-3.50 -3.45 -0.89
-3.50 -3.40 -0.79
-3.50 -3.35 -0.69
-3.50 -3.30 -0.59
-3.50 -3.25 -0.49
-3.50 -3.20 -0.39
-3.50 -3.15 -0.29
-3.50 -3.10 -0.19
-3.50 -3.05 -0.09
-3.50 -3.00 0.01
-3.50 -2.95 0.11
-3.50 -2.90 0.21
-3.50 -2.85 0.31
-3.50 -2.80 0.41
-3.50 -2.75 0.51
-3.50 -2.70 0.61
-3.50 -2.65 0.71
-3.50 -2.60 0.81
-3.50 -2.55 0.91
-3.50 -2.50 1.01
-3.50 -2.45 1.11
-3.50 -2.40 1.21
-3.50 -2.35 1.31
-3.50 -2.30 1.41
-3.50 -2.25 1.51
-3.50 -2.20 1.61
-3.50 -2.15 1.71
-3.50 -2.10 1.81
-3.50 -2.05 1.91
-3.50 -2.00 2.01
-3.50 -1.95 2.11
-3.50 -1.90 2.21
-3.50 -1.85 2.31
-3.50 -1.80 2.41
-3.50 -1.75 2.51
-3.50 -1.70 2.61
-3.50 -1.65 2.71
-3.50 -1.60 2.81
-3.50 -1.55 2.91
-3.50 -1.50 3.01
-3.50 -1.45 3.11
-3.50 -1.40 3.21
-3.50 -1.35 3.31
-3.50 -1.30 3.41
-3.50 -1.25 3.51
-3.50 -1.20 3.61
-3.50 -1.15 3.71
-3.50 -1.10 3.81
-3.50 -1.05 3.91
-3.50 -1.00 4.01
-3.45 -4.00 -1.99
-3.45 -3.95 -1.89
-3.45 -3.90 -1.79
-3.45 -3.85 -1.69
-3.45 -3.80 -1.59
-3.45 -3.75 -1.49
-3.45 -3.70 -1.39
-3.45 -3.65 -1.29
-3.45 -3.60 -1.19
-3.45 -3.55 -1.09
-3.45 -3.50 -0.99
-3.45 -3.45 -0.89
-3.45 -3.40 -0.79
-3.45 -3.35 -0.69
-3.45 -3.30 -0.59
-3.45 -3.25 -0.49
-3.45 -3.20 -0.39
-3.45 -3.15 -0.29
-3.45 -3.10 -0.19
-3.45 -3.05 -0.09
-3.45 -3.00 0.01
-3.45 -2.95 0.11
-3.45 -2.90 0.21
-3.45 -2.85 0.31
-3.45 -2.80 0.41
-3.45 -2.75 0.51
-3.45 -2.70 0.61
-3.45 -2.65 0.71
-3.45 -2.60 0.81
-3.45 -2.55 0.91
-3.45 -2.50 1.01
-3.45 -2.45 1.11
-3.45 -2.40 1.21
-3.45 -2.35 1.31
-3.45 -2.30 1.41
-3.45 -2.25 1.51
-3.45 -2.20 1.61
-3.45 -2.15 1.71
-3.45 -2.10 1.81
-3.45 -2.05 1.91
-3.45 -2.00 2.01
-3.45 -1.95 2.11
-3.45 -1.90 2.21
-3.45 -1.85 2.31
-3.45 -1.80 2.41
-3.45 -1.75 2.51
-3.45 -1.70 2.61
-3.45 -1.65 2.71
-3.45 -1.60 2.81
-3.45 -1.55 2.91
-3.45 -1.50 3.01
-3.45 -1.45 3.11
-3.45 -1.40 3.21
-3.45 -1.35 3.31
-3.45 -1.30 3.41
-3.45 -1.25 3.51
-3.45 -1.20 3.61
-3.45 -1.15 3.71
-3.45 -1.10 3.81
-3.45 -1.05 3.91
-3.45 -1.00 4.01
-3.40 -4.00 -1.99
-3.40 -3.95 -1.89
-3.40 -3.90 -1.79
-3.40 -3.85 -1.69
-3.40 -3.80 -1.59
-3.40 -3.75 -1.49
-3.40 -3.70 -1.39
-3.40 -3.65 -1.29
-3.40 -3.60 -1.19
-3.40 -3.55 -1.09
-3.40 -3.50 -0.99
-3.40 -3.45 -0.89
-3.40 -3.40 -0.79
-3.40 -3.35 -0.69
-3.40 -3.30 -0.59
-3.40 -3.25 -0.49
-3.40 -3.20 -0.39
-3.40 -3.15 -0.29
-3.40 -3.10 -0.19
-3.40 -3.05 -0.09
-3.40 -3.00 0.01
-3.40 -2.95 0.11
-3.40 -2.90 0.21
-3.40 -2.85 0.31
-3.40 -2.80 0.41
-3.40 -2.75 0.51
-3.40 -2.70 0.61
-3.40 -2.65 0.71
-3.40 -2.60 0.81
-3.40 -2.55 0.91
-3.40 -2.50 1.01
-3.40 -2.45 1.11
-3.40 -2.40 1.21
-3.40 -2.35 1.31
-3.40 -2.30 1.41
-3.40 -2.25 1.51
-3.40 -2.20 1.61
-3.40 -2.15 1.71
-3.40 -2.10 1.81
-3.40 -2.05 1.91
-3.40 -2.00 2.01
-3.40 -1.95 2.11
-3.40 -1.90 2.21
-3.40 -1.85 2.31
-3.40 -1.80 2.41
-3.40 -1.75 2.51
-3.40 -1.70 2.61
-3.40 -1.65 2.71
-3.40 -1.60 2.81
-3.40 -1.55 2.91
-3.40 -1.50 3.01
-3.40 -1.45 3.11
-3.40 -1.40 3.21
-3.40 -1.35 3.31
-3.40 -1.30 3.41
-3.40 -1.25 3.51
-3.40 -1.20 3.61
-3.40 -1.15 3.71
-3.40 -1.10 3.81
-3.40 -1.05 3.91
-3.40 -1.00 4.01
-3.35 -4.00 -1.99
-3.35 -3.95 -1.89
-3.35 -3.90 -1.79
-3.35 -3.85 -1.69
-3.35 -3.80 -1.59
-3.35 -3.75 -1.49
-3.35 -3.70 -1.39
-3.35 -3.65 -1.29
-3.35 -3.60 -1.19
-3.35 -3.55 -1.09
-3.35 -3.50 -0.99
-3.35 -3.45 -0.89
-3.35 -3.40 -0.79
-3.35 -3.35 -0.69
-3.35 -3.30 -0.59
-3.35 -3.25 -0.49
-3.35 -3.20 -0.39
-3.35 -3.15 -0.29
-3.35 -3.10 -0.19
-3.35 -3.05 -0.09
-3.35 -3.00 0.01
-3.35 -2.95 0.11
-3.35 -2.90 0.21
-3.35 -2.85 0.31
-3.35 -2.80 0.41
-3.35 -2.75 0.51
-3.35 -2.70 0.61
-3.35 -2.65 0.71
-3.35 -2.60 0.81
-3.35 -2.55 0.91
-3.35 -2.50 1.01
-3.35 -2.45 1.11
-3.35 -2.40 1.21
-3.35 -2.35 1.31
-3.35 -2.30 1.41
-3.35 -2.25 1.51
-3.35 -2.20 1.61
-3.35 -2.15 1.71
-3.35 -2.10 1.81
-3.35 -2.05 1.91
-3.35 -2.00 2.01
-3.35 -1.95 2.11
-3.35 -1.90 2.21
-3.35 -1.85 2.31
-3.35 -1.80 2.41
-3.35 -1.75 2.51
-3.35 -1.70 2.61
-3.35 -1.65 2.71
-3.35 -1.60 2.81
-3.35 -1.55 2.91
-3.35 -1.50 3.01
-3.35 -1.45 3.11
-3.35 -1.40 3.21
-3.35 -1.35 3.31
-3.35 -1.30 3.41
-3.35 -1.25 3.51
-3.35 -1.20 3.61
-3.35 -1.15 3.71
-3.35 -1.10 3.81
-3.35 -1.05 3.91
-3.35 -1.00 4.01
-3.30 -4.00 -1.99
-3.30 -3.95 -1.89
-3.30 -3.90 -1.79
-3.30 -3.85 -1.69
-3.30 -3.80 -1.59
-3.30 -3.75 -1.49
-3.30 -3.70 -1.39
-3.30 -3.65 -1.29
-3.30 -3.60 -1.19
-3.30 -3.55 -1.09
-3.30 -3.50 -0.99
-3.30 -3.45 -0.89
-3.30 -3.40 -0.79
-3.30 -3.35 -0.69
-3.30 -3.30 -0.59
-3.30 -3.25 -0.49
-3.30 -3.20 -0.39
-3.30 -3.15 -0.29
-3.30 -3.10 -0.19
-3.30 -3.05 -0.09
-3.30 -3.00 0.01
-3.30 -2.95 0.11
-3.30 -2.90 0.21
-3.30 -2.85 0.31
-3.30 -2.80 0.41
-3.30 -2.75 0.51
-3.30 -2.70 0.61
-3.30 -2.65 0.71
-3.30 -2.60 0.81
-3.30 -2.55 0.91
-3.30 -2.50 1.01
-3.30 -2.45 1.11
-3.30 -2.40 1.21
-3.30 -2.35 1.31
-3.30 -2.30 1.41
-3.30 -2.25 1.51
-3.30 -2.20 1.61
-3.30 -2.15 1.71
-3.30 -2.10 1.81
-3.30 -2.05 1.91
-3.30 -2.00 2.01
-3.30 -1.95 2.11
-3.30 -1.90 2.21
-3.30 -1.85 2.31
-3.30 -1.80 2.41
-3.30 -1.75 2.51
-3.30 -1.70 2.61
-3.30 -1.65 2.71
-3.30 -1.60 2.81
-3.30 -1.55 2.91
-3.30 -1.50 3.01
-3.30 -1.45 3.11
-3.30 -1.40 3.21
-3.30 -1.35 3.31
-3.30 -1.30 3.41
-3.30 -1.25 3.51
-3.30 -1.20 3.61
-3.30 -1.15 3.71
-3.30 -1.10 3.81
-3.30 -1.05 3.91
-3.30 -1.00 4.01
-3.25 -4.00 -1.99
-3.25 -3.95 -1.89
-3.25 -3.90 -1.79
-3.25 -3.85 -1.69
-3.25 -3.80 -1.59
-3.25 -3.75 -1.49
-3.25 -3.70 -1.39
-3.25 -3.65 -1.29
-3.25 -3.60 -1.19
-3.25 -3.55 -1.09
-3.25 -3.50 -0.99
-3.25 -3.45 -0.89
-3.25 -3.40 -0.79
-3.25 -3.35 -0.69
-3.25 -3.30 -0.59
-3.25 -3.25 -0.49
-3.25 -3.20 -0.39
-3.25 -3.15 -0.29
-3.25 -3.10 -0.19
-3.25 -3.05 -0.09
-3.25 -3.00 0.01
-3.25 -2.95 0.11
-3.25 -2.90 0.21
-3.25 -2.85 0.31
-3.25 -2.80 0.41
-3.25 -2.75 0.51
-3.25 -2.70 0.61
-3.25 -2.65 0.71
-3.25 -2.60 0.81
-3.25 -2.55 0.91
-3.25 -2.50 1.01
-3.25 -2.45 1.11
-3.25 -2.40 1.21
-3.25 -2.35 1.31
-3.25 -2.30 1.41
-3.25 -2.25 1.51
-3.25 -2.20 1.61
-3.25 -2.15 1.71
-3.25 -2.10 1.81
-3.25 -2.05 1.91
-3.25 -2.00 2.01
-3.25 -1.95 2.11
-3.25 -1.90 2.21
-3.25 -1.85 2.31
-3.25 -1.80 2.41
-3.25 -1.75 2.51
-3.25 -1.70 2.61
-3.25 -1.65 2.71
-3.25 -1.60 2.81
-3.25 -1.55 2.91
-3.25 -1.50 3.01
-3.25 -1.45 3.11
-3.25 -1.40 3.21
-3.25 -1.35 3.31
-3.25 -1.30 3.41
-3.25 -1.25 3.51
-3.25 -1.20 3.61
-3.25 -1.15 3.71
-3.25 -1.10 3.81
-3.25 -1.05 3.91
-3.25 -1.00 4.00
-3.20 -4.00 -1.99
-3.20 -3.95 -1.89
-3.20 -3.90 -1.79
-3.20 -3.85 -1.69
-3.20 -3.80 -1.59
-3.20 -3.75 -1.49
-3.20 -3.70 -1.39
-3.20 -3.65 -1.29
-3.20 -3.60 -1.19
-3.20 -3.55 -1.09
-3.20 -3.50 -0.99
-3.20 -3.45 -0.89
-3.20 -3.40 -0.79
-3.20 -3.35 -0.69
-3.20 -3.30 -0.59
-3.20 -3.25 -0.49
-3.20 -3.20 -0.39
-3.20 -3.15 -0.29
-3.20 -3.10 -0.19
-3.20 -3.05 -0.09
-3.20 -3.00 0.01
-3.20 -2.95 0.11
-3.20 -2.90 0.21
-3.20 -2.85 0.31
-3.20 -2.80 0.41
-3.20 -2.75 0.51
-3.20 -2.70 0.61
-3.20 -2.65 0.71
-3.20 -2.60 0.81
-3.20 -2.55 0.91
-3.20 -2.50 1.01
-3.20 -2.45 1.11
-3.20 -2.40 1.21
-3.20 -2.35 1.31
-3.20 -2.30 1.41
-3.20 -2.25 1.51
-3.20 -2.20 1.61
-3.20 -2.15 1.71
-3.20 -2.10 1.81
-3.20 -2.05 1.91
-3.20 -2.00 2.01
-3.20 -1.95 2.11
-3.20 -1.90 2.21
-3.20 -1.85 2.31
-3.20 -1.80 2.41
-3.20 -1.75 2.51
-3.20 -1.70 2.61
-3.20 -1.65 2.71
-3.20 -1.60 2.81
-3.20 -1.55 2.91
-3.20 -1.50 3.01
-3.20 -1.45 3.11
-3.20 -1.40 3.21
-3.20 -1.35 3.31
-3.20 -1.30 3.41
-3.20 -1.25 3.51
-3.20 -1.20 3.61
-3.20 -1.15 3.71
-3.20 -1.10 3.80
-3.20 -1.05 3.90
-3.20 -1.00 4.00
-3.15 -4.00 -1.99
-3.15 -3.95 -1.89
-3.15 -3.90 -1.79
-3.15 -3.85 -1.69
-3.15 -3.80 -1.59
-3.15 -3.75 -1.49
-3.15 -3.70 -1.39
-3.15 -3.65 -1.29
-3.15 -3.60 -1.19
-3.15 -3.55 -1.09
-3.15 -3.50 -0.99
-3.15 -3.45 -0.89
-3.15 -3.40 -0.79
-3.15 -3.35 -0.69
-3.15 -3.30 -0.59
-3.15 -3.25 -0.49
-3.15 -3.20 -0.39
-3.15 -3.15 -0.29
-3.15 -3.10 -0.19
-3.15 -3.05 -0.09
-3.15 -3.00 0.01
-3.15 -2.95 0.11
-3.15 -2.90 0.21
-3.15 -2.85 0.31
-3.15 -2.80 0.41
-3.15 -2.75 0.51
-3.15 -2.70 0.61
-3.15 -2.65 0.71
-3.15 -2.60 0.81
-3.15 -2.55 0.91
-3.15 -2.50 1.01
-3.15 -2.45 1.11
-3.15 -2.40 1.21
-3.15 -2.35 1.31
-3.15 -2.30 1.41
-3.15 -2.25 1.51
-3.15 -2.20 1.61
-3.15 -2.15 1.71
-3.15 -2.10 1.81
-3.15 -2.05 1.91
-3.15 -2.00 2.01
-3.15 -1.95 2.11
-3.15 -1.90 2.21
-3.15 -1.85 2.31
-3.15 -1.80 2.41
-3.15 -1.75 2.51
-3.15 -1.70 2.61
-3.15 -1.65 2.71
-3.15 -1.60 2.81
-3.15 -1.55 2.91
-3.15 -1.50 3.01
-3.15 -1.45 3.11
-3.15 -1.40 3.21
-3.15 -1.35 3.31
-3.15 -1.30 3.41
-3.15 -1.25 3.51
-3.15 -1.20 3.60
-3.15 -1.15 3.70
-3.15 -1.10 3.80
-3.15 -1.05 3.90
-3.15 -1.00 4.00
-3.10 -4.00 -1.99
-3.10 -3.95 -1.89
-3.10 -3.90 -1.79
-3.10 -3.85 -1.69
-3.10 -3.80 -1.59
-3.10 -3.75 -1.49
-3.10 -3.70 -1.39
-3.10 -3.65 -1.29
-3.10 -3.60 -1.19
-3.10 -3.55 -1.09
-3.10 -3.50 -0.99
-3.10 -3.45 -0.89
-3.10 -3.40 -0.79
-3.10 -3.35 -0.69
-3.10 -3.30 -0.59
-3.10 -3.25 -0.49
-3.10 -3.20 -0.39
-3.10 -3.15 -0.29
-3.10 -3.10 -0.19
-3.10 -3.05 -0.09
-3.10 -3.00 0.01
-3.10 -2.95 0.11
-3.10 -2.90 0.21
-3.10 -2.85 0.31
-3.10 -2.80 0.41
-3.10 -2.75 0.51
-3.10 -2.70 0.61
-3.10 -2.65 0.71
-3.10 -2.60 0.81
-3.10 -2.55 0.91
-3.10 -2.50 1.01
-3.10 -2.45 1.11
-3.10 -2.40 1.21
-3.10 -2.35 1.31
-3.10 -2.30 1.41
-3.10 -2.25 1.51
-3.10 -2.20 1.61
-3.10 -2.15 1.71
-3.10 -2.10 1.81
-3.10 -2.05 1.91
-3.10 -2.00 2.01
-3.10 -1.95 2.11
-3.10 -1.90 2.21
-3.10 -1.85 2.31
-3.10 -1.80 2.41
-3.10 -1.75 2.51
-3.10 -1.70 2.61
-3.10 -1.65 2.71
-3.10 -1.60 2.81
-3.10 -1.55 2.91
-3.10 -1.50 3.01
-3.10 -1.45 3.11
-3.10 -1.40 3.21
-3.10 -1.35 3.31
-3.10 -1.30 3.40
-3.10 -1.25 3.50
-3.10 -1.20 3.60
-3.10 -1.15 3.70
-3.10 -1.10 3.80
-3.10 -1.05 3.89
-3.10 -1.00 3.99
-3.05 -4.00 -1.99
-3.05 -3.95 -1.89
-3.05 -3.90 -1.79
-3.05 -3.85 -1.69
-3.05 -3.80 -1.59
-3.05 -3.75 -1.49
-3.05 -3.70 -1.39
-3.05 -3.65 -1.29
-3.05 -3.60 -1.19
-3.05 -3.55 -1.09
-3.05 -3.50 -0.99
-3.05 -3.45 -0.89
-3.05 -3.40 -0.79
-3.05 -3.35 -0.69
-3.05 -3.30 -0.59
-3.05 -3.25 -0.49
-3.05 -3.20 -0.39
-3.05 -3.15 -0.29
-3.05 -3.10 -0.19
-3.05 -3.05 -0.09
-3.05 -3.00 0.01
-3.05 -2.95 0.11
-3.05 -2.90 0.21
-3.05 -2.85 0.31
-3.05 -2.80 0.41
-3.05 -2.75 0.51
-3.05 -2.70 0.61
-3.05 -2.65 0.71
-3.05 -2.60 0.81
-3.05 -2.55 0.91
-3.05 -2.50 1.01
-3.05 -2.45 1.11
-3.05 -2.40 1.21
-3.05 -2.35 1.31
-3.05 -2.30 1.41
-3.05 -2.25 1.51
-3.05 -2.20 1.61
-3.05 -2.15 1.71
-3.05 -2.10 1.81
-3.05 -2.05 1.91
-3.05 -2.00 2.01
-3.05 -1.95 2.11
-3.05 -1.90 2.21
-3.05 -1.85 2.31
-3.05 -1.80 2.41
-3.05 -1.75 2.51
-3.05 -1.70 2.61
-3.05 -1.65 2.71
-3.05 -1.60 2.81
-3.05 -1.55 2.91
-3.05 -1.50 3.01
-3.05 -1.45 3.11
-3.05 -1.40 3.20
-3.05 -1.35 3.30
-3.05 -1.30 3.40
-3.05 -1.25 3.50
-3.05 -1.20 3.60
-3.05 -1.15 3.69
-3.05 -1.10 3.79
-3.05 -1.05 3.88
-3.05 -1.00 3.97
-3.00 -4.00 -1.99
-3.00 -3.95 -1.89
-3.00 -3.90 -1.79
-3.00 -3.85 -1.69
-3.00 -3.80 -1.59
-3.00 -3.75 -1.49
-3.00 -3.70 -1.39
-3.00 -3.65 -1.29
-3.00 -3.60 -1.19
-3.00 -3.55 -1.09
-3.00 -3.50 -0.99
-3.00 -3.45 -0.89
-3.00 -3.40 -0.79
-3.00 -3.35 -0.69
-3.00 -3.30 -0.59
-3.00 -3.25 -0.49
-3.00 -3.20 -0.39
-3.00 -3.15 -0.29
-3.00 -3.10 -0.19
-3.00 -3.05 -0.09
-3.00 -3.00 0.01
-3.00 -2.95 0.11
-3.00 -2.90 0.21
-3.00 -2.85 0.31
-3.00 -2.80 0.41
-3.00 -2.75 0.51
-3.00 -2.70 0.61
-3.00 -2.65 0.71
-3.00 -2.60 0.81
-3.00 -2.55 0.91
-3.00 -2.50 1.01
-3.00 -2.45 1.11
-3.00 -2.40 1.21
-3.00 -2.35 1.31
-3.00 -2.30 1.41
-3.00 -2.25 1.51
-3.00 -2.20 1.61
-3.00 -2.15 1.71
-3.00 -2.10 1.81
-3.00 -2.05 1.91
-3.00 -2.00 2.01
-3.00 -1.95 2.11
-3.00 -1.90 2.21
-3.00 -1.85 2.31
-3.00 -1.80 2.41
-3.00 -1.75 2.51
-3.00 -1.70 2.61
-3.00 -1.65 2.71
-3.00 -1.60 2.81
-3.00 -1.55 2.91
-3.00 -1.50 3.00
-3.00 -1.45 3.10
-3.00 -1.40 3.20
-3.00 -1.35 3.30
-3.00 -1.30 3.40
-3.00 -1.25 3.49
-3.00 -1.20 3.59
-3.00 -1.15 3.68
-3.00 -1.10 3.77
-3.00 -1.05 3.86
-3.00 -1.00 3.95
-2.95 -4.00 -1.99
-2.95 -3.95 -1.89
-2.95 -3.90 -1.79
-2.95 -3.85 -1.69
-2.95 -3.80 -1.59
-2.95 -3.75 -1.49
-2.95 -3.70 -1.39
-2.95 -3.65 -1.29
-2.95 -3.60 -1.19
-2.95 -3.55 -1.09
-2.95 -3.50 -0.99
-2.95 -3.45 -0.89
-2.95 -3.40 -0.79
-2.95 -3.35 -0.69
-2.95 -3.30 -0.59
-2.95 -3.25 -0.49
-2.95 -3.20 -0.39
-2.95 -3.15 -0.29
-2.95 -3.10 -0.19
-2.95 -3.05 -0.09
-2.95 -3.00 0.01
-2.95 -2.95 0.11
-2.95 -2.90 0.21
-2.95 -2.85 0.31
-2.95 -2.80 0.41
-2.95 -2.75 0.51
-2.95 -2.70 0.61
-2.95 -2.65 0.71
-2.95 -2.60 0.81
-2.95 -2.55 0.91
-2.95 -2.50 1.01
-2.95 -2.45 1.11
-2.95 -2.40 1.21
-2.95 -2.35 1.31
-2.95 -2.30 1.41
-2.95 -2.25 1.51
-2.95 -2.20 1.61
-2.95 -2.15 1.71
-2.95 -2.10 1.81
-2.95 -2.05 1.91
-2.95 -2.00 2.01
-2.95 -1.95 2.11
-2.95 -1.90 2.21
-2.95 -1.85 2.31
-2.95 -1.80 2.41
-2.95 -1.75 2.51
-2.95 -1.70 2.61
-2.95 -1.65 2.71
-2.95 -1.60 2.80
-2.95 -1.55 2.90
-2.95 -1.50 3.00
-2.95 -1.45 3.10
-2.95 -1.40 3.20
-2.95 -1.35 3.29
-2.95 -1.30 3.39
-2.95 -1.25 3.48
-2.95 -1.20 3.57
-2.95 -1.15 3.66
-2.95 -1.10 3.75
-2.95 -1.05 3.84
-2.95 -1.00 3.92
-2.90 -4.00 -1.99
-2.90 -3.95 -1.89
-2.90 -3.90 -1.79
-2.90 -3.85 -1.69
-2.90 -3.80 -1.59
-2.90 -3.75 -1.49
-2.90 -3.70 -1.39
-2.90 -3.65 -1.29
-2.90 -3.60 -1.19
-2.90 -3.55 -1.09
-2.90 -3.50 -0.99
-2.90 -3.45 -0.89
-2.90 -3.40 -0.79
-2.90 -3.35 -0.69
-2.90 -3.30 -0.59
-2.90 -3.25 -0.49
-2.90 -3.20 -0.39
-2.90 -3.15 -0.29
-2.90 -3.10 -0.19
-2.90 -3.05 -0.09
-2.90 -3.00 0.01
-2.90 -2.95 0.11
-2.90 -2.90 0.21
-2.90 -2.85 0.31
-2.90 -2.80 0.41
-2.90 -2.75 0.51
-2.90 -2.70 0.61
-2.90 -2.65 0.71
-2.90 -2.60 0.81
-2.90 -2.55 0.91
-2.90 -2.50 1.01
-2.90 -2.45 1.11
-2.90 -2.40 1.21
-2.90 -2.35 1.31
-2.90 -2.30 1.41
-2.90 -2.25 1.51
-2.90 -2.20 1.61
-2.90 -2.15 1.71
-2.90 -2.10 1.81
-2.90 -2.05 1.91
-2.90 -2.00 2.01
-2.90 -1.95 2.11
-2.90 -1.90 2.21
-2.90 -1.85 2.31
-2.90 -1.80 2.41
-2.90 -1.75 2.51
-2.90 -1.70 2.60
-2.90 -1.65 2.70
-2.90 -1.60 2.80
-2.90 -1.55 2.90
-2.90 -1.50 3.00
-2.90 -1.45 3.09
-2.90 -1.40 3.19
-2.90 -1.35 3.28
-2.90 -1.30 3.37
-2.90 -1.25 3.46
-2.90 -1.20 3.55
-2.90 -1.15 3.64
-2.90 -1.10 3.72
-2.90 -1.05 3.79
-2.90 -1.00 3.86
-2.85 -4.00 -1.99
-2.85 -3.95 -1.89
-2.85 -3.90 -1.79
-2.85 -3.85 -1.69
-2.85 -3.80 -1.59
-2.85 -3.75 -1.49
-2.85 -3.70 -1.39
-2.85 -3.65 -1.29
-2.85 -3.60 -1.19
-2.85 -3.55 -1.09
-2.85 -3.50 -0.99
-2.85 -3.45 -0.89
-2.85 -3.40 -0.79
-2.85 -3.35 -0.69
-2.85 -3.30 -0.59
-2.85 -3.25 -0.49
-2.85 -3.20 -0.39
-2.85 -3.15 -0.29
-2.85 -3.10 -0.19
-2.85 -3.05 -0.09
-2.85 -3.00 0.01
-2.85 -2.95 0.11
-2.85 -2.90 0.21
-2.85 -2.85 0.31
-2.85 -2.80 0.41
-2.85 -2.75 0.51
-2.85 -2.70 0.61
-2.85 -2.65 0.71
-2.85 -2.60 0.81
-2.85 -2.55 0.91
-2.85 -2.50 1.01
-2.85 -2.45 1.11
-2.85 -2.40 1.21
-2.85 -2.35 1.31
-2.85 -2.30 1.41
-2.85 -2.25 1.51
-2.85 -2.20 1.61
-2.85 -2.15 1.71
-2.85 -2.10 1.81
-2.85 -2.05 1.91
-2.85 -2.00 2.01
-2.85 -1.95 2.11
-2.85 -1.90 2.21
-2.85 -1.85 2.31
-2.85 -1.80 2.40
-2.85 -1.75 2.50
-2.85 -1.70 2.60
-2.85 -1.65 2.70
-2.85 -1.60 2.80
-2.85 -1.55 2.89
-2.85 -1.50 2.99
-2.85 -1.45 3.08
-2.85 -1.40 3.17
-2.85 -1.35 3.26
-2.85 -1.30 3.35
-2.85 -1.25 3.44
-2.85 -1.20 3.52
-2.85 -1.15 3.59
-2.85 -1.10 3.66
-2.85 -1.05 3.73
-2.85 -1.00 3.78
-2.80 -4.00 -1.99
-2.80 -3.95 -1.89
-2.80 -3.90 -1.79
-2.80 -3.85 -1.69
-2.80 -3.80 -1.59
-2.80 -3.75 -1.49
-2.80 -3.70 -1.39
-2.80 -3.65 -1.29
-2.80 -3.60 -1.19
-2.80 -3.55 -1.09
-2.80 -3.50 -0.99
-2.80 -3.45 -0.89
-2.80 -3.40 -0.79
-2.80 -3.35 -0.69
-2.80 -3.30 -0.59
-2.80 -3.25 -0.49
-2.80 -3.20 -0.39
-2.80 -3.15 -0.29
-2.80 -3.10 -0.19
-2.80 -3.05 -0.09
-2.80 -3.00 0.01
-2.80 -2.95 0.11
-2.80 -2.90 0.21
-2.80 -2.85 0.31
-2.80 -2.80 0.41
-2.80 -2.75 0.51
-2.80 -2.70 0.61
-2.80 -2.65 0.71
-2.80 -2.60 0.81
-2.80 -2.55 0.91
-2.80 -2.50 1.01
-2.80 -2.45 1.11
-2.80 -2.40 1.21
-2.80 -2.35 1.31
-2.80 -2.30 1.41
-2.80 -2.25 1.51
-2.80 -2.20 1.61
-2.80 -2.15 1.71
-2.80 -2.10 1.81
-2.80 -2.05 1.91
-2.80 -2.00 2.01
-2.80 -1.95 2.11
-2.80 -1.90 2.20
-2.80 -1.85 2.30
-2.80 -1.80 2.40
-2.80 -1.75 2.50
-2.80 -1.70 2.60
-2.80 -1.65 2.69
-2.80 -1.60 2.79
-2.80 -1.55 2.88
-2.80 -1.50 2.97
-2.80 -1.45 3.06
-2.80 -1.40 3.15
-2.80 -1.35 3.24
-2.80 -1.30 3.32
-2.80 -1.25 3.39
-2.80 -1.20 3.46
-2.80 -1.15 3.53
-2.80 -1.10 3.58
-2.80 -1.05 3.62
-2.80 -1.00 3.64
-2.75 -4.00 -1.99
-2.75 -3.95 -1.89
-2.75 -3.90 -1.79
-2.75 -3.85 -1.69
-2.75 -3.80 -1.59
-2.75 -3.75 -1.49
-2.75 -3.70 -1.39
-2.75 -3.65 -1.29
-2.75 -3.60 -1.19
-2.75 -3.55 -1.09
-2.75 -3.50 -0.99
-2.75 -3.45 -0.89
-2.75 -3.40 -0.79
-2.75 -3.35 -0.69
-2.75 -3.30 -0.59
-2.75 -3.25 -0.49
-2.75 -3.20 -0.39
-2.75 -3.15 -0.29
-2.75 -3.10 -0.19
-2.75 -3.05 -0.09
-2.75 -3.00 0.01
-2.75 -2.95 0.11
-2.75 -2.90 0.21
-2.75 -2.85 0.31
-2.75 -2.80 0.41
-2.75 -2.75 0.51
-2.75 -2.70 0.61
-2.75 -2.65 0.71
-2.75 -2.60 0.81
-2.75 -2.55 0.91
-2.75 -2.50 1.01
-2.75 -2.45 1.11
-2.75 -2.40 1.21
-2.75 -2.35 1.31
-2.75 -2.30 1.41
-2.75 -2.25 1.51
-2.75 -2.20 1.61
-2.75 -2.15 1.71
-2.75 -2.10 1.81
-2.75 -2.05 1.91
-2.75 -2.00 2.00
-2.75 -1.95 2.10
-2.75 -1.90 2.20
-2.75 -1.85 2.30
-2.75 -1.80 2.40
-2.75 -1.75 2.49
-2.75 -1.70 2.59
-2.75 -1.65 2.68
-2.75 -1.60 2.77
-2.75 -1.55 2.86
-2.75 -1.50 2.95
-2.75 -1.45 3.04
-2.75 -1.40 3.12
-2.75 -1.35 3.19
-2.75 -1.30 3.26
-2.75 -1.25 3.33
-2.75 -1.20 3.38
-2.75 -1.15 3.42
-2.75 -1.10 3.44
-2.75 -1.05 3.45
-2.75 -1.00 3.43
-2.70 -4.00 -1.99
-2.70 -3.95 -1.89
-2.70 -3.90 -1.79
-2.70 -3.85 -1.69
-2.70 -3.80 -1.59
-2.70 -3.75 -1.49
-2.70 -3.70 -1.39
-2.70 -3.65 -1.29
-2.70 -3.60 -1.19
-2.70 -3.55 -1.09
-2.70 -3.50 -0.99
-2.70 -3.45 -0.89
-2.70 -3.40 -0.79
-2.70 -3.35 -0.69
-2.70 -3.30 -0.59
-2.70 -3.25 -0.49
-2.70 -3.20 -0.39
-2.70 -3.15 -0.29
-2.70 -3.10 -0.19
-2.70 -3.05 -0.09
-2.70 -3.00 0.01
-2.70 -2.95 0.11
-2.70 -2.90 0.21
-2.70 -2.85 0.31
-2.70 -2.80 0.41
-2.70 -2.75 0.51
-2.70 -2.70 0.61
-2.70 -2.65 0.71
-2.70 -2.60 0.81
-2.70 -2.55 0.91
-2.70 -2.50 1.01
-2.70 -2.45 1.11
-2.70 -2.40 1.21
-2.70 -2.35 1.31
-2.70 -2.30 1.41
-2.70 -2.25 1.51
-2.70 -2.20 1.61
-2.70 -2.15 1.71
-2.70 -2.10 1.80
-2.70 -2.05 1.90
-2.70 -2.00 2.00
-2.70 -1.95 2.10
-2.70 -1.90 2.20
-2.70 -1.85 2.29
-2.70 -1.80 2.39
-2.70 -1.75 2.48
-2.70 -1.70 2.57
-2.70 -1.65 2.66
-2.70 -1.60 2.75
-2.70 -1.55 2.84
-2.70 -1.50 2.92
-2.70 -1.45 2.99
-2.70 -1.40 3.06
-2.70 -1.35 3.13
-2.70 -1.30 3.18
-2.70 -1.25 3.22
-2.70 -1.20 3.24
-2.70 -1.15 3.25
-2.70 -1.10 3.23
-2.70 -1.05 3.18
-2.70 -1.00 3.09
-2.65 -4.00 -1.99
-2.65 -3.95 -1.89
-2.65 -3.90 -1.79
-2.65 -3.85 -1.69
-2.65 -3.80 -1.59
-2.65 -3.75 -1.49
-2.65 -3.70 -1.39
-2.65 -3.65 -1.29
-2.65 -3.60 -1.19
-2.65 -3.55 -1.09
-2.65 -3.50 -0.99
-2.65 -3.45 -0.89
-2.65 -3.40 -0.79
-2.65 -3.35 -0.69
-2.65 -3.30 -0.59
-2.65 -3.25 -0.49
-2.65 -3.20 -0.39
-2.65 -3.15 -0.29
-2.65 -3.10 -0.19
-2.65 -3.05 -0.09
-2.65 -3.00 0.01
-2.65 -2.95 0.11
-2.65 -2.90 0.21
-2.65 -2.85 0.31
-2.65 -2.80 0.41
-2.65 -2.75 0.51
-2.65 -2.70 0.61
-2.65 -2.65 0.71
-2.65 -2.60 0.81
-2.65 -2.55 0.91
-2.65 -2.50 1.01
-2.65 -2.45 1.11
-2.65 -2.40 1.21
-2.65 -2.35 1.31
-2.65 -2.30 1.41
-2.65 -2.25 1.51
-2.65 -2.20 1.60
-2.65 -2.15 1.70
-2.65 -2.10 1.80
-2.65 -2.05 1.90
-2.65 -2.00 2.00
-2.65 -1.95 2.09
-2.65 -1.90 2.19
-2.65 -1.85 2.28
-2.65 -1.80 2.37
-2.65 -1.75 2.46
-2.65 -1.70 2.55
-2.65 -1.65 2.64
-2.65 -1.60 2.72
-2.65 -1.55 2.79
-2.65 -1.50 2.86
-2.65 -1.45 2.93
-2.65 -1.40 2.98
-2.65 -1.35 3.02
-2.65 -1.30 3.04
-2.65 -1.25 3.05
-2.65 -1.20 3.03
-2.65 -1.15 2.98
-2.65 -1.10 2.89
-2.65 -1.05 2.75
-2.65 -1.00 2.55
-2.60 -4.00 -1.99
-2.60 -3.95 -1.89
-2.60 -3.90 -1.79
-2.60 -3.85 -1.69
-2.60 -3.80 -1.59
-2.60 -3.75 -1.49
-2.60 -3.70 -1.39
-2.60 -3.65 -1.29
-2.60 -3.60 -1.19
-2.60 -3.55 -1.09
-2.60 -3.50 -0.99
-2.60 -3.45 -0.89
-2.60 -3.40 -0.79
-2.60 -3.35 -0.69
-2.60 -3.30 -0.59
-2.60 -3.25 -0.49
-2.60 -3.20 -0.39
-2.60 -3.15 -0.29
-2.60 -3.10 -0.19
-2.60 -3.05 -0.09
-2.60 -3.00 0.01
-2.60 -2.95 0.11
-2.60 -2.90 0.21
-2.60 -2.85 0.31
-2.60 -2.80 0.41
-2.60 -2.75 0.51
-2.60 -2.70 0.61
-2.60 -2.65 0.71
-2.60 -2.60 0.81
-2.60 -2.55 0.91
-2.60 -2.50 1.01
-2.60 -2.45 1.11
-2.60 -2.40 1.21
-2.60 -2.35 1.31
-2.60 -2.30 1.40
-2.60 -2.25 1.50
-2.60 -2.20 1.60
-2.60 -2.15 1.70
-2.60 -2.10 1.80
-2.60 -2.05 1.89
-2.60 -2.00 1.99
-2.60 -1.95 2.08
-2.60 -1.90 2.17
-2.60 -1.85 2.26
-2.60 -1.80 2.35
-2.60 -1.75 2.44
-2.60 -1.70 2.52
-2.60 -1.65 2.59
-2.60 -1.60 2.66
-2.60 -1.55 2.73
-2.60 -1.50 2.78
-2.60 -1.45 2.82
-2.60 -1.40 2.84
-2.60 -1.35 2.85
-2.60 -1.30 2.83
-2.60 -1.25 2.78
-2.60 -1.20 2.69
-2.60 -1.15 2.55
-2.60 -1.10 2.35
-2.60 -1.05 2.07
-2.60 -1.00 1.69
-2.55 -4.00 -1.99
-2.55 -3.95 -1.89
-2.55 -3.90 -1.79
-2.55 -3.85 -1.69
-2.55 -3.80 -1.59
-2.55 -3.75 -1.49
-2.55 -3.70 -1.39
-2.55 -3.65 -1.29
-2.55 -3.60 -1.19
-2.55 -3.55 -1.09
-2.55 -3.50 -0.99
-2.55 -3.45 -0.89
-2.55 -3.40 -0.79
-2.55 -3.35 -0.69
-2.55 -3.30 -0.59
-2.55 -3.25 -0.49
-2.55 -3.20 -0.39
-2.55 -3.15 -0.29
-2.55 -3.10 -0.19
-2.55 -3.05 -0.09
-2.55 -3.00 0.01
-2.55 -2.95 0.11
-2.55 -2.90 0.21
-2.55 -2.85 0.31
-2.55 -2.80 0.41
-2.55 -2.75 0.51
-2.55 -2.70 0.61
-2.55 -2.65 0.71
-2.55 -2.60 0.81
-2.55 -2.55 0.91
-2.55 -2.50 1.01
-2.55 -2.45 1.11
-2.55 -2.40 1.20
-2.55 -2.35 1.30
-2.55 -2.30 1.40
-2.55 -2.25 1.50
-2.55 -2.20 1.60
-2.55 -2.15 1.69
-2.55 -2.10 1.79
-2.55 -2.05 1.88
-2.55 -2.00 1.97
-2.55 -1.95 2.06
-2.55 -1.90 2.15
-2.55 -1.85 2.24
-2.55 -1.80 2.32
-2.55 -1.75 2.39
-2.55 -1.70 2.46
-2.55 -1.65 2.53
-2.55 -1.60 2.58
-2.55 -1.55 2.62
-2.55 -1.50 2.64
-2.55 -1.45 2.65
-2.55 -1.40 2.63
-2.55 -1.35 2.58
-2.55 -1.30 2.49
-2.55 -1.25 2.35
-2.55 -1.20 2.15
-2.55 -1.15 1.87
-2.55 -1.10 1.49
-2.55 -1.05 0.99
-2.55 -1.00 0.34
-2.50 -4.00 -1.99
-2.50 -3.95 -1.89
-2.50 -3.90 -1.79
-2.50 -3.85 -1.69
-2.50 -3.80 -1.59
-2.50 -3.75 -1.49
-2.50 -3.70 -1.39
-2.50 -3.65 -1.29
-2.50 -3.60 -1.19
-2.50 -3.55 -1.09
-2.50 -3.50 -0.99
-2.50 -3.45 -0.89
-2.50 -3.40 -0.79
-2.50 -3.35 -0.69
-2.50 -3.30 -0.59
-2.50 -3.25 -0.49
-2.50 -3.20 -0.39
-2.50 -3.15 -0.29
-2.50 -3.10 -0.19
-2.50 -3.05 -0.09
-2.50 -3.00 0.01
-2.50 -2.95 0.11
-2.50 -2.90 0.21
-2.50 -2.85 0.31
-2.50 -2.80 0.41
-2.50 -2.75 0.51
-2.50 -2.70 0.61
-2.50 -2.65 0.71
-2.50 -2.60 0.81
-2.50 -2.55 0.91
-2.50 -2.50 1.00
-2.50 -2.45 1.10
-2.50 -2.40 1.20
-2.50 -2.35 1.30
-2.50 -2.30 1.40
-2.50 -2.25 1.49
-2.50 -2.20 1.59
-2.50 -2.15 1.68
-2.50 -2.10 1.77
-2.50 -2.05 1.86
-2.50 -2.00 1.95
-2.50 -1.95 2.04
-2.50 -1.90 2.12
-2.50 -1.85 2.19
-2.50 -1.80 2.26
-2.50 -1.75 2.33
-2.50 -1.70 2.38
-2.50 -1.65 2.42
-2.50 -1.60 2.44
-2.50 -1.55 2.45
-2.50 -1.50 2.43
-2.50 -1.45 2.38
-2.50 -1.40 2.29
-2.50 -1.35 2.15
-2.50 -1.30 1.95
-2.50 -1.25 1.67
-2.50 -1.20 1.29
-2.50 -1.15 0.79
-2.50 -1.10 0.14
-2.50 -1.05 -0.72
-2.50 -1.00 -1.81
-2.45 -4.00 -1.99
-2.45 -3.95 -1.89
-2.45 -3.90 -1.79
-2.45 -3.85 -1.69
-2.45 -3.80 -1.59
-2.45 -3.75 -1.49
-2.45 -3.70 -1.39
-2.45 -3.65 -1.29
-2.45 -3.60 -1.19
-2.45 -3.55 -1.09
-2.45 -3.50 -0.99
-2.45 -3.45 -0.89
-2.45 -3.40 -0.79
-2.45 -3.35 -0.69
-2.45 -3.30 -0.59
-2.45 -3.25 -0.49
-2.45 -3.20 -0.39
-2.45 -3.15 -0.29
-2.45 -3.10 -0.19
-2.45 -3.05 -0.09
-2.45 -3.00 0.01
-2.45 -2.95 0.11
-2.45 -2.90 0.21
-2.45 -2.85 0.31
-2.45 -2.80 0.41
-2.45 -2.75 0.51
-2.45 -2.70 0.61
-2.45 -2.65 0.71
-2.45 -2.60 0.80
-2.45 -2.55 0.90
-2.45 -2.50 1.00
-2.45 -2.45 1.10
-2.45 -2.40 1.20
-2.45 -2.35 1.29
-2.45 -2.30 1.39
-2.45 -2.25 1.48
-2.45 -2.20 1.57
-2.45 -2.15 1.66
-2.45 -2.10 1.75
-2.45 -2.05 1.84
-2.45 -2.00 1.92
-2.45 -1.95 1.99
-2.45 -1.90 2.06
-2.45 -1.85 2.13
-2.45 -1.80 2.18
-2.45 -1.75 2.22
-2.45 -1.70 2.24
-2.45 -1.65 2.25
-2.45 -1.60 2.23
-2.45 -1.55 2.18
-2.45 -1.50 2.09
-2.45 -1.45 1.95
-2.45 -1.40 1.75
-2.45 -1.35 1.47
-2.45 -1.30 1.09
-2.45 -1.25 0.59
-2.45 -1.20 -0.06
-2.45 -1.15 -0.92
-2.45 -1.10 -2.01
-2.45 -1.05 -3.42
-2.45 -1.00 -5.22
-2.40 -4.00 -1.99
-2.40 -3.95 -1.89
-2.40 -3.90 -1.79
-2.40 -3.85 -1.69
-2.40 -3.80 -1.59
-2.40 -3.75 -1.49
-2.40 -3.70 -1.39
-2.40 -3.65 -1.29
-2.40 -3.60 -1.19
-2.40 -3.55 -1.09
-2.40 -3.50 -0.99
-2.40 -3.45 -0.89
-2.40 -3.40 -0.79
-2.40 -3.35 -0.69
-2.40 -3.30 -0.59
-2.40 -3.25 -0.49
-2.40 -3.20 -0.39
-2.40 -3.15 -0.29
-2.40 -3.10 -0.19
-2.40 -3.05 -0.09
-2.40 -3.00 0.01
-2.40 -2.95 0.11
-2.40 -2.90 0.21
-2.40 -2.85 0.31
-2.40 -2.80 0.41
-2.40 -2.75 0.51
-2.40 -2.70 0.60
-2.40 -2.65 0.70
-2.40 -2.60 0.80
-2.40 -2.55 0.90
-2.40 -2.50 1.00
-2.40 -2.45 1.09
-2.40 -2.40 1.19
-2.40 -2.35 1.28
-2.40 -2.30 1.37
-2.40 -2.25 1.46
-2.40 -2.20 1.55
-2.40 -2.15 1.64
-2.40 -2.10 1.72
-2.40 -2.05 1.79
-2.40 -2.00 1.86
-2.40 -1.95 1.93
-2.40 -1.90 1.98
-2.40 -1.85 2.02
-2.40 -1.80 2.04
-2.40 -1.75 2.05
-2.40 -1.70 2.03
-2.40 -1.65 1.98
-2.40 -1.60 1.89
-2.40 -1.55 1.75
-2.40 -1.50 1.55
-2.40 -1.45 1.27
-2.40 -1.40 0.89
-2.40 -1.35 0.39
-2.40 -1.30 -0.26
-2.40 -1.25 -1.12
-2.40 -1.20 -2.21
-2.40 -1.15 -3.62
-2.40 -1.10 -5.42
-2.40 -1.05 -7.71
-2.40 -1.00 -10.62
-2.35 -4.00 -1.99
-2.35 -3.95 -1.89
-2.35 -3.90 -1.79
-2.35 -3.85 -1.69
-2.35 -3.80 -1.59
-2.35 -3.75 -1.49
-2.35 -3.70 -1.39
-2.35 -3.65 -1.29
-2.35 -3.60 -1.19
-2.35 -3.55 -1.09
-2.35 -3.50 -0.99
-2.35 -3.45 -0.89
-2.35 -3.40 -0.79
-2.35 -3.35 -0.69
-2.35 -3.30 -0.59
-2.35 -3.25 -0.49
-2.35 -3.20 -0.39
-2.35 -3.15 -0.29
-2.35 -3.10 -0.19
-2.35 -3.05 -0.09
-2.35 -3.00 0.01
-2.35 -2.95 0.11
-2.35 -2.90 0.21
-2.35 -2.85 0.31
-2.35 -2.80 0.40
-2.35 -2.75 0.50
-2.35 -2.70 0.60
-2.35 -2.65 0.70
-2.35 -2.60 0.80
-2.35 -2.55 0.89
-2.35 -2.50 0.99
-2.35 -2.45 1.08
-2.35 -2.40 1.17
-2.35 -2.35 1.26
-2.35 -2.30 1.35
-2.35 -2.25 1.44
-2.35 -2.20 1.52
-2.35 -2.15 1.59
-2.35 -2.10 1.66
-2.35 -2.05 1.73
-2.35 -2.00 1.78
-2.35 -1.95 1.82
-2.35 -1.90 1.84
-2.35 -1.85 1.85
-2.35 -1.80 1.83
-2.35 -1.75 1.78
-2.35 -1.70 1.69
-2.35 -1.65 1.55
-2.35 -1.60 1.35
-2.35 -1.55 1.07
-2.35 -1.50 0.69
-2.35 -1.45 0.19
-2.35 -1.40 -0.46
-2.35 -1.35 -1.32
-2.35 -1.30 -2.41
-2.35 -1.25 -3.82
-2.35 -1.20 -5.62
-2.35 -1.15 -7.91
-2.35 -1.10 -10.82
-2.35 -1.05 -14.51
-2.35 -1.00 -17.70
-2.30 -4.00 -1.99
-2.30 -3.95 -1.89
-2.30 -3.90 -1.79
-2.30 -3.85 -1.69
-2.30 -3.80 -1.59
-2.30 -3.75 -1.49
-2.30 -3.70 -1.39
-2.30 -3.65 -1.29
-2.30 -3.60 -1.19
-2.30 -3.55 -1.09
-2.30 -3.50 -0.99
-2.30 -3.45 -0.89
-2.30 -3.40 -0.79
-2.30 -3.35 -0.69
-2.30 -3.30 -0.59
-2.30 -3.25 -0.49
-2.30 -3.20 -0.39
-2.30 -3.15 -0.29
-2.30 -3.10 -0.19
-2.30 -3.05 -0.09
-2.30 -3.00 0.01
-2.30 -2.95 0.11
-2.30 -2.90 0.20
-2.30 -2.85 0.30
-2.30 -2.80 0.40
-2.30 -2.75 0.50
-2.30 -2.70 0.60
-2.30 -2.65 0.69
-2.30 -2.60 0.79
-2.30 -2.55 0.88
-2.30 -2.50 0.97
-2.30 -2.45 1.06
-2.30 -2.40 1.15
-2.30 -2.35 1.24
-2.30 -2.30 1.32
-2.30 -2.25 1.39
-2.30 -2.20 1.46
-2.30 -2.15 1.53
-2.30 -2.10 1.58
-2.30 -2.05 1.62
-2.30 -2.00 1.64
-2.30 -1.95 1.65
-2.30 -1.90 1.63
-2.30 -1.85 1.58
-2.30 -1.80 1.49
-2.30 -1.75 1.35
-2.30 -1.70 1.15
-2.30 -1.65 0.87
-2.30 -1.60 0.49
-2.30 -1.55 -0.01
-2.30 -1.50 -0.66
-2.30 -1.45 -1.52
-2.30 -1.40 -2.61
-2.30 -1.35 -4.02
-2.30 -1.30 -5.82
-2.30 -1.25 -8.11
-2.30 -1.20 -11.02
-2.30 -1.15 -14.71
-2.30 -1.10 -17.90
-2.30 -1.05 -17.80
-2.30 -1.00 -17.70
-2.25 -4.00 -1.99
-2.25 -3.95 -1.89
-2.25 -3.90 -1.79
-2.25 -3.85 -1.69
-2.25 -3.80 -1.59
-2.25 -3.75 -1.49
-2.25 -3.70 -1.39
-2.25 -3.65 -1.29
-2.25 -3.60 -1.19
-2.25 -3.55 -1.09
-2.25 -3.50 -0.99
-2.25 -3.45 -0.89
-2.25 -3.40 -0.79
-2.25 -3.35 -0.69
-2.25 -3.30 -0.59
-2.25 -3.25 -0.49
-2.25 -3.20 -0.39
-2.25 -3.15 -0.29
-2.25 -3.10 -0.19
-2.25 -3.05 -0.09
-2.25 -3.00 0.00
-2.25 -2.95 0.10
-2.25 -2.90 0.20
-2.25 -2.85 0.30
-2.25 -2.80 0.40
-2.25 -2.75 0.49
-2.25 -2.70 0.59
-2.25 -2.65 0.68
-2.25 -2.60 0.77
-2.25 -2.55 0.86
-2.25 -2.50 0.95
-2.25 -2.45 1.04
-2.25 -2.40 1.12
-2.25 -2.35 1.19
-2.25 -2.30 1.26
-2.25 -2.25 1.33
-2.25 -2.20 1.38
-2.25 -2.15 1.42
-2.25 -2.10 1.44
-2.25 -2.05 1.45
-2.25 -2.00 1.43
-2.25 -1.95 1.38
-2.25 -1.90 1.29
-2.25 -1.85 1.15
-2.25 -1.80 0.95
-2.25 -1.75 0.67
-2.25 -1.70 0.29
-2.25 -1.65 -0.21
-2.25 -1.60 -0.86
-2.25 -1.55 -1.72
-2.25 -1.50 -2.81
-2.25 -1.45 -4.22
-2.25 -1.40 -6.02
-2.25 -1.35 -8.31
-2.25 -1.30 -11.22
-2.25 -1.25 -14.91
-2.25 -1.20 -18.10
-2.25 -1.15 -18.00
-2.25 -1.10 -17.90
-2.25 -1.05 -17.80
-2.25 -1.00 -17.70
-2.20 -4.00 -1.99
-2.20 -3.95 -1.89
-2.20 -3.90 -1.79
-2.20 -3.85 -1.69
-2.20 -3.80 -1.59
-2.20 -3.75 -1.49
-2.20 -3.70 -1.39
-2.20 -3.65 -1.29
-2.20 -3.60 -1.19
-2.20 -3.55 -1.09
-2.20 -3.50 -0.99
-2.20 -3.45 -0.89
-2.20 -3.40 -0.79
-2.20 -3.35 -0.69
-2.20 -3.30 -0.59
-2.20 -3.25 -0.49
-2.20 -3.20 -0.39
-2.20 -3.15 -0.29
-2.20 -3.10 -0.20
-2.20 -3.05 -0.10
-2.20 -3.00 0.00
-2.20 -2.95 0.10
-2.20 -2.90 0.20
-2.20 -2.85 0.29
-2.20 -2.80 0.39
-2.20 -2.75 0.48
-2.20 -2.70 0.57
-2.20 -2.65 0.66
-2.20 -2.60 0.75
-2.20 -2.55 0.84
-2.20 -2.50 0.92
-2.20 -2.45 0.99
-2.20 -2.40 1.06
-2.20 -2.35 1.13
-2.20 -2.30 1.18
-2.20 -2.25 1.22
-2.20 -2.20 1.24
-2.20 -2.15 1.25
-2.20 -2.10 1.23
-2.20 -2.05 1.18
-2.20 -2.00 1.09
-2.20 -1.95 0.95
-2.20 -1.90 0.75
-2.20 -1.85 0.47
-2.20 -1.80 0.09
-2.20 -1.75 -0.41
-2.20 -1.70 -1.06
-2.20 -1.65 -1.92
-2.20 -1.60 -3.01
-2.20 -1.55 -4.42
-2.20 -1.50 -6.22
-2.20 -1.45 -8.51
-2.20 -1.40 -11.42
-2.20 -1.35 -15.11
-2.20 -1.30 -18.30
-2.20 -1.25 -18.20
-2.20 -1.20 -18.10
-2.20 -1.15 -18.00
-2.20 -1.10 -17.90
-2.20 -1.05 -17.80
-2.20 -1.00 -17.70
-2.15 -4.00 -1.99
-2.15 -3.95 -1.89
-2.15 -3.90 -1.79
-2.15 -3.85 -1.69
-2.15 -3.80 -1.59
-2.15 -3.75 -1.49
-2.15 -3.70 -1.39
-2.15 -3.65 -1.29
-2.15 -3.60 -1.19
-2.15 -3.55 -1.09
-2.15 -3.50 -0.99
-2.15 -3.45 -0.89
-2.15 -3.40 -0.79
-2.15 -3.35 -0.69
-2.15 -3.30 -0.59
-2.15 -3.25 -0.49
-2.15 -3.20 -0.40
-2.15 -3.15 -0.30
-2.15 -3.10 -0.20
-2.15 -3.05 -0.10
-2.15 -3.00 0.00
-2.15 -2.95 0.09
-2.15 -2.90 0.19
-2.15 -2.85 0.28
-2.15 -2.80 0.37
-2.15 -2.75 0.46
-2.15 -2.70 0.55
-2.15 -2.65 0.64
-2.15 -2.60 0.72
-2.15 -2.55 0.79
-2.15 -2.50 0.86
-2.15 -2.45 0.93
-2.15 -2.40 0.98
-2.15 -2.35 1.02
-2.15 -2.30 1.04
-2.15 -2.25 1.05
-2.15 -2.20 1.03
-2.15 -2.15 0.98
-2.15 -2.10 0.89
-2.15 -2.05 0.75
-2.15 -2.00 0.55
-2.15 -1.95 0.27
-2.15 -1.90 -0.11
-2.15 -1.85 -0.61
-2.15 -1.80 -1.26
-2.15 -1.75 -2.12
-2.15 -1.70 -3.21
-2.15 -1.65 -4.62
-2.15 -1.60 -6.42
-2.15 -1.55 -8.71
-2.15 -1.50 -11.62
-2.15 -1.45 -15.31
-2.15 -1.40 -18.50
-2.15 -1.35 -18.40
-2.15 -1.30 -18.30
-2.15 -1.25 -18.20
-2.15 -1.20 -18.10
-2.15 -1.15 -18.00
-2.15 -1.10 -17.90
-2.15 -1.05 -17.80
-2.15 -1.00 -17.70
-2.10 -4.00 -1.99
-2.10 -3.95 -1.89
-2.10 -3.90 -1.79
-2.10 -3.85 -1.69
-2.10 -3.80 -1.59
-2.10 -3.75 -1.49
-2.10 -3.70 -1.39
-2.10 -3.65 -1.29
-2.10 -3.60 -1.19
-2.10 -3.55 -1.09
-2.10 -3.50 -0.99
-2.10 -3.45 -0.89
-2.10 -3.40 -0.79
-2.10 -3.35 -0.69
-2.10 -3.30 -0.60
-2.10 -3.25 -0.50
-2.10 -3.20 -0.40
-2.10 -3.15 -0.30
-2.10 -3.10 -0.20
-2.10 -3.05 -0.11
-2.10 -3.00 -0.01
-2.10 -2.95 0.08
-2.10 -2.90 0.17
-2.10 -2.85 0.26
-2.10 -2.80 0.35
-2.10 -2.75 0.44
-2.10 -2.70 0.52
-2.10 -2.65 0.59
-2.10 -2.60 0.66
-2.10 -2.55 0.73
-2.10 -2.50 0.78
-2.10 -2.45 0.82
-2.10 -2.40 0.84
-2.10 -2.35 0.85
-2.10 -2.30 0.83
-2.10 -2.25 0.78
-2.10 -2.20 0.69
-2.10 -2.15 0.55
-2.10 -2.10 0.35
-2.10 -2.05 0.07
-2.10 -2.00 -0.31
-2.10 -1.95 -0.81
-2.10 -1.90 -1.46
-2.10 -1.85 -2.32
-2.10 -1.80 -3.41
-2.10 -1.75 -4.82
-2.10 -1.70 -6.62
-2.10 -1.65 -8.91
-2.10 -1.60 -11.82
-2.10 -1.55 -15.51
-2.10 -1.50 -18.70
-2.10 -1.45 -18.60
-2.10 -1.40 -18.50
-2.10 -1.35 -18.40
-2.10 -1.30 -18.30
-2.10 -1.25 -18.20
-2.10 -1.20 -18.10
-2.10 -1.15 -18.00
-2.10 -1.10 -17.90
-2.10 -1.05 -17.80
-2.10 -1.00 -17.70
-2.05 -4.00 -1.99
-2.05 -3.95 -1.89
-2.05 -3.90 -1.79
-2.05 -3.85 -1.69
-2.05 -3.80 -1.59
-2.05 -3.75 -1.49
-2.05 -3.70 -1.39
-2.05 -3.65 -1.29
-2.05 -3.60 -1.19
-2.05 -3.55 -1.09
-2.05 -3.50 -0.99
-2.05 -3.45 -0.89
-2.05 -3.40 -0.80
-2.05 -3.35 -0.70
-2.05 -3.30 -0.60
-2.05 -3.25 -0.50
-2.05 -3.20 -0.40
-2.05 -3.15 -0.31
-2.05 -3.10 -0.21
-2.05 -3.05 -0.12
-2.05 -3.00 -0.03
-2.05 -2.95 0.06
-2.05 -2.90 0.15
-2.05 -2.85 0.24
-2.05 -2.80 0.32
-2.05 -2.75 0.39
-2.05 -2.70 0.46
-2.05 -2.65 0.53
-2.05 -2.60 0.58
-2.05 -2.55 0.62
-2.05 -2.50 0.64
-2.05 -2.45 0.65
-2.05 -2.40 0.63
-2.05 -2.35 0.58
-2.05 -2.30 0.49
-2.05 -2.25 0.35
-2.05 -2.20 0.15
-2.05 -2.15 -0.13
-2.05 -2.10 -0.51
-2.05 -2.05 -1.01
-2.05 -2.00 -1.66
-2.05 -1.95 -2.52
-2.05 -1.90 -3.61
-2.05 -1.85 -5.02
-2.05 -1.80 -6.82
-2.05 -1.75 -9.11
-2.05 -1.70 -12.02
-2.05 -1.65 -15.71
-2.05 -1.60 -18.90
-2.05 -1.55 -18.80
-2.05 -1.50 -18.70
-2.05 -1.45 -18.60
-2.05 -1.40 -18.50
-2.05 -1.35 -18.40
-2.05 -1.30 -18.30
-2.05 -1.25 -18.20
-2.05 -1.20 -18.10
-2.05 -1.15 -18.00
-2.05 -1.10 -17.90
-2.05 -1.05 -17.80
-2.05 -1.00 -17.70
-2.00 -4.00 -1.99
-2.00 -3.95 -1.89
-2.00 -3.90 -1.79
-2.00 -3.85 -1.69
-2.00 -3.80 -1.59
-2.00 -3.75 -1.49
-2.00 -3.70 -1.39
-2.00 -3.65 -1.29
-2.00 -3.60 -1.19
-2.00 -3.55 -1.09
-2.00 -3.50 -1.00
-2.00 -3.45 -0.90
-2.00 -3.40 -0.80
-2.00 -3.35 -0.70
-2.00 -3.30 -0.60
-2.00 -3.25 -0.51
-2.00 -3.20 -0.41
-2.00 -3.15 -0.32
-2.00 -3.10 -0.23
-2.00 -3.05 -0.14
-2.00 -3.00 -0.05
-2.00 -2.95 0.04
-2.00 -2.90 0.12
-2.00 -2.85 0.19
-2.00 -2.80 0.26
-2.00 -2.75 0.33
-2.00 -2.70 0.38
-2.00 -2.65 0.42
-2.00 -2.60 0.44
-2.00 -2.55 0.45
-2.00 -2.50 0.43
-2.00 -2.45 0.38
-2.00 -2.40 0.29
-2.00 -2.35 0.15
-2.00 -2.30 -0.05
-2.00 -2.25 -0.33
-2.00 -2.20 -0.71
-2.00 -2.15 -1.21
-2.00 -2.10 -1.86
-2.00 -2.05 -2.72
-2.00 -2.00 -3.81
-2.00 -1.95 -5.22
-2.00 -1.90 -7.02
-2.00 -1.85 -9.31
-2.00 -1.80 -12.22
-2.00 -1.75 -15.91
-2.00 -1.70 -19.10
-2.00 -1.65 -19.00
-2.00 -1.60 -18.90
-2.00 -1.55 -18.80
-2.00 -1.50 -18.70
-2.00 -1.45 -18.60
-2.00 -1.40 -18.50
-2.00 -1.35 -18.40
-2.00 -1.30 -18.30
-2.00 -1.25 -18.20
-2.00 -1.20 -18.10
-2.00 -1.15 -18.00
-2.00 -1.10 -17.90
-2.00 -1.05 -17.80
-2.00 -1.00 -17.70
-1.95 -4.00 -1.99
-1.95 -3.95 -1.89
-1.95 -3.90 -1.79
-1.95 -3.85 -1.69
-1.95 -3.80 -1.59
-1.95 -3.75 -1.49
-1.95 -3.70 -1.39
-1.95 -3.65 -1.29
-1.95 -3.60 -1.20
-1.95 -3.55 -1.10
-1.95 -3.50 -1.00
-1.95 -3.45 -0.90
-1.95 -3.40 -0.80
-1.95 -3.35 -0.71
-1.95 -3.30 -0.61
-1.95 -3.25 -0.52
-1.95 -3.20 -0.43
-1.95 -3.15 -0.34
-1.95 -3.10 -0.25
-1.95 -3.05 -0.16
-1.95 -3.00 -0.08
-1.95 -2.95 -0.01
-1.95 -2.90 0.06
-1.95 -2.85 0.13
-1.95 -2.80 0.18
-1.95 -2.75 0.22
-1.95 -2.70 0.24
-1.95 -2.65 0.25
-1.95 -2.60 0.23
-1.95 -2.55 0.18
-1.95 -2.50 0.09
-1.95 -2.45 -0.05
-1.95 -2.40 -0.25
-1.95 -2.35 -0.53
-1.95 -2.30 -0.91
-1.95 -2.25 -1.41
-1.95 -2.20 -2.06
-1.95 -2.15 -2.92
-1.95 -2.10 -4.01
-1.95 -2.05 -5.42
-1.95 -2.00 -7.22
-1.95 -1.95 -9.51
-1.95 -1.90 -12.42
-1.95 -1.85 -16.11
-1.95 -1.80 -19.30
-1.95 -1.75 -19.20
-1.95 -1.70 -19.10
-1.95 -1.65 -19.00
-1.95 -1.60 -18.90
-1.95 -1.55 -18.80
-1.95 -1.50 -18.70
-1.95 -1.45 -18.60
-1.95 -1.40 -18.50
-1.95 -1.35 -18.40
-1.95 -1.30 -18.30
-1.95 -1.25 -18.20
-1.95 -1.20 -18.10
-1.95 -1.15 -18.00
-1.95 -1.10 -17.90
-1.95 -1.05 -17.80
-1.95 -1.00 -17.70
-1.90 -4.00 -1.99
-1.90 -3.95 -1.89
-1.90 -3.90 -1.79
-1.90 -3.85 -1.69
-1.90 -3.80 -1.59
-1.90 -3.75 -1.49
-1.90 -3.70 -1.40
-1.90 -3.65 -1.30
-1.90 -3.60 -1.20
-1.90 -3.55 -1.10
-1.90 -3.50 -1.00
-1.90 -3.45 -0.91
-1.90 -3.40 -0.81
-1.90 -3.35 -0.72
-1.90 -3.30 -0.63
-1.90 -3.25 -0.54
-1.90 -3.20 -0.45
-1.90 -3.15 -0.36
-1.90 -3.10 -0.28
-1.90 -3.05 -0.21
-1.90 -3.00 -0.14
-1.90 -2.95 -0.07
-1.90 -2.90 -0.02
-1.90 -2.85 0.02
-1.90 -2.80 0.04
-1.90 -2.75 0.05
-1.90 -2.70 0.03
-1.90 -2.65 -0.02
-1.90 -2.60 -0.11
-1.90 -2.55 -0.25
-1.90 -2.50 -0.45
-1.90 -2.45 -0.73
-1.90 -2.40 -1.11
-1.90 -2.35 -1.61
-1.90 -2.30 -2.26
-1.90 -2.25 -3.12
-1.90 -2.20 -4.21
-1.90 -2.15 -5.62
-1.90 -2.10 -7.42
-1.90 -2.05 -9.71
-1.90 -2.00 -12.62
-1.90 -1.95 -16.31
-1.90 -1.90 -19.50
-1.90 -1.85 -19.40
-1.90 -1.80 -19.30
-1.90 -1.75 -19.20
-1.90 -1.70 -19.10
-1.90 -1.65 -19.00
-1.90 -1.60 -18.90
-1.90 -1.55 -18.80
-1.90 -1.50 -18.70
-1.90 -1.45 -18.60
-1.90 -1.40 -18.50
-1.90 -1.35 -18.40
-1.90 -1.30 -18.30
-1.90 -1.25 -18.20
-1.90 -1.20 -18.10
-1.90 -1.15 -18.00
-1.90 -1.10 -17.90
-1.90 -1.05 -17.80
-1.90 -1.00 -17.70
-1.85 -4.00 -1.99
-1.85 -3.95 -1.89
-1.85 -3.90 -1.79
-1.85 -3.85 -1.69
-1.85 -3.80 -1.60
-1.85 -3.75 -1.50
-1.85 -3.70 -1.40
-1.85 -3.65 -1.30
-1.85 -3.60 -1.20
-1.85 -3.55 -1.11
-1.85 -3.50 -1.01
-1.85 -3.45 -0.92
-1.85 -3.40 -0.83
-1.85 -3.35 -0.74
-1.85 -3.30 -0.65
-1.85 -3.25 -0.56
-1.85 -3.20 -0.48
-1.85 -3.15 -0.41
-1.85 -3.10 -0.34
-1.85 -3.05 -0.27
-1.85 -3.00 -0.22
-1.85 -2.95 -0.18
-1.85 -2.90 -0.16
-1.85 -2.85 -0.15
-1.85 -2.80 -0.17
-1.85 -2.75 -0.22
-1.85 -2.70 -0.31
-1.85 -2.65 -0.45
-1.85 -2.60 -0.65
-1.85 -2.55 -0.93
-1.85 -2.50 -1.31
-1.85 -2.45 -1.81
-1.85 -2.40 -2.46
-1.85 -2.35 -3.32
-1.85 -2.30 -4.41
-1.85 -2.25 -5.82
-1.85 -2.20 -7.62
-1.85 -2.15 -9.91
-1.85 -2.10 -12.82
-1.85 -2.05 -16.51
-1.85 -2.00 -19.70
-1.85 -1.95 -19.60
-1.85 -1.90 -19.50
-1.85 -1.85 -19.40
-1.85 -1.80 -19.30
-1.85 -1.75 -19.20
-1.85 -1.70 -19.10
-1.85 -1.65 -19.00
-1.85 -1.60 -18.90
-1.85 -1.55 -18.80
-1.85 -1.50 -18.70
-1.85 -1.45 -18.60
-1.85 -1.40 -18.50
-1.85 -1.35 -18.40
-1.85 -1.30 -18.30
-1.85 -1.25 -18.20
-1.85 -1.20 -18.10
-1.85 -1.15 -18.00
-1.85 -1.10 -17.90
-1.85 -1.05 -17.80
-1.85 -1.00 -17.70
-1.80 -4.00 -1.99
-1.80 -3.95 -1.89
-1.80 -3.90 -1.80
-1.80 -3.85 -1.70
-1.80 -3.80 -1.60
-1.80 -3.75 -1.50
-1.80 -3.70 -1.40
-1.80 -3.65 -1.31
-1.80 -3.60 -1.21
-1.80 -3.55 -1.12
-1.80 -3.50 -1.03
-1.80 -3.45 -0.94
-1.80 -3.40 -0.85
-1.80 -3.35 -0.76
-1.80 -3.30 -0.68
-1.80 -3.25 -0.61
-1.80 -3.20 -0.54
-1.80 -3.15 -0.47
-1.80 -3.10 -0.42
-1.80 -3.05 -0.38
-1.80 -3.00 -0.36
-1.80 -2.95 -0.35
-1.80 -2.90 -0.37
-1.80 -2.85 -0.42
-1.80 -2.80 -0.51
-1.80 -2.75 -0.65
-1.80 -2.70 -0.85
-1.80 -2.65 -1.13
-1.80 -2.60 -1.51
-1.80 -2.55 -2.01
-1.80 -2.50 -2.66
-1.80 -2.45 -3.52
-1.80 -2.40 -4.61
-1.80 -2.35 -6.02
-1.80 -2.30 -7.82
-1.80 -2.25 -10.11
-1.80 -2.20 -13.02
-1.80 -2.15 -16.71
-1.80 -2.10 -19.91
-1.80 -2.05 -19.81
-1.80 -2.00 -19.71
-1.80 -1.95 -19.61
-1.80 -1.90 -19.51
-1.80 -1.85 -19.41
-1.80 -1.80 -19.31
-1.80 -1.75 -19.21
-1.80 -1.70 -19.11
-1.80 -1.65 -19.01
-1.80 -1.60 -18.91
-1.80 -1.55 -18.81
-1.80 -1.50 -18.71
-1.80 -1.45 -18.61
-1.80 -1.40 -18.51
-1.80 -1.35 -18.41
-1.80 -1.30 -18.31
-1.80 -1.25 -18.21
-1.80 -1.20 -18.11
-1.80 -1.15 -18.01
-1.80 -1.10 -17.91
-1.80 -1.05 -17.81
-1.80 -1.00 -17.71
-1.75 -4.00 -2.00
-1.75 -3.95 -1.90
-1.75 -3.90 -1.80
-1.75 -3.85 -1.70
-1.75 -3.80 -1.61
-1.75 -3.75 -1.51
-1.75 -3.70 -1.41
-1.75 -3.65 -1.32
-1.75 -3.60 -1.23
-1.75 -3.55 -1.14
-1.75 -3.50 -1.05
-1.75 -3.45 -0.96
-1.75 -3.40 -0.88
-1.75 -3.35 -0.81
-1.75 -3.30 -0.74
-1.75 -3.25 -0.67
-1.75 -3.20 -0.62
-1.75 -3.15 -0.58
-1.75 -3.10 -0.56
-1.75 -3.05 -0.55
-1.75 -3.00 -0.57
-1.75 -2.95 -0.62
-1.75 -2.90 -0.71
-1.75 -2.85 -0.85
-1.75 -2.80 -1.05
-1.75 -2.75 -1.33
-1.75 -2.70 -1.71
-1.75 -2.65 -2.21
-1.75 -2.60 -2.86
-1.75 -2.55 -3.72
-1.75 -2.50 -4.81
-1.75 -2.45 -6.22
-1.75 -2.40 -8.02
-1.75 -2.35 -10.31
-1.75 -2.30 -13.22
-1.75 -2.25 -16.91
-1.75 -2.20 -20.11
-1.75 -2.15 -20.01
-1.75 -2.10 -19.91
-1.75 -2.05 -19.81
-1.75 -2.00 -19.71
-1.75 -1.95 -19.61
-1.75 -1.90 -19.51
-1.75 -1.85 -19.41
-1.75 -1.80 -19.31
-1.75 -1.75 -19.21
-1.75 -1.70 -19.11
-1.75 -1.65 -19.01
-1.75 -1.60 -18.91
-1.75 -1.55 -18.81
-1.75 -1.50 -18.71
-1.75 -1.45 -18.61
-1.75 -1.40 -18.51
-1.75 -1.35 -18.41
-1.75 -1.30 -18.31
-1.75 -1.25 -18.21
-1.75 -1.20 -18.11
-1.75 -1.15 -18.01
-1.75 -1.10 -17.91
-1.75 -1.05 -17.81
-1.75 -1.00 -17.71
-1.70 -4.00 -2.00
-1.70 -3.95 -1.90
-1.70 -3.90 -1.81
-1.70 -3.85 -1.71
-1.70 -3.80 -1.61
-1.70 -3.75 -1.52
-1.70 -3.70 -1.43
-1.70 -3.65 -1.34
-1.70 -3.60 -1.25
-1.70 -3.55 -1.16
-1.70 -3.50 -1.08
-1.70 -3.45 -1.01
-1.70 -3.40 -0.94
-1.70 -3.35 -0.87
-1.70 -3.30 -0.82
-1.70 -3.25 -0.78
-1.70 -3.20 -0.76
-1.70 -3.15 -0.75
-1.70 -3.10 -0.77
-1.70 -3.05 -0.82
-1.70 -3.00 -0.91
-1.70 -2.95 -1.05
-1.70 -2.90 -1.25
-1.70 -2.85 -1.53
-1.70 -2.80 -1.91
-1.70 -2.75 -2.41
-1.70 -2.70 -3.07
-1.70 -2.65 -3.92
-1.70 -2.60 -5.01
-1.70 -2.55 -6.42
-1.70 -2.50 -8.22
-1.70 -2.45 -10.51
-1.70 -2.40 -13.42
-1.70 -2.35 -17.11
-1.70 -2.30 -20.31
-1.70 -2.25 -20.21
-1.70 -2.20 -20.11
-1.70 -2.15 -20.01
-1.70 -2.10 -19.91
-1.70 -2.05 -19.81
-1.70 -2.00 -19.71
-1.70 -1.95 -19.61
-1.70 -1.90 -19.51
-1.70 -1.85 -19.41
-1.70 -1.80 -19.31
-1.70 -1.75 -19.21
-1.70 -1.70 -19.11
-1.70 -1.65 -19.01
-1.70 -1.60 -18.91
-1.70 -1.55 -18.81
-1.70 -1.50 -18.71
-1.70 -1.45 -18.61
-1.70 -1.40 -18.51
-1.70 -1.35 -18.41
-1.70 -1.30 -18.31
-1.70 -1.25 -18.21
-1.70 -1.20 -18.11
-1.70 -1.15 -18.01
-1.70 -1.10 -17.91
-1.70 -1.05 -17.81
-1.70 -1.00 -17.71
-1.65 -4.00 -2.01
-1.65 -3.95 -1.91
-1.65 -3.90 -1.81
-1.65 -3.85 -1.72
-1.65 -3.80 -1.63
-1.65 -3.75 -1.54
-1.65 -3.70 -1.45
-1.65 -3.65 -1.36
-1.65 -3.60 -1.28
-1.65 -3.55 -1.21
-1.65 -3.50 -1.14
-1.65 -3.45 -1.07
-1.65 -3.40 -1.02
-1.65 -3.35 -0.98
-1.65 -3.30 -0.96
-1.65 -3.25 -0.95
-1.65 -3.20 -0.97
-1.65 -3.15 -1.02
-1.65 -3.10 -1.11
-1.65 -3.05 -1.25
-1.65 -3.00 -1.45
-1.65 -2.95 -1.73
-1.65 -2.90 -2.11
-1.65 -2.85 -2.61
-1.65 -2.80 -3.27
-1.65 -2.75 -4.12
-1.65 -2.70 -5.21
-1.65 -2.65 -6.62
-1.65 -2.60 -8.42
-1.65 -2.55 -10.71
-1.65 -2.50 -13.62
-1.65 -2.45 -17.31
-1.65 -2.40 -20.51
-1.65 -2.35 -20.41
-1.65 -2.30 -20.31
-1.65 -2.25 -20.21
-1.65 -2.20 -20.11
-1.65 -2.15 -20.01
-1.65 -2.10 -19.91
-1.65 -2.05 -19.81
-1.65 -2.00 -19.71
-1.65 -1.95 -19.61
-1.65 -1.90 -19.51
-1.65 -1.85 -19.41
-1.65 -1.80 -19.31
-1.65 -1.75 -19.21
-1.65 -1.70 -19.11
-1.65 -1.65 -19.01
-1.65 -1.60 -18.91
-1.65 -1.55 -18.81
-1.65 -1.50 -18.71
-1.65 -1.45 -18.61
-1.65 -1.40 -18.51
-1.65 -1.35 -18.41
-1.65 -1.30 -18.31
-1.65 -1.25 -18.21
-1.65 -1.20 -18.11
-1.65 -1.15 -18.01
-1.65 -1.10 -17.91
-1.65 -1.05 -17.81
-1.65 -1.00 -17.71
-1.60 -4.00 -2.01
-1.60 -3.95 -1.92
-1.60 -3.90 -1.83
-1.60 -3.85 -1.74
-1.60 -3.80 -1.65
-1.60 -3.75 -1.56
-1.60 -3.70 -1.48
-1.60 -3.65 -1.41
-1.60 -3.60 -1.34
-1.60 -3.55 -1.27
-1.60 -3.50 -1.22
-1.60 -3.45 -1.18
-1.60 -3.40 -1.16
-1.60 -3.35 -1.15
-1.60 -3.30 -1.17
-1.60 -3.25 -1.22
-1.60 -3.20 -1.31
-1.60 -3.15 -1.45
-1.60 -3.10 -1.65
-1.60 -3.05 -1.93
-1.60 -3.00 -2.31
-1.60 -2.95 -2.81
-1.60 -2.90 -3.47
-1.60 -2.85 -4.32
-1.60 -2.80 -5.41
-1.60 -2.75 -6.82
-1.60 -2.70 -8.62
-1.60 -2.65 -10.91
-1.60 -2.60 -13.82
-1.60 -2.55 -17.51
-1.60 -2.50 -20.71
-1.60 -2.45 -20.61
-1.60 -2.40 -20.51
-1.60 -2.35 -20.41
-1.60 -2.30 -20.31
-1.60 -2.25 -20.21
-1.60 -2.20 -20.11
-1.60 -2.15 -20.01
-1.60 -2.10 -19.91
-1.60 -2.05 -19.81
-1.60 -2.00 -19.71
-1.60 -1.95 -19.61
-1.60 -1.90 -19.51
-1.60 -1.85 -19.41
-1.60 -1.80 -19.31
-1.60 -1.75 -19.21
-1.60 -1.70 -19.11
-1.60 -1.65 -19.01
-1.60 -1.60 -18.91
-1.60 -1.55 -18.81
-1.60 -1.50 -18.71
-1.60 -1.45 -18.61
-1.60 -1.40 -18.51
-1.60 -1.35 -18.41
-1.60 -1.30 -18.31
-1.60 -1.25 -18.21
-1.60 -1.20 -18.11
-1.60 -1.15 -18.01
-1.60 -1.10 -17.91
-1.60 -1.05 -17.81
-1.60 -1.00 -17.71
-1.55 -4.00 -2.03
-1.55 -3.95 -1.94
-1.55 -3.90 -1.85
-1.55 -3.85 -1.76
-1.55 -3.80 -1.68
-1.55 -3.75 -1.61
-1.55 -3.70 -1.54
-1.55 -3.65 -1.48
-1.55 -3.60 -1.42
-1.55 -3.55 -1.38
-1.55 -3.50 -1.36
-1.55 -3.45 -1.35
-1.55 -3.40 -1.37
-1.55 -3.35 -1.42
-1.55 -3.30 -1.51
-1.55 -3.25 -1.65
-1.55 -3.20 -1.85
-1.55 -3.15 -2.13
-1.55 -3.10 -2.51
-1.55 -3.05 -3.01
-1.55 -3.00 -3.67
-1.55 -2.95 -4.52
-1.55 -2.90 -5.61
-1.55 -2.85 -7.02
-1.55 -2.80 -8.82
-1.55 -2.75 -11.11
-1.55 -2.70 -14.02
-1.55 -2.65 -17.71
-1.55 -2.60 -20.91
-1.55 -2.55 -20.81
-1.55 -2.50 -20.71
-1.55 -2.45 -20.61
-1.55 -2.40 -20.51
-1.55 -2.35 -20.41
-1.55 -2.30 -20.31
-1.55 -2.25 -20.21
-1.55 -2.20 -20.11
-1.55 -2.15 -20.01
-1.55 -2.10 -19.91
-1.55 -2.05 -19.81
-1.55 -2.00 -19.71
-1.55 -1.95 -19.61
-1.55 -1.90 -19.51
-1.55 -1.85 -19.41
-1.55 -1.80 -19.31
-1.55 -1.75 -19.21
-1.55 -1.70 -19.11
-1.55 -1.65 -19.01
-1.55 -1.60 -18.91
-1.55 -1.55 -18.81
-1.55 -1.50 -18.71
-1.55 -1.45 -18.61
-1.55 -1.40 -18.51
-1.55 -1.35 -18.41
-1.55 -1.30 -18.31
-1.55 -1.25 -18.21
-1.55 -1.20 -18.11
-1.55 -1.15 -18.01
-1.55 -1.10 -17.91
-1.55 -1.05 -17.81
-1.55 -1.00 -17.71
-1.50 -4.00 -2.05
-1.50 -3.95 -1.96
-1.50 -3.90 -1.88
-1.50 -3.85 -1.81
-1.50 -3.80 -1.74
-1.50 -3.75 -1.68
-1.50 -3.70 -1.62
-1.50 -3.65 -1.58
-1.50 -3.60 -1.56
-1.50 -3.55 -1.55
-1.50 -3.50 -1.57
-1.50 -3.45 -1.62
-1.50 -3.40 -1.71
-1.50 -3.35 -1.85
-1.50 -3.30 -2.05
-1.50 -3.25 -2.33
-1.50 -3.20 -2.71
-1.50 -3.15 -3.21
-1.50 -3.10 -3.87
-1.50 -3.05 -4.72
-1.50 -3.00 -5.81
-1.50 -2.95 -7.22
-1.50 -2.90 -9.02
-1.50 -2.85 -11.31
-1.50 -2.80 -14.22
-1.50 -2.75 -17.91
-1.50 -2.70 -21.11
-1.50 -2.65 -21.01
-1.50 -2.60 -20.91
-1.50 -2.55 -20.81
-1.50 -2.50 -20.71
-1.50 -2.45 -20.61
-1.50 -2.40 -20.51
-1.50 -2.35 -20.41
-1.50 -2.30 -20.31
-1.50 -2.25 -20.21
-1.50 -2.20 -20.11
-1.50 -2.15 -20.01
-1.50 -2.10 -19.91
-1.50 -2.05 -19.81
-1.50 -2.00 -19.71
-1.50 -1.95 -19.61
-1.50 -1.90 -19.51
-1.50 -1.85 -19.41
-1.50 -1.80 -19.31
-1.50 -1.75 -19.21
-1.50 -1.70 -19.11
-1.50 -1.65 -19.01
-1.50 -1.60 -18.91
-1.50 -1.55 -18.81
-1.50 -1.50 -18.71
-1.50 -1.45 -18.61
-1.50 -1.40 -18.51
-1.50 -1.35 -18.41
-1.50 -1.30 -18.31
-1.50 -1.25 -18.21
-1.50 -1.20 -18.11
-1.50 -1.15 -18.01
-1.50 -1.10 -17.91
-1.50 -1.05 -17.81
-1.50 -1.00 -17.71
-1.45 -4.00 -2.08
-1.45 -3.95 -2.01
-1.45 -3.90 -1.94
-1.45 -3.85 -1.88
-1.45 -3.80 -1.82
-1.45 -3.75 -1.78
-1.45 -3.70 -1.76
-1.45 -3.65 -1.75
-1.45 -3.60 -1.77
-1.45 -3.55 -1.82
-1.45 -3.50 -1.91
-1.45 -3.45 -2.05
-1.45 -3.40 -2.25
-1.45 -3.35 -2.53
-1.45 -3.30 -2.91
-1.45 -3.25 -3.41
-1.45 -3.20 -4.07
-1.45 -3.15 -4.92
-1.45 -3.10 -6.01
-1.45 -3.05 -7.42
-1.45 -3.00 -9.22
-1.45 -2.95 -11.51
-1.45 -2.90 -14.42
-1.45 -2.85 -18.11
-1.45 -2.80 -21.31
-1.45 -2.75 -21.21
-1.45 -2.70 -21.11
-1.45 -2.65 -21.01
-1.45 -2.60 -20.91
-1.45 -2.55 -20.81
-1.45 -2.50 -20.71
-1.45 -2.45 -20.61
-1.45 -2.40 -20.51
-1.45 -2.35 -20.41
-1.45 -2.30 -20.31
-1.45 -2.25 -20.21
-1.45 -2.20 -20.11
-1.45 -2.15 -20.01
-1.45 -2.10 -19.91
-1.45 -2.05 -19.81
-1.45 -2.00 -19.71
-1.45 -1.95 -19.61
-1.45 -1.90 -19.51
-1.45 -1.85 -19.41
-1.45 -1.80 -19.31
-1.45 -1.75 -19.21
-1.45 -1.70 -19.11
-1.45 -1.65 -19.01
-1.45 -1.60 -18.91
-1.45 -1.55 -18.81
-1.45 -1.50 -18.71
-1.45 -1.45 -18.61
-1.45 -1.40 -18.51
-1.45 -1.35 -18.41
-1.45 -1.30 -18.31
-1.45 -1.25 -18.21
-1.45 -1.20 -18.11
-1.45 -1.15 -18.01
-1.45 -1.10 -17.91
-1.45 -1.05 -17.81
-1.45 -1.00 -17.71
-1.40 -4.00 -2.14
-1.40 -3.95 -2.08
-1.40 -3.90 -2.02
-1.40 -3.85 -1.98
-1.40 -3.80 -1.96
-1.40 -3.75 -1.95
-1.40 -3.70 -1.97
-1.40 -3.65 -2.02
-1.40 -3.60 -2.11
-1.40 -3.55 -2.25
-1.40 -3.50 -2.45
-1.40 -3.45 -2.73
-1.40 -3.40 -3.11
-1.40 -3.35 -3.61
-1.40 -3.30 -4.27
-1.40 -3.25 -5.12
-1.40 -3.20 -6.22
-1.40 -3.15 -7.62
-1.40 -3.10 -9.42
-1.40 -3.05 -11.71
-1.40 -3.00 -14.62
-1.40 -2.95 -18.31
-1.40 -2.90 -21.51
-1.40 -2.85 -21.41
-1.40 -2.80 -21.31
-1.40 -2.75 -21.21
-1.40 -2.70 -21.11
-1.40 -2.65 -21.01
-1.40 -2.60 -20.91
-1.40 -2.55 -20.81
-1.40 -2.50 -20.71
-1.40 -2.45 -20.61
-1.40 -2.40 -20.51
-1.40 -2.35 -20.41
-1.40 -2.30 -20.31
-1.40 -2.25 -20.21
-1.40 -2.20 -20.11
-1.40 -2.15 -20.01
-1.40 -2.10 -19.91
-1.40 -2.05 -19.81
-1.40 -2.00 -19.71
-1.40 -1.95 -19.61
-1.40 -1.90 -19.51
-1.40 -1.85 -19.41
-1.40 -1.80 -19.31
-1.40 -1.75 -19.21
-1.40 -1.70 -19.11
-1.40 -1.65 -19.01
-1.40 -1.60 -18.91
-1.40 -1.55 -18.81
-1.40 -1.50 -18.71
-1.40 -1.45 -18.61
-1.40 -1.40 -18.51
-1.40 -1.35 -18.41
-1.40 -1.30 -18.31
-1.40 -1.25 -18.21
-1.40 -1.20 -18.11
-1.40 -1.15 -18.01
-1.40 -1.10 -17.91
-1.40 -1.05 -17.81
-1.40 -1.00 -17.71
-1.35 -4.00 -2.22
-1.35 -3.95 -2.18
-1.35 -3.90 -2.16
-1.35 -3.85 -2.15
-1.35 -3.80 -2.17
-1.35 -3.75 -2.22
-1.35 -3.70 -2.31
-1.35 -3.65 -2.45
-1.35 -3.60 -2.65
-1.35 -3.55 -2.93
-1.35 -3.50 -3.31
-1.35 -3.45 -3.81
-1.35 -3.40 -4.47
-1.35 -3.35 -5.32
-1.35 -3.30 -6.42
-1.35 -3.25 -7.82
-1.35 -3.20 -9.62
-1.35 -3.15 -11.91
-1.35 -3.10 -14.82
-1.35 -3.05 -18.51
-1.35 -3.00 -21.71
-1.35 -2.95 -21.61
-1.35 -2.90 -21.51
-1.35 -2.85 -21.41
-1.35 -2.80 -21.31
-1.35 -2.75 -21.21
-1.35 -2.70 -21.11
-1.35 -2.65 -21.01
-1.35 -2.60 -20.91
-1.35 -2.55 -20.81
-1.35 -2.50 -20.71
-1.35 -2.45 -20.61
-1.35 -2.40 -20.51
-1.35 -2.35 -20.41
-1.35 -2.30 -20.31
-1.35 -2.25 -20.21
-1.35 -2.20 -20.11
-1.35 -2.15 -20.01
-1.35 -2.10 -19.91
-1.35 -2.05 -19.81
-1.35 -2.00 -19.71
-1.35 -1.95 -19.61
-1.35 -1.90 -19.51
-1.35 -1.85 -19.41
-1.35 -1.80 -19.31
-1.35 -1.75 -19.21
-1.35 -1.70 -19.11
-1.35 -1.65 -19.01
-1.35 -1.60 -18.91
-1.35 -1.55 -18.81
-1.35 -1.50 -18.71
-1.35 -1.45 -18.61
-1.35 -1.40 -18.51
-1.35 -1.35 -18.41
-1.35 -1.30 -18.31
-1.35 -1.25 -18.21
-1.35 -1.20 -18.11
-1.35 -1.15 -18.01
-1.35 -1.10 -17.91
-1.35 -1.05 -17.81
-1.35 -1.00 -17.71
-1.30 -4.00 -2.36
-1.30 -3.95 -2.35
-1.30 -3.90 -2.37
-1.30 -3.85 -2.43
-1.30 -3.80 -2.52
-1.30 -3.75 -2.65
-1.30 -3.70 -2.85
-1.30 -3.65 -3.13
-1.30 -3.60 -3.51
-1.30 -3.55 -4.01
-1.30 -3.50 -4.67
-1.30 -3.45 -5.52
-1.30 -3.40 -6.62
-1.30 -3.35 -8.02
-1.30 -3.30 -9.82
-1.30 -3.25 -12.11
-1.30 -3.20 -15.02
-1.30 -3.15 -18.71
-1.30 -3.10 -21.91
-1.30 -3.05 -21.81
-1.30 -3.00 -21.71
-1.30 -2.95 -21.61
-1.30 -2.90 -21.51
-1.30 -2.85 -21.41
-1.30 -2.80 -21.31
-1.30 -2.75 -21.21
-1.30 -2.70 -21.11
-1.30 -2.65 -21.01
-1.30 -2.60 -20.91
-1.30 -2.55 -20.81
-1.30 -2.50 -20.71
-1.30 -2.45 -20.61
-1.30 -2.40 -20.51
-1.30 -2.35 -20.41
-1.30 -2.30 -20.31
-1.30 -2.25 -20.21
-1.30 -2.20 -20.11
-1.30 -2.15 -20.01
-1.30 -2.10 -19.91
-1.30 -2.05 -19.81
-1.30 -2.00 -19.71
-1.30 -1.95 -19.61
-1.30 -1.90 -19.51
-1.30 -1.85 -19.41
-1.30 -1.80 -19.31
-1.30 -1.75 -19.21
-1.30 -1.70 -19.11
-1.30 -1.65 -19.01
-1.30 -1.60 -18.91
-1.30 -1.55 -18.81
-1.30 -1.50 -18.71
-1.30 -1.45 -18.61
-1.30 -1.40 -18.51
-1.30 -1.35 -18.41
-1.30 -1.30 -18.31
-1.30 -1.25 -18.21
-1.30 -1.20 -18.11
-1.30 -1.15 -18.01
-1.30 -1.10 -17.91
-1.30 -1.05 -17.81
-1.30 -1.00 -17.71
-1.25 -4.00 -2.57
-1.25 -3.95 -2.63
-1.25 -3.90 -2.72
-1.25 -3.85 -2.85
-1.25 -3.80 -3.06
-1.25 -3.75 -3.33
-1.25 -3.70 -3.71
-1.25 -3.65 -4.21
-1.25 -3.60 -4.87
-1.25 -3.55 -5.72
-1.25 -3.50 -6.82
-1.25 -3.45 -8.22
-1.25 -3.40 -10.02
-1.25 -3.35 -12.31
-1.25 -3.30 -15.22
-1.25 -3.25 -18.91
-1.25 -3.20 -22.11
-1.25 -3.15 -22.01
-1.25 -3.10 -21.91
-1.25 -3.05 -21.81
-1.25 -3.00 -21.71
-1.25 -2.95 -21.61
-1.25 -2.90 -21.51
-1.25 -2.85 -21.41
-1.25 -2.80 -21.31
-1.25 -2.75 -21.21
-1.25 -2.70 -21.11
-1.25 -2.65 -21.01
-1.25 -2.60 -20.91
-1.25 -2.55 -20.81
-1.25 -2.50 -20.71
-1.25 -2.45 -20.61
-1.25 -2.40 -20.51
-1.25 -2.35 -20.41
-1.25 -2.30 -20.31
-1.25 -2.25 -20.21
-1.25 -2.20 -20.11
-1.25 -2.15 -20.01
-1.25 -2.10 -19.91
-1.25 -2.05 -19.81
-1.25 -2.00 -19.71
-1.25 -1.95 -19.61
-1.25 -1.90 -19.51
-1.25 -1.85 -19.41
-1.25 -1.80 -19.31
-1.25 -1.75 -19.21
-1.25 -1.70 -19.11
-1.25 -1.65 -19.01
-1.25 -1.60 -18.91
-1.25 -1.55 -18.81
-1.25 -1.50 -18.71
-1.25 -1.45 -18.61
-1.25 -1.40 -18.51
-1.25 -1.35 -18.41
-1.25 -1.30 -18.31
-1.25 -1.25 -18.21
-1.25 -1.20 -18.11
-1.25 -1.15 -18.01
-1.25 -1.10 -17.91
-1.25 -1.05 -17.81
-1.25 -1.00 -17.71
-1.20 -4.00 -2.92
-1.20 -3.95 -3.05
-1.20 -3.90 -3.26
-1.20 -3.85 -3.53
-1.20 -3.80 -3.91
-1.20 -3.75 -4.41
-1.20 -3.70 -5.07
-1.20 -3.65 -5.92
-1.20 -3.60 -7.02
-1.20 -3.55 -8.42
-1.20 -3.50 -10.22
-1.20 -3.45 -12.51
-1.20 -3.40 -15.42
-1.20 -3.35 -19.11
-1.20 -3.30 -22.31
-1.20 -3.25 -22.21
-1.20 -3.20 -22.11
-1.20 -3.15 -22.01
-1.20 -3.10 -21.91
-1.20 -3.05 -21.81
-1.20 -3.00 -21.71
-1.20 -2.95 -21.61
-1.20 -2.90 -21.51
-1.20 -2.85 -21.41
-1.20 -2.80 -21.31
-1.20 -2.75 -21.21
-1.20 -2.70 -21.11
-1.20 -2.65 -21.01
-1.20 -2.60 -20.91
-1.20 -2.55 -20.81
-1.20 -2.50 -20.71
-1.20 -2.45 -20.61
-1.20 -2.40 -20.51
-1.20 -2.35 -20.41
-1.20 -2.30 -20.31
-1.20 -2.25 -20.21
-1.20 -2.20 -20.11
-1.20 -2.15 -20.01
-1.20 -2.10 -19.91
-1.20 -2.05 -19.81
-1.20 -2.00 -19.71
-1.20 -1.95 -19.61
-1.20 -1.90 -19.51
-1.20 -1.85 -19.41
-1.20 -1.80 -19.31
-1.20 -1.75 -19.21
-1.20 -1.70 -19.11
-1.20 -1.65 -19.01
-1.20 -1.60 -18.91
-1.20 -1.55 -18.81
-1.20 -1.50 -18.71
-1.20 -1.45 -18.61
-1.20 -1.40 -18.51
-1.20 -1.35 -18.41
-1.20 -1.30 -18.31
-1.20 -1.25 -18.21
-1.20 -1.20 -18.11
-1.20 -1.15 -18.01
-1.20 -1.10 -17.91
-1.20 -1.05 -17.81
-1.20 -1.00 -17.71
-1.15 -4.00 -3.46
-1.15 -3.95 -3.73
-1.15 -3.90 -4.11
-1.15 -3.85 -4.61
-1.15 -3.80 -5.27
-1.15 -3.75 -6.12
-1.15 -3.70 -7.22
-1.15 -3.65 -8.62
-1.15 -3.60 -10.42
-1.15 -3.55 -12.71
-1.15 -3.50 -15.62
-1.15 -3.45 -19.31
-1.15 -3.40 -22.51
-1.15 -3.35 -22.41
-1.15 -3.30 -22.31
-1.15 -3.25 -22.21
-1.15 -3.20 -22.11
-1.15 -3.15 -22.01
-1.15 -3.10 -21.91
-1.15 -3.05 -21.81
-1.15 -3.00 -21.71
-1.15 -2.95 -21.61
-1.15 -2.90 -21.51
-1.15 -2.85 -21.41
-1.15 -2.80 -21.31
-1.15 -2.75 -21.21
-1.15 -2.70 -21.11
-1.15 -2.65 -21.01
-1.15 -2.60 -20.91
-1.15 -2.55 -20.81
-1.15 -2.50 -20.71
-1.15 -2.45 -20.61
-1.15 -2.40 -20.51
-1.15 -2.35 -20.41
-1.15 -2.30 -20.31
-1.15 -2.25 -20.21
-1.15 -2.20 -20.11
-1.15 -2.15 -20.01
-1.15 -2.10 -19.91
-1.15 -2.05 -19.81
-1.15 -2.00 -19.71
-1.15 -1.95 -19.61
-1.15 -1.90 -19.51
-1.15 -1.85 -19.41
-1.15 -1.80 -19.31
-1.15 -1.75 -19.21
-1.15 -1.70 -19.11
-1.15 -1.65 -19.01
-1.15 -1.60 -18.91
-1.15 -1.55 -18.81
-1.15 -1.50 -18.71
-1.15 -1.45 -18.61
-1.15 -1.40 -18.51
-1.15 -1.35 -18.41
-1.15 -1.30 -18.31
-1.15 -1.25 -18.21
-1.15 -1.20 -18.11
-1.15 -1.15 -18.01
-1.15 -1.10 -17.91
-1.15 -1.05 -17.81
-1.15 -1.00 -17.71
-1.10 -4.00 -4.31
-1.10 -3.95 -4.81
-1.10 -3.90 -5.47
-1.10 -3.85 -6.32
-1.10 -3.80 -7.42
-1.10 -3.75 -8.82
-1.10 -3.70 -10.62
-1.10 -3.65 -12.91
-1.10 -3.60 -15.82
-1.10 -3.55 -19.51
-1.10 -3.50 -22.71
-1.10 -3.45 -22.61
-1.10 -3.40 -22.51
-1.10 -3.35 -22.41
-1.10 -3.30 -22.31
-1.10 -3.25 -22.21
-1.10 -3.20 -22.11
-1.10 -3.15 -22.01
-1.10 -3.10 -21.91
-1.10 -3.05 -21.81
-1.10 -3.00 -21.71
-1.10 -2.95 -21.61
-1.10 -2.90 -21.51
-1.10 -2.85 -21.41
-1.10 -2.80 -21.31
-1.10 -2.75 -21.21
-1.10 -2.70 -21.11
-1.10 -2.65 -21.01
-1.10 -2.60 -20.91
-1.10 -2.55 -20.81
-1.10 -2.50 -20.71
-1.10 -2.45 -20.61
-1.10 -2.40 -20.51
-1.10 -2.35 -20.41
-1.10 -2.30 -20.31
-1.10 -2.25 -20.21
-1.10 -2.20 -20.11
-1.10 -2.15 -20.01
-1.10 -2.10 -19.91
-1.10 -2.05 -19.81
-1.10 -2.00 -19.71
-1.10 -1.95 -19.61
-1.10 -1.90 -19.51
-1.10 -1.85 -19.41
-1.10 -1.80 -19.31
-1.10 -1.75 -19.21
-1.10 -1.70 -19.11
-1.10 -1.65 -19.01
-1.10 -1.60 -18.91
-1.10 -1.55 -18.81
-1.10 -1.50 -18.71
-1.10 -1.45 -18.61
-1.10 -1.40 -18.51
-1.10 -1.35 -18.41
-1.10 -1.30 -18.31
-1.10 -1.25 -18.21
-1.10 -1.20 -18.11
-1.10 -1.15 -18.01
-1.10 -1.10 -17.91
-1.10 -1.05 -17.81
-1.10 -1.00 -17.71
-1.05 -4.00 -5.67
-1.05 -3.95 -6.52
-1.05 -3.90 -7.62
-1.05 -3.85 -9.03
-1.05 -3.80 -10.82
-1.05 -3.75 -13.11
-1.05 -3.70 -16.02
-1.05 -3.65 -19.71
-1.05 -3.60 -22.91
-1.05 -3.55 -22.81
-1.05 -3.50 -22.71
-1.05 -3.45 -22.61
-1.05 -3.40 -22.51
-1.05 -3.35 -22.41
-1.05 -3.30 -22.31
-1.05 -3.25 -22.21
-1.05 -3.20 -22.11
-1.05 -3.15 -22.01
-1.05 -3.10 -21.91
-1.05 -3.05 -21.81
-1.05 -3.00 -21.71
-1.05 -2.95 -21.61
-1.05 -2.90 -21.51
-1.05 -2.85 -21.41
-1.05 -2.80 -21.31
-1.05 -2.75 -21.21
-1.05 -2.70 -21.11
-1.05 -2.65 -21.01
-1.05 -2.60 -20.91
-1.05 -2.55 -20.81
-1.05 -2.50 -20.71
-1.05 -2.45 -20.61
-1.05 -2.40 -20.51
-1.05 -2.35 -20.41
-1.05 -2.30 -20.31
-1.05 -2.25 -20.21
-1.05 -2.20 -20.11
-1.05 -2.15 -20.01
-1.05 -2.10 -19.91
-1.05 -2.05 -19.81
-1.05 -2.00 -19.71
-1.05 -1.95 -19.61
-1.05 -1.90 -19.51
-1.05 -1.85 -19.41
-1.05 -1.80 -19.31
-1.05 -1.75 -19.21
-1.05 -1.70 -19.11
-1.05 -1.65 -19.01
-1.05 -1.60 -18.91
-1.05 -1.55 -18.81
-1.05 -1.50 -18.71
-1.05 -1.45 -18.61
-1.05 -1.40 -18.51
-1.05 -1.35 -18.41
-1.05 -1.30 -18.31
-1.05 -1.25 -18.21
-1.05 -1.20 -18.11
-1.05 -1.15 -18.01
-1.05 -1.10 -17.91
-1.05 -1.05 -17.81
-1.05 -1.00 -17.71
-1.00 -4.00 -7.82
-1.00 -3.95 -9.23
-1.00 -3.90 -11.02
-1.00 -3.85 -13.31
-1.00 -3.80 -16.22
-1.00 -3.75 -19.91
-1.00 -3.70 -23.11
-1.00 -3.65 -23.01
-1.00 -3.60 -22.91
-1.00 -3.55 -22.81
-1.00 -3.50 -22.71
-1.00 -3.45 -22.61
-1.00 -3.40 -22.51
-1.00 -3.35 -22.41
-1.00 -3.30 -22.31
-1.00 -3.25 -22.21
-1.00 -3.20 -22.11
-1.00 -3.15 -22.01
-1.00 -3.10 -21.91
-1.00 -3.05 -21.81
-1.00 -3.00 -21.71
-1.00 -2.95 -21.61
-1.00 -2.90 -21.51
-1.00 -2.85 -21.41
-1.00 -2.80 -21.31
-1.00 -2.75 -21.21
-1.00 -2.70 -21.11
-1.00 -2.65 -21.01
-1.00 -2.60 -20.91
-1.00 -2.55 -20.81
-1.00 -2.50 -20.71
-1.00 -2.45 -20.61
-1.00 -2.40 -20.51
-1.00 -2.35 -20.41
-1.00 -2.30 -20.31
-1.00 -2.25 -20.21
-1.00 -2.20 -20.11
-1.00 -2.15 -20.01
-1.00 -2.10 -19.91
-1.00 -2.05 -19.81
-1.00 -2.00 -19.71
-1.00 -1.95 -19.61
-1.00 -1.90 -19.51
-1.00 -1.85 -19.41
-1.00 -1.80 -19.31
-1.00 -1.75 -19.21
-1.00 -1.70 -19.11
-1.00 -1.65 -19.01
-1.00 -1.60 -18.91
-1.00 -1.55 -18.81
-1.00 -1.50 -18.71
-1.00 -1.45 -18.61
-1.00 -1.40 -18.51
-1.00 -1.35 -18.41
-1.00 -1.30 -18.31
-1.00 -1.25 -18.21
-1.00 -1.20 -18.11
-1.00 -1.15 -18.01
-1.00 -1.10 -17.91
-1.00 -1.05 -17.81
-1.00 -1.00 -17.71
-0.95 -4.00 -11.22
-0.95 -3.95 -13.51
-0.95 -3.90 -16.42
-0.95 -3.85 -20.11
-0.95 -3.80 -23.31
-0.95 -3.75 -23.21
-0.95 -3.70 -23.11
-0.95 -3.65 -23.01
-0.95 -3.60 -22.91
-0.95 -3.55 -22.81
-0.95 -3.50 -22.71
-0.95 -3.45 -22.61
-0.95 -3.40 -22.51
-0.95 -3.35 -22.41
-0.95 -3.30 -22.31
-0.95 -3.25 -22.21
-0.95 -3.20 -22.11
-0.95 -3.15 -22.01
-0.95 -3.10 -21.91
-0.95 -3.05 -21.81
-0.95 -3.00 -21.71
-0.95 -2.95 -21.61
-0.95 -2.90 -21.51
-0.95 -2.85 -21.41
-0.95 -2.80 -21.31
-0.95 -2.75 -21.21
-0.95 -2.70 -21.11
-0.95 -2.65 -21.01
-0.95 -2.60 -20.91
-0.95 -2.55 -20.81
-0.95 -2.50 -20.71
-0.95 -2.45 -20.61
-0.95 -2.40 -20.51
-0.95 -2.35 -20.41
-0.95 -2.30 -20.31
-0.95 -2.25 -20.21
-0.95 -2.20 -20.11
-0.95 -2.15 -20.01
-0.95 -2.10 -19.91
-0.95 -2.05 -19.81
-0.95 -2.00 -19.71
-0.95 -1.95 -19.61
-0.95 -1.90 -19.51
-0.95 -1.85 -19.41
-0.95 -1.80 -19.31
-0.95 -1.75 -19.21
-0.95 -1.70 -19.11
-0.95 -1.65 -19.01
-0.95 -1.60 -18.91
-0.95 -1.55 -18.81
-0.95 -1.50 -18.71
-0.95 -1.45 -18.61
-0.95 -1.40 -18.51
-0.95 -1.35 -18.41
-0.95 -1.30 -18.31
-0.95 -1.25 -18.21
-0.95 -1.20 -18.11
-0.95 -1.15 -18.01
-0.95 -1.10 -17.91
-0.95 -1.05 -17.81
-0.95 -1.00 -17.71
-0.90 -4.00 -16.62
-0.90 -3.95 -20.31
-0.90 -3.90 -23.51
-0.90 -3.85 -23.41
-0.90 -3.80 -23.31
-0.90 -3.75 -23.21
-0.90 -3.70 -23.11
-0.90 -3.65 -23.01
-0.90 -3.60 -22.91
-0.90 -3.55 -22.81
-0.90 -3.50 -22.71
-0.90 -3.45 -22.61
-0.90 -3.40 -22.51
-0.90 -3.35 -22.41
-0.90 -3.30 -22.31
-0.90 -3.25 -22.21
-0.90 -3.20 -22.11
-0.90 -3.15 -22.01
-0.90 -3.10 -21.91
-0.90 -3.05 -21.81
-0.90 -3.00 -21.71
-0.90 -2.95 -21.61
-0.90 -2.90 -21.51
-0.90 -2.85 -21.41
-0.90 -2.80 -21.31
-0.90 -2.75 -21.21
-0.90 -2.70 -21.11
-0.90 -2.65 -21.01
-0.90 -2.60 -20.91
-0.90 -2.55 -20.81
-0.90 -2.50 -20.71
-0.90 -2.45 -20.61
-0.90 -2.40 -20.51
-0.90 -2.35 -20.41
-0.90 -2.30 -20.31
-0.90 -2.25 -20.21
-0.90 -2.20 -20.11
-0.90 -2.15 -20.01
-0.90 -2.10 -19.91
-0.90 -2.05 -19.81
-0.90 -2.00 -19.71
-0.90 -1.95 -19.61
-0.90 -1.90 -19.51
-0.90 -1.85 -19.41
-0.90 -1.80 -19.31
-0.90 -1.75 -19.21
-0.90 -1.70 -19.11
-0.90 -1.65 -19.01
-0.90 -1.60 -18.91
-0.90 -1.55 -18.81
-0.90 -1.50 -18.71
-0.90 -1.45 -18.61
-0.90 -1.40 -18.51
-0.90 -1.35 -18.41
-0.90 -1.30 -18.31
-0.90 -1.25 -18.21
-0.90 -1.20 -18.11
-0.90 -1.15 -18.01
-0.90 -1.10 -17.91
-0.90 -1.05 -17.81
-0.90 -1.00 -17.71
-0.85 -4.00 -23.71
-0.85 -3.95 -23.61
-0.85 -3.90 -23.51
-0.85 -3.85 -23.41
-0.85 -3.80 -23.31
-0.85 -3.75 -23.21
-0.85 -3.70 -23.11
-0.85 -3.65 -23.01
-0.85 -3.60 -22.91
-0.85 -3.55 -22.81
-0.85 -3.50 -22.71
-0.85 -3.45 -22.61
-0.85 -3.40 -22.51
-0.85 -3.35 -22.41
-0.85 -3.30 -22.31
-0.85 -3.25 -22.21
-0.85 -3.20 -22.11
-0.85 -3.15 -22.01
-0.85 -3.10 -21.91
-0.85 -3.05 -21.81
-0.85 -3.00 -21.71
-0.85 -2.95 -21.61
-0.85 -2.90 -21.51
-0.85 -2.85 -21.41
-0.85 -2.80 -21.31
-0.85 -2.75 -21.21
-0.85 -2.70 -21.11
-0.85 -2.65 -21.01
-0.85 -2.60 -20.91
-0.85 -2.55 -20.81
-0.85 -2.50 -20.71
-0.85 -2.45 -20.61
-0.85 -2.40 -20.51
-0.85 -2.35 -20.41
-0.85 -2.30 -20.31
-0.85 -2.25 -20.21
-0.85 -2.20 -20.11
-0.85 -2.15 -20.01
-0.85 -2.10 -19.91
-0.85 -2.05 -19.81
-0.85 -2.00 -19.71
-0.85 -1.95 -19.61
-0.85 -1.90 -19.51
-0.85 -1.85 -19.41
-0.85 -1.80 -19.31
-0.85 -1.75 -19.21
-0.85 -1.70 -19.11
-0.85 -1.65 -19.01
-0.85 -1.60 -18.91
-0.85 -1.55 -18.81
-0.85 -1.50 -18.71
-0.85 -1.45 -18.61
-0.85 -1.40 -18.51
-0.85 -1.35 -18.41
-0.85 -1.30 -18.31
-0.85 -1.25 -18.21
-0.85 -1.20 -18.11
-0.85 -1.15 -18.01
-0.85 -1.10 -17.91
-0.85 -1.05 -17.81
-0.85 -1.00 -17.71
-0.80 -4.00 -23.71
-0.80 -3.95 -23.61
-0.80 -3.90 -23.51
-0.80 -3.85 -23.41
-0.80 -3.80 -23.31
-0.80 -3.75 -23.21
-0.80 -3.70 -23.11
-0.80 -3.65 -23.01
-0.80 -3.60 -22.91
-0.80 -3.55 -22.81
-0.80 -3.50 -22.71
-0.80 -3.45 -22.61
-0.80 -3.40 -22.51
-0.80 -3.35 -22.41
-0.80 -3.30 -22.31
-0.80 -3.25 -22.21
-0.80 -3.20 -22.11
-0.80 -3.15 -22.01
-0.80 -3.10 -21.91
-0.80 -3.05 -21.81
-0.80 -3.00 -21.71
-0.80 -2.95 -21.61
-0.80 -2.90 -21.51
-0.80 -2.85 -21.41
-0.80 -2.80 -21.31
-0.80 -2.75 -21.21
-0.80 -2.70 -21.11
-0.80 -2.65 -21.01
-0.80 -2.60 -20.91
-0.80 -2.55 -20.81
-0.80 -2.50 -20.71
-0.80 -2.45 -20.61
-0.80 -2.40 -20.51
-0.80 -2.35 -20.41
-0.80 -2.30 -20.31
-0.80 -2.25 -20.21
-0.80 -2.20 -20.11
-0.80 -2.15 -20.01
-0.80 -2.10 -19.91
-0.80 -2.05 -19.81
-0.80 -2.00 -19.71
-0.80 -1.95 -19.61
-0.80 -1.90 -19.51
-0.80 -1.85 -19.41
-0.80 -1.80 -19.31
-0.80 -1.75 -19.21
-0.80 -1.70 -19.11
-0.80 -1.65 -19.01
-0.80 -1.60 -18.91
-0.80 -1.55 -18.81
-0.80 -1.50 -18.71
-0.80 -1.45 -18.61
-0.80 -1.40 -18.51
-0.80 -1.35 -18.41
-0.80 -1.30 -18.31
-0.80 -1.25 -18.21
-0.80 -1.20 -18.11
-0.80 -1.15 -18.01
-0.80 -1.10 -17.91
-0.80 -1.05 -17.81
-0.80 -1.00 -17.71
-0.75 -4.00 -23.71
-0.75 -3.95 -23.61
-0.75 -3.90 -23.51
-0.75 -3.85 -23.41
-0.75 -3.80 -23.31
-0.75 -3.75 -23.21
-0.75 -3.70 -23.11
-0.75 -3.65 -23.01
-0.75 -3.60 -22.91
-0.75 -3.55 -22.81
-0.75 -3.50 -22.71
-0.75 -3.45 -22.61
-0.75 -3.40 -22.51
-0.75 -3.35 -22.41
-0.75 -3.30 -22.31
-0.75 -3.25 -22.21
-0.75 -3.20 -22.11
-0.75 -3.15 -22.01
-0.75 -3.10 -21.91
-0.75 -3.05 -21.81
-0.75 -3.00 -21.71
-0.75 -2.95 -21.61
-0.75 -2.90 -21.51
-0.75 -2.85 -21.41
-0.75 -2.80 -21.31
-0.75 -2.75 -21.21
-0.75 -2.70 -21.11
-0.75 -2.65 -21.01
-0.75 -2.60 -20.91
-0.75 -2.55 -20.81
-0.75 -2.50 -20.71
-0.75 -2.45 -20.61
-0.75 -2.40 -20.51
-0.75 -2.35 -20.41
-0.75 -2.30 -20.31
-0.75 -2.25 -20.21
-0.75 -2.20 -20.11
-0.75 -2.15 -20.01
-0.75 -2.10 -19.91
-0.75 -2.05 -19.81
-0.75 -2.00 -19.71
-0.75 -1.95 -19.61
-0.75 -1.90 -19.51
-0.75 -1.85 -19.41
-0.75 -1.80 -19.31
-0.75 -1.75 -19.21
-0.75 -1.70 -19.11
-0.75 -1.65 -19.01
-0.75 -1.60 -18.91
-0.75 -1.55 -18.81
-0.75 -1.50 -18.71
-0.75 -1.45 -18.61
-0.75 -1.40 -18.51
-0.75 -1.35 -18.41
-0.75 -1.30 -18.31
-0.75 -1.25 -18.21
-0.75 -1.20 -18.11
-0.75 -1.15 -18.01
-0.75 -1.10 -17.91
-0.75 -1.05 -17.81
-0.75 -1.00 -17.71
-0.70 -4.00 -23.71
-0.70 -3.95 -23.61
-0.70 -3.90 -23.51
-0.70 -3.85 -23.41
-0.70 -3.80 -23.31
-0.70 -3.75 -23.21
-0.70 -3.70 -23.11
-0.70 -3.65 -23.01
-0.70 -3.60 -22.91
-0.70 -3.55 -22.81
-0.70 -3.50 -22.71
-0.70 -3.45 -22.61
-0.70 -3.40 -22.51
-0.70 -3.35 -22.41
-0.70 -3.30 -22.31
-0.70 -3.25 -22.21
-0.70 -3.20 -22.11
-0.70 -3.15 -22.01
-0.70 -3.10 -21.91
-0.70 -3.05 -21.81
-0.70 -3.00 -21.71
-0.70 -2.95 -21.61
-0.70 -2.90 -21.51
-0.70 -2.85 -21.41
-0.70 -2.80 -21.31
-0.70 -2.75 -21.21
-0.70 -2.70 -21.11
-0.70 -2.65 -21.01
-0.70 -2.60 -20.91
-0.70 -2.55 -20.81
-0.70 -2.50 -20.71
-0.70 -2.45 -20.61
-0.70 -2.40 -20.51
-0.70 -2.35 -20.41
-0.70 -2.30 -20.31
-0.70 -2.25 -20.21
-0.70 -2.20 -20.11
-0.70 -2.15 -20.01
-0.70 -2.10 -19.91
-0.70 -2.05 -19.81
-0.70 -2.00 -19.71
-0.70 -1.95 -19.61
-0.70 -1.90 -19.51
-0.70 -1.85 -19.41
-0.70 -1.80 -19.31
-0.70 -1.75 -19.21
-0.70 -1.70 -19.11
-0.70 -1.65 -19.01
-0.70 -1.60 -18.91
-0.70 -1.55 -18.81
-0.70 -1.50 -18.71
-0.70 -1.45 -18.61
-0.70 -1.40 -18.51
-0.70 -1.35 -18.41
-0.70 -1.30 -18.31
-0.70 -1.25 -18.21
-0.70 -1.20 -18.11
-0.70 -1.15 -18.01
-0.70 -1.10 -17.91
-0.70 -1.05 -17.81
-0.70 -1.00 -17.71
-0.65 -4.00 -23.72
-0.65 -3.95 -23.62
-0.65 -3.90 -23.52
-0.65 -3.85 -23.42
-0.65 -3.80 -23.32
-0.65 -3.75 -23.22
-0.65 -3.70 -23.12
-0.65 -3.65 -23.02
-0.65 -3.60 -22.92
-0.65 -3.55 -22.82
-0.65 -3.50 -22.72
-0.65 -3.45 -22.62
-0.65 -3.40 -22.52
-0.65 -3.35 -22.42
-0.65 -3.30 -22.32
-0.65 -3.25 -22.22
-0.65 -3.20 -22.12
-0.65 -3.15 -22.02
-0.65 -3.10 -21.92
-0.65 -3.05 -21.82
-0.65 -3.00 -21.72
-0.65 -2.95 -21.62
-0.65 -2.90 -21.52
-0.65 -2.85 -21.42
-0.65 -2.80 -21.32
-0.65 -2.75 -21.22
-0.65 -2.70 -21.12
-0.65 -2.65 -21.02
-0.65 -2.60 -20.92
-0.65 -2.55 -20.82
-0.65 -2.50 -20.72
-0.65 -2.45 -20.62
-0.65 -2.40 -20.52
-0.65 -2.35 -20.42
-0.65 -2.30 -20.32
-0.65 -2.25 -20.22
-0.65 -2.20 -20.12
-0.65 -2.15 -20.02
-0.65 -2.10 -19.92
-0.65 -2.05 -19.82
-0.65 -2.00 -19.72
-0.65 -1.95 -19.62
-0.65 -1.90 -19.52
-0.65 -1.85 -19.42
-0.65 -1.80 -19.32
-0.65 -1.75 -19.22
-0.65 -1.70 -19.12
-0.65 -1.65 -19.02
-0.65 -1.60 -18.92
-0.65 -1.55 -18.82
-0.65 -1.50 -18.72
-0.65 -1.45 -18.62
-0.65 -1.40 -18.52
-0.65 -1.35 -18.42
-0.65 -1.30 -18.32
-0.65 -1.25 -18.22
-0.65 -1.20 -18.12
-0.65 -1.15 -18.02
-0.65 -1.10 -17.92
-0.65 -1.05 -17.82
-0.65 -1.00 -17.72
-0.60 -4.00 -23.72
-0.60 -3.95 -23.62
-0.60 -3.90 -23.52
-0.60 -3.85 -23.42
-0.60 -3.80 -23.32
-0.60 -3.75 -23.22
-0.60 -3.70 -23.12
-0.60 -3.65 -23.02
-0.60 -3.60 -22.92
-0.60 -3.55 -22.82
-0.60 -3.50 -22.72
-0.60 -3.45 -22.62
-0.60 -3.40 -22.52
-0.60 -3.35 -22.42
-0.60 -3.30 -22.32
-0.60 -3.25 -22.22
-0.60 -3.20 -22.12
-0.60 -3.15 -22.02
-0.60 -3.10 -21.92
-0.60 -3.05 -21.82
-0.60 -3.00 -21.72
-0.60 -2.95 -21.62
-0.60 -2.90 -21.52
-0.60 -2.85 -21.42
-0.60 -2.80 -21.32
-0.60 -2.75 -21.22
-0.60 -2.70 -21.12
-0.60 -2.65 -21.02
-0.60 -2.60 -20.92
-0.60 -2.55 -20.82
-0.60 -2.50 -20.72
-0.60 -2.45 -20.62
-0.60 -2.40 -20.52
-0.60 -2.35 -20.42
-0.60 -2.30 -20.32
-0.60 -2.25 -20.22
-0.60 -2.20 -20.12
-0.60 -2.15 -20.02
-0.60 -2.10 -19.92
-0.60 -2.05 -19.82
-0.60 -2.00 -19.72
-0.60 -1.95 -19.62
-0.60 -1.90 -19.52
-0.60 -1.85 -19.42
-0.60 -1.80 -19.32
-0.60 -1.75 -19.22
-0.60 -1.70 -19.12
-0.60 -1.65 -19.02
-0.60 -1.60 -18.92
-0.60 -1.55 -18.82
-0.60 -1.50 -18.72
-0.60 -1.45 -18.62
-0.60 -1.40 -18.52
-0.60 -1.35 -18.42
-0.60 -1.30 -18.32
-0.60 -1.25 -18.22
-0.60 -1.20 -18.12
-0.60 -1.15 -18.02
-0.60 -1.10 -17.92
-0.60 -1.05 -17.82
-0.60 -1.00 -17.72
-0.55 -4.00 -23.72
-0.55 -3.95 -23.62
-0.55 -3.90 -23.52
-0.55 -3.85 -23.42
-0.55 -3.80 -23.32
-0.55 -3.75 -23.22
-0.55 -3.70 -23.12
-0.55 -3.65 -23.02
-0.55 -3.60 -22.92
-0.55 -3.55 -22.82
-0.55 -3.50 -22.72
-0.55 -3.45 -22.62
-0.55 -3.40 -22.52
-0.55 -3.35 -22.42
-0.55 -3.30 -22.32
-0.55 -3.25 -22.22
-0.55 -3.20 -22.12
-0.55 -3.15 -22.02
-0.55 -3.10 -21.92
-0.55 -3.05 -21.82
-0.55 -3.00 -21.72
-0.55 -2.95 -21.62
-0.55 -2.90 -21.52
-0.55 -2.85 -21.42
-0.55 -2.80 -21.32
-0.55 -2.75 -21.22
-0.55 -2.70 -21.12
-0.55 -2.65 -21.02
-0.55 -2.60 -20.92
-0.55 -2.55 -20.82
-0.55 -2.50 -20.72
-0.55 -2.45 -20.62
-0.55 -2.40 -20.52
-0.55 -2.35 -20.42
-0.55 -2.30 -20.32
-0.55 -2.25 -20.22
-0.55 -2.20 -20.12
-0.55 -2.15 -20.02
-0.55 -2.10 -19.92
-0.55 -2.05 -19.82
-0.55 -2.00 -19.72
-0.55 -1.95 -19.62
-0.55 -1.90 -19.52
-0.55 -1.85 -19.42
-0.55 -1.80 -19.32
-0.55 -1.75 -19.22
-0.55 -1.70 -19.12
-0.55 -1.65 -19.02
-0.55 -1.60 -18.92
-0.55 -1.55 -18.82
-0.55 -1.50 -18.72
-0.55 -1.45 -18.62
-0.55 -1.40 -18.52
-0.55 -1.35 -18.42
-0.55 -1.30 -18.32
-0.55 -1.25 -18.22
-0.55 -1.20 -18.12
-0.55 -1.15 -18.02
-0.55 -1.10 -17.92
-0.55 -1.05 -17.82
-0.55 -1.00 -17.72
-0.50 -4.00 -23.72
-0.50 -3.95 -23.62
-0.50 -3.90 -23.52
-0.50 -3.85 -23.42
-0.50 -3.80 -23.32
-0.50 -3.75 -23.22
-0.50 -3.70 -23.12
-0.50 -3.65 -23.02
-0.50 -3.60 -22.92
-0.50 -3.55 -22.82
-0.50 -3.50 -22.72
-0.50 -3.45 -22.62
-0.50 -3.40 -22.52
-0.50 -3.35 -22.42
-0.50 -3.30 -22.32
-0.50 -3.25 -22.22
-0.50 -3.20 -22.12
-0.50 -3.15 -22.02
-0.50 -3.10 -21.92
-0.50 -3.05 -21.82
-0.50 -3.00 -21.72
-0.50 -2.95 -21.62
-0.50 -2.90 -21.52
-0.50 -2.85 -21.42
-0.50 -2.80 -21.32
-0.50 -2.75 -21.22
-0.50 -2.70 -21.12
-0.50 -2.65 -21.02
-0.50 -2.60 -20.92
-0.50 -2.55 -20.82
-0.50 -2.50 -20.72
-0.50 -2.45 -20.62
-0.50 -2.40 -20.52
-0.50 -2.35 -20.42
-0.50 -2.30 -20.32
-0.50 -2.25 -20.22
-0.50 -2.20 -20.12
-0.50 -2.15 -20.02
-0.50 -2.10 -19.92
-0.50 -2.05 -19.82
-0.50 -2.00 -19.72
-0.50 -1.95 -19.62
-0.50 -1.90 -19.52
-0.50 -1.85 -19.42
-0.50 -1.80 -19.32
-0.50 -1.75 -19.22
-0.50 -1.70 -19.12
-0.50 -1.65 -19.02
-0.50 -1.60 -18.92
-0.50 -1.55 -18.82
-0.50 -1.50 -18.72
-0.50 -1.45 -18.62
-0.50 -1.40 -18.52
-0.50 -1.35 -18.42
-0.50 -1.30 -18.32
-0.50 -1.25 -18.22
-0.50 -1.20 -18.12
-0.50 -1.15 -18.02
-0.50 -1.10 -17.92
-0.50 -1.05 -17.82
-0.50 -1.00 -17.72
-0.45 -4.00 -23.72
-0.45 -3.95 -23.62
-0.45 -3.90 -23.52
-0.45 -3.85 -23.42
-0.45 -3.80 -23.32
-0.45 -3.75 -23.22
-0.45 -3.70 -23.12
-0.45 -3.65 -23.02
-0.45 -3.60 -22.92
-0.45 -3.55 -22.82
-0.45 -3.50 -22.72
-0.45 -3.45 -22.62
-0.45 -3.40 -22.52
-0.45 -3.35 -22.42
-0.45 -3.30 -22.32
-0.45 -3.25 -22.22
-0.45 -3.20 -22.12
-0.45 -3.15 -22.02
-0.45 -3.10 -21.92
-0.45 -3.05 -21.82
-0.45 -3.00 -21.72
-0.45 -2.95 -21.62
-0.45 -2.90 -21.52
-0.45 -2.85 -21.42
-0.45 -2.80 -21.32
-0.45 -2.75 -21.22
-0.45 -2.70 -21.12
-0.45 -2.65 -21.02
-0.45 -2.60 -20.92
-0.45 -2.55 -20.82
-0.45 -2.50 -20.72
-0.45 -2.45 -20.62
-0.45 -2.40 -20.52
-0.45 -2.35 -20.42
-0.45 -2.30 -20.32
-0.45 -2.25 -20.22
-0.45 -2.20 -20.12
-0.45 -2.15 -20.02
-0.45 -2.10 -19.92
-0.45 -2.05 -19.82
-0.45 -2.00 -19.72
-0.45 -1.95 -19.62
-0.45 -1.90 -19.52
-0.45 -1.85 -19.42
-0.45 -1.80 -19.32
-0.45 -1.75 -19.22
-0.45 -1.70 -19.12
-0.45 -1.65 -19.02
-0.45 -1.60 -18.92
-0.45 -1.55 -18.82
-0.45 -1.50 -18.72
-0.45 -1.45 -18.62
-0.45 -1.40 -18.52
-0.45 -1.35 -18.42
-0.45 -1.30 -18.32
-0.45 -1.25 -18.22
-0.45 -1.20 -18.12
-0.45 -1.15 -18.02
-0.45 -1.10 -17.92
-0.45 -1.05 -17.82
-0.45 -1.00 -17.72
-0.40 -4.00 -23.72
-0.40 -3.95 -23.62
-0.40 -3.90 -23.52
-0.40 -3.85 -23.42
-0.40 -3.80 -23.32
-0.40 -3.75 -23.22
-0.40 -3.70 -23.12
-0.40 -3.65 -23.02
-0.40 -3.60 -22.92
-0.40 -3.55 -22.82
-0.40 -3.50 -22.72
-0.40 -3.45 -22.62
-0.40 -3.40 -22.52
-0.40 -3.35 -22.42
-0.40 -3.30 -22.32
-0.40 -3.25 -22.22
-0.40 -3.20 -22.12
-0.40 -3.15 -22.02
-0.40 -3.10 -21.92
-0.40 -3.05 -21.82
-0.40 -3.00 -21.72
-0.40 -2.95 -21.62
-0.40 -2.90 -21.52
-0.40 -2.85 -21.42
-0.40 -2.80 -21.32
-0.40 -2.75 -21.22
-0.40 -2.70 -21.12
-0.40 -2.65 -21.02
-0.40 -2.60 -20.92
-0.40 -2.55 -20.82
-0.40 -2.50 -20.72
-0.40 -2.45 -20.62
-0.40 -2.40 -20.52
-0.40 -2.35 -20.42
-0.40 -2.30 -20.32
-0.40 -2.25 -20.22
-0.40 -2.20 -20.12
-0.40 -2.15 -20.02
-0.40 -2.10 -19.92
-0.40 -2.05 -19.82
-0.40 -2.00 -19.72
-0.40 -1.95 -19.62
-0.40 -1.90 -19.52
-0.40 -1.85 -19.42
-0.40 -1.80 -19.32
-0.40 -1.75 -19.22
-0.40 -1.70 -19.12
-0.40 -1.65 -19.02
-0.40 -1.60 -18.92
-0.40 -1.55 -18.82
-0.40 -1.50 -18.72
-0.40 -1.45 -18.62
-0.40 -1.40 -18.52
-0.40 -1.35 -18.42
-0.40 -1.30 -18.32
-0.40 -1.25 -18.22
-0.40 -1.20 -18.12
-0.40 -1.15 -18.02
-0.40 -1.10 -17.92
-0.40 -1.05 -17.82
-0.40 -1.00 -17.72
-0.35 -4.00 -23.72
-0.35 -3.95 -23.62
-0.35 -3.90 -23.52
-0.35 -3.85 -23.42
-0.35 -3.80 -23.32
-0.35 -3.75 -23.22
-0.35 -3.70 -23.12
-0.35 -3.65 -23.02
-0.35 -3.60 -22.92
-0.35 -3.55 -22.82
-0.35 -3.50 -22.72
-0.35 -3.45 -22.62
-0.35 -3.40 -22.52
-0.35 -3.35 -22.42
-0.35 -3.30 -22.32
-0.35 -3.25 -22.22
-0.35 -3.20 -22.12
-0.35 -3.15 -22.02
-0.35 -3.10 -21.92
-0.35 -3.05 -21.82
-0.35 -3.00 -21.72
-0.35 -2.95 -21.62
-0.35 -2.90 -21.52
-0.35 -2.85 -21.42
-0.35 -2.80 -21.32
-0.35 -2.75 -21.22
-0.35 -2.70 -21.12
-0.35 -2.65 -21.02
-0.35 -2.60 -20.92
-0.35 -2.55 -20.82
-0.35 -2.50 -20.72
-0.35 -2.45 -20.62
-0.35 -2.40 -20.52
-0.35 -2.35 -20.42
-0.35 -2.30 -20.32
-0.35 -2.25 -20.22
-0.35 -2.20 -20.12
-0.35 -2.15 -20.02
-0.35 -2.10 -19.92
-0.35 -2.05 -19.82
-0.35 -2.00 -19.72
-0.35 -1.95 -19.62
-0.35 -1.90 -19.52
-0.35 -1.85 -19.42
-0.35 -1.80 -19.32
-0.35 -1.75 -19.22
-0.35 -1.70 -19.12
-0.35 -1.65 -19.02
-0.35 -1.60 -18.92
-0.35 -1.55 -18.82
-0.35 -1.50 -18.72
-0.35 -1.45 -18.62
-0.35 -1.40 -18.52
-0.35 -1.35 -18.42
-0.35 -1.30 -18.32
-0.35 -1.25 -18.22
-0.35 -1.20 -18.12
-0.35 -1.15 -18.02
-0.35 -1.10 -17.92
-0.35 -1.05 -17.82
-0.35 -1.00 -17.72
-0.30 -4.00 -23.72
-0.30 -3.95 -23.62
-0.30 -3.90 -23.52
-0.30 -3.85 -23.42
-0.30 -3.80 -23.32
-0.30 -3.75 -23.22
-0.30 -3.70 -23.12
-0.30 -3.65 -23.02
-0.30 -3.60 -22.92
-0.30 -3.55 -22.82
-0.30 -3.50 -22.72
-0.30 -3.45 -22.62
-0.30 -3.40 -22.52
-0.30 -3.35 -22.42
-0.30 -3.30 -22.32
-0.30 -3.25 -22.22
-0.30 -3.20 -22.12
-0.30 -3.15 -22.02
-0.30 -3.10 -21.92
-0.30 -3.05 -21.82
-0.30 -3.00 -21.72
-0.30 -2.95 -21.62
-0.30 -2.90 -21.52
-0.30 -2.85 -21.42
-0.30 -2.80 -21.32
-0.30 -2.75 -21.22
-0.30 -2.70 -21.12
-0.30 -2.65 -21.02
-0.30 -2.60 -20.92
-0.30 -2.55 -20.82
-0.30 -2.50 -20.72
-0.30 -2.45 -20.62
-0.30 -2.40 -20.52
-0.30 -2.35 -20.42
-0.30 -2.30 -20.32
-0.30 -2.25 -20.22
-0.30 -2.20 -20.12
-0.30 -2.15 -20.02
-0.30 -2.10 -19.92
-0.30 -2.05 -19.82
-0.30 -2.00 -19.72
-0.30 -1.95 -19.62
-0.30 -1.90 -19.52
-0.30 -1.85 -19.42
-0.30 -1.80 -19.32
-0.30 -1.75 -19.22
-0.30 -1.70 -19.12
-0.30 -1.65 -19.02
-0.30 -1.60 -18.92
-0.30 -1.55 -18.82
-0.30 -1.50 -18.72
-0.30 -1.45 -18.62
-0.30 -1.40 -18.52
-0.30 -1.35 -18.42
-0.30 -1.30 -18.32
-0.30 -1.25 -18.22
-0.30 -1.20 -18.12
-0.30 -1.15 -18.02
-0.30 -1.10 -17.92
-0.30 -1.05 -17.82
-0.30 -1.00 -17.72
-0.25 -4.00 -23.72
-0.25 -3.95 -23.62
-0.25 -3.90 -23.52
-0.25 -3.85 -23.42
-0.25 -3.80 -23.32
-0.25 -3.75 -23.22
-0.25 -3.70 -23.12
-0.25 -3.65 -23.02
-0.25 -3.60 -22.92
-0.25 -3.55 -22.82
-0.25 -3.50 -22.72
-0.25 -3.45 -22.62
-0.25 -3.40 -22.52
-0.25 -3.35 -22.42
-0.25 -3.30 -22.32
-0.25 -3.25 -22.22
-0.25 -3.20 -22.12
-0.25 -3.15 -22.02
-0.25 -3.10 -21.92
-0.25 -3.05 -21.82
-0.25 -3.00 -21.72
-0.25 -2.95 -21.62
-0.25 -2.90 -21.52
-0.25 -2.85 -21.42
-0.25 -2.80 -21.32
-0.25 -2.75 -21.22
-0.25 -2.70 -21.12
-0.25 -2.65 -21.02
-0.25 -2.60 -20.92
-0.25 -2.55 -20.82
-0.25 -2.50 -20.72
-0.25 -2.45 -20.62
-0.25 -2.40 -20.52
-0.25 -2.35 -20.42
-0.25 -2.30 -20.32
-0.25 -2.25 -20.22
-0.25 -2.20 -20.12
-0.25 -2.15 -20.02
-0.25 -2.10 -19.92
-0.25 -2.05 -19.82
-0.25 -2.00 -19.72
-0.25 -1.95 -19.62
-0.25 -1.90 -19.52
-0.25 -1.85 -19.42
-0.25 -1.80 -19.32
-0.25 -1.75 -19.22
-0.25 -1.70 -19.12
-0.25 -1.65 -19.02
-0.25 -1.60 -18.92
-0.25 -1.55 -18.82
-0.25 -1.50 -18.72
-0.25 -1.45 -18.62
-0.25 -1.40 -18.52
-0.25 -1.35 -18.42
-0.25 -1.30 -18.32
-0.25 -1.25 -18.22
-0.25 -1.20 -18.12
-0.25 -1.15 -18.02
-0.25 -1.10 -17.92
-0.25 -1.05 -17.82
-0.25 -1.00 -17.72
-0.20 -4.00 -23.73
-0.20 -3.95 -23.63
-0.20 -3.90 -23.53
-0.20 -3.85 -23.43
-0.20 -3.80 -23.33
-0.20 -3.75 -23.23
-0.20 -3.70 -23.13
-0.20 -3.65 -23.03
-0.20 -3.60 -22.93
-0.20 -3.55 -22.83
-0.20 -3.50 -22.73
-0.20 -3.45 -22.63
-0.20 -3.40 -22.53
-0.20 -3.35 -22.43
-0.20 -3.30 -22.33
-0.20 -3.25 -22.23
-0.20 -3.20 -22.13
-0.20 -3.15 -22.03
-0.20 -3.10 -21.93
-0.20 -3.05 -21.83
-0.20 -3.00 -21.73
-0.20 -2.95 -21.63
-0.20 -2.90 -21.53
-0.20 -2.85 -21.43
-0.20 -2.80 -21.33
-0.20 -2.75 -21.23
-0.20 -2.70 -21.13
-0.20 -2.65 -21.03
-0.20 -2.60 -20.93
-0.20 -2.55 -20.83
-0.20 -2.50 -20.73
-0.20 -2.45 -20.63
-0.20 -2.40 -20.53
-0.20 -2.35 -20.43
-0.20 -2.30 -20.33
-0.20 -2.25 -20.23
-0.20 -2.20 -20.13
-0.20 -2.15 -20.03
-0.20 -2.10 -19.93
-0.20 -2.05 -19.83
-0.20 -2.00 -19.73
-0.20 -1.95 -19.63
-0.20 -1.90 -19.53
-0.20 -1.85 -19.43
-0.20 -1.80 -19.33
-0.20 -1.75 -19.23
-0.20 -1.70 -19.13
-0.20 -1.65 -19.03
-0.20 -1.60 -18.93
-0.20 -1.55 -18.83
-0.20 -1.50 -18.73
-0.20 -1.45 -18.63
-0.20 -1.40 -18.53
-0.20 -1.35 -18.43
-0.20 -1.30 -18.33
-0.20 -1.25 -18.23
-0.20 -1.20 -18.13
-0.20 -1.15 -18.03
-0.20 -1.10 -17.93
-0.20 -1.05 -17.83
-0.20 -1.00 -17.73
-0.15 -4.00 -23.73
-0.15 -3.95 -23.63
-0.15 -3.90 -23.53
-0.15 -3.85 -23.43
-0.15 -3.80 -23.33
-0.15 -3.75 -23.23
-0.15 -3.70 -23.13
-0.15 -3.65 -23.03
-0.15 -3.60 -22.93
-0.15 -3.55 -22.83
-0.15 -3.50 -22.73
-0.15 -3.45 -22.63
-0.15 -3.40 -22.53
-0.15 -3.35 -22.43
-0.15 -3.30 -22.33
-0.15 -3.25 -22.23
-0.15 -3.20 -22.13
-0.15 -3.15 -22.03
-0.15 -3.10 -21.93
-0.15 -3.05 -21.83
-0.15 -3.00 -21.73
-0.15 -2.95 -21.63
-0.15 -2.90 -21.53
-0.15 -2.85 -21.43
-0.15 -2.80 -21.33
-0.15 -2.75 -21.23
-0.15 -2.70 -21.13
-0.15 -2.65 -21.03
-0.15 -2.60 -20.93
-0.15 -2.55 -20.83
-0.15 -2.50 -20.73
-0.15 -2.45 -20.63
-0.15 -2.40 -20.53
-0.15 -2.35 -20.43
-0.15 -2.30 -20.33
-0.15 -2.25 -20.23
-0.15 -2.20 -20.13
-0.15 -2.15 -20.03
-0.15 -2.10 -19.93
-0.15 -2.05 -19.83
-0.15 -2.00 -19.73
-0.15 -1.95 -19.63
-0.15 -1.90 -19.53
-0.15 -1.85 -19.43
-0.15 -1.80 -19.33
-0.15 -1.75 -19.23
-0.15 -1.70 -19.13
-0.15 -1.65 -19.03
-0.15 -1.60 -18.93
-0.15 -1.55 -18.83
-0.15 -1.50 -18.73
-0.15 -1.45 -18.63
-0.15 -1.40 -18.53
-0.15 -1.35 -18.43
-0.15 -1.30 -18.33
-0.15 -1.25 -18.23
-0.15 -1.20 -18.13
-0.15 -1.15 -18.03
-0.15 -1.10 -17.93
-0.15 -1.05 -17.83
-0.15 -1.00 -17.73
-0.10 -4.00 -23.74
-0.10 -3.95 -23.64
-0.10 -3.90 -23.54
-0.10 -3.85 -23.44
-0.10 -3.80 -23.34
-0.10 -3.75 -23.24
-0.10 -3.70 -23.14
-0.10 -3.65 -23.04
-0.10 -3.60 -22.94
-0.10 -3.55 -22.84
-0.10 -3.50 -22.74
-0.10 -3.45 -22.64
-0.10 -3.40 -22.54
-0.10 -3.35 -22.44
-0.10 -3.30 -22.34
-0.10 -3.25 -22.24
-0.10 -3.20 -22.14
-0.10 -3.15 -22.04
-0.10 -3.10 -21.94
-0.10 -3.05 -21.84
-0.10 -3.00 -21.74
-0.10 -2.95 -21.64
-0.10 -2.90 -21.54
-0.10 -2.85 -21.44
-0.10 -2.80 -21.34
-0.10 -2.75 -21.24
-0.10 -2.70 -21.14
-0.10 -2.65 -21.04
-0.10 -2.60 -20.94
-0.10 -2.55 -20.84
-0.10 -2.50 -20.74
-0.10 -2.45 -20.64
-0.10 -2.40 -20.54
-0.10 -2.35 -20.44
-0.10 -2.30 -20.34
-0.10 -2.25 -20.24
-0.10 -2.20 -20.14
-0.10 -2.15 -20.04
-0.10 -2.10 -19.94
-0.10 -2.05 -19.84
-0.10 -2.00 -19.74
-0.10 -1.95 -19.64
-0.10 -1.90 -19.54
-0.10 -1.85 -19.44
-0.10 -1.80 -19.34
-0.10 -1.75 -19.24
-0.10 -1.70 -19.14
-0.10 -1.65 -19.04
-0.10 -1.60 -18.94
-0.10 -1.55 -18.84
-0.10 -1.50 -18.74
-0.10 -1.45 -18.64
-0.10 -1.40 -18.54
-0.10 -1.35 -18.44
-0.10 -1.30 -18.34
-0.10 -1.25 -18.24
-0.10 -1.20 -18.14
-0.10 -1.15 -18.04
-0.10 -1.10 -17.94
-0.10 -1.05 -17.84
-0.10 -1.00 -17.74
-0.05 -4.00 -23.75
-0.05 -3.95 -23.65
-0.05 -3.90 -23.55
-0.05 -3.85 -23.45
-0.05 -3.80 -23.35
-0.05 -3.75 -23.25
-0.05 -3.70 -23.15
-0.05 -3.65 -23.05
-0.05 -3.60 -22.95
-0.05 -3.55 -22.85
-0.05 -3.50 -22.75
-0.05 -3.45 -22.65
-0.05 -3.40 -22.55
-0.05 -3.35 -22.45
-0.05 -3.30 -22.35
-0.05 -3.25 -22.25
-0.05 -3.20 -22.15
-0.05 -3.15 -22.05
-0.05 -3.10 -21.95
-0.05 -3.05 -21.85
-0.05 -3.00 -21.75
-0.05 -2.95 -21.65
-0.05 -2.90 -21.55
-0.05 -2.85 -21.45
-0.05 -2.80 -21.35
-0.05 -2.75 -21.25
-0.05 -2.70 -21.15
-0.05 -2.65 -21.05
-0.05 -2.60 -20.95
-0.05 -2.55 -20.85
-0.05 -2.50 -20.75
-0.05 -2.45 -20.65
-0.05 -2.40 -20.55
-0.05 -2.35 -20.45
-0.05 -2.30 -20.35
-0.05 -2.25 -20.25
-0.05 -2.20 -20.15
-0.05 -2.15 -20.05
-0.05 -2.10 -19.95
-0.05 -2.05 -19.85
-0.05 -2.00 -19.75
-0.05 -1.95 -19.65
-0.05 -1.90 -19.55
-0.05 -1.85 -19.45
-0.05 -1.80 -19.35
-0.05 -1.75 -19.25
-0.05 -1.70 -19.15
-0.05 -1.65 -19.05
-0.05 -1.60 -18.95
-0.05 -1.55 -18.85
-0.05 -1.50 -18.75
-0.05 -1.45 -18.65
-0.05 -1.40 -18.55
-0.05 -1.35 -18.45
-0.05 -1.30 -18.35
-0.05 -1.25 -18.25
-0.05 -1.20 -18.15
-0.05 -1.15 -18.05
-0.05 -1.10 -17.95
-0.05 -1.05 -17.85
-0.05 -1.00 -17.75
0.00 -4.00 -23.74
0.00 -3.95 -23.64
0.00 -3.90 -23.54
0.00 -3.85 -23.44
0.00 -3.80 -23.34
0.00 -3.75 -23.24
0.00 -3.70 -23.14
0.00 -3.65 -23.04
0.00 -3.60 -22.94
0.00 -3.55 -22.84
0.00 -3.50 -22.74
0.00 -3.45 -22.64
0.00 -3.40 -22.54
0.00 -3.35 -22.44
0.00 -3.30 -22.34
0.00 -3.25 -22.24
0.00 -3.20 -22.14
0.00 -3.15 -22.04
0.00 -3.10 -21.94
0.00 -3.05 -21.84
0.00 -3.00 -21.74
0.00 -2.95 -21.64
0.00 -2.90 -21.54
0.00 -2.85 -21.44
0.00 -2.80 -21.34
0.00 -2.75 -21.24
0.00 -2.70 -21.14
0.00 -2.65 -21.04
0.00 -2.60 -20.94
0.00 -2.55 -20.84
0.00 -2.50 -20.74
0.00 -2.45 -20.64
0.00 -2.40 -20.54
0.00 -2.35 -20.44
0.00 -2.30 -20.34
0.00 -2.25 -20.24
0.00 -2.20 -20.14
0.00 -2.15 -20.04
0.00 -2.10 -19.94
0.00 -2.05 -19.84
0.00 -2.00 -19.74
0.00 -1.95 -19.64
0.00 -1.90 -19.54
0.00 -1.85 -19.44
0.00 -1.80 -19.34
0.00 -1.75 -19.24
0.00 -1.70 -19.14
0.00 -1.65 -19.04
0.00 -1.60 -18.94
0.00 -1.55 -18.84
0.00 -1.50 -18.74
0.00 -1.45 -18.64
0.00 -1.40 -18.54
0.00 -1.35 -18.44
0.00 -1.30 -18.34
0.00 -1.25 -18.24
0.00 -1.20 -18.14
0.00 -1.15 -18.04
0.00 -1.10 -17.94
0.00 -1.05 -17.84
0.00 -1.00 -17.74
0.05 -4.00 -23.74
0.05 -3.95 -23.64
0.05 -3.90 -23.54
0.05 -3.85 -23.44
0.05 -3.80 -23.34
0.05 -3.75 -23.24
0.05 -3.70 -23.14
0.05 -3.65 -23.04
0.05 -3.60 -22.94
0.05 -3.55 -22.84
0.05 -3.50 -22.74
0.05 -3.45 -22.64
0.05 -3.40 -22.54
0.05 -3.35 -22.44
0.05 -3.30 -22.34
0.05 -3.25 -22.24
0.05 -3.20 -22.14
0.05 -3.15 -22.04
0.05 -3.10 -21.94
0.05 -3.05 -21.84
0.05 -3.00 -21.74
0.05 -2.95 -21.64
0.05 -2.90 -21.54
0.05 -2.85 -21.44
0.05 -2.80 -21.34
0.05 -2.75 -21.24
0.05 -2.70 -21.14
0.05 -2.65 -21.04
0.05 -2.60 -20.94
0.05 -2.55 -20.84
0.05 -2.50 -20.74
0.05 -2.45 -20.64
0.05 -2.40 -20.54
0.05 -2.35 -20.44
0.05 -2.30 -20.34
0.05 -2.25 -20.24
0.05 -2.20 -20.14
0.05 -2.15 -20.04
0.05 -2.10 -19.94
0.05 -2.05 -19.84
0.05 -2.00 -19.74
0.05 -1.95 -19.64
0.05 -1.90 -19.54
0.05 -1.85 -19.44
0.05 -1.80 -19.34
0.05 -1.75 -19.24
0.05 -1.70 -19.14
0.05 -1.65 -19.04
0.05 -1.60 -18.94
0.05 -1.55 -18.84
0.05 -1.50 -18.74
0.05 -1.45 -18.64
0.05 -1.40 -18.54
0.05 -1.35 -18.44
0.05 -1.30 -18.34
0.05 -1.25 -18.24
0.05 -1.20 -18.14
0.05 -1.15 -18.04
0.05 -1.10 -17.94
0.05 -1.05 -17.84
0.05 -1.00 -17.74
0.10 -4.00 -23.73
0.10 -3.95 -23.63
0.10 -3.90 -23.53
0.10 -3.85 -23.43
0.10 -3.80 -23.33
0.10 -3.75 -23.23
0.10 -3.70 -23.13
0.10 -3.65 -23.03
0.10 -3.60 -22.93
0.10 -3.55 -22.83
0.10 -3.50 -22.73
0.10 -3.45 -22.63
0.10 -3.40 -22.53
0.10 -3.35 -22.43
0.10 -3.30 -22.33
0.10 -3.25 -22.23
0.10 -3.20 -22.13
0.10 -3.15 -22.03
0.10 -3.10 -21.93
0.10 -3.05 -21.83
0.10 -3.00 -21.73
0.10 -2.95 -21.63
0.10 -2.90 -21.53
0.10 -2.85 -21.43
0.10 -2.80 -21.33
0.10 -2.75 -21.23
0.10 -2.70 -21.13
0.10 -2.65 -21.03
0.10 -2.60 -20.93
0.10 -2.55 -20.83
0.10 -2.50 -20.73
0.10 -2.45 -20.63
0.10 -2.40 -20.53
0.10 -2.35 -20.43
0.10 -2.30 -20.33
0.10 -2.25 -20.23
0.10 -2.20 -20.13
0.10 -2.15 -20.03
0.10 -2.10 -19.93
0.10 -2.05 -19.83
0.10 -2.00 -19.73
0.10 -1.95 -19.63
0.10 -1.90 -19.53
0.10 -1.85 -19.43
0.10 -1.80 -19.33
0.10 -1.75 -19.23
0.10 -1.70 -19.13
0.10 -1.65 -19.03
0.10 -1.60 -18.93
0.10 -1.55 -18.83
0.10 -1.50 -18.73
0.10 -1.45 -18.63
0.10 -1.40 -18.53
0.10 -1.35 -18.43
0.10 -1.30 -18.33
0.10 -1.25 -18.23
0.10 -1.20 -18.13
0.10 -1.15 -18.03
0.10 -1.10 -17.93
0.10 -1.05 -17.83
0.10 -1.00 -17.73
0.15 -4.00 -23.72
0.15 -3.95 -23.62
0.15 -3.90 -23.52
0.15 -3.85 -23.42
0.15 -3.80 -23.32
0.15 -3.75 -23.22
0.15 -3.70 -23.12
0.15 -3.65 -23.02
0.15 -3.60 -22.92
0.15 -3.55 -22.82
0.15 -3.50 -22.72
0.15 -3.45 -22.62
0.15 -3.40 -22.52
0.15 -3.35 -22.42
0.15 -3.30 -22.32
0.15 -3.25 -22.22
0.15 -3.20 -22.12
0.15 -3.15 -22.02
0.15 -3.10 -21.92
0.15 -3.05 -21.82
0.15 -3.00 -21.72
0.15 -2.95 -21.62
0.15 -2.90 -21.52
0.15 -2.85 -21.42
0.15 -2.80 -21.32
0.15 -2.75 -21.22
0.15 -2.70 -21.12
0.15 -2.65 -21.02
0.15 -2.60 -20.92
0.15 -2.55 -20.82
0.15 -2.50 -20.72
0.15 -2.45 -20.62
0.15 -2.40 -20.52
0.15 -2.35 -20.42
0.15 -2.30 -20.32
0.15 -2.25 -20.22
0.15 -2.20 -20.12
0.15 -2.15 -20.02
0.15 -2.10 -19.92
0.15 -2.05 -19.82
0.15 -2.00 -19.72
0.15 -1.95 -19.62
0.15 -1.90 -19.52
0.15 -1.85 -19.42
0.15 -1.80 -19.32
0.15 -1.75 -19.22
0.15 -1.70 -19.12
0.15 -1.65 -19.02
0.15 -1.60 -18.92
0.15 -1.55 -18.82
0.15 -1.50 -18.72
0.15 -1.45 -18.62
0.15 -1.40 -18.52
0.15 -1.35 -18.42
0.15 -1.30 -18.32
0.15 -1.25 -18.22
0.15 -1.20 -18.12
0.15 -1.15 -18.02
0.15 -1.10 -17.92
0.15 -1.05 -17.82
0.15 -1.00 -17.72
0.20 -4.00 -23.68
0.20 -3.95 -23.58
0.20 -3.90 -23.48
0.20 -3.85 -23.38
0.20 -3.80 -23.28
0.20 -3.75 -23.18
0.20 -3.70 -23.08
0.20 -3.65 -22.98
0.20 -3.60 -22.88
0.20 -3.55 -22.78
0.20 -3.50 -22.68
0.20 -3.45 -22.58
0.20 -3.40 -22.48
0.20 -3.35 -22.38
0.20 -3.30 -22.28
0.20 -3.25 -22.18
0.20 -3.20 -22.08
0.20 -3.15 -21.98
0.20 -3.10 -21.88
0.20 -3.05 -21.78
0.20 -3.00 -21.68
0.20 -2.95 -21.58
0.20 -2.90 -21.48
0.20 -2.85 -21.38
0.20 -2.80 -21.28
0.20 -2.75 -21.18
0.20 -2.70 -21.08
0.20 -2.65 -20.98
0.20 -2.60 -20.88
0.20 -2.55 -20.78
0.20 -2.50 -20.68
0.20 -2.45 -20.58
0.20 -2.40 -20.48
0.20 -2.35 -20.38
0.20 -2.30 -20.28
0.20 -2.25 -20.18
0.20 -2.20 -20.08
0.20 -2.15 -19.98
0.20 -2.10 -19.88
0.20 -2.05 -19.78
0.20 -2.00 -19.68
0.20 -1.95 -19.58
0.20 -1.90 -19.48
0.20 -1.85 -19.38
0.20 -1.80 -19.28
0.20 -1.75 -19.18
0.20 -1.70 -19.08
0.20 -1.65 -18.98
0.20 -1.60 -18.88
0.20 -1.55 -18.78
0.20 -1.50 -18.68
0.20 -1.45 -18.58
0.20 -1.40 -18.48
0.20 -1.35 -18.38
0.20 -1.30 -18.28
0.20 -1.25 -18.18
0.20 -1.20 -18.08
0.20 -1.15 -17.98
0.20 -1.10 -17.88
0.20 -1.05 -17.78
0.20 -1.00 -17.68
0.25 -4.00 -23.64
0.25 -3.95 -23.54
0.25 -3.90 -23.44
0.25 -3.85 -23.34
0.25 -3.80 -23.24
0.25 -3.75 -23.14
0.25 -3.70 -23.04
0.25 -3.65 -22.94
0.25 -3.60 -22.84
0.25 -3.55 -22.74
0.25 -3.50 -22.64
0.25 -3.45 -22.54
0.25 -3.40 -22.44
0.25 -3.35 -22.34
0.25 -3.30 -22.24
0.25 -3.25 -22.14
0.25 -3.20 -22.04
0.25 -3.15 -21.94
0.25 -3.10 -21.84
0.25 -3.05 -21.74
0.25 -3.00 -21.64
0.25 -2.95 -21.54
0.25 -2.90 -21.44
0.25 -2.85 -21.34
0.25 -2.80 -21.24
0.25 -2.75 -21.14
0.25 -2.70 -21.04
0.25 -2.65 -20.94
0.25 -2.60 -20.84
0.25 -2.55 -20.74
0.25 -2.50 -20.64
0.25 -2.45 -20.54
0.25 -2.40 -20.44
0.25 -2.35 -20.34
0.25 -2.30 -20.24
0.25 -2.25 -20.14
0.25 -2.20 -20.04
0.25 -2.15 -19.94
0.25 -2.10 -19.84
0.25 -2.05 -19.74
0.25 -2.00 -19.64
0.25 -1.95 -19.54
0.25 -1.90 -19.44
0.25 -1.85 -19.34
0.25 -1.80 -19.24
0.25 -1.75 -19.14
0.25 -1.70 -19.04
0.25 -1.65 -18.94
0.25 -1.60 -18.84
0.25 -1.55 -18.74
0.25 -1.50 -18.64
0.25 -1.45 -18.54
0.25 -1.40 -18.44
0.25 -1.35 -18.34
0.25 -1.30 -18.24
0.25 -1.25 -18.14
0.25 -1.20 -18.04
0.25 -1.15 -17.94
0.25 -1.10 -17.84
0.25 -1.05 -17.74
0.25 -1.00 -17.64
0.30 -4.00 -23.59
0.30 -3.95 -23.49
0.30 -3.90 -23.39
0.30 -3.85 -23.29
0.30 -3.80 -23.19
0.30 -3.75 -23.09
0.30 -3.70 -22.99
0.30 -3.65 -22.89
0.30 -3.60 -22.79
0.30 -3.55 -22.69
0.30 -3.50 -22.59
0.30 -3.45 -22.49
0.30 -3.40 -22.39
0.30 -3.35 -22.29
0.30 -3.30 -22.19
0.30 -3.25 -22.09
0.30 -3.20 -21.99
0.30 -3.15 -21.89
0.30 -3.10 -21.79
0.30 -3.05 -21.69
0.30 -3.00 -21.59
0.30 -2.95 -21.49
0.30 -2.90 -21.39
0.30 -2.85 -21.29
0.30 -2.80 -21.19
0.30 -2.75 -21.09
0.30 -2.70 -20.99
0.30 -2.65 -20.89
0.30 -2.60 -20.79
0.30 -2.55 -20.69
0.30 -2.50 -20.59
0.30 -2.45 -20.49
0.30 -2.40 -20.39
0.30 -2.35 -20.29
0.30 -2.30 -20.19
0.30 -2.25 -20.09
0.30 -2.20 -19.99
0.30 -2.15 -19.89
0.30 -2.10 -19.79
0.30 -2.05 -19.69
0.30 -2.00 -19.59
0.30 -1.95 -19.49
0.30 -1.90 -19.39
0.30 -1.85 -19.29
0.30 -1.80 -19.19
0.30 -1.75 -19.09
0.30 -1.70 -18.99
0.30 -1.65 -18.89
0.30 -1.60 -18.79
0.30 -1.55 -18.69
0.30 -1.50 -18.59
0.30 -1.45 -18.49
0.30 -1.40 -18.39
0.30 -1.35 -18.29
0.30 -1.30 -18.19
0.30 -1.25 -18.09
0.30 -1.20 -17.99
0.30 -1.15 -17.89
0.30 -1.10 -17.79
0.30 -1.05 -17.69
0.30 -1.00 -17.59
0.35 -4.00 -23.54
0.35 -3.95 -23.44
0.35 -3.90 -23.34
0.35 -3.85 -23.24
0.35 -3.80 -23.14
0.35 -3.75 -23.04
0.35 -3.70 -22.94
0.35 -3.65 -22.84
0.35 -3.60 -22.74
0.35 -3.55 -22.64
0.35 -3.50 -22.54
0.35 -3.45 -22.44
0.35 -3.40 -22.34
0.35 -3.35 -22.24
0.35 -3.30 -22.14
0.35 -3.25 -22.04
0.35 -3.20 -21.94
0.35 -3.15 -21.84
0.35 -3.10 -21.74
0.35 -3.05 -21.64
0.35 -3.00 -21.54
0.35 -2.95 -21.44
0.35 -2.90 -21.34
0.35 -2.85 -21.24
0.35 -2.80 -21.14
0.35 -2.75 -21.04
0.35 -2.70 -20.94
0.35 -2.65 -20.84
0.35 -2.60 -20.74
0.35 -2.55 -20.64
0.35 -2.50 -20.54
0.35 -2.45 -20.44
0.35 -2.40 -20.34
0.35 -2.35 -20.24
0.35 -2.30 -20.14
0.35 -2.25 -20.04
0.35 -2.20 -19.94
0.35 -2.15 -19.84
0.35 -2.10 -19.74
0.35 -2.05 -19.64
0.35 -2.00 -19.54
0.35 -1.95 -19.44
0.35 -1.90 -19.34
0.35 -1.85 -19.24
0.35 -1.80 -19.14
0.35 -1.75 -19.04
0.35 -1.70 -18.94
0.35 -1.65 -18.84
0.35 -1.60 -18.74
0.35 -1.55 -18.64
0.35 -1.50 -18.54
0.35 -1.45 -18.44
0.35 -1.40 -18.34
0.35 -1.35 -18.24
0.35 -1.30 -18.14
0.35 -1.25 -18.04
0.35 -1.20 -17.94
0.35 -1.15 -17.84
0.35 -1.10 -17.74
0.35 -1.05 -17.64
0.35 -1.00 -17.54
0.40 -4.00 -23.42
0.40 -3.95 -23.32
0.40 -3.90 -23.22
0.40 -3.85 -23.12
0.40 -3.80 -23.02
0.40 -3.75 -22.92
0.40 -3.70 -22.82
0.40 -3.65 -22.72
0.40 -3.60 -22.62
0.40 -3.55 -22.52
0.40 -3.50 -22.42
0.40 -3.45 -22.32
0.40 -3.40 -22.22
0.40 -3.35 -22.12
0.40 -3.30 -22.02
0.40 -3.25 -21.92
0.40 -3.20 -21.82
0.40 -3.15 -21.72
0.40 -3.10 -21.62
0.40 -3.05 -21.52
0.40 -3.00 -21.42
0.40 -2.95 -21.32
0.40 -2.90 -21.22
0.40 -2.85 -21.12
0.40 -2.80 -21.02
0.40 -2.75 -20.92
0.40 -2.70 -20.82
0.40 -2.65 -20.72
0.40 -2.60 -20.62
0.40 -2.55 -20.52
0.40 -2.50 -20.42
0.40 -2.45 -20.32
0.40 -2.40 -20.22
0.40 -2.35 -20.12
0.40 -2.30 -20.02
0.40 -2.25 -19.92
0.40 -2.20 -19.82
0.40 -2.15 -19.72
0.40 -2.10 -19.62
0.40 -2.05 -19.52
0.40 -2.00 -19.42
0.40 -1.95 -19.32
0.40 -1.90 -19.22
0.40 -1.85 -19.12
0.40 -1.80 -19.02
0.40 -1.75 -18.92
0.40 -1.70 -18.82
0.40 -1.65 -18.72
0.40 -1.60 -18.62
0.40 -1.55 -18.52
0.40 -1.50 -18.42
0.40 -1.45 -18.32
0.40 -1.40 -18.22
0.40 -1.35 -18.12
0.40 -1.30 -18.02
0.40 -1.25 -17.92
0.40 -1.20 -17.82
0.40 -1.15 -17.72
0.40 -1.10 -17.62
0.40 -1.05 -17.52
0.40 -1.00 -17.42
0.45 -4.00 -23.20
0.45 -3.95 -23.10
0.45 -3.90 -23.00
0.45 -3.85 -22.90
0.45 -3.80 -22.80
0.45 -3.75 -22.70
0.45 -3.70 -22.60
0.45 -3.65 -22.50
0.45 -3.60 -22.40
0.45 -3.55 -22.30
0.45 -3.50 -22.20
0.45 -3.45 -22.10
0.45 -3.40 -22.00
0.45 -3.35 -21.90
0.45 -3.30 -21.80
0.45 -3.25 -21.70
0.45 -3.20 -21.60
0.45 -3.15 -21.50
0.45 -3.10 -21.40
0.45 -3.05 -21.30
0.45 -3.00 -21.20
0.45 -2.95 -21.10
0.45 -2.90 -21.00
0.45 -2.85 -20.90
0.45 -2.80 -20.80
0.45 -2.75 -20.70
0.45 -2.70 -20.60
0.45 -2.65 -20.50
0.45 -2.60 -20.40
0.45 -2.55 -20.30
0.45 -2.50 -20.20
0.45 -2.45 -20.10
0.45 -2.40 -20.00
0.45 -2.35 -19.90
0.45 -2.30 -19.80
0.45 -2.25 -19.70
0.45 -2.20 -19.60
0.45 -2.15 -19.50
0.45 -2.10 -19.40
0.45 -2.05 -19.30
0.45 -2.00 -19.20
0.45 -1.95 -19.10
0.45 -1.90 -19.00
0.45 -1.85 -18.90
0.45 -1.80 -18.80
0.45 -1.75 -18.70
0.45 -1.70 -18.60
0.45 -1.65 -18.50
0.45 -1.60 -18.40
0.45 -1.55 -18.30
0.45 -1.50 -18.20
0.45 -1.45 -18.10
0.45 -1.40 -18.00
0.45 -1.35 -17.90
0.45 -1.30 -17.80
0.45 -1.25 -17.70
0.45 -1.20 -17.60
0.45 -1.15 -17.50
0.45 -1.10 -17.40
0.45 -1.05 -17.30
0.45 -1.00 -17.20
0.50 -4.00 -23.11
0.50 -3.95 -23.01
0.50 -3.90 -22.91
0.50 -3.85 -22.81
0.50 -3.80 -22.71
0.50 -3.75 -22.61
0.50 -3.70 -22.51
0.50 -3.65 -22.41
0.50 -3.60 -22.31
0.50 -3.55 -22.21
0.50 -3.50 -22.11
0.50 -3.45 -22.01
0.50 -3.40 -21.91
0.50 -3.35 -21.81
0.50 -3.30 -21.71
0.50 -3.25 -21.61
0.50 -3.20 -21.51
0.50 -3.15 -21.41
0.50 -3.10 -21.31
0.50 -3.05 -21.21
0.50 -3.00 -21.11
0.50 -2.95 -21.01
0.50 -2.90 -20.91
0.50 -2.85 -20.81
0.50 -2.80 -20.71
0.50 -2.75 -20.61
0.50 -2.70 -20.51
0.50 -2.65 -20.41
0.50 -2.60 -20.31
0.50 -2.55 -20.21
0.50 -2.50 -20.11
0.50 -2.45 -20.01
0.50 -2.40 -19.91
0.50 -2.35 -19.81
0.50 -2.30 -19.71
0.50 -2.25 -19.61
0.50 -2.20 -19.51
0.50 -2.15 -19.41
0.50 -2.10 -19.31
0.50 -2.05 -19.21
0.50 -2.00 -19.11
0.50 -1.95 -19.01
0.50 -1.90 -18.91
0.50 -1.85 -18.81
0.50 -1.80 -18.71
0.50 -1.75 -18.61
0.50 -1.70 -18.51
0.50 -1.65 -18.41
0.50 -1.60 -18.31
0.50 -1.55 -18.21
0.50 -1.50 -18.11
0.50 -1.45 -18.01
0.50 -1.40 -17.91
0.50 -1.35 -17.81
0.50 -1.30 -17.71
0.50 -1.25 -17.61
0.50 -1.20 -17.51
0.50 -1.15 -17.41
0.50 -1.10 -17.31
0.50 -1.05 -17.21
0.50 -1.00 -17.11
0.55 -4.00 -23.51
0.55 -3.95 -23.41
0.55 -3.90 -23.31
0.55 -3.85 -23.21
0.55 -3.80 -23.11
0.55 -3.75 -23.01
0.55 -3.70 -22.91
0.55 -3.65 -22.81
0.55 -3.60 -22.71
0.55 -3.55 -22.61
0.55 -3.50 -22.51
0.55 -3.45 -22.41
0.55 -3.40 -22.31
0.55 -3.35 -22.21
0.55 -3.30 -22.11
0.55 -3.25 -22.01
0.55 -3.20 -21.91
0.55 -3.15 -21.81
0.55 -3.10 -21.71
0.55 -3.05 -21.61
0.55 -3.00 -21.51
0.55 -2.95 -21.41
0.55 -2.90 -21.31
0.55 -2.85 -21.21
0.55 -2.80 -21.11
0.55 -2.75 -21.01
0.55 -2.70 -20.91
0.55 -2.65 -20.81
0.55 -2.60 -20.71
0.55 -2.55 -20.61
0.55 -2.50 -20.51
0.55 -2.45 -20.41
0.55 -2.40 -20.31
0.55 -2.35 -20.21
0.55 -2.30 -20.11
0.55 -2.25 -20.01
0.55 -2.20 -19.91
0.55 -2.15 -19.81
0.55 -2.10 -19.71
0.55 -2.05 -19.61
0.55 -2.00 -19.51
0.55 -1.95 -19.41
0.55 -1.90 -19.31
0.55 -1.85 -19.21
0.55 -1.80 -19.11
0.55 -1.75 -19.01
0.55 -1.70 -18.91
0.55 -1.65 -18.81
0.55 -1.60 -18.71
0.55 -1.55 -18.61
0.55 -1.50 -18.51
0.55 -1.45 -18.41
0.55 -1.40 -18.31
0.55 -1.35 -18.21
0.55 -1.30 -18.11
0.55 -1.25 -18.01
0.55 -1.20 -17.91
0.55 -1.15 -17.81
0.55 -1.10 -17.71
0.55 -1.05 -17.61
0.55 -1.00 -17.51
0.60 -4.00 -23.46
0.60 -3.95 -23.36
0.60 -3.90 -23.26
0.60 -3.85 -23.16
0.60 -3.80 -23.06
0.60 -3.75 -22.96
0.60 -3.70 -22.86
0.60 -3.65 -22.76
0.60 -3.60 -22.66
0.60 -3.55 -22.56
0.60 -3.50 -22.46
0.60 -3.45 -22.36
0.60 -3.40 -22.26
0.60 -3.35 -22.16
0.60 -3.30 -22.06
0.60 -3.25 -21.96
0.60 -3.20 -21.86
0.60 -3.15 -21.76
0.60 -3.10 -21.66
0.60 -3.05 -21.56
0.60 -3.00 -21.46
0.60 -2.95 -21.36
0.60 -2.90 -21.26
0.60 -2.85 -21.16
0.60 -2.80 -21.06
0.60 -2.75 -20.96
0.60 -2.70 -20.86
0.60 -2.65 -20.76
0.60 -2.60 -20.66
0.60 -2.55 -20.56
0.60 -2.50 -20.46
0.60 -2.45 -20.36
0.60 -2.40 -20.26
0.60 -2.35 -20.16
0.60 -2.30 -20.06
0.60 -2.25 -19.96
0.60 -2.20 -19.86
0.60 -2.15 -19.76
0.60 -2.10 -19.66
0.60 -2.05 -19.56
0.60 -2.00 -19.46
0.60 -1.95 -19.36
0.60 -1.90 -19.26
0.60 -1.85 -19.16
0.60 -1.80 -19.06
0.60 -1.75 -18.96
0.60 -1.70 -18.86
0.60 -1.65 -18.76
0.60 -1.60 -18.66
0.60 -1.55 -18.56
0.60 -1.50 -18.46
0.60 -1.45 -18.36
0.60 -1.40 -18.26
0.60 -1.35 -18.16
0.60 -1.30 -18.06
0.60 -1.25 -17.96
0.60 -1.20 -17.86
0.60 -1.15 -17.76
0.60 -1.10 -17.66
0.60 -1.05 -17.56
0.60 -1.00 -17.46
0.65 -4.00 -23.63
0.65 -3.95 -23.53
0.65 -3.90 -23.43
0.65 -3.85 -23.33
0.65 -3.80 -23.23
0.65 -3.75 -23.13
0.65 -3.70 -23.03
0.65 -3.65 -22.93
0.65 -3.60 -22.83
0.65 -3.55 -22.73
0.65 -3.50 -22.63
0.65 -3.45 -22.53
0.65 -3.40 -22.43
0.65 -3.35 -22.33
0.65 -3.30 -22.23
0.65 -3.25 -22.13
0.65 -3.20 -22.03
0.65 -3.15 -21.93
0.65 -3.10 -21.83
0.65 -3.05 -21.73
0.65 -3.00 -21.63
0.65 -2.95 -21.53
0.65 -2.90 -21.43
0.65 -2.85 -21.33
0.65 -2.80 -21.23
0.65 -2.75 -21.13
0.65 -2.70 -21.03
0.65 -2.65 -20.93
0.65 -2.60 -20.83
0.65 -2.55 -20.73
0.65 -2.50 -20.63
0.65 -2.45 -20.53
0.65 -2.40 -20.43
0.65 -2.35 -20.33
0.65 -2.30 -20.23
0.65 -2.25 -20.13
0.65 -2.20 -20.03
0.65 -2.15 -19.93
0.65 -2.10 -19.83
0.65 -2.05 -19.73
0.65 -2.00 -19.63
0.65 -1.95 -19.53
0.65 -1.90 -19.43
0.65 -1.85 -19.33
0.65 -1.80 -19.23
0.65 -1.75 -19.13
0.65 -1.70 -19.03
0.65 -1.65 -18.93
0.65 -1.60 -18.83
0.65 -1.55 -18.73
0.65 -1.50 -18.63
0.65 -1.45 -18.53
0.65 -1.40 -18.43
0.65 -1.35 -18.33
0.65 -1.30 -18.23
0.65 -1.25 -18.13
0.65 -1.20 -18.03
0.65 -1.15 -17.93
0.65 -1.10 -17.83
0.65 -1.05 -17.73
0.65 -1.00 -17.63
0.70 -4.00 -23.61
0.70 -3.95 -23.51
0.70 -3.90 -23.41
0.70 -3.85 -23.31
0.70 -3.80 -23.21
0.70 -3.75 -23.11
0.70 -3.70 -23.01
0.70 -3.65 -22.91
0.70 -3.60 -22.81
0.70 -3.55 -22.71
0.70 -3.50 -22.61
0.70 -3.45 -22.51
0.70 -3.40 -22.41
0.70 -3.35 -22.31
0.70 -3.30 -22.21
0.70 -3.25 -22.11
0.70 -3.20 -22.01
0.70 -3.15 -21.91
0.70 -3.10 -21.81
0.70 -3.05 -21.71
0.70 -3.00 -21.61
0.70 -2.95 -21.51
0.70 -2.90 -21.41
0.70 -2.85 -21.31
0.70 -2.80 -21.21
0.70 -2.75 -21.11
0.70 -2.70 -21.01
0.70 -2.65 -20.91
0.70 -2.60 -20.81
0.70 -2.55 -20.71
0.70 -2.50 -20.61
0.70 -2.45 -20.51
0.70 -2.40 -20.41
0.70 -2.35 -20.31
0.70 -2.30 -20.21
0.70 -2.25 -20.11
0.70 -2.20 -20.01
0.70 -2.15 -19.91
0.70 -2.10 -19.81
0.70 -2.05 -19.71
0.70 -2.00 -19.61
0.70 -1.95 -19.51
0.70 -1.90 -19.41
0.70 -1.85 -19.31
0.70 -1.80 -19.21
0.70 -1.75 -19.11
0.70 -1.70 -19.01
0.70 -1.65 -18.91
0.70 -1.60 -18.81
0.70 -1.55 -18.71
0.70 -1.50 -18.61
0.70 -1.45 -18.51
0.70 -1.40 -18.41
0.70 -1.35 -18.31
0.70 -1.30 -18.21
0.70 -1.25 -18.11
0.70 -1.20 -18.01
0.70 -1.15 -17.91
0.70 -1.10 -17.81
0.70 -1.05 -17.71
0.70 -1.00 -17.61
0.75 -4.00 -23.55
0.75 -3.95 -23.45
0.75 -3.90 -23.35
0.75 -3.85 -23.25
0.75 -3.80 -23.15
0.75 -3.75 -23.05
0.75 -3.70 -22.95
0.75 -3.65 -22.85
0.75 -3.60 -22.75
0.75 -3.55 -22.65
0.75 -3.50 -22.55
0.75 -3.45 -22.45
0.75 -3.40 -22.35
0.75 -3.35 -22.25
0.75 -3.30 -22.15
0.75 -3.25 -22.05
0.75 -3.20 -21.95
0.75 -3.15 -21.85
0.75 -3.10 -21.75
0.75 -3.05 -21.65
0.75 -3.00 -21.55
0.75 -2.95 -21.45
0.75 -2.90 -21.35
0.75 -2.85 -21.25
0.75 -2.80 -21.15
0.75 -2.75 -21.05
0.75 -2.70 -20.95
0.75 -2.65 -20.85
0.75 -2.60 -20.75
0.75 -2.55 -20.65
0.75 -2.50 -20.55
0.75 -2.45 -20.45
0.75 -2.40 -20.35
0.75 -2.35 -20.25
0.75 -2.30 -20.15
0.75 -2.25 -20.05
0.75 -2.20 -19.95
0.75 -2.15 -19.85
0.75 -2.10 -19.75
0.75 -2.05 -19.65
0.75 -2.00 -19.55
0.75 -1.95 -19.45
0.75 -1.90 -19.35
0.75 -1.85 -19.25
0.75 -1.80 -19.15
0.75 -1.75 -19.05
0.75 -1.70 -18.95
0.75 -1.65 -18.85
0.75 -1.60 -18.75
0.75 -1.55 -18.65
0.75 -1.50 -18.55
0.75 -1.45 -18.45
0.75 -1.40 -18.35
0.75 -1.35 -18.25
0.75 -1.30 -18.15
0.75 -1.25 -18.05
0.75 -1.20 -17.95
0.75 -1.15 -17.85
0.75 -1.10 -17.75
0.75 -1.05 -17.65
0.75 -1.00 -17.55
0.80 -4.00 -23.90
0.80 -3.95 -23.80
0.80 -3.90 -23.70
0.80 -3.85 -23.60
0.80 -3.80 -23.50
0.80 -3.75 -23.40
0.80 -3.70 -23.30
0.80 -3.65 -23.20
0.80 -3.60 -23.10
0.80 -3.55 -23.00
0.80 -3.50 -22.90
0.80 -3.45 -22.80
0.80 -3.40 -22.70
0.80 -3.35 -22.60
0.80 -3.30 -22.50
0.80 -3.25 -22.40
0.80 -3.20 -22.30
0.80 -3.15 -22.20
0.80 -3.10 -22.10
0.80 -3.05 -22.00
0.80 -3.00 -21.90
0.80 -2.95 -21.80
0.80 -2.90 -21.70
0.80 -2.85 -21.60
0.80 -2.80 -21.50
0.80 -2.75 -21.40
0.80 -2.70 -21.30
0.80 -2.65 -21.20
0.80 -2.60 -21.10
0.80 -2.55 -21.00
0.80 -2.50 -20.90
0.80 -2.45 -20.80
0.80 -2.40 -20.70
0.80 -2.35 -20.60
0.80 -2.30 -20.50
0.80 -2.25 -20.40
0.80 -2.20 -20.30
0.80 -2.15 -20.20
0.80 -2.10 -20.10
0.80 -2.05 -20.00
0.80 -2.00 -19.90
0.80 -1.95 -19.80
0.80 -1.90 -19.70
0.80 -1.85 -19.60
0.80 -1.80 -19.50
0.80 -1.75 -19.40
0.80 -1.70 -19.30
0.80 -1.65 -19.20
0.80 -1.60 -19.10
0.80 -1.55 -19.00
0.80 -1.50 -18.90
0.80 -1.45 -18.80
0.80 -1.40 -18.70
0.80 -1.35 -18.60
0.80 -1.30 -18.50
0.80 -1.25 -18.40
0.80 -1.20 -18.30
0.80 -1.15 -18.20
0.80 -1.10 -18.10
0.80 -1.05 -18.00
0.80 -1.00 -17.90
0.85 -4.00 -24.05
0.85 -3.95 -23.95
0.85 -3.90 -23.85
0.85 -3.85 -23.75
0.85 -3.80 -23.65
0.85 -3.75 -23.55
0.85 -3.70 -23.45
0.85 -3.65 -23.35
0.85 -3.60 -23.25
0.85 -3.55 -23.15
0.85 -3.50 -23.05
0.85 -3.45 -22.95
0.85 -3.40 -22.85
0.85 -3.35 -22.75
0.85 -3.30 -22.65
0.85 -3.25 -22.55
0.85 -3.20 -22.45
0.85 -3.15 -22.35
0.85 -3.10 -22.25
0.85 -3.05 -22.15
0.85 -3.00 -22.05
0.85 -2.95 -21.95
0.85 -2.90 -21.85
0.85 -2.85 -21.75
0.85 -2.80 -21.65
0.85 -2.75 -21.55
0.85 -2.70 -21.45
0.85 -2.65 -21.35
0.85 -2.60 -21.25
0.85 -2.55 -21.15
0.85 -2.50 -21.05
0.85 -2.45 -20.95
0.85 -2.40 -20.85
0.85 -2.35 -20.75
0.85 -2.30 -20.65
0.85 -2.25 -20.55
0.85 -2.20 -20.45
0.85 -2.15 -20.35
0.85 -2.10 -20.25
0.85 -2.05 -20.15
0.85 -2.00 -20.05
0.85 -1.95 -19.95
0.85 -1.90 -19.85
0.85 -1.85 -19.75
0.85 -1.80 -19.65
0.85 -1.75 -19.55
0.85 -1.70 -19.45
0.85 -1.65 -19.35
0.85 -1.60 -19.25
0.85 -1.55 -19.15
0.85 -1.50 -19.05
0.85 -1.45 -18.95
0.85 -1.40 -18.85
0.85 -1.35 -18.75
0.85 -1.30 -18.65
0.85 -1.25 -18.55
0.85 -1.20 -18.45
0.85 -1.15 -18.35
0.85 -1.10 -18.25
0.85 -1.05 -18.15
0.85 -1.00 -18.05
0.90 -4.00 -29.59
0.90 -3.95 -29.49
0.90 -3.90 -29.39
0.90 -3.85 -29.29
0.90 -3.80 -29.19
0.90 -3.75 -29.09
0.90 -3.70 -28.99
0.90 -3.65 -28.89
0.90 -3.60 -28.79
0.90 -3.55 -28.69
0.90 -3.50 -28.59
0.90 -3.45 -28.49
0.90 -3.40 -28.39
0.90 -3.35 -28.29
0.90 -3.30 -28.19
0.90 -3.25 -28.09
0.90 -3.20 -27.99
0.90 -3.15 -27.89
0.90 -3.10 -27.79
0.90 -3.05 -27.69
0.90 -3.00 -27.59
0.90 -2.95 -27.49
0.90 -2.90 -27.39
0.90 -2.85 -27.29
0.90 -2.80 -27.19
0.90 -2.75 -27.09
0.90 -2.70 -26.99
0.90 -2.65 -26.89
0.90 -2.60 -26.79
0.90 -2.55 -26.69
0.90 -2.50 -26.59
0.90 -2.45 -26.49
0.90 -2.40 -26.39
0.90 -2.35 -26.29
0.90 -2.30 -26.19
0.90 -2.25 -26.09
0.90 -2.20 -25.99
0.90 -2.15 -25.89
0.90 -2.10 -25.79
0.90 -2.05 -25.69
0.90 -2.00 -25.59
0.90 -1.95 -25.49
0.90 -1.90 -25.39
0.90 -1.85 -25.29
0.90 -1.80 -25.19
0.90 -1.75 -25.09
0.90 -1.70 -24.99
0.90 -1.65 -24.89
0.90 -1.60 -24.79
0.90 -1.55 -24.69
0.90 -1.50 -24.59
0.90 -1.45 -24.49
0.90 -1.40 -24.39
0.90 -1.35 -24.29
0.90 -1.30 -24.19
0.90 -1.25 -24.09
0.90 -1.20 -23.99
0.90 -1.15 -23.89
0.90 -1.10 -23.79
0.90 -1.05 -23.69
0.90 -1.00 -23.59
0.95 -4.00 -29.79
0.95 -3.95 -29.69
0.95 -3.90 -29.59
0.95 -3.85 -29.49
0.95 -3.80 -29.39
0.95 -3.75 -29.29
0.95 -3.70 -29.19
0.95 -3.65 -29.09
0.95 -3.60 -28.99
0.95 -3.55 -28.89
0.95 -3.50 -28.79
0.95 -3.45 -28.69
0.95 -3.40 -28.59
0.95 -3.35 -28.49
0.95 -3.30 -28.39
0.95 -3.25 -28.29
0.95 -3.20 -28.19
0.95 -3.15 -28.09
0.95 -3.10 -27.99
0.95 -3.05 -27.89
0.95 -3.00 -27.79
0.95 -2.95 -27.69
0.95 -2.90 -27.59
0.95 -2.85 -27.49
0.95 -2.80 -27.39
0.95 -2.75 -27.29
0.95 -2.70 -27.19
0.95 -2.65 -27.09
0.95 -2.60 -26.99
0.95 -2.55 -26.89
0.95 -2.50 -26.79
0.95 -2.45 -26.69
0.95 -2.40 -26.59
0.95 -2.35 -26.49
0.95 -2.30 -26.39
0.95 -2.25 -26.29
0.95 -2.20 -26.19
0.95 -2.15 -26.09
0.95 -2.10 -25.99
0.95 -2.05 -25.89
0.95 -2.00 -25.79
0.95 -1.95 -25.69
0.95 -1.90 -25.59
0.95 -1.85 -25.49
0.95 -1.80 -25.39
0.95 -1.75 -25.29
0.95 -1.70 -25.19
0.95 -1.65 -25.09
0.95 -1.60 -24.99
0.95 -1.55 -24.89
0.95 -1.50 -24.79
0.95 -1.45 -24.69
0.95 -1.40 -24.59
0.95 -1.35 -24.49
0.95 -1.30 -24.39
0.95 -1.25 -24.29
0.95 -1.20 -24.19
0.95 -1.15 -24.09
0.95 -1.10 -23.99
0.95 -1.05 -23.89
0.95 -1.00 -23.79
1.00 -4.00 -30.38
1.00 -3.95 -30.28
1.00 -3.90 -30.18
1.00 -3.85 -30.08
1.00 -3.80 -29.98
1.00 -3.75 -29.88
1.00 -3.70 -29.78
1.00 -3.65 -29.68
1.00 -3.60 -29.58
1.00 -3.55 -29.48
1.00 -3.50 -29.38
1.00 -3.45 -29.28
1.00 -3.40 -29.18
1.00 -3.35 -29.08
1.00 -3.30 -28.98
1.00 -3.25 -28.88
1.00 -3.20 -28.78
1.00 -3.15 -28.68
1.00 -3.10 -28.58
1.00 -3.05 -28.48
1.00 -3.00 -28.38
1.00 -2.95 -28.28
1.00 -2.90 -28.18
1.00 -2.85 -28.08
1.00 -2.80 -27.98
1.00 -2.75 -27.88
1.00 -2.70 -27.78
1.00 -2.65 -27.68
1.00 -2.60 -27.58
1.00 -2.55 -27.48
1.00 -2.50 -27.38
1.00 -2.45 -27.28
1.00 -2.40 -27.18
1.00 -2.35 -27.08
1.00 -2.30 -26.98
1.00 -2.25 -26.88
1.00 -2.20 -26.78
1.00 -2.15 -26.68
1.00 -2.10 -26.58
1.00 -2.05 -26.48
1.00 -2.00 -26.38
1.00 -1.95 -26.28
1.00 -1.90 -26.18
1.00 -1.85 -26.08
1.00 -1.80 -25.98
1.00 -1.75 -25.88
1.00 -1.70 -25.78
1.00 -1.65 -25.68
1.00 -1.60 -25.58
1.00 -1.55 -25.48
1.00 -1.50 -25.38
1.00 -1.45 -25.28
1.00 -1.40 -25.18
1.00 -1.35 -25.08
1.00 -1.30 -24.98
1.00 -1.25 -24.88
1.00 -1.20 -24.78
1.00 -1.15 -24.68
1.00 -1.10 -24.58
1.00 -1.05 -24.48
1.00 -1.00 -24.38


==> anc/ZCDFexclusion.dat <==
-5.00 -5.00 -20.00
-5.00 -4.95 -20.00
-5.00 -4.90 -20.00
-5.00 -4.85 -20.00
-5.00 -4.80 -20.00
-5.00 -4.75 -20.00
-5.00 -4.70 -20.00
-5.00 -4.65 -20.00
-5.00 -4.60 -20.00
-5.00 -4.55 -20.00
-5.00 -4.50 -20.00
-5.00 -4.45 -20.00
-5.00 -4.40 -20.00
-5.00 -4.35 -20.00
-5.00 -4.30 -20.00
-5.00 -4.25 -20.00
-5.00 -4.20 -20.00
-5.00 -4.15 -20.00
-5.00 -4.10 -16.84
-5.00 -4.05 -16.74
-5.00 -4.00 -16.64
-5.00 -3.95 -16.54
-5.00 -3.90 -16.44
-5.00 -3.85 -16.04
-5.00 -3.80 -15.94
-5.00 -3.75 -15.66
-5.00 -3.70 -15.44
-5.00 -3.65 -15.24
-5.00 -3.60 -15.06
-5.00 -3.55 -14.90
-5.00 -3.50 -14.69
-5.00 -3.45 -14.50
-5.00 -3.40 -14.29
-5.00 -3.35 -14.09
-5.00 -3.30 -13.88
-5.00 -3.25 -13.69
-5.00 -3.20 -13.48
-5.00 -3.15 -13.29
-5.00 -3.10 -13.09
-5.00 -3.05 -12.89
-5.00 -3.00 -12.69
-5.00 -2.95 -12.49
-5.00 -2.90 -12.29
-5.00 -2.85 -12.09
-5.00 -2.80 -11.89
-5.00 -2.75 -11.69
-5.00 -2.70 -11.49
-5.00 -2.65 -11.29
-5.00 -2.60 -11.09
-5.00 -2.55 -10.89
-5.00 -2.50 -10.69
-5.00 -2.45 -10.49
-5.00 -2.40 -10.29
-5.00 -2.35 -10.09
-5.00 -2.30 -9.89
-5.00 -2.25 -9.69
-5.00 -2.20 -9.49
-5.00 -2.15 -9.29
-5.00 -2.10 -9.09
-5.00 -2.05 -8.89
-5.00 -2.00 -8.69
-5.00 -1.95 -8.49
-5.00 -1.90 -8.29
-5.00 -1.85 -8.09
-5.00 -1.80 -7.89
-5.00 -1.75 -7.69
-5.00 -1.70 -7.49
-5.00 -1.65 -7.29
-5.00 -1.60 -7.09
-5.00 -1.55 -6.89
-5.00 -1.50 -6.69
-5.00 -1.45 -6.49
-5.00 -1.40 -6.29
-5.00 -1.35 -6.09
-5.00 -1.30 -5.89
-5.00 -1.25 -5.69
-5.00 -1.20 -5.49
-5.00 -1.15 -5.29
-5.00 -1.10 -5.09
-5.00 -1.05 -4.89
-5.00 -1.00 -4.69
-4.95 -5.00 -20.00
-4.95 -4.95 -20.00
-4.95 -4.90 -20.00
-4.95 -4.85 -20.00
-4.95 -4.80 -20.00
-4.95 -4.75 -20.00
-4.95 -4.70 -20.00
-4.95 -4.65 -20.00
-4.95 -4.60 -20.00
-4.95 -4.55 -20.00
-4.95 -4.50 -20.00
-4.95 -4.45 -20.00
-4.95 -4.40 -20.00
-4.95 -4.35 -20.00
-4.95 -4.30 -20.00
-4.95 -4.25 -20.00
-4.95 -4.20 -17.04
-4.95 -4.15 -16.94
-4.95 -4.10 -16.84
-4.95 -4.05 -16.74
-4.95 -4.00 -16.64
-4.95 -3.95 -16.24
-4.95 -3.90 -16.14
-4.95 -3.85 -15.86
-4.95 -3.80 -15.64
-4.95 -3.75 -15.44
-4.95 -3.70 -15.26
-4.95 -3.65 -15.10
-4.95 -3.60 -14.89
-4.95 -3.55 -14.70
-4.95 -3.50 -14.49
-4.95 -3.45 -14.29
-4.95 -3.40 -14.08
-4.95 -3.35 -13.89
-4.95 -3.30 -13.68
-4.95 -3.25 -13.49
-4.95 -3.20 -13.29
-4.95 -3.15 -13.09
-4.95 -3.10 -12.89
-4.95 -3.05 -12.69
-4.95 -3.00 -12.49
-4.95 -2.95 -12.29
-4.95 -2.90 -12.09
-4.95 -2.85 -11.89
-4.95 -2.80 -11.69
-4.95 -2.75 -11.49
-4.95 -2.70 -11.29
-4.95 -2.65 -11.09
-4.95 -2.60 -10.89
-4.95 -2.55 -10.69
-4.95 -2.50 -10.49
-4.95 -2.45 -10.29
-4.95 -2.40 -10.09
-4.95 -2.35 -9.89
-4.95 -2.30 -9.69
-4.95 -2.25 -9.49
-4.95 -2.20 -9.29
-4.95 -2.15 -9.09
-4.95 -2.10 -8.89
-4.95 -2.05 -8.69
-4.95 -2.00 -8.49
-4.95 -1.95 -8.29
-4.95 -1.90 -8.09
-4.95 -1.85 -7.89
-4.95 -1.80 -7.69
-4.95 -1.75 -7.49
-4.95 -1.70 -7.29
-4.95 -1.65 -7.09
-4.95 -1.60 -6.89
-4.95 -1.55 -6.69
-4.95 -1.50 -6.49
-4.95 -1.45 -6.29
-4.95 -1.40 -6.09
-4.95 -1.35 -5.89
-4.95 -1.30 -5.69
-4.95 -1.25 -5.49
-4.95 -1.20 -5.29
-4.95 -1.15 -5.09
-4.95 -1.10 -4.89
-4.95 -1.05 -4.69
-4.95 -1.00 -4.49
-4.90 -5.00 -20.00
-4.90 -4.95 -20.00
-4.90 -4.90 -20.00
-4.90 -4.85 -20.00
-4.90 -4.80 -20.00
-4.90 -4.75 -20.00
-4.90 -4.70 -20.00
-4.90 -4.65 -20.00
-4.90 -4.60 -20.00
-4.90 -4.55 -20.00
-4.90 -4.50 -20.00
-4.90 -4.45 -20.00
-4.90 -4.40 -20.00
-4.90 -4.35 -20.00
-4.90 -4.30 -17.24
-4.90 -4.25 -17.14
-4.90 -4.20 -17.04
-4.90 -4.15 -16.94
-4.90 -4.10 -16.84
-4.90 -4.05 -16.44
-4.90 -4.00 -16.34
-4.90 -3.95 -16.06
-4.90 -3.90 -15.84
-4.90 -3.85 -15.64
-4.90 -3.80 -15.46
-4.90 -3.75 -15.30
-4.90 -3.70 -15.09
-4.90 -3.65 -14.90
-4.90 -3.60 -14.69
-4.90 -3.55 -14.49
-4.90 -3.50 -14.28
-4.90 -3.45 -14.09
-4.90 -3.40 -13.88
-4.90 -3.35 -13.69
-4.90 -3.30 -13.49
-4.90 -3.25 -13.29
-4.90 -3.20 -13.09
-4.90 -3.15 -12.89
-4.90 -3.10 -12.69
-4.90 -3.05 -12.49
-4.90 -3.00 -12.29
-4.90 -2.95 -12.09
-4.90 -2.90 -11.89
-4.90 -2.85 -11.69
-4.90 -2.80 -11.49
-4.90 -2.75 -11.29
-4.90 -2.70 -11.09
-4.90 -2.65 -10.89
-4.90 -2.60 -10.69
-4.90 -2.55 -10.49
-4.90 -2.50 -10.29
-4.90 -2.45 -10.09
-4.90 -2.40 -9.89
-4.90 -2.35 -9.69
-4.90 -2.30 -9.49
-4.90 -2.25 -9.29
-4.90 -2.20 -9.09
-4.90 -2.15 -8.89
-4.90 -2.10 -8.69
-4.90 -2.05 -8.49
-4.90 -2.00 -8.29
-4.90 -1.95 -8.09
-4.90 -1.90 -7.89
-4.90 -1.85 -7.69
-4.90 -1.80 -7.49
-4.90 -1.75 -7.29
-4.90 -1.70 -7.09
-4.90 -1.65 -6.89
-4.90 -1.60 -6.69
-4.90 -1.55 -6.49
-4.90 -1.50 -6.29
-4.90 -1.45 -6.09
-4.90 -1.40 -5.89
-4.90 -1.35 -5.69
-4.90 -1.30 -5.49
-4.90 -1.25 -5.29
-4.90 -1.20 -5.09
-4.90 -1.15 -4.89
-4.90 -1.10 -4.69
-4.90 -1.05 -4.49
-4.90 -1.00 -4.29
-4.85 -5.00 -20.00
-4.85 -4.95 -20.00
-4.85 -4.90 -20.00
-4.85 -4.85 -20.00
-4.85 -4.80 -20.00
-4.85 -4.75 -20.00
-4.85 -4.70 -20.00
-4.85 -4.65 -20.00
-4.85 -4.60 -20.00
-4.85 -4.55 -20.00
-4.85 -4.50 -20.00
-4.85 -4.45 -20.00
-4.85 -4.40 -17.44
-4.85 -4.35 -17.34
-4.85 -4.30 -17.24
-4.85 -4.25 -17.14
-4.85 -4.20 -17.04
-4.85 -4.15 -16.64
-4.85 -4.10 -16.54
-4.85 -4.05 -16.26
-4.85 -4.00 -16.04
-4.85 -3.95 -15.84
-4.85 -3.90 -15.66
-4.85 -3.85 -15.50
-4.85 -3.80 -15.29
-4.85 -3.75 -15.10
-4.85 -3.70 -14.89
-4.85 -3.65 -14.69
-4.85 -3.60 -14.48
-4.85 -3.55 -14.29
-4.85 -3.50 -14.08
-4.85 -3.45 -13.89
-4.85 -3.40 -13.69
-4.85 -3.35 -13.49
-4.85 -3.30 -13.29
-4.85 -3.25 -13.09
-4.85 -3.20 -12.89
-4.85 -3.15 -12.69
-4.85 -3.10 -12.49
-4.85 -3.05 -12.29
-4.85 -3.00 -12.09
-4.85 -2.95 -11.89
-4.85 -2.90 -11.69
-4.85 -2.85 -11.49
-4.85 -2.80 -11.29
-4.85 -2.75 -11.09
-4.85 -2.70 -10.89
-4.85 -2.65 -10.69
-4.85 -2.60 -10.49
-4.85 -2.55 -10.29
-4.85 -2.50 -10.09
-4.85 -2.45 -9.89
-4.85 -2.40 -9.69
-4.85 -2.35 -9.49
-4.85 -2.30 -9.29
-4.85 -2.25 -9.09
-4.85 -2.20 -8.89
-4.85 -2.15 -8.69
-4.85 -2.10 -8.49
-4.85 -2.05 -8.29
-4.85 -2.00 -8.09
-4.85 -1.95 -7.89
-4.85 -1.90 -7.69
-4.85 -1.85 -7.49
-4.85 -1.80 -7.29
-4.85 -1.75 -7.09
-4.85 -1.70 -6.89
-4.85 -1.65 -6.69
-4.85 -1.60 -6.49
-4.85 -1.55 -6.29
-4.85 -1.50 -6.09
-4.85 -1.45 -5.89
-4.85 -1.40 -5.69
-4.85 -1.35 -5.49
-4.85 -1.30 -5.29
-4.85 -1.25 -5.09
-4.85 -1.20 -4.89
-4.85 -1.15 -4.69
-4.85 -1.10 -4.49
-4.85 -1.05 -4.29
-4.85 -1.00 -4.09
-4.80 -5.00 -20.00
-4.80 -4.95 -20.00
-4.80 -4.90 -20.00
-4.80 -4.85 -20.00
-4.80 -4.80 -20.00
-4.80 -4.75 -20.00
-4.80 -4.70 -20.00
-4.80 -4.65 -20.00
-4.80 -4.60 -20.00
-4.80 -4.55 -20.00
-4.80 -4.50 -17.64
-4.80 -4.45 -17.54
-4.80 -4.40 -17.44
-4.80 -4.35 -17.34
-4.80 -4.30 -17.24
-4.80 -4.25 -16.84
-4.80 -4.20 -16.74
-4.80 -4.15 -16.46
-4.80 -4.10 -16.24
-4.80 -4.05 -16.04
-4.80 -4.00 -15.86
-4.80 -3.95 -15.70
-4.80 -3.90 -15.49
-4.80 -3.85 -15.30
-4.80 -3.80 -15.09
-4.80 -3.75 -14.89
-4.80 -3.70 -14.68
-4.80 -3.65 -14.49
-4.80 -3.60 -14.28
-4.80 -3.55 -14.09
-4.80 -3.50 -13.89
-4.80 -3.45 -13.69
-4.80 -3.40 -13.49
-4.80 -3.35 -13.29
-4.80 -3.30 -13.09
-4.80 -3.25 -12.89
-4.80 -3.20 -12.69
-4.80 -3.15 -12.49
-4.80 -3.10 -12.29
-4.80 -3.05 -12.09
-4.80 -3.00 -11.89
-4.80 -2.95 -11.69
-4.80 -2.90 -11.49
-4.80 -2.85 -11.29
-4.80 -2.80 -11.09
-4.80 -2.75 -10.89
-4.80 -2.70 -10.69
-4.80 -2.65 -10.49
-4.80 -2.60 -10.29
-4.80 -2.55 -10.09
-4.80 -2.50 -9.89
-4.80 -2.45 -9.69
-4.80 -2.40 -9.49
-4.80 -2.35 -9.29
-4.80 -2.30 -9.09
-4.80 -2.25 -8.89
-4.80 -2.20 -8.69
-4.80 -2.15 -8.49
-4.80 -2.10 -8.29
-4.80 -2.05 -8.09
-4.80 -2.00 -7.89
-4.80 -1.95 -7.69
-4.80 -1.90 -7.49
-4.80 -1.85 -7.29
-4.80 -1.80 -7.09
-4.80 -1.75 -6.89
-4.80 -1.70 -6.69
-4.80 -1.65 -6.49
-4.80 -1.60 -6.29
-4.80 -1.55 -6.09
-4.80 -1.50 -5.89
-4.80 -1.45 -5.69
-4.80 -1.40 -5.49
-4.80 -1.35 -5.29
-4.80 -1.30 -5.09
-4.80 -1.25 -4.89
-4.80 -1.20 -4.69
-4.80 -1.15 -4.49
-4.80 -1.10 -4.29
-4.80 -1.05 -4.09
-4.80 -1.00 -3.89
-4.75 -5.00 -20.00
-4.75 -4.95 -20.00
-4.75 -4.90 -20.00
-4.75 -4.85 -20.00
-4.75 -4.80 -20.00
-4.75 -4.75 -20.00
-4.75 -4.70 -20.00
-4.75 -4.65 -20.00
-4.75 -4.60 -17.84
-4.75 -4.55 -17.74
-4.75 -4.50 -17.64
-4.75 -4.45 -17.54
-4.75 -4.40 -17.44
-4.75 -4.35 -17.04
-4.75 -4.30 -16.94
-4.75 -4.25 -16.66
-4.75 -4.20 -16.44
-4.75 -4.15 -16.24
-4.75 -4.10 -16.06
-4.75 -4.05 -15.90
-4.75 -4.00 -15.69
-4.75 -3.95 -15.50
-4.75 -3.90 -15.29
-4.75 -3.85 -15.09
-4.75 -3.80 -14.88
-4.75 -3.75 -14.69
-4.75 -3.70 -14.48
-4.75 -3.65 -14.29
-4.75 -3.60 -14.09
-4.75 -3.55 -13.89
-4.75 -3.50 -13.69
-4.75 -3.45 -13.49
-4.75 -3.40 -13.29
-4.75 -3.35 -13.09
-4.75 -3.30 -12.89
-4.75 -3.25 -12.69
-4.75 -3.20 -12.49
-4.75 -3.15 -12.29
-4.75 -3.10 -12.09
-4.75 -3.05 -11.89
-4.75 -3.00 -11.69
-4.75 -2.95 -11.49
-4.75 -2.90 -11.29
-4.75 -2.85 -11.09
-4.75 -2.80 -10.89
-4.75 -2.75 -10.69
-4.75 -2.70 -10.49
-4.75 -2.65 -10.29
-4.75 -2.60 -10.09
-4.75 -2.55 -9.89
-4.75 -2.50 -9.69
-4.75 -2.45 -9.49
-4.75 -2.40 -9.29
-4.75 -2.35 -9.09
-4.75 -2.30 -8.89
-4.75 -2.25 -8.69
-4.75 -2.20 -8.49
-4.75 -2.15 -8.29
-4.75 -2.10 -8.09
-4.75 -2.05 -7.89
-4.75 -2.00 -7.69
-4.75 -1.95 -7.49
-4.75 -1.90 -7.29
-4.75 -1.85 -7.09
-4.75 -1.80 -6.89
-4.75 -1.75 -6.69
-4.75 -1.70 -6.49
-4.75 -1.65 -6.29
-4.75 -1.60 -6.09
-4.75 -1.55 -5.89
-4.75 -1.50 -5.69
-4.75 -1.45 -5.49
-4.75 -1.40 -5.29
-4.75 -1.35 -5.09
-4.75 -1.30 -4.89
-4.75 -1.25 -4.69
-4.75 -1.20 -4.49
-4.75 -1.15 -4.29
-4.75 -1.10 -4.09
-4.75 -1.05 -3.89
-4.75 -1.00 -3.69
-4.70 -5.00 -20.00
-4.70 -4.95 -20.00
-4.70 -4.90 -20.00
-4.70 -4.85 -20.00
-4.70 -4.80 -20.00
-4.70 -4.75 -20.00
-4.70 -4.70 -18.04
-4.70 -4.65 -17.94
-4.70 -4.60 -17.84
-4.70 -4.55 -17.74
-4.70 -4.50 -17.64
-4.70 -4.45 -17.24
-4.70 -4.40 -17.14
-4.70 -4.35 -16.86
-4.70 -4.30 -16.64
-4.70 -4.25 -16.44
-4.70 -4.20 -16.26
-4.70 -4.15 -16.10
-4.70 -4.10 -15.89
-4.70 -4.05 -15.70
-4.70 -4.00 -15.49
-4.70 -3.95 -15.29
-4.70 -3.90 -15.08
-4.70 -3.85 -14.89
-4.70 -3.80 -14.68
-4.70 -3.75 -14.49
-4.70 -3.70 -14.29
-4.70 -3.65 -14.09
-4.70 -3.60 -13.89
-4.70 -3.55 -13.69
-4.70 -3.50 -13.49
-4.70 -3.45 -13.29
-4.70 -3.40 -13.09
-4.70 -3.35 -12.89
-4.70 -3.30 -12.69
-4.70 -3.25 -12.49
-4.70 -3.20 -12.29
-4.70 -3.15 -12.09
-4.70 -3.10 -11.89
-4.70 -3.05 -11.69
-4.70 -3.00 -11.49
-4.70 -2.95 -11.29
-4.70 -2.90 -11.09
-4.70 -2.85 -10.89
-4.70 -2.80 -10.69
-4.70 -2.75 -10.49
-4.70 -2.70 -10.29
-4.70 -2.65 -10.09
-4.70 -2.60 -9.89
-4.70 -2.55 -9.69
-4.70 -2.50 -9.49
-4.70 -2.45 -9.29
-4.70 -2.40 -9.09
-4.70 -2.35 -8.89
-4.70 -2.30 -8.69
-4.70 -2.25 -8.49
-4.70 -2.20 -8.29
-4.70 -2.15 -8.09
-4.70 -2.10 -7.89
-4.70 -2.05 -7.69
-4.70 -2.00 -7.49
-4.70 -1.95 -7.29
-4.70 -1.90 -7.09
-4.70 -1.85 -6.89
-4.70 -1.80 -6.69
-4.70 -1.75 -6.49
-4.70 -1.70 -6.29
-4.70 -1.65 -6.09
-4.70 -1.60 -5.89
-4.70 -1.55 -5.69
-4.70 -1.50 -5.49
-4.70 -1.45 -5.29
-4.70 -1.40 -5.09
-4.70 -1.35 -4.89
-4.70 -1.30 -4.69
-4.70 -1.25 -4.49
-4.70 -1.20 -4.29
-4.70 -1.15 -4.09
-4.70 -1.10 -3.89
-4.70 -1.05 -3.69
-4.70 -1.00 -3.49
-4.65 -5.00 -20.00
-4.65 -4.95 -20.00
-4.65 -4.90 -20.00
-4.65 -4.85 -20.00
-4.65 -4.80 -18.23
-4.65 -4.75 -18.13
-4.65 -4.70 -18.04
-4.65 -4.65 -17.94
-4.65 -4.60 -17.84
-4.65 -4.55 -17.44
-4.65 -4.50 -17.34
-4.65 -4.45 -17.06
-4.65 -4.40 -16.84
-4.65 -4.35 -16.64
-4.65 -4.30 -16.46
-4.65 -4.25 -16.30
-4.65 -4.20 -16.09
-4.65 -4.15 -15.90
-4.65 -4.10 -15.69
-4.65 -4.05 -15.49
-4.65 -4.00 -15.28
-4.65 -3.95 -15.09
-4.65 -3.90 -14.88
-4.65 -3.85 -14.69
-4.65 -3.80 -14.49
-4.65 -3.75 -14.29
-4.65 -3.70 -14.09
-4.65 -3.65 -13.89
-4.65 -3.60 -13.69
-4.65 -3.55 -13.49
-4.65 -3.50 -13.29
-4.65 -3.45 -13.09
-4.65 -3.40 -12.89
-4.65 -3.35 -12.69
-4.65 -3.30 -12.49
-4.65 -3.25 -12.29
-4.65 -3.20 -12.09
-4.65 -3.15 -11.89
-4.65 -3.10 -11.69
-4.65 -3.05 -11.49
-4.65 -3.00 -11.29
-4.65 -2.95 -11.09
-4.65 -2.90 -10.89
-4.65 -2.85 -10.69
-4.65 -2.80 -10.49
-4.65 -2.75 -10.29
-4.65 -2.70 -10.09
-4.65 -2.65 -9.89
-4.65 -2.60 -9.69
-4.65 -2.55 -9.49
-4.65 -2.50 -9.29
-4.65 -2.45 -9.09
-4.65 -2.40 -8.89
-4.65 -2.35 -8.69
-4.65 -2.30 -8.49
-4.65 -2.25 -8.29
-4.65 -2.20 -8.09
-4.65 -2.15 -7.89
-4.65 -2.10 -7.69
-4.65 -2.05 -7.49
-4.65 -2.00 -7.29
-4.65 -1.95 -7.09
-4.65 -1.90 -6.89
-4.65 -1.85 -6.69
-4.65 -1.80 -6.49
-4.65 -1.75 -6.29
-4.65 -1.70 -6.09
-4.65 -1.65 -5.89
-4.65 -1.60 -5.69
-4.65 -1.55 -5.49
-4.65 -1.50 -5.29
-4.65 -1.45 -5.09
-4.65 -1.40 -4.89
-4.65 -1.35 -4.69
-4.65 -1.30 -4.49
-4.65 -1.25 -4.29
-4.65 -1.20 -4.09
-4.65 -1.15 -3.89
-4.65 -1.10 -3.69
-4.65 -1.05 -3.49
-4.65 -1.00 -3.29
-4.60 -5.00 -20.00
-4.60 -4.95 -20.00
-4.60 -4.90 -18.43
-4.60 -4.85 -18.33
-4.60 -4.80 -18.23
-4.60 -4.75 -18.13
-4.60 -4.70 -18.04
-4.60 -4.65 -17.64
-4.60 -4.60 -17.54
-4.60 -4.55 -17.26
-4.60 -4.50 -17.04
-4.60 -4.45 -16.84
-4.60 -4.40 -16.66
-4.60 -4.35 -16.50
-4.60 -4.30 -16.29
-4.60 -4.25 -16.10
-4.60 -4.20 -15.89
-4.60 -4.15 -15.69
-4.60 -4.10 -15.48
-4.60 -4.05 -15.29
-4.60 -4.00 -15.08
-4.60 -3.95 -14.89
-4.60 -3.90 -14.69
-4.60 -3.85 -14.49
-4.60 -3.80 -14.29
-4.60 -3.75 -14.09
-4.60 -3.70 -13.89
-4.60 -3.65 -13.69
-4.60 -3.60 -13.49
-4.60 -3.55 -13.29
-4.60 -3.50 -13.09
-4.60 -3.45 -12.89
-4.60 -3.40 -12.69
-4.60 -3.35 -12.49
-4.60 -3.30 -12.29
-4.60 -3.25 -12.09
-4.60 -3.20 -11.89
-4.60 -3.15 -11.69
-4.60 -3.10 -11.49
-4.60 -3.05 -11.29
-4.60 -3.00 -11.09
-4.60 -2.95 -10.89
-4.60 -2.90 -10.69
-4.60 -2.85 -10.49
-4.60 -2.80 -10.29
-4.60 -2.75 -10.09
-4.60 -2.70 -9.89
-4.60 -2.65 -9.69
-4.60 -2.60 -9.49
-4.60 -2.55 -9.29
-4.60 -2.50 -9.09
-4.60 -2.45 -8.89
-4.60 -2.40 -8.69
-4.60 -2.35 -8.49
-4.60 -2.30 -8.29
-4.60 -2.25 -8.09
-4.60 -2.20 -7.89
-4.60 -2.15 -7.69
-4.60 -2.10 -7.49
-4.60 -2.05 -7.29
-4.60 -2.00 -7.09
-4.60 -1.95 -6.89
-4.60 -1.90 -6.69
-4.60 -1.85 -6.49
-4.60 -1.80 -6.29
-4.60 -1.75 -6.09
-4.60 -1.70 -5.89
-4.60 -1.65 -5.69
-4.60 -1.60 -5.49
-4.60 -1.55 -5.29
-4.60 -1.50 -5.09
-4.60 -1.45 -4.89
-4.60 -1.40 -4.69
-4.60 -1.35 -4.49
-4.60 -1.30 -4.29
-4.60 -1.25 -4.09
-4.60 -1.20 -3.89
-4.60 -1.15 -3.69
-4.60 -1.10 -3.49
-4.60 -1.05 -3.29
-4.60 -1.00 -3.09
-4.55 -5.00 -18.62
-4.55 -4.95 -18.53
-4.55 -4.90 -18.43
-4.55 -4.85 -18.33
-4.55 -4.80 -18.23
-4.55 -4.75 -17.84
-4.55 -4.70 -17.74
-4.55 -4.65 -17.46
-4.55 -4.60 -17.24
-4.55 -4.55 -17.04
-4.55 -4.50 -16.86
-4.55 -4.45 -16.70
-4.55 -4.40 -16.49
-4.55 -4.35 -16.30
-4.55 -4.30 -16.09
-4.55 -4.25 -15.89
-4.55 -4.20 -15.68
-4.55 -4.15 -15.49
-4.55 -4.10 -15.28
-4.55 -4.05 -15.09
-4.55 -4.00 -14.89
-4.55 -3.95 -14.69
-4.55 -3.90 -14.49
-4.55 -3.85 -14.29
-4.55 -3.80 -14.09
-4.55 -3.75 -13.89
-4.55 -3.70 -13.69
-4.55 -3.65 -13.49
-4.55 -3.60 -13.29
-4.55 -3.55 -13.09
-4.55 -3.50 -12.89
-4.55 -3.45 -12.69
-4.55 -3.40 -12.49
-4.55 -3.35 -12.29
-4.55 -3.30 -12.09
-4.55 -3.25 -11.89
-4.55 -3.20 -11.69
-4.55 -3.15 -11.49
-4.55 -3.10 -11.29
-4.55 -3.05 -11.09
-4.55 -3.00 -10.89
-4.55 -2.95 -10.69
-4.55 -2.90 -10.49
-4.55 -2.85 -10.29
-4.55 -2.80 -10.09
-4.55 -2.75 -9.89
-4.55 -2.70 -9.69
-4.55 -2.65 -9.49
-4.55 -2.60 -9.29
-4.55 -2.55 -9.09
-4.55 -2.50 -8.89
-4.55 -2.45 -8.69
-4.55 -2.40 -8.49
-4.55 -2.35 -8.29
-4.55 -2.30 -8.09
-4.55 -2.25 -7.89
-4.55 -2.20 -7.69
-4.55 -2.15 -7.49
-4.55 -2.10 -7.29
-4.55 -2.05 -7.09
-4.55 -2.00 -6.89
-4.55 -1.95 -6.69
-4.55 -1.90 -6.49
-4.55 -1.85 -6.29
-4.55 -1.80 -6.09
-4.55 -1.75 -5.89
-4.55 -1.70 -5.69
-4.55 -1.65 -5.49
-4.55 -1.60 -5.29
-4.55 -1.55 -5.09
-4.55 -1.50 -4.89
-4.55 -1.45 -4.69
-4.55 -1.40 -4.49
-4.55 -1.35 -4.29
-4.55 -1.30 -4.09
-4.55 -1.25 -3.89
-4.55 -1.20 -3.69
-4.55 -1.15 -3.49
-4.55 -1.10 -3.29
-4.55 -1.05 -3.09
-4.55 -1.00 -2.89
-4.50 -5.00 -18.62
-4.50 -4.95 -18.53
-4.50 -4.90 -18.43
-4.50 -4.85 -18.04
-4.50 -4.80 -17.94
-4.50 -4.75 -17.66
-4.50 -4.70 -17.44
-4.50 -4.65 -17.24
-4.50 -4.60 -17.06
-4.50 -4.55 -16.90
-4.50 -4.50 -16.69
-4.50 -4.45 -16.50
-4.50 -4.40 -16.29
-4.50 -4.35 -16.09
-4.50 -4.30 -15.88
-4.50 -4.25 -15.69
-4.50 -4.20 -15.48
-4.50 -4.15 -15.29
-4.50 -4.10 -15.09
-4.50 -4.05 -14.89
-4.50 -4.00 -14.69
-4.50 -3.95 -14.49
-4.50 -3.90 -14.29
-4.50 -3.85 -14.09
-4.50 -3.80 -13.89
-4.50 -3.75 -13.69
-4.50 -3.70 -13.49
-4.50 -3.65 -13.29
-4.50 -3.60 -13.09
-4.50 -3.55 -12.89
-4.50 -3.50 -12.69
-4.50 -3.45 -12.49
-4.50 -3.40 -12.29
-4.50 -3.35 -12.09
-4.50 -3.30 -11.89
-4.50 -3.25 -11.69
-4.50 -3.20 -11.49
-4.50 -3.15 -11.29
-4.50 -3.10 -11.09
-4.50 -3.05 -10.89
-4.50 -3.00 -10.69
-4.50 -2.95 -10.49
-4.50 -2.90 -10.29
-4.50 -2.85 -10.09
-4.50 -2.80 -9.89
-4.50 -2.75 -9.69
-4.50 -2.70 -9.49
-4.50 -2.65 -9.29
-4.50 -2.60 -9.09
-4.50 -2.55 -8.89
-4.50 -2.50 -8.69
-4.50 -2.45 -8.49
-4.50 -2.40 -8.29
-4.50 -2.35 -8.09
-4.50 -2.30 -7.89
-4.50 -2.25 -7.69
-4.50 -2.20 -7.49
-4.50 -2.15 -7.29
-4.50 -2.10 -7.09
-4.50 -2.05 -6.89
-4.50 -2.00 -6.69
-4.50 -1.95 -6.49
-4.50 -1.90 -6.29
-4.50 -1.85 -6.09
-4.50 -1.80 -5.89
-4.50 -1.75 -5.69
-4.50 -1.70 -5.49
-4.50 -1.65 -5.29
-4.50 -1.60 -5.09
-4.50 -1.55 -4.89
-4.50 -1.50 -4.69
-4.50 -1.45 -4.49
-4.50 -1.40 -4.29
-4.50 -1.35 -4.09
-4.50 -1.30 -3.89
-4.50 -1.25 -3.69
-4.50 -1.20 -3.49
-4.50 -1.15 -3.29
-4.50 -1.10 -3.09
-4.50 -1.05 -2.89
-4.50 -1.00 -2.69
-4.45 -5.00 -18.62
-4.45 -4.95 -18.23
-4.45 -4.90 -18.13
-4.45 -4.85 -17.86
-4.45 -4.80 -17.64
-4.45 -4.75 -17.44
-4.45 -4.70 -17.26
-4.45 -4.65 -17.10
-4.45 -4.60 -16.89
-4.45 -4.55 -16.70
-4.45 -4.50 -16.49
-4.45 -4.45 -16.29
-4.45 -4.40 -16.08
-4.45 -4.35 -15.89
-4.45 -4.30 -15.68
-4.45 -4.25 -15.49
-4.45 -4.20 -15.29
-4.45 -4.15 -15.09
-4.45 -4.10 -14.89
-4.45 -4.05 -14.69
-4.45 -4.00 -14.49
-4.45 -3.95 -14.29
-4.45 -3.90 -14.09
-4.45 -3.85 -13.89
-4.45 -3.80 -13.69
-4.45 -3.75 -13.49
-4.45 -3.70 -13.29
-4.45 -3.65 -13.09
-4.45 -3.60 -12.89
-4.45 -3.55 -12.69
-4.45 -3.50 -12.49
-4.45 -3.45 -12.29
-4.45 -3.40 -12.09
-4.45 -3.35 -11.89
-4.45 -3.30 -11.69
-4.45 -3.25 -11.49
-4.45 -3.20 -11.29
-4.45 -3.15 -11.09
-4.45 -3.10 -10.89
-4.45 -3.05 -10.69
-4.45 -3.00 -10.49
-4.45 -2.95 -10.29
-4.45 -2.90 -10.09
-4.45 -2.85 -9.89
-4.45 -2.80 -9.69
-4.45 -2.75 -9.49
-4.45 -2.70 -9.29
-4.45 -2.65 -9.09
-4.45 -2.60 -8.89
-4.45 -2.55 -8.69
-4.45 -2.50 -8.49
-4.45 -2.45 -8.29
-4.45 -2.40 -8.09
-4.45 -2.35 -7.89
-4.45 -2.30 -7.69
-4.45 -2.25 -7.49
-4.45 -2.20 -7.29
-4.45 -2.15 -7.09
-4.45 -2.10 -6.89
-4.45 -2.05 -6.69
-4.45 -2.00 -6.49
-4.45 -1.95 -6.29
-4.45 -1.90 -6.09
-4.45 -1.85 -5.89
-4.45 -1.80 -5.69
-4.45 -1.75 -5.49
-4.45 -1.70 -5.29
-4.45 -1.65 -5.09
-4.45 -1.60 -4.89
-4.45 -1.55 -4.69
-4.45 -1.50 -4.49
-4.45 -1.45 -4.29
-4.45 -1.40 -4.09
-4.45 -1.35 -3.89
-4.45 -1.30 -3.69
-4.45 -1.25 -3.49
-4.45 -1.20 -3.29
-4.45 -1.15 -3.09
-4.45 -1.10 -2.89
-4.45 -1.05 -2.69
-4.45 -1.00 -2.49
-4.40 -5.00 -18.33
-4.40 -4.95 -18.06
-4.40 -4.90 -17.84
-4.40 -4.85 -17.64
-4.40 -4.80 -17.46
-4.40 -4.75 -17.30
-4.40 -4.70 -17.09
-4.40 -4.65 -16.90
-4.40 -4.60 -16.69
-4.40 -4.55 -16.49
-4.40 -4.50 -16.28
-4.40 -4.45 -16.09
-4.40 -4.40 -15.88
-4.40 -4.35 -15.69
-4.40 -4.30 -15.49
-4.40 -4.25 -15.29
-4.40 -4.20 -15.09
-4.40 -4.15 -14.89
-4.40 -4.10 -14.69
-4.40 -4.05 -14.49
-4.40 -4.00 -14.29
-4.40 -3.95 -14.09
-4.40 -3.90 -13.89
-4.40 -3.85 -13.69
-4.40 -3.80 -13.49
-4.40 -3.75 -13.29
-4.40 -3.70 -13.09
-4.40 -3.65 -12.89
-4.40 -3.60 -12.69
-4.40 -3.55 -12.49
-4.40 -3.50 -12.29
-4.40 -3.45 -12.09
-4.40 -3.40 -11.89
-4.40 -3.35 -11.69
-4.40 -3.30 -11.49
-4.40 -3.25 -11.29
-4.40 -3.20 -11.09
-4.40 -3.15 -10.89
-4.40 -3.10 -10.69
-4.40 -3.05 -10.49
-4.40 -3.00 -10.29
-4.40 -2.95 -10.09
-4.40 -2.90 -9.89
-4.40 -2.85 -9.69
-4.40 -2.80 -9.49
-4.40 -2.75 -9.29
-4.40 -2.70 -9.09
-4.40 -2.65 -8.89
-4.40 -2.60 -8.69
-4.40 -2.55 -8.49
-4.40 -2.50 -8.29
-4.40 -2.45 -8.09
-4.40 -2.40 -7.89
-4.40 -2.35 -7.69
-4.40 -2.30 -7.49
-4.40 -2.25 -7.29
-4.40 -2.20 -7.09
-4.40 -2.15 -6.89
-4.40 -2.10 -6.69
-4.40 -2.05 -6.49
-4.40 -2.00 -6.29
-4.40 -1.95 -6.09
-4.40 -1.90 -5.89
-4.40 -1.85 -5.69
-4.40 -1.80 -5.49
-4.40 -1.75 -5.29
-4.40 -1.70 -5.09
-4.40 -1.65 -4.89
-4.40 -1.60 -4.69
-4.40 -1.55 -4.49
-4.40 -1.50 -4.29
-4.40 -1.45 -4.09
-4.40 -1.40 -3.89
-4.40 -1.35 -3.69
-4.40 -1.30 -3.49
-4.40 -1.25 -3.29
-4.40 -1.20 -3.09
-4.40 -1.15 -2.89
-4.40 -1.10 -2.69
-4.40 -1.05 -2.49
-4.40 -1.00 -2.29
-4.35 -5.00 -18.03
-4.35 -4.95 -17.84
-4.35 -4.90 -17.66
-4.35 -4.85 -17.49
-4.35 -4.80 -17.29
-4.35 -4.75 -17.10
-4.35 -4.70 -16.89
-4.35 -4.65 -16.69
-4.35 -4.60 -16.48
-4.35 -4.55 -16.29
-4.35 -4.50 -16.08
-4.35 -4.45 -15.89
-4.35 -4.40 -15.69
-4.35 -4.35 -15.49
-4.35 -4.30 -15.29
-4.35 -4.25 -15.09
-4.35 -4.20 -14.89
-4.35 -4.15 -14.69
-4.35 -4.10 -14.49
-4.35 -4.05 -14.29
-4.35 -4.00 -14.09
-4.35 -3.95 -13.89
-4.35 -3.90 -13.69
-4.35 -3.85 -13.49
-4.35 -3.80 -13.29
-4.35 -3.75 -13.09
-4.35 -3.70 -12.89
-4.35 -3.65 -12.69
-4.35 -3.60 -12.49
-4.35 -3.55 -12.29
-4.35 -3.50 -12.09
-4.35 -3.45 -11.89
-4.35 -3.40 -11.69
-4.35 -3.35 -11.49
-4.35 -3.30 -11.29
-4.35 -3.25 -11.09
-4.35 -3.20 -10.89
-4.35 -3.15 -10.69
-4.35 -3.10 -10.49
-4.35 -3.05 -10.29
-4.35 -3.00 -10.09
-4.35 -2.95 -9.89
-4.35 -2.90 -9.69
-4.35 -2.85 -9.49
-4.35 -2.80 -9.29
-4.35 -2.75 -9.09
-4.35 -2.70 -8.89
-4.35 -2.65 -8.69
-4.35 -2.60 -8.49
-4.35 -2.55 -8.29
-4.35 -2.50 -8.09
-4.35 -2.45 -7.89
-4.35 -2.40 -7.69
-4.35 -2.35 -7.49
-4.35 -2.30 -7.29
-4.35 -2.25 -7.09
-4.35 -2.20 -6.89
-4.35 -2.15 -6.69
-4.35 -2.10 -6.49
-4.35 -2.05 -6.29
-4.35 -2.00 -6.09
-4.35 -1.95 -5.89
-4.35 -1.90 -5.69
-4.35 -1.85 -5.49
-4.35 -1.80 -5.29
-4.35 -1.75 -5.09
-4.35 -1.70 -4.89
-4.35 -1.65 -4.69
-4.35 -1.60 -4.49
-4.35 -1.55 -4.29
-4.35 -1.50 -4.09
-4.35 -1.45 -3.89
-4.35 -1.40 -3.69
-4.35 -1.35 -3.49
-4.35 -1.30 -3.29
-4.35 -1.25 -3.09
-4.35 -1.20 -2.89
-4.35 -1.15 -2.69
-4.35 -1.10 -2.49
-4.35 -1.05 -2.29
-4.35 -1.00 -2.09
-4.30 -5.00 -17.86
-4.30 -4.95 -17.69
-4.30 -4.90 -17.49
-4.30 -4.85 -17.30
-4.30 -4.80 -17.09
-4.30 -4.75 -16.89
-4.30 -4.70 -16.68
-4.30 -4.65 -16.49
-4.30 -4.60 -16.28
-4.30 -4.55 -16.09
-4.30 -4.50 -15.89
-4.30 -4.45 -15.69
-4.30 -4.40 -15.49
-4.30 -4.35 -15.29
-4.30 -4.30 -15.09
-4.30 -4.25 -14.89
-4.30 -4.20 -14.69
-4.30 -4.15 -14.49
-4.30 -4.10 -14.29
-4.30 -4.05 -14.09
-4.30 -4.00 -13.89
-4.30 -3.95 -13.69
-4.30 -3.90 -13.49
-4.30 -3.85 -13.29
-4.30 -3.80 -13.09
-4.30 -3.75 -12.89
-4.30 -3.70 -12.69
-4.30 -3.65 -12.49
-4.30 -3.60 -12.29
-4.30 -3.55 -12.09
-4.30 -3.50 -11.89
-4.30 -3.45 -11.69
-4.30 -3.40 -11.49
-4.30 -3.35 -11.29
-4.30 -3.30 -11.09
-4.30 -3.25 -10.89
-4.30 -3.20 -10.69
-4.30 -3.15 -10.49
-4.30 -3.10 -10.29
-4.30 -3.05 -10.09
-4.30 -3.00 -9.89
-4.30 -2.95 -9.69
-4.30 -2.90 -9.49
-4.30 -2.85 -9.29
-4.30 -2.80 -9.09
-4.30 -2.75 -8.89
-4.30 -2.70 -8.69
-4.30 -2.65 -8.49
-4.30 -2.60 -8.29
-4.30 -2.55 -8.09
-4.30 -2.50 -7.89
-4.30 -2.45 -7.69
-4.30 -2.40 -7.49
-4.30 -2.35 -7.29
-4.30 -2.30 -7.09
-4.30 -2.25 -6.89
-4.30 -2.20 -6.69
-4.30 -2.15 -6.49
-4.30 -2.10 -6.29
-4.30 -2.05 -6.09
-4.30 -2.00 -5.89
-4.30 -1.95 -5.69
-4.30 -1.90 -5.49
-4.30 -1.85 -5.29
-4.30 -1.80 -5.09
-4.30 -1.75 -4.89
-4.30 -1.70 -4.69
-4.30 -1.65 -4.49
-4.30 -1.60 -4.29
-4.30 -1.55 -4.09
-4.30 -1.50 -3.89
-4.30 -1.45 -3.69
-4.30 -1.40 -3.49
-4.30 -1.35 -3.29
-4.30 -1.30 -3.09
-4.30 -1.25 -2.89
-4.30 -1.20 -2.69
-4.30 -1.15 -2.49
-4.30 -1.10 -2.29
-4.30 -1.05 -2.09
-4.30 -1.00 -1.89
-4.25 -5.00 -17.68
-4.25 -4.95 -17.50
-4.25 -4.90 -17.29
-4.25 -4.85 -17.09
-4.25 -4.80 -16.88
-4.25 -4.75 -16.69
-4.25 -4.70 -16.48
-4.25 -4.65 -16.29
-4.25 -4.60 -16.09
-4.25 -4.55 -15.89
-4.25 -4.50 -15.69
-4.25 -4.45 -15.49
-4.25 -4.40 -15.29
-4.25 -4.35 -15.09
-4.25 -4.30 -14.89
-4.25 -4.25 -14.69
-4.25 -4.20 -14.49
-4.25 -4.15 -14.29
-4.25 -4.10 -14.09
-4.25 -4.05 -13.89
-4.25 -4.00 -13.69
-4.25 -3.95 -13.49
-4.25 -3.90 -13.29
-4.25 -3.85 -13.09
-4.25 -3.80 -12.89
-4.25 -3.75 -12.69
-4.25 -3.70 -12.49
-4.25 -3.65 -12.29
-4.25 -3.60 -12.09
-4.25 -3.55 -11.89
-4.25 -3.50 -11.69
-4.25 -3.45 -11.49
-4.25 -3.40 -11.29
-4.25 -3.35 -11.09
-4.25 -3.30 -10.89
-4.25 -3.25 -10.69
-4.25 -3.20 -10.49
-4.25 -3.15 -10.29
-4.25 -3.10 -10.09
-4.25 -3.05 -9.89
-4.25 -3.00 -9.69
-4.25 -2.95 -9.49
-4.25 -2.90 -9.29
-4.25 -2.85 -9.09
-4.25 -2.80 -8.89
-4.25 -2.75 -8.69
-4.25 -2.70 -8.49
-4.25 -2.65 -8.29
-4.25 -2.60 -8.09
-4.25 -2.55 -7.89
-4.25 -2.50 -7.69
-4.25 -2.45 -7.49
-4.25 -2.40 -7.29
-4.25 -2.35 -7.09
-4.25 -2.30 -6.89
-4.25 -2.25 -6.69
-4.25 -2.20 -6.49
-4.25 -2.15 -6.29
-4.25 -2.10 -6.09
-4.25 -2.05 -5.89
-4.25 -2.00 -5.69
-4.25 -1.95 -5.49
-4.25 -1.90 -5.29
-4.25 -1.85 -5.09
-4.25 -1.80 -4.89
-4.25 -1.75 -4.69
-4.25 -1.70 -4.49
-4.25 -1.65 -4.29
-4.25 -1.60 -4.09
-4.25 -1.55 -3.89
-4.25 -1.50 -3.69
-4.25 -1.45 -3.49
-4.25 -1.40 -3.29
-4.25 -1.35 -3.09
-4.25 -1.30 -2.89
-4.25 -1.25 -2.69
-4.25 -1.20 -2.49
-4.25 -1.15 -2.29
-4.25 -1.10 -2.09
-4.25 -1.05 -1.89
-4.25 -1.00 -1.69
-4.20 -5.00 -17.49
-4.20 -4.95 -17.28
-4.20 -4.90 -17.08
-4.20 -4.85 -16.89
-4.20 -4.80 -16.68
-4.20 -4.75 -16.49
-4.20 -4.70 -16.28
-4.20 -4.65 -16.09
-4.20 -4.60 -15.89
-4.20 -4.55 -15.69
-4.20 -4.50 -15.49
-4.20 -4.45 -15.29
-4.20 -4.40 -15.09
-4.20 -4.35 -14.89
-4.20 -4.30 -14.69
-4.20 -4.25 -14.49
-4.20 -4.20 -14.29
-4.20 -4.15 -14.09
-4.20 -4.10 -13.89
-4.20 -4.05 -13.69
-4.20 -4.00 -13.49
-4.20 -3.95 -13.29
-4.20 -3.90 -13.09
-4.20 -3.85 -12.89
-4.20 -3.80 -12.69
-4.20 -3.75 -12.49
-4.20 -3.70 -12.29
-4.20 -3.65 -12.09
-4.20 -3.60 -11.89
-4.20 -3.55 -11.69
-4.20 -3.50 -11.49
-4.20 -3.45 -11.29
-4.20 -3.40 -11.09
-4.20 -3.35 -10.89
-4.20 -3.30 -10.69
-4.20 -3.25 -10.49
-4.20 -3.20 -10.29
-4.20 -3.15 -10.09
-4.20 -3.10 -9.89
-4.20 -3.05 -9.69
-4.20 -3.00 -9.49
-4.20 -2.95 -9.29
-4.20 -2.90 -9.09
-4.20 -2.85 -8.89
-4.20 -2.80 -8.69
-4.20 -2.75 -8.49
-4.20 -2.70 -8.29
-4.20 -2.65 -8.09
-4.20 -2.60 -7.89
-4.20 -2.55 -7.69
-4.20 -2.50 -7.49
-4.20 -2.45 -7.29
-4.20 -2.40 -7.09
-4.20 -2.35 -6.89
-4.20 -2.30 -6.69
-4.20 -2.25 -6.49
-4.20 -2.20 -6.29
-4.20 -2.15 -6.09
-4.20 -2.10 -5.89
-4.20 -2.05 -5.69
-4.20 -2.00 -5.49
-4.20 -1.95 -5.29
-4.20 -1.90 -5.09
-4.20 -1.85 -4.89
-4.20 -1.80 -4.69
-4.20 -1.75 -4.49
-4.20 -1.70 -4.29
-4.20 -1.65 -4.09
-4.20 -1.60 -3.89
-4.20 -1.55 -3.69
-4.20 -1.50 -3.49
-4.20 -1.45 -3.29
-4.20 -1.40 -3.09
-4.20 -1.35 -2.89
-4.20 -1.30 -2.69
-4.20 -1.25 -2.49
-4.20 -1.20 -2.29
-4.20 -1.15 -2.09
-4.20 -1.10 -1.89
-4.20 -1.05 -1.69
-4.20 -1.00 -1.49
-4.15 -5.00 -17.28
-4.15 -4.95 -17.09
-4.15 -4.90 -16.88
-4.15 -4.85 -16.69
-4.15 -4.80 -16.48
-4.15 -4.75 -16.29
-4.15 -4.70 -16.09
-4.15 -4.65 -15.89
-4.15 -4.60 -15.69
-4.15 -4.55 -15.49
-4.15 -4.50 -15.29
-4.15 -4.45 -15.09
-4.15 -4.40 -14.89
-4.15 -4.35 -14.69
-4.15 -4.30 -14.49
-4.15 -4.25 -14.29
-4.15 -4.20 -14.09
-4.15 -4.15 -13.89
-4.15 -4.10 -13.69
-4.15 -4.05 -13.49
-4.15 -4.00 -13.29
-4.15 -3.95 -13.09
-4.15 -3.90 -12.89
-4.15 -3.85 -12.69
-4.15 -3.80 -12.49
-4.15 -3.75 -12.29
-4.15 -3.70 -12.09
-4.15 -3.65 -11.89
-4.15 -3.60 -11.69
-4.15 -3.55 -11.49
-4.15 -3.50 -11.29
-4.15 -3.45 -11.09
-4.15 -3.40 -10.89
-4.15 -3.35 -10.69
-4.15 -3.30 -10.49
-4.15 -3.25 -10.29
-4.15 -3.20 -10.09
-4.15 -3.15 -9.89
-4.15 -3.10 -9.69
-4.15 -3.05 -9.49
-4.15 -3.00 -9.29
-4.15 -2.95 -9.09
-4.15 -2.90 -8.89
-4.15 -2.85 -8.69
-4.15 -2.80 -8.49
-4.15 -2.75 -8.29
-4.15 -2.70 -8.09
-4.15 -2.65 -7.89
-4.15 -2.60 -7.69
-4.15 -2.55 -7.49
-4.15 -2.50 -7.29
-4.15 -2.45 -7.09
-4.15 -2.40 -6.89
-4.15 -2.35 -6.69
-4.15 -2.30 -6.49
-4.15 -2.25 -6.29
-4.15 -2.20 -6.09
-4.15 -2.15 -5.89
-4.15 -2.10 -5.69
-4.15 -2.05 -5.49
-4.15 -2.00 -5.29
-4.15 -1.95 -5.09
-4.15 -1.90 -4.89
-4.15 -1.85 -4.69
-4.15 -1.80 -4.49
-4.15 -1.75 -4.29
-4.15 -1.70 -4.09
-4.15 -1.65 -3.89
-4.15 -1.60 -3.69
-4.15 -1.55 -3.49
-4.15 -1.50 -3.29
-4.15 -1.45 -3.09
-4.15 -1.40 -2.89
-4.15 -1.35 -2.69
-4.15 -1.30 -2.49
-4.15 -1.25 -2.29
-4.15 -1.20 -2.09
-4.15 -1.15 -1.89
-4.15 -1.10 -1.69
-4.15 -1.05 -1.49
-4.15 -1.00 -1.29
-4.10 -5.00 -17.08
-4.10 -4.95 -16.89
-4.10 -4.90 -16.68
-4.10 -4.85 -16.49
-4.10 -4.80 -16.29
-4.10 -4.75 -16.09
-4.10 -4.70 -15.89
-4.10 -4.65 -15.69
-4.10 -4.60 -15.49
-4.10 -4.55 -15.29
-4.10 -4.50 -15.09
-4.10 -4.45 -14.89
-4.10 -4.40 -14.69
-4.10 -4.35 -14.49
-4.10 -4.30 -14.29
-4.10 -4.25 -14.09
-4.10 -4.20 -13.89
-4.10 -4.15 -13.69
-4.10 -4.10 -13.49
-4.10 -4.05 -13.29
-4.10 -4.00 -13.09
-4.10 -3.95 -12.89
-4.10 -3.90 -12.69
-4.10 -3.85 -12.49
-4.10 -3.80 -12.29
-4.10 -3.75 -12.09
-4.10 -3.70 -11.89
-4.10 -3.65 -11.69
-4.10 -3.60 -11.49
-4.10 -3.55 -11.29
-4.10 -3.50 -11.09
-4.10 -3.45 -10.89
-4.10 -3.40 -10.69
-4.10 -3.35 -10.49
-4.10 -3.30 -10.29
-4.10 -3.25 -10.09
-4.10 -3.20 -9.89
-4.10 -3.15 -9.69
-4.10 -3.10 -9.49
-4.10 -3.05 -9.29
-4.10 -3.00 -9.09
-4.10 -2.95 -8.89
-4.10 -2.90 -8.69
-4.10 -2.85 -8.49
-4.10 -2.80 -8.29
-4.10 -2.75 -8.09
-4.10 -2.70 -7.89
-4.10 -2.65 -7.69
-4.10 -2.60 -7.49
-4.10 -2.55 -7.29
-4.10 -2.50 -7.09
-4.10 -2.45 -6.89
-4.10 -2.40 -6.69
-4.10 -2.35 -6.49
-4.10 -2.30 -6.29
-4.10 -2.25 -6.09
-4.10 -2.20 -5.89
-4.10 -2.15 -5.69
-4.10 -2.10 -5.49
-4.10 -2.05 -5.29
-4.10 -2.00 -5.09
-4.10 -1.95 -4.89
-4.10 -1.90 -4.69
-4.10 -1.85 -4.49
-4.10 -1.80 -4.29
-4.10 -1.75 -4.09
-4.10 -1.70 -3.89
-4.10 -1.65 -3.69
-4.10 -1.60 -3.49
-4.10 -1.55 -3.29
-4.10 -1.50 -3.09
-4.10 -1.45 -2.89
-4.10 -1.40 -2.69
-4.10 -1.35 -2.49
-4.10 -1.30 -2.29
-4.10 -1.25 -2.09
-4.10 -1.20 -1.89
-4.10 -1.15 -1.69
-4.10 -1.10 -1.49
-4.10 -1.05 -1.29
-4.10 -1.00 -1.09
-4.05 -5.00 -16.88
-4.05 -4.95 -16.69
-4.05 -4.90 -16.49
-4.05 -4.85 -16.29
-4.05 -4.80 -16.09
-4.05 -4.75 -15.89
-4.05 -4.70 -15.69
-4.05 -4.65 -15.49
-4.05 -4.60 -15.29
-4.05 -4.55 -15.09
-4.05 -4.50 -14.89
-4.05 -4.45 -14.69
-4.05 -4.40 -14.49
-4.05 -4.35 -14.29
-4.05 -4.30 -14.09
-4.05 -4.25 -13.89
-4.05 -4.20 -13.69
-4.05 -4.15 -13.49
-4.05 -4.10 -13.29
-4.05 -4.05 -13.09
-4.05 -4.00 -12.89
-4.05 -3.95 -12.69
-4.05 -3.90 -12.49
-4.05 -3.85 -12.29
-4.05 -3.80 -12.09
-4.05 -3.75 -11.89
-4.05 -3.70 -11.69
-4.05 -3.65 -11.49
-4.05 -3.60 -11.29
-4.05 -3.55 -11.09
-4.05 -3.50 -10.89
-4.05 -3.45 -10.69
-4.05 -3.40 -10.49
-4.05 -3.35 -10.29
-4.05 -3.30 -10.09
-4.05 -3.25 -9.89
-4.05 -3.20 -9.69
-4.05 -3.15 -9.49
-4.05 -3.10 -9.29
-4.05 -3.05 -9.09
-4.05 -3.00 -8.89
-4.05 -2.95 -8.69
-4.05 -2.90 -8.49
-4.05 -2.85 -8.29
-4.05 -2.80 -8.09
-4.05 -2.75 -7.89
-4.05 -2.70 -7.69
-4.05 -2.65 -7.49
-4.05 -2.60 -7.29
-4.05 -2.55 -7.09
-4.05 -2.50 -6.89
-4.05 -2.45 -6.69
-4.05 -2.40 -6.49
-4.05 -2.35 -6.29
-4.05 -2.30 -6.09
-4.05 -2.25 -5.89
-4.05 -2.20 -5.69
-4.05 -2.15 -5.49
-4.05 -2.10 -5.29
-4.05 -2.05 -5.09
-4.05 -2.00 -4.89
-4.05 -1.95 -4.69
-4.05 -1.90 -4.49
-4.05 -1.85 -4.29
-4.05 -1.80 -4.09
-4.05 -1.75 -3.89
-4.05 -1.70 -3.69
-4.05 -1.65 -3.49
-4.05 -1.60 -3.29
-4.05 -1.55 -3.09
-4.05 -1.50 -2.89
-4.05 -1.45 -2.69
-4.05 -1.40 -2.49
-4.05 -1.35 -2.29
-4.05 -1.30 -2.09
-4.05 -1.25 -1.89
-4.05 -1.20 -1.69
-4.05 -1.15 -1.49
-4.05 -1.10 -1.29
-4.05 -1.05 -1.09
-4.05 -1.00 -0.89
-4.00 -5.00 -16.69
-4.00 -4.95 -16.49
-4.00 -4.90 -16.29
-4.00 -4.85 -16.09
-4.00 -4.80 -15.89
-4.00 -4.75 -15.69
-4.00 -4.70 -15.49
-4.00 -4.65 -15.29
-4.00 -4.60 -15.09
-4.00 -4.55 -14.89
-4.00 -4.50 -14.69
-4.00 -4.45 -14.49
-4.00 -4.40 -14.29
-4.00 -4.35 -14.09
-4.00 -4.30 -13.89
-4.00 -4.25 -13.69
-4.00 -4.20 -13.49
-4.00 -4.15 -13.29
-4.00 -4.10 -13.09
-4.00 -4.05 -12.89
-4.00 -4.00 -12.69
-4.00 -3.95 -12.49
-4.00 -3.90 -12.29
-4.00 -3.85 -12.09
-4.00 -3.80 -11.89
-4.00 -3.75 -11.69
-4.00 -3.70 -11.49
-4.00 -3.65 -11.29
-4.00 -3.60 -11.09
-4.00 -3.55 -10.89
-4.00 -3.50 -10.69
-4.00 -3.45 -10.49
-4.00 -3.40 -10.29
-4.00 -3.35 -10.09
-4.00 -3.30 -9.89
-4.00 -3.25 -9.69
-4.00 -3.20 -9.49
-4.00 -3.15 -9.29
-4.00 -3.10 -9.09
-4.00 -3.05 -8.89
-4.00 -3.00 -8.69
-4.00 -2.95 -8.49
-4.00 -2.90 -8.29
-4.00 -2.85 -8.09
-4.00 -2.80 -7.89
-4.00 -2.75 -7.69
-4.00 -2.70 -7.49
-4.00 -2.65 -7.29
-4.00 -2.60 -7.09
-4.00 -2.55 -6.89
-4.00 -2.50 -6.69
-4.00 -2.45 -6.49
-4.00 -2.40 -6.29
-4.00 -2.35 -6.09
-4.00 -2.30 -5.89
-4.00 -2.25 -5.69
-4.00 -2.20 -5.49
-4.00 -2.15 -5.29
-4.00 -2.10 -5.09
-4.00 -2.05 -4.89
-4.00 -2.00 -4.69
-4.00 -1.95 -4.49
-4.00 -1.90 -4.29
-4.00 -1.85 -4.09
-4.00 -1.80 -3.89
-4.00 -1.75 -3.69
-4.00 -1.70 -3.49
-4.00 -1.65 -3.29
-4.00 -1.60 -3.09
-4.00 -1.55 -2.89
-4.00 -1.50 -2.69
-4.00 -1.45 -2.49
-4.00 -1.40 -2.29
-4.00 -1.35 -2.09
-4.00 -1.30 -1.89
-4.00 -1.25 -1.69
-4.00 -1.20 -1.49
-4.00 -1.15 -1.29
-4.00 -1.10 -1.09
-4.00 -1.05 -0.89
-4.00 -1.00 -0.69
-3.95 -5.00 -16.49
-3.95 -4.95 -16.29
-3.95 -4.90 -16.09
-3.95 -4.85 -15.89
-3.95 -4.80 -15.69
-3.95 -4.75 -15.49
-3.95 -4.70 -15.29
-3.95 -4.65 -15.09
-3.95 -4.60 -14.89
-3.95 -4.55 -14.69
-3.95 -4.50 -14.49
-3.95 -4.45 -14.29
-3.95 -4.40 -14.09
-3.95 -4.35 -13.89
-3.95 -4.30 -13.69
-3.95 -4.25 -13.49
-3.95 -4.20 -13.29
-3.95 -4.15 -13.09
-3.95 -4.10 -12.89
-3.95 -4.05 -12.69
-3.95 -4.00 -12.49
-3.95 -3.95 -12.29
-3.95 -3.90 -12.09
-3.95 -3.85 -11.89
-3.95 -3.80 -11.69
-3.95 -3.75 -11.49
-3.95 -3.70 -11.29
-3.95 -3.65 -11.09
-3.95 -3.60 -10.89
-3.95 -3.55 -10.69
-3.95 -3.50 -10.49
-3.95 -3.45 -10.29
-3.95 -3.40 -10.09
-3.95 -3.35 -9.89
-3.95 -3.30 -9.69
-3.95 -3.25 -9.49
-3.95 -3.20 -9.29
-3.95 -3.15 -9.09
-3.95 -3.10 -8.89
-3.95 -3.05 -8.69
-3.95 -3.00 -8.49
-3.95 -2.95 -8.29
-3.95 -2.90 -8.09
-3.95 -2.85 -7.89
-3.95 -2.80 -7.69
-3.95 -2.75 -7.49
-3.95 -2.70 -7.29
-3.95 -2.65 -7.09
-3.95 -2.60 -6.89
-3.95 -2.55 -6.69
-3.95 -2.50 -6.49
-3.95 -2.45 -6.29
-3.95 -2.40 -6.09
-3.95 -2.35 -5.89
-3.95 -2.30 -5.69
-3.95 -2.25 -5.49
-3.95 -2.20 -5.29
-3.95 -2.15 -5.09
-3.95 -2.10 -4.89
-3.95 -2.05 -4.69
-3.95 -2.00 -4.49
-3.95 -1.95 -4.29
-3.95 -1.90 -4.09
-3.95 -1.85 -3.89
-3.95 -1.80 -3.69
-3.95 -1.75 -3.49
-3.95 -1.70 -3.29
-3.95 -1.65 -3.09
-3.95 -1.60 -2.89
-3.95 -1.55 -2.69
-3.95 -1.50 -2.49
-3.95 -1.45 -2.29
-3.95 -1.40 -2.09
-3.95 -1.35 -1.89
-3.95 -1.30 -1.69
-3.95 -1.25 -1.49
-3.95 -1.20 -1.29
-3.95 -1.15 -1.09
-3.95 -1.10 -0.89
-3.95 -1.05 -0.69
-3.95 -1.00 -0.49
-3.90 -5.00 -16.29
-3.90 -4.95 -16.09
-3.90 -4.90 -15.89
-3.90 -4.85 -15.69
-3.90 -4.80 -15.49
-3.90 -4.75 -15.29
-3.90 -4.70 -15.09
-3.90 -4.65 -14.89
-3.90 -4.60 -14.69
-3.90 -4.55 -14.49
-3.90 -4.50 -14.29
-3.90 -4.45 -14.09
-3.90 -4.40 -13.89
-3.90 -4.35 -13.69
-3.90 -4.30 -13.49
-3.90 -4.25 -13.29
-3.90 -4.20 -13.09
-3.90 -4.15 -12.89
-3.90 -4.10 -12.69
-3.90 -4.05 -12.49
-3.90 -4.00 -12.29
-3.90 -3.95 -12.09
-3.90 -3.90 -11.89
-3.90 -3.85 -11.69
-3.90 -3.80 -11.49
-3.90 -3.75 -11.29
-3.90 -3.70 -11.09
-3.90 -3.65 -10.89
-3.90 -3.60 -10.69
-3.90 -3.55 -10.49
-3.90 -3.50 -10.29
-3.90 -3.45 -10.09
-3.90 -3.40 -9.89
-3.90 -3.35 -9.69
-3.90 -3.30 -9.49
-3.90 -3.25 -9.29
-3.90 -3.20 -9.09
-3.90 -3.15 -8.89
-3.90 -3.10 -8.69
-3.90 -3.05 -8.49
-3.90 -3.00 -8.29
-3.90 -2.95 -8.09
-3.90 -2.90 -7.89
-3.90 -2.85 -7.69
-3.90 -2.80 -7.49
-3.90 -2.75 -7.29
-3.90 -2.70 -7.09
-3.90 -2.65 -6.89
-3.90 -2.60 -6.69
-3.90 -2.55 -6.49
-3.90 -2.50 -6.29
-3.90 -2.45 -6.09
-3.90 -2.40 -5.89
-3.90 -2.35 -5.69
-3.90 -2.30 -5.49
-3.90 -2.25 -5.29
-3.90 -2.20 -5.09
-3.90 -2.15 -4.89
-3.90 -2.10 -4.69
-3.90 -2.05 -4.49
-3.90 -2.00 -4.29
-3.90 -1.95 -4.09
-3.90 -1.90 -3.89
-3.90 -1.85 -3.69
-3.90 -1.80 -3.49
-3.90 -1.75 -3.29
-3.90 -1.70 -3.09
-3.90 -1.65 -2.89
-3.90 -1.60 -2.69
-3.90 -1.55 -2.49
-3.90 -1.50 -2.29
-3.90 -1.45 -2.09
-3.90 -1.40 -1.89
-3.90 -1.35 -1.69
-3.90 -1.30 -1.49
-3.90 -1.25 -1.29
-3.90 -1.20 -1.09
-3.90 -1.15 -0.89
-3.90 -1.10 -0.69
-3.90 -1.05 -0.49
-3.90 -1.00 -0.29
-3.85 -5.00 -16.09
-3.85 -4.95 -15.89
-3.85 -4.90 -15.69
-3.85 -4.85 -15.49
-3.85 -4.80 -15.29
-3.85 -4.75 -15.09
-3.85 -4.70 -14.89
-3.85 -4.65 -14.69
-3.85 -4.60 -14.49
-3.85 -4.55 -14.29
-3.85 -4.50 -14.09
-3.85 -4.45 -13.89
-3.85 -4.40 -13.69
-3.85 -4.35 -13.49
-3.85 -4.30 -13.29
-3.85 -4.25 -13.09
-3.85 -4.20 -12.89
-3.85 -4.15 -12.69
-3.85 -4.10 -12.49
-3.85 -4.05 -12.29
-3.85 -4.00 -12.09
-3.85 -3.95 -11.89
-3.85 -3.90 -11.69
-3.85 -3.85 -11.49
-3.85 -3.80 -11.29
-3.85 -3.75 -11.09
-3.85 -3.70 -10.89
-3.85 -3.65 -10.69
-3.85 -3.60 -10.49
-3.85 -3.55 -10.29
-3.85 -3.50 -10.09
-3.85 -3.45 -9.89
-3.85 -3.40 -9.69
-3.85 -3.35 -9.49
-3.85 -3.30 -9.29
-3.85 -3.25 -9.09
-3.85 -3.20 -8.89
-3.85 -3.15 -8.69
-3.85 -3.10 -8.49
-3.85 -3.05 -8.29
-3.85 -3.00 -8.09
-3.85 -2.95 -7.89
-3.85 -2.90 -7.69
-3.85 -2.85 -7.49
-3.85 -2.80 -7.29
-3.85 -2.75 -7.09
-3.85 -2.70 -6.89
-3.85 -2.65 -6.69
-3.85 -2.60 -6.49
-3.85 -2.55 -6.29
-3.85 -2.50 -6.09
-3.85 -2.45 -5.89
-3.85 -2.40 -5.69
-3.85 -2.35 -5.49
-3.85 -2.30 -5.29
-3.85 -2.25 -5.09
-3.85 -2.20 -4.89
-3.85 -2.15 -4.69
-3.85 -2.10 -4.49
-3.85 -2.05 -4.29
-3.85 -2.00 -4.09
-3.85 -1.95 -3.89
-3.85 -1.90 -3.69
-3.85 -1.85 -3.49
-3.85 -1.80 -3.29
-3.85 -1.75 -3.09
-3.85 -1.70 -2.89
-3.85 -1.65 -2.69
-3.85 -1.60 -2.49
-3.85 -1.55 -2.29
-3.85 -1.50 -2.09
-3.85 -1.45 -1.89
-3.85 -1.40 -1.69
-3.85 -1.35 -1.49
-3.85 -1.30 -1.29
-3.85 -1.25 -1.09
-3.85 -1.20 -0.89
-3.85 -1.15 -0.69
-3.85 -1.10 -0.49
-3.85 -1.05 -0.29
-3.85 -1.00 -0.09
-3.80 -5.00 -15.89
-3.80 -4.95 -15.69
-3.80 -4.90 -15.49
-3.80 -4.85 -15.29
-3.80 -4.80 -15.09
-3.80 -4.75 -14.89
-3.80 -4.70 -14.69
-3.80 -4.65 -14.49
-3.80 -4.60 -14.29
-3.80 -4.55 -14.09
-3.80 -4.50 -13.89
-3.80 -4.45 -13.69
-3.80 -4.40 -13.49
-3.80 -4.35 -13.29
-3.80 -4.30 -13.09
-3.80 -4.25 -12.89
-3.80 -4.20 -12.69
-3.80 -4.15 -12.49
-3.80 -4.10 -12.29
-3.80 -4.05 -12.09
-3.80 -4.00 -11.89
-3.80 -3.95 -11.69
-3.80 -3.90 -11.49
-3.80 -3.85 -11.29
-3.80 -3.80 -11.09
-3.80 -3.75 -10.89
-3.80 -3.70 -10.69
-3.80 -3.65 -10.49
-3.80 -3.60 -10.29
-3.80 -3.55 -10.09
-3.80 -3.50 -9.89
-3.80 -3.45 -9.69
-3.80 -3.40 -9.49
-3.80 -3.35 -9.29
-3.80 -3.30 -9.09
-3.80 -3.25 -8.89
-3.80 -3.20 -8.69
-3.80 -3.15 -8.49
-3.80 -3.10 -8.29
-3.80 -3.05 -8.09
-3.80 -3.00 -7.89
-3.80 -2.95 -7.69
-3.80 -2.90 -7.49
-3.80 -2.85 -7.29
-3.80 -2.80 -7.09
-3.80 -2.75 -6.89
-3.80 -2.70 -6.69
-3.80 -2.65 -6.49
-3.80 -2.60 -6.29
-3.80 -2.55 -6.09
-3.80 -2.50 -5.89
-3.80 -2.45 -5.69
-3.80 -2.40 -5.49
-3.80 -2.35 -5.29
-3.80 -2.30 -5.09
-3.80 -2.25 -4.89
-3.80 -2.20 -4.69
-3.80 -2.15 -4.49
-3.80 -2.10 -4.29
-3.80 -2.05 -4.09
-3.80 -2.00 -3.89
-3.80 -1.95 -3.69
-3.80 -1.90 -3.49
-3.80 -1.85 -3.29
-3.80 -1.80 -3.09
-3.80 -1.75 -2.89
-3.80 -1.70 -2.69
-3.80 -1.65 -2.49
-3.80 -1.60 -2.29
-3.80 -1.55 -2.09
-3.80 -1.50 -1.89
-3.80 -1.45 -1.69
-3.80 -1.40 -1.49
-3.80 -1.35 -1.29
-3.80 -1.30 -1.09
-3.80 -1.25 -0.89
-3.80 -1.20 -0.69
-3.80 -1.15 -0.49
-3.80 -1.10 -0.29
-3.80 -1.05 -0.09
-3.80 -1.00 0.11
-3.75 -5.00 -15.69
-3.75 -4.95 -15.49
-3.75 -4.90 -15.29
-3.75 -4.85 -15.09
-3.75 -4.80 -14.89
-3.75 -4.75 -14.69
-3.75 -4.70 -14.49
-3.75 -4.65 -14.29
-3.75 -4.60 -14.09
-3.75 -4.55 -13.89
-3.75 -4.50 -13.69
-3.75 -4.45 -13.49
-3.75 -4.40 -13.29
-3.75 -4.35 -13.09
-3.75 -4.30 -12.89
-3.75 -4.25 -12.69
-3.75 -4.20 -12.49
-3.75 -4.15 -12.29
-3.75 -4.10 -12.09
-3.75 -4.05 -11.89
-3.75 -4.00 -11.69
-3.75 -3.95 -11.49
-3.75 -3.90 -11.29
-3.75 -3.85 -11.09
-3.75 -3.80 -10.89
-3.75 -3.75 -10.69
-3.75 -3.70 -10.49
-3.75 -3.65 -10.29
-3.75 -3.60 -10.09
-3.75 -3.55 -9.89
-3.75 -3.50 -9.69
-3.75 -3.45 -9.49
-3.75 -3.40 -9.29
-3.75 -3.35 -9.09
-3.75 -3.30 -8.89
-3.75 -3.25 -8.69
-3.75 -3.20 -8.49
-3.75 -3.15 -8.29
-3.75 -3.10 -8.09
-3.75 -3.05 -7.89
-3.75 -3.00 -7.69
-3.75 -2.95 -7.49
-3.75 -2.90 -7.29
-3.75 -2.85 -7.09
-3.75 -2.80 -6.89
-3.75 -2.75 -6.69
-3.75 -2.70 -6.49
-3.75 -2.65 -6.29
-3.75 -2.60 -6.09
-3.75 -2.55 -5.89
-3.75 -2.50 -5.69
-3.75 -2.45 -5.49
-3.75 -2.40 -5.29
-3.75 -2.35 -5.09
-3.75 -2.30 -4.89
-3.75 -2.25 -4.69
-3.75 -2.20 -4.49
-3.75 -2.15 -4.29
-3.75 -2.10 -4.09
-3.75 -2.05 -3.89
-3.75 -2.00 -3.69
-3.75 -1.95 -3.49
-3.75 -1.90 -3.29
-3.75 -1.85 -3.09
-3.75 -1.80 -2.89
-3.75 -1.75 -2.69
-3.75 -1.70 -2.49
-3.75 -1.65 -2.29
-3.75 -1.60 -2.09
-3.75 -1.55 -1.89
-3.75 -1.50 -1.69
-3.75 -1.45 -1.49
-3.75 -1.40 -1.29
-3.75 -1.35 -1.09
-3.75 -1.30 -0.89
-3.75 -1.25 -0.69
-3.75 -1.20 -0.49
-3.75 -1.15 -0.29
-3.75 -1.10 -0.09
-3.75 -1.05 0.11
-3.75 -1.00 0.31
-3.70 -5.00 -15.49
-3.70 -4.95 -15.29
-3.70 -4.90 -15.09
-3.70 -4.85 -14.89
-3.70 -4.80 -14.69
-3.70 -4.75 -14.49
-3.70 -4.70 -14.29
-3.70 -4.65 -14.09
-3.70 -4.60 -13.89
-3.70 -4.55 -13.69
-3.70 -4.50 -13.49
-3.70 -4.45 -13.29
-3.70 -4.40 -13.09
-3.70 -4.35 -12.89
-3.70 -4.30 -12.69
-3.70 -4.25 -12.49
-3.70 -4.20 -12.29
-3.70 -4.15 -12.09
-3.70 -4.10 -11.89
-3.70 -4.05 -11.69
-3.70 -4.00 -11.49
-3.70 -3.95 -11.29
-3.70 -3.90 -11.09
-3.70 -3.85 -10.89
-3.70 -3.80 -10.69
-3.70 -3.75 -10.49
-3.70 -3.70 -10.29
-3.70 -3.65 -10.09
-3.70 -3.60 -9.89
-3.70 -3.55 -9.69
-3.70 -3.50 -9.49
-3.70 -3.45 -9.29
-3.70 -3.40 -9.09
-3.70 -3.35 -8.89
-3.70 -3.30 -8.69
-3.70 -3.25 -8.49
-3.70 -3.20 -8.29
-3.70 -3.15 -8.09
-3.70 -3.10 -7.89
-3.70 -3.05 -7.69
-3.70 -3.00 -7.49
-3.70 -2.95 -7.29
-3.70 -2.90 -7.09
-3.70 -2.85 -6.89
-3.70 -2.80 -6.69
-3.70 -2.75 -6.49
-3.70 -2.70 -6.29
-3.70 -2.65 -6.09
-3.70 -2.60 -5.89
-3.70 -2.55 -5.69
-3.70 -2.50 -5.49
-3.70 -2.45 -5.29
-3.70 -2.40 -5.09
-3.70 -2.35 -4.89
-3.70 -2.30 -4.69
-3.70 -2.25 -4.49
-3.70 -2.20 -4.29
-3.70 -2.15 -4.09
-3.70 -2.10 -3.89
-3.70 -2.05 -3.69
-3.70 -2.00 -3.49
-3.70 -1.95 -3.29
-3.70 -1.90 -3.09
-3.70 -1.85 -2.89
-3.70 -1.80 -2.69
-3.70 -1.75 -2.49
-3.70 -1.70 -2.29
-3.70 -1.65 -2.09
-3.70 -1.60 -1.89
-3.70 -1.55 -1.69
-3.70 -1.50 -1.49
-3.70 -1.45 -1.29
-3.70 -1.40 -1.09
-3.70 -1.35 -0.89
-3.70 -1.30 -0.69
-3.70 -1.25 -0.49
-3.70 -1.20 -0.29
-3.70 -1.15 -0.09
-3.70 -1.10 0.11
-3.70 -1.05 0.31
-3.70 -1.00 0.51
-3.65 -5.00 -15.29
-3.65 -4.95 -15.09
-3.65 -4.90 -14.89
-3.65 -4.85 -14.69
-3.65 -4.80 -14.49
-3.65 -4.75 -14.29
-3.65 -4.70 -14.09
-3.65 -4.65 -13.89
-3.65 -4.60 -13.69
-3.65 -4.55 -13.49
-3.65 -4.50 -13.29
-3.65 -4.45 -13.09
-3.65 -4.40 -12.89
-3.65 -4.35 -12.69
-3.65 -4.30 -12.49
-3.65 -4.25 -12.29
-3.65 -4.20 -12.09
-3.65 -4.15 -11.89
-3.65 -4.10 -11.69
-3.65 -4.05 -11.49
-3.65 -4.00 -11.29
-3.65 -3.95 -11.09
-3.65 -3.90 -10.89
-3.65 -3.85 -10.69
-3.65 -3.80 -10.49
-3.65 -3.75 -10.29
-3.65 -3.70 -10.09
-3.65 -3.65 -9.89
-3.65 -3.60 -9.69
-3.65 -3.55 -9.49
-3.65 -3.50 -9.29
-3.65 -3.45 -9.09
-3.65 -3.40 -8.89
-3.65 -3.35 -8.69
-3.65 -3.30 -8.49
-3.65 -3.25 -8.29
-3.65 -3.20 -8.09
-3.65 -3.15 -7.89
-3.65 -3.10 -7.69
-3.65 -3.05 -7.49
-3.65 -3.00 -7.29
-3.65 -2.95 -7.09
-3.65 -2.90 -6.89
-3.65 -2.85 -6.69
-3.65 -2.80 -6.49
-3.65 -2.75 -6.29
-3.65 -2.70 -6.09
-3.65 -2.65 -5.89
-3.65 -2.60 -5.69
-3.65 -2.55 -5.49
-3.65 -2.50 -5.29
-3.65 -2.45 -5.09
-3.65 -2.40 -4.89
-3.65 -2.35 -4.69
-3.65 -2.30 -4.49
-3.65 -2.25 -4.29
-3.65 -2.20 -4.09
-3.65 -2.15 -3.89
-3.65 -2.10 -3.69
-3.65 -2.05 -3.49
-3.65 -2.00 -3.29
-3.65 -1.95 -3.09
-3.65 -1.90 -2.89
-3.65 -1.85 -2.69
-3.65 -1.80 -2.49
-3.65 -1.75 -2.29
-3.65 -1.70 -2.09
-3.65 -1.65 -1.89
-3.65 -1.60 -1.69
-3.65 -1.55 -1.49
-3.65 -1.50 -1.29
-3.65 -1.45 -1.09
-3.65 -1.40 -0.89
-3.65 -1.35 -0.69
-3.65 -1.30 -0.49
-3.65 -1.25 -0.29
-3.65 -1.20 -0.09
-3.65 -1.15 0.11
-3.65 -1.10 0.31
-3.65 -1.05 0.51
-3.65 -1.00 0.71
-3.60 -5.00 -15.09
-3.60 -4.95 -14.89
-3.60 -4.90 -14.69
-3.60 -4.85 -14.49
-3.60 -4.80 -14.29
-3.60 -4.75 -14.09
-3.60 -4.70 -13.89
-3.60 -4.65 -13.69
-3.60 -4.60 -13.49
-3.60 -4.55 -13.29
-3.60 -4.50 -13.09
-3.60 -4.45 -12.89
-3.60 -4.40 -12.69
-3.60 -4.35 -12.49
-3.60 -4.30 -12.29
-3.60 -4.25 -12.09
-3.60 -4.20 -11.89
-3.60 -4.15 -11.69
-3.60 -4.10 -11.49
-3.60 -4.05 -11.29
-3.60 -4.00 -11.09
-3.60 -3.95 -10.89
-3.60 -3.90 -10.69
-3.60 -3.85 -10.49
-3.60 -3.80 -10.29
-3.60 -3.75 -10.09
-3.60 -3.70 -9.89
-3.60 -3.65 -9.69
-3.60 -3.60 -9.49
-3.60 -3.55 -9.29
-3.60 -3.50 -9.09
-3.60 -3.45 -8.89
-3.60 -3.40 -8.69
-3.60 -3.35 -8.49
-3.60 -3.30 -8.29
-3.60 -3.25 -8.09
-3.60 -3.20 -7.89
-3.60 -3.15 -7.69
-3.60 -3.10 -7.49
-3.60 -3.05 -7.29
-3.60 -3.00 -7.09
-3.60 -2.95 -6.89
-3.60 -2.90 -6.69
-3.60 -2.85 -6.49
-3.60 -2.80 -6.29
-3.60 -2.75 -6.09
-3.60 -2.70 -5.89
-3.60 -2.65 -5.69
-3.60 -2.60 -5.49
-3.60 -2.55 -5.29
-3.60 -2.50 -5.09
-3.60 -2.45 -4.89
-3.60 -2.40 -4.69
-3.60 -2.35 -4.49
-3.60 -2.30 -4.29
-3.60 -2.25 -4.09
-3.60 -2.20 -3.89
-3.60 -2.15 -3.69
-3.60 -2.10 -3.49
-3.60 -2.05 -3.29
-3.60 -2.00 -3.09
-3.60 -1.95 -2.89
-3.60 -1.90 -2.69
-3.60 -1.85 -2.49
-3.60 -1.80 -2.29
-3.60 -1.75 -2.09
-3.60 -1.70 -1.89
-3.60 -1.65 -1.69
-3.60 -1.60 -1.49
-3.60 -1.55 -1.29
-3.60 -1.50 -1.09
-3.60 -1.45 -0.89
-3.60 -1.40 -0.69
-3.60 -1.35 -0.49
-3.60 -1.30 -0.29
-3.60 -1.25 -0.09
-3.60 -1.20 0.11
-3.60 -1.15 0.31
-3.60 -1.10 0.51
-3.60 -1.05 0.71
-3.60 -1.00 0.91
-3.55 -5.00 -14.89
-3.55 -4.95 -14.69
-3.55 -4.90 -14.49
-3.55 -4.85 -14.29
-3.55 -4.80 -14.09
-3.55 -4.75 -13.89
-3.55 -4.70 -13.69
-3.55 -4.65 -13.49
-3.55 -4.60 -13.29
-3.55 -4.55 -13.09
-3.55 -4.50 -12.89
-3.55 -4.45 -12.69
-3.55 -4.40 -12.49
-3.55 -4.35 -12.29
-3.55 -4.30 -12.09
-3.55 -4.25 -11.89
-3.55 -4.20 -11.69
-3.55 -4.15 -11.49
-3.55 -4.10 -11.29
-3.55 -4.05 -11.09
-3.55 -4.00 -10.89
-3.55 -3.95 -10.69
-3.55 -3.90 -10.49
-3.55 -3.85 -10.29
-3.55 -3.80 -10.09
-3.55 -3.75 -9.89
-3.55 -3.70 -9.69
-3.55 -3.65 -9.49
-3.55 -3.60 -9.29
-3.55 -3.55 -9.09
-3.55 -3.50 -8.89
-3.55 -3.45 -8.69
-3.55 -3.40 -8.49
-3.55 -3.35 -8.29
-3.55 -3.30 -8.09
-3.55 -3.25 -7.89
-3.55 -3.20 -7.69
-3.55 -3.15 -7.49
-3.55 -3.10 -7.29
-3.55 -3.05 -7.09
-3.55 -3.00 -6.89
-3.55 -2.95 -6.69
-3.55 -2.90 -6.49
-3.55 -2.85 -6.29
-3.55 -2.80 -6.09
-3.55 -2.75 -5.89
-3.55 -2.70 -5.69
-3.55 -2.65 -5.49
-3.55 -2.60 -5.29
-3.55 -2.55 -5.09
-3.55 -2.50 -4.89
-3.55 -2.45 -4.69
-3.55 -2.40 -4.49
-3.55 -2.35 -4.29
-3.55 -2.30 -4.09
-3.55 -2.25 -3.89
-3.55 -2.20 -3.69
-3.55 -2.15 -3.49
-3.55 -2.10 -3.29
-3.55 -2.05 -3.09
-3.55 -2.00 -2.89
-3.55 -1.95 -2.69
-3.55 -1.90 -2.49
-3.55 -1.85 -2.29
-3.55 -1.80 -2.09
-3.55 -1.75 -1.89
-3.55 -1.70 -1.69
-3.55 -1.65 -1.49
-3.55 -1.60 -1.29
-3.55 -1.55 -1.09
-3.55 -1.50 -0.89
-3.55 -1.45 -0.69
-3.55 -1.40 -0.49
-3.55 -1.35 -0.29
-3.55 -1.30 -0.09
-3.55 -1.25 0.11
-3.55 -1.20 0.31
-3.55 -1.15 0.51
-3.55 -1.10 0.71
-3.55 -1.05 0.91
-3.55 -1.00 1.11
-3.50 -5.00 -14.69
-3.50 -4.95 -14.49
-3.50 -4.90 -14.29
-3.50 -4.85 -14.09
-3.50 -4.80 -13.89
-3.50 -4.75 -13.69
-3.50 -4.70 -13.49
-3.50 -4.65 -13.29
-3.50 -4.60 -13.09
-3.50 -4.55 -12.89
-3.50 -4.50 -12.69
-3.50 -4.45 -12.49
-3.50 -4.40 -12.29
-3.50 -4.35 -12.09
-3.50 -4.30 -11.89
-3.50 -4.25 -11.69
-3.50 -4.20 -11.49
-3.50 -4.15 -11.29
-3.50 -4.10 -11.09
-3.50 -4.05 -10.89
-3.50 -4.00 -10.69
-3.50 -3.95 -10.49
-3.50 -3.90 -10.29
-3.50 -3.85 -10.09
-3.50 -3.80 -9.89
-3.50 -3.75 -9.69
-3.50 -3.70 -9.49
-3.50 -3.65 -9.29
-3.50 -3.60 -9.09
-3.50 -3.55 -8.89
-3.50 -3.50 -8.69
-3.50 -3.45 -8.49
-3.50 -3.40 -8.29
-3.50 -3.35 -8.09
-3.50 -3.30 -7.89
-3.50 -3.25 -7.69
-3.50 -3.20 -7.49
-3.50 -3.15 -7.29
-3.50 -3.10 -7.09
-3.50 -3.05 -6.89
-3.50 -3.00 -6.69
-3.50 -2.95 -6.49
-3.50 -2.90 -6.29
-3.50 -2.85 -6.09
-3.50 -2.80 -5.89
-3.50 -2.75 -5.69
-3.50 -2.70 -5.49
-3.50 -2.65 -5.29
-3.50 -2.60 -5.09
-3.50 -2.55 -4.89
-3.50 -2.50 -4.69
-3.50 -2.45 -4.49
-3.50 -2.40 -4.29
-3.50 -2.35 -4.09
-3.50 -2.30 -3.89
-3.50 -2.25 -3.69
-3.50 -2.20 -3.49
-3.50 -2.15 -3.29
-3.50 -2.10 -3.09
-3.50 -2.05 -2.89
-3.50 -2.00 -2.69
-3.50 -1.95 -2.49
-3.50 -1.90 -2.29
-3.50 -1.85 -2.09
-3.50 -1.80 -1.89
-3.50 -1.75 -1.69
-3.50 -1.70 -1.49
-3.50 -1.65 -1.29
-3.50 -1.60 -1.09
-3.50 -1.55 -0.89
-3.50 -1.50 -0.69
-3.50 -1.45 -0.49
-3.50 -1.40 -0.29
-3.50 -1.35 -0.09
-3.50 -1.30 0.11
-3.50 -1.25 0.31
-3.50 -1.20 0.51
-3.50 -1.15 0.71
-3.50 -1.10 0.91
-3.50 -1.05 1.11
-3.50 -1.00 1.31
-3.45 -5.00 -14.49
-3.45 -4.95 -14.29
-3.45 -4.90 -14.09
-3.45 -4.85 -13.89
-3.45 -4.80 -13.69
-3.45 -4.75 -13.49
-3.45 -4.70 -13.29
-3.45 -4.65 -13.09
-3.45 -4.60 -12.89
-3.45 -4.55 -12.69
-3.45 -4.50 -12.49
-3.45 -4.45 -12.29
-3.45 -4.40 -12.09
-3.45 -4.35 -11.89
-3.45 -4.30 -11.69
-3.45 -4.25 -11.49
-3.45 -4.20 -11.29
-3.45 -4.15 -11.09
-3.45 -4.10 -10.89
-3.45 -4.05 -10.69
-3.45 -4.00 -10.49
-3.45 -3.95 -10.29
-3.45 -3.90 -10.09
-3.45 -3.85 -9.89
-3.45 -3.80 -9.69
-3.45 -3.75 -9.49
-3.45 -3.70 -9.29
-3.45 -3.65 -9.09
-3.45 -3.60 -8.89
-3.45 -3.55 -8.69
-3.45 -3.50 -8.49
-3.45 -3.45 -8.29
-3.45 -3.40 -8.09
-3.45 -3.35 -7.89
-3.45 -3.30 -7.69
-3.45 -3.25 -7.49
-3.45 -3.20 -7.29
-3.45 -3.15 -7.09
-3.45 -3.10 -6.89
-3.45 -3.05 -6.69
-3.45 -3.00 -6.49
-3.45 -2.95 -6.29
-3.45 -2.90 -6.09
-3.45 -2.85 -5.89
-3.45 -2.80 -5.69
-3.45 -2.75 -5.49
-3.45 -2.70 -5.29
-3.45 -2.65 -5.09
-3.45 -2.60 -4.89
-3.45 -2.55 -4.69
-3.45 -2.50 -4.49
-3.45 -2.45 -4.29
-3.45 -2.40 -4.09
-3.45 -2.35 -3.89
-3.45 -2.30 -3.69
-3.45 -2.25 -3.49
-3.45 -2.20 -3.29
-3.45 -2.15 -3.09
-3.45 -2.10 -2.89
-3.45 -2.05 -2.69
-3.45 -2.00 -2.49
-3.45 -1.95 -2.29
-3.45 -1.90 -2.09
-3.45 -1.85 -1.89
-3.45 -1.80 -1.69
-3.45 -1.75 -1.49
-3.45 -1.70 -1.29
-3.45 -1.65 -1.09
-3.45 -1.60 -0.89
-3.45 -1.55 -0.69
-3.45 -1.50 -0.49
-3.45 -1.45 -0.29
-3.45 -1.40 -0.09
-3.45 -1.35 0.11
-3.45 -1.30 0.31
-3.45 -1.25 0.51
-3.45 -1.20 0.71
-3.45 -1.15 0.91
-3.45 -1.10 1.11
-3.45 -1.05 1.31
-3.45 -1.00 1.51
-3.40 -5.00 -14.29
-3.40 -4.95 -14.09
-3.40 -4.90 -13.89
-3.40 -4.85 -13.69
-3.40 -4.80 -13.49
-3.40 -4.75 -13.29
-3.40 -4.70 -13.09
-3.40 -4.65 -12.89
-3.40 -4.60 -12.69
-3.40 -4.55 -12.49
-3.40 -4.50 -12.29
-3.40 -4.45 -12.09
-3.40 -4.40 -11.89
-3.40 -4.35 -11.69
-3.40 -4.30 -11.49
-3.40 -4.25 -11.29
-3.40 -4.20 -11.09
-3.40 -4.15 -10.89
-3.40 -4.10 -10.69
-3.40 -4.05 -10.49
-3.40 -4.00 -10.29
-3.40 -3.95 -10.09
-3.40 -3.90 -9.89
-3.40 -3.85 -9.69
-3.40 -3.80 -9.49
-3.40 -3.75 -9.29
-3.40 -3.70 -9.09
-3.40 -3.65 -8.89
-3.40 -3.60 -8.69
-3.40 -3.55 -8.49
-3.40 -3.50 -8.29
-3.40 -3.45 -8.09
-3.40 -3.40 -7.89
-3.40 -3.35 -7.69
-3.40 -3.30 -7.49
-3.40 -3.25 -7.29
-3.40 -3.20 -7.09
-3.40 -3.15 -6.89
-3.40 -3.10 -6.69
-3.40 -3.05 -6.49
-3.40 -3.00 -6.29
-3.40 -2.95 -6.09
-3.40 -2.90 -5.89
-3.40 -2.85 -5.69
-3.40 -2.80 -5.49
-3.40 -2.75 -5.29
-3.40 -2.70 -5.09
-3.40 -2.65 -4.89
-3.40 -2.60 -4.69
-3.40 -2.55 -4.49
-3.40 -2.50 -4.29
-3.40 -2.45 -4.09
-3.40 -2.40 -3.89
-3.40 -2.35 -3.69
-3.40 -2.30 -3.49
-3.40 -2.25 -3.29
-3.40 -2.20 -3.09
-3.40 -2.15 -2.89
-3.40 -2.10 -2.69
-3.40 -2.05 -2.49
-3.40 -2.00 -2.29
-3.40 -1.95 -2.09
-3.40 -1.90 -1.89
-3.40 -1.85 -1.69
-3.40 -1.80 -1.49
-3.40 -1.75 -1.29
-3.40 -1.70 -1.09
-3.40 -1.65 -0.89
-3.40 -1.60 -0.69
-3.40 -1.55 -0.49
-3.40 -1.50 -0.29
-3.40 -1.45 -0.09
-3.40 -1.40 0.11
-3.40 -1.35 0.31
-3.40 -1.30 0.51
-3.40 -1.25 0.71
-3.40 -1.20 0.91
-3.40 -1.15 1.11
-3.40 -1.10 1.31
-3.40 -1.05 1.51
-3.40 -1.00 1.71
-3.35 -5.00 -14.09
-3.35 -4.95 -13.89
-3.35 -4.90 -13.69
-3.35 -4.85 -13.49
-3.35 -4.80 -13.29
-3.35 -4.75 -13.09
-3.35 -4.70 -12.89
-3.35 -4.65 -12.69
-3.35 -4.60 -12.49
-3.35 -4.55 -12.29
-3.35 -4.50 -12.09
-3.35 -4.45 -11.89
-3.35 -4.40 -11.69
-3.35 -4.35 -11.49
-3.35 -4.30 -11.29
-3.35 -4.25 -11.09
-3.35 -4.20 -10.89
-3.35 -4.15 -10.69
-3.35 -4.10 -10.49
-3.35 -4.05 -10.29
-3.35 -4.00 -10.09
-3.35 -3.95 -9.89
-3.35 -3.90 -9.69
-3.35 -3.85 -9.49
-3.35 -3.80 -9.29
-3.35 -3.75 -9.09
-3.35 -3.70 -8.89
-3.35 -3.65 -8.69
-3.35 -3.60 -8.49
-3.35 -3.55 -8.29
-3.35 -3.50 -8.09
-3.35 -3.45 -7.89
-3.35 -3.40 -7.69
-3.35 -3.35 -7.49
-3.35 -3.30 -7.29
-3.35 -3.25 -7.09
-3.35 -3.20 -6.89
-3.35 -3.15 -6.69
-3.35 -3.10 -6.49
-3.35 -3.05 -6.29
-3.35 -3.00 -6.09
-3.35 -2.95 -5.89
-3.35 -2.90 -5.69
-3.35 -2.85 -5.49
-3.35 -2.80 -5.29
-3.35 -2.75 -5.09
-3.35 -2.70 -4.89
-3.35 -2.65 -4.69
-3.35 -2.60 -4.49
-3.35 -2.55 -4.29
-3.35 -2.50 -4.09
-3.35 -2.45 -3.89
-3.35 -2.40 -3.69
-3.35 -2.35 -3.49
-3.35 -2.30 -3.29
-3.35 -2.25 -3.09
-3.35 -2.20 -2.89
-3.35 -2.15 -2.69
-3.35 -2.10 -2.49
-3.35 -2.05 -2.29
-3.35 -2.00 -2.09
-3.35 -1.95 -1.89
-3.35 -1.90 -1.69
-3.35 -1.85 -1.49
-3.35 -1.80 -1.29
-3.35 -1.75 -1.09
-3.35 -1.70 -0.89
-3.35 -1.65 -0.69
-3.35 -1.60 -0.49
-3.35 -1.55 -0.29
-3.35 -1.50 -0.09
-3.35 -1.45 0.11
-3.35 -1.40 0.31
-3.35 -1.35 0.51
-3.35 -1.30 0.71
-3.35 -1.25 0.91
-3.35 -1.20 1.11
-3.35 -1.15 1.31
-3.35 -1.10 1.51
-3.35 -1.05 1.71
-3.35 -1.00 1.91
-3.30 -5.00 -13.89
-3.30 -4.95 -13.69
-3.30 -4.90 -13.49
-3.30 -4.85 -13.29
-3.30 -4.80 -13.09
-3.30 -4.75 -12.89
-3.30 -4.70 -12.69
-3.30 -4.65 -12.49
-3.30 -4.60 -12.29
-3.30 -4.55 -12.09
-3.30 -4.50 -11.89
-3.30 -4.45 -11.69
-3.30 -4.40 -11.49
-3.30 -4.35 -11.29
-3.30 -4.30 -11.09
-3.30 -4.25 -10.89
-3.30 -4.20 -10.69
-3.30 -4.15 -10.49
-3.30 -4.10 -10.29
-3.30 -4.05 -10.09
-3.30 -4.00 -9.89
-3.30 -3.95 -9.69
-3.30 -3.90 -9.49
-3.30 -3.85 -9.29
-3.30 -3.80 -9.09
-3.30 -3.75 -8.89
-3.30 -3.70 -8.69
-3.30 -3.65 -8.49
-3.30 -3.60 -8.29
-3.30 -3.55 -8.09
-3.30 -3.50 -7.89
-3.30 -3.45 -7.69
-3.30 -3.40 -7.49
-3.30 -3.35 -7.29
-3.30 -3.30 -7.09
-3.30 -3.25 -6.89
-3.30 -3.20 -6.69
-3.30 -3.15 -6.49
-3.30 -3.10 -6.29
-3.30 -3.05 -6.09
-3.30 -3.00 -5.89
-3.30 -2.95 -5.69
-3.30 -2.90 -5.49
-3.30 -2.85 -5.29
-3.30 -2.80 -5.09
-3.30 -2.75 -4.89
-3.30 -2.70 -4.69
-3.30 -2.65 -4.49
-3.30 -2.60 -4.29
-3.30 -2.55 -4.09
-3.30 -2.50 -3.89
-3.30 -2.45 -3.69
-3.30 -2.40 -3.49
-3.30 -2.35 -3.29
-3.30 -2.30 -3.09
-3.30 -2.25 -2.89
-3.30 -2.20 -2.69
-3.30 -2.15 -2.49
-3.30 -2.10 -2.29
-3.30 -2.05 -2.09
-3.30 -2.00 -1.89
-3.30 -1.95 -1.69
-3.30 -1.90 -1.49
-3.30 -1.85 -1.29
-3.30 -1.80 -1.09
-3.30 -1.75 -0.89
-3.30 -1.70 -0.69
-3.30 -1.65 -0.49
-3.30 -1.60 -0.29
-3.30 -1.55 -0.09
-3.30 -1.50 0.11
-3.30 -1.45 0.31
-3.30 -1.40 0.51
-3.30 -1.35 0.71
-3.30 -1.30 0.91
-3.30 -1.25 1.11
-3.30 -1.20 1.31
-3.30 -1.15 1.51
-3.30 -1.10 1.71
-3.30 -1.05 1.91
-3.30 -1.00 2.11
-3.25 -5.00 -13.69
-3.25 -4.95 -13.49
-3.25 -4.90 -13.29
-3.25 -4.85 -13.09
-3.25 -4.80 -12.89
-3.25 -4.75 -12.69
-3.25 -4.70 -12.49
-3.25 -4.65 -12.29
-3.25 -4.60 -12.09
-3.25 -4.55 -11.89
-3.25 -4.50 -11.69
-3.25 -4.45 -11.49
-3.25 -4.40 -11.29
-3.25 -4.35 -11.09
-3.25 -4.30 -10.89
-3.25 -4.25 -10.69
-3.25 -4.20 -10.49
-3.25 -4.15 -10.29
-3.25 -4.10 -10.09
-3.25 -4.05 -9.89
-3.25 -4.00 -9.69
-3.25 -3.95 -9.49
-3.25 -3.90 -9.29
-3.25 -3.85 -9.09
-3.25 -3.80 -8.89
-3.25 -3.75 -8.69
-3.25 -3.70 -8.49
-3.25 -3.65 -8.29
-3.25 -3.60 -8.09
-3.25 -3.55 -7.89
-3.25 -3.50 -7.69
-3.25 -3.45 -7.49
-3.25 -3.40 -7.29
-3.25 -3.35 -7.09
-3.25 -3.30 -6.89
-3.25 -3.25 -6.69
-3.25 -3.20 -6.49
-3.25 -3.15 -6.29
-3.25 -3.10 -6.09
-3.25 -3.05 -5.89
-3.25 -3.00 -5.69
-3.25 -2.95 -5.49
-3.25 -2.90 -5.29
-3.25 -2.85 -5.09
-3.25 -2.80 -4.89
-3.25 -2.75 -4.69
-3.25 -2.70 -4.49
-3.25 -2.65 -4.29
-3.25 -2.60 -4.09
-3.25 -2.55 -3.89
-3.25 -2.50 -3.69
-3.25 -2.45 -3.49
-3.25 -2.40 -3.29
-3.25 -2.35 -3.09
-3.25 -2.30 -2.89
-3.25 -2.25 -2.69
-3.25 -2.20 -2.49
-3.25 -2.15 -2.29
-3.25 -2.10 -2.09
-3.25 -2.05 -1.89
-3.25 -2.00 -1.69
-3.25 -1.95 -1.49
-3.25 -1.90 -1.29
-3.25 -1.85 -1.09
-3.25 -1.80 -0.89
-3.25 -1.75 -0.69
-3.25 -1.70 -0.49
-3.25 -1.65 -0.29
-3.25 -1.60 -0.09
-3.25 -1.55 0.11
-3.25 -1.50 0.31
-3.25 -1.45 0.51
-3.25 -1.40 0.71
-3.25 -1.35 0.91
-3.25 -1.30 1.11
-3.25 -1.25 1.31
-3.25 -1.20 1.51
-3.25 -1.15 1.71
-3.25 -1.10 1.91
-3.25 -1.05 2.11
-3.25 -1.00 2.31
-3.20 -5.00 -13.49
-3.20 -4.95 -13.29
-3.20 -4.90 -13.09
-3.20 -4.85 -12.89
-3.20 -4.80 -12.69
-3.20 -4.75 -12.49
-3.20 -4.70 -12.29
-3.20 -4.65 -12.09
-3.20 -4.60 -11.89
-3.20 -4.55 -11.69
-3.20 -4.50 -11.49
-3.20 -4.45 -11.29
-3.20 -4.40 -11.09
-3.20 -4.35 -10.89
-3.20 -4.30 -10.69
-3.20 -4.25 -10.49
-3.20 -4.20 -10.29
-3.20 -4.15 -10.09
-3.20 -4.10 -9.89
-3.20 -4.05 -9.69
-3.20 -4.00 -9.49
-3.20 -3.95 -9.29
-3.20 -3.90 -9.09
-3.20 -3.85 -8.89
-3.20 -3.80 -8.69
-3.20 -3.75 -8.49
-3.20 -3.70 -8.29
-3.20 -3.65 -8.09
-3.20 -3.60 -7.89
-3.20 -3.55 -7.69
-3.20 -3.50 -7.49
-3.20 -3.45 -7.29
-3.20 -3.40 -7.09
-3.20 -3.35 -6.89
-3.20 -3.30 -6.69
-3.20 -3.25 -6.49
-3.20 -3.20 -6.29
-3.20 -3.15 -6.09
-3.20 -3.10 -5.89
-3.20 -3.05 -5.69
-3.20 -3.00 -5.49
-3.20 -2.95 -5.29
-3.20 -2.90 -5.09
-3.20 -2.85 -4.89
-3.20 -2.80 -4.69
-3.20 -2.75 -4.49
-3.20 -2.70 -4.29
-3.20 -2.65 -4.09
-3.20 -2.60 -3.89
-3.20 -2.55 -3.69
-3.20 -2.50 -3.49
-3.20 -2.45 -3.29
-3.20 -2.40 -3.09
-3.20 -2.35 -2.89
-3.20 -2.30 -2.69
-3.20 -2.25 -2.49
-3.20 -2.20 -2.29
-3.20 -2.15 -2.09
-3.20 -2.10 -1.89
-3.20 -2.05 -1.69
-3.20 -2.00 -1.49
-3.20 -1.95 -1.29
-3.20 -1.90 -1.09
-3.20 -1.85 -0.89
-3.20 -1.80 -0.69
-3.20 -1.75 -0.49
-3.20 -1.70 -0.29
-3.20 -1.65 -0.09
-3.20 -1.60 0.11
-3.20 -1.55 0.31
-3.20 -1.50 0.51
-3.20 -1.45 0.71
-3.20 -1.40 0.91
-3.20 -1.35 1.11
-3.20 -1.30 1.31
-3.20 -1.25 1.51
-3.20 -1.20 1.71
-3.20 -1.15 1.91
-3.20 -1.10 2.11
-3.20 -1.05 2.31
-3.20 -1.00 2.51
-3.15 -5.00 -13.29
-3.15 -4.95 -13.09
-3.15 -4.90 -12.89
-3.15 -4.85 -12.69
-3.15 -4.80 -12.49
-3.15 -4.75 -12.29
-3.15 -4.70 -12.09
-3.15 -4.65 -11.89
-3.15 -4.60 -11.69
-3.15 -4.55 -11.49
-3.15 -4.50 -11.29
-3.15 -4.45 -11.09
-3.15 -4.40 -10.89
-3.15 -4.35 -10.69
-3.15 -4.30 -10.49
-3.15 -4.25 -10.29
-3.15 -4.20 -10.09
-3.15 -4.15 -9.89
-3.15 -4.10 -9.69
-3.15 -4.05 -9.49
-3.15 -4.00 -9.29
-3.15 -3.95 -9.09
-3.15 -3.90 -8.89
-3.15 -3.85 -8.69
-3.15 -3.80 -8.49
-3.15 -3.75 -8.29
-3.15 -3.70 -8.09
-3.15 -3.65 -7.89
-3.15 -3.60 -7.69
-3.15 -3.55 -7.49
-3.15 -3.50 -7.29
-3.15 -3.45 -7.09
-3.15 -3.40 -6.89
-3.15 -3.35 -6.69
-3.15 -3.30 -6.49
-3.15 -3.25 -6.29
-3.15 -3.20 -6.09
-3.15 -3.15 -5.89
-3.15 -3.10 -5.69
-3.15 -3.05 -5.49
-3.15 -3.00 -5.29
-3.15 -2.95 -5.09
-3.15 -2.90 -4.89
-3.15 -2.85 -4.69
-3.15 -2.80 -4.49
-3.15 -2.75 -4.29
-3.15 -2.70 -4.09
-3.15 -2.65 -3.89
-3.15 -2.60 -3.69
-3.15 -2.55 -3.49
-3.15 -2.50 -3.29
-3.15 -2.45 -3.09
-3.15 -2.40 -2.89
-3.15 -2.35 -2.69
-3.15 -2.30 -2.49
-3.15 -2.25 -2.29
-3.15 -2.20 -2.09
-3.15 -2.15 -1.89
-3.15 -2.10 -1.69
-3.15 -2.05 -1.49
-3.15 -2.00 -1.29
-3.15 -1.95 -1.09
-3.15 -1.90 -0.89
-3.15 -1.85 -0.69
-3.15 -1.80 -0.49
-3.15 -1.75 -0.29
-3.15 -1.70 -0.09
-3.15 -1.65 0.11
-3.15 -1.60 0.31
-3.15 -1.55 0.51
-3.15 -1.50 0.71
-3.15 -1.45 0.91
-3.15 -1.40 1.11
-3.15 -1.35 1.31
-3.15 -1.30 1.51
-3.15 -1.25 1.71
-3.15 -1.20 1.91
-3.15 -1.15 2.11
-3.15 -1.10 2.31
-3.15 -1.05 2.51
-3.15 -1.00 2.71
-3.10 -5.00 -13.09
-3.10 -4.95 -12.89
-3.10 -4.90 -12.69
-3.10 -4.85 -12.49
-3.10 -4.80 -12.29
-3.10 -4.75 -12.09
-3.10 -4.70 -11.89
-3.10 -4.65 -11.69
-3.10 -4.60 -11.49
-3.10 -4.55 -11.29
-3.10 -4.50 -11.09
-3.10 -4.45 -10.89
-3.10 -4.40 -10.69
-3.10 -4.35 -10.49
-3.10 -4.30 -10.29
-3.10 -4.25 -10.09
-3.10 -4.20 -9.89
-3.10 -4.15 -9.69
-3.10 -4.10 -9.49
-3.10 -4.05 -9.29
-3.10 -4.00 -9.09
-3.10 -3.95 -8.89
-3.10 -3.90 -8.69
-3.10 -3.85 -8.49
-3.10 -3.80 -8.29
-3.10 -3.75 -8.09
-3.10 -3.70 -7.89
-3.10 -3.65 -7.69
-3.10 -3.60 -7.49
-3.10 -3.55 -7.29
-3.10 -3.50 -7.09
-3.10 -3.45 -6.89
-3.10 -3.40 -6.69
-3.10 -3.35 -6.49
-3.10 -3.30 -6.29
-3.10 -3.25 -6.09
-3.10 -3.20 -5.89
-3.10 -3.15 -5.69
-3.10 -3.10 -5.49
-3.10 -3.05 -5.29
-3.10 -3.00 -5.09
-3.10 -2.95 -4.89
-3.10 -2.90 -4.69
-3.10 -2.85 -4.49
-3.10 -2.80 -4.29
-3.10 -2.75 -4.09
-3.10 -2.70 -3.89
-3.10 -2.65 -3.69
-3.10 -2.60 -3.49
-3.10 -2.55 -3.29
-3.10 -2.50 -3.09
-3.10 -2.45 -2.89
-3.10 -2.40 -2.69
-3.10 -2.35 -2.49
-3.10 -2.30 -2.29
-3.10 -2.25 -2.09
-3.10 -2.20 -1.89
-3.10 -2.15 -1.69
-3.10 -2.10 -1.49
-3.10 -2.05 -1.29
-3.10 -2.00 -1.09
-3.10 -1.95 -0.89
-3.10 -1.90 -0.69
-3.10 -1.85 -0.49
-3.10 -1.80 -0.29
-3.10 -1.75 -0.09
-3.10 -1.70 0.11
-3.10 -1.65 0.31
-3.10 -1.60 0.51
-3.10 -1.55 0.71
-3.10 -1.50 0.91
-3.10 -1.45 1.11
-3.10 -1.40 1.31
-3.10 -1.35 1.51
-3.10 -1.30 1.71
-3.10 -1.25 1.91
-3.10 -1.20 2.11
-3.10 -1.15 2.31
-3.10 -1.10 2.51
-3.10 -1.05 2.71
-3.10 -1.00 2.91
-3.05 -5.00 -12.89
-3.05 -4.95 -12.69
-3.05 -4.90 -12.49
-3.05 -4.85 -12.29
-3.05 -4.80 -12.09
-3.05 -4.75 -11.89
-3.05 -4.70 -11.69
-3.05 -4.65 -11.49
-3.05 -4.60 -11.29
-3.05 -4.55 -11.09
-3.05 -4.50 -10.89
-3.05 -4.45 -10.69
-3.05 -4.40 -10.49
-3.05 -4.35 -10.29
-3.05 -4.30 -10.09
-3.05 -4.25 -9.89
-3.05 -4.20 -9.69
-3.05 -4.15 -9.49
-3.05 -4.10 -9.29
-3.05 -4.05 -9.09
-3.05 -4.00 -8.89
-3.05 -3.95 -8.69
-3.05 -3.90 -8.49
-3.05 -3.85 -8.29
-3.05 -3.80 -8.09
-3.05 -3.75 -7.89
-3.05 -3.70 -7.69
-3.05 -3.65 -7.49
-3.05 -3.60 -7.29
-3.05 -3.55 -7.09
-3.05 -3.50 -6.89
-3.05 -3.45 -6.69
-3.05 -3.40 -6.49
-3.05 -3.35 -6.29
-3.05 -3.30 -6.09
-3.05 -3.25 -5.89
-3.05 -3.20 -5.69
-3.05 -3.15 -5.49
-3.05 -3.10 -5.29
-3.05 -3.05 -5.09
-3.05 -3.00 -4.89
-3.05 -2.95 -4.69
-3.05 -2.90 -4.49
-3.05 -2.85 -4.29
-3.05 -2.80 -4.09
-3.05 -2.75 -3.89
-3.05 -2.70 -3.69
-3.05 -2.65 -3.49
-3.05 -2.60 -3.29
-3.05 -2.55 -3.09
-3.05 -2.50 -2.89
-3.05 -2.45 -2.69
-3.05 -2.40 -2.49
-3.05 -2.35 -2.29
-3.05 -2.30 -2.09
-3.05 -2.25 -1.89
-3.05 -2.20 -1.69
-3.05 -2.15 -1.49
-3.05 -2.10 -1.29
-3.05 -2.05 -1.09
-3.05 -2.00 -0.89
-3.05 -1.95 -0.69
-3.05 -1.90 -0.49
-3.05 -1.85 -0.29
-3.05 -1.80 -0.09
-3.05 -1.75 0.11
-3.05 -1.70 0.31
-3.05 -1.65 0.51
-3.05 -1.60 0.71
-3.05 -1.55 0.91
-3.05 -1.50 1.11
-3.05 -1.45 1.31
-3.05 -1.40 1.51
-3.05 -1.35 1.71
-3.05 -1.30 1.91
-3.05 -1.25 2.11
-3.05 -1.20 2.31
-3.05 -1.15 2.51
-3.05 -1.10 2.71
-3.05 -1.05 2.91
-3.05 -1.00 3.11
-3.00 -5.00 -12.69
-3.00 -4.95 -12.49
-3.00 -4.90 -12.29
-3.00 -4.85 -12.09
-3.00 -4.80 -11.89
-3.00 -4.75 -11.69
-3.00 -4.70 -11.49
-3.00 -4.65 -11.29
-3.00 -4.60 -11.09
-3.00 -4.55 -10.89
-3.00 -4.50 -10.69
-3.00 -4.45 -10.49
-3.00 -4.40 -10.29
-3.00 -4.35 -10.09
-3.00 -4.30 -9.89
-3.00 -4.25 -9.69
-3.00 -4.20 -9.49
-3.00 -4.15 -9.29
-3.00 -4.10 -9.09
-3.00 -4.05 -8.89
-3.00 -4.00 -8.69
-3.00 -3.95 -8.49
-3.00 -3.90 -8.29
-3.00 -3.85 -8.09
-3.00 -3.80 -7.89
-3.00 -3.75 -7.69
-3.00 -3.70 -7.49
-3.00 -3.65 -7.29
-3.00 -3.60 -7.09
-3.00 -3.55 -6.89
-3.00 -3.50 -6.69
-3.00 -3.45 -6.49
-3.00 -3.40 -6.29
-3.00 -3.35 -6.09
-3.00 -3.30 -5.89
-3.00 -3.25 -5.69
-3.00 -3.20 -5.49
-3.00 -3.15 -5.29
-3.00 -3.10 -5.09
-3.00 -3.05 -4.89
-3.00 -3.00 -4.69
-3.00 -2.95 -4.49
-3.00 -2.90 -4.29
-3.00 -2.85 -4.09
-3.00 -2.80 -3.89
-3.00 -2.75 -3.69
-3.00 -2.70 -3.49
-3.00 -2.65 -3.29
-3.00 -2.60 -3.09
-3.00 -2.55 -2.89
-3.00 -2.50 -2.69
-3.00 -2.45 -2.49
-3.00 -2.40 -2.29
-3.00 -2.35 -2.09
-3.00 -2.30 -1.89
-3.00 -2.25 -1.69
-3.00 -2.20 -1.49
-3.00 -2.15 -1.29
-3.00 -2.10 -1.09
-3.00 -2.05 -0.89
-3.00 -2.00 -0.69
-3.00 -1.95 -0.49
-3.00 -1.90 -0.29
-3.00 -1.85 -0.09
-3.00 -1.80 0.11
-3.00 -1.75 0.31
-3.00 -1.70 0.51
-3.00 -1.65 0.71
-3.00 -1.60 0.91
-3.00 -1.55 1.11
-3.00 -1.50 1.31
-3.00 -1.45 1.51
-3.00 -1.40 1.71
-3.00 -1.35 1.91
-3.00 -1.30 2.11
-3.00 -1.25 2.31
-3.00 -1.20 2.51
-3.00 -1.15 2.71
-3.00 -1.10 2.91
-3.00 -1.05 3.11
-3.00 -1.00 3.31
-2.95 -5.00 -12.49
-2.95 -4.95 -12.29
-2.95 -4.90 -12.09
-2.95 -4.85 -11.89
-2.95 -4.80 -11.69
-2.95 -4.75 -11.49
-2.95 -4.70 -11.29
-2.95 -4.65 -11.09
-2.95 -4.60 -10.89
-2.95 -4.55 -10.69
-2.95 -4.50 -10.49
-2.95 -4.45 -10.29
-2.95 -4.40 -10.09
-2.95 -4.35 -9.89
-2.95 -4.30 -9.69
-2.95 -4.25 -9.49
-2.95 -4.20 -9.29
-2.95 -4.15 -9.09
-2.95 -4.10 -8.89
-2.95 -4.05 -8.69
-2.95 -4.00 -8.49
-2.95 -3.95 -8.29
-2.95 -3.90 -8.09
-2.95 -3.85 -7.89
-2.95 -3.80 -7.69
-2.95 -3.75 -7.49
-2.95 -3.70 -7.29
-2.95 -3.65 -7.09
-2.95 -3.60 -6.89
-2.95 -3.55 -6.69
-2.95 -3.50 -6.49
-2.95 -3.45 -6.29
-2.95 -3.40 -6.09
-2.95 -3.35 -5.89
-2.95 -3.30 -5.69
-2.95 -3.25 -5.49
-2.95 -3.20 -5.29
-2.95 -3.15 -5.09
-2.95 -3.10 -4.89
-2.95 -3.05 -4.69
-2.95 -3.00 -4.49
-2.95 -2.95 -4.29
-2.95 -2.90 -4.09
-2.95 -2.85 -3.89
-2.95 -2.80 -3.69
-2.95 -2.75 -3.49
-2.95 -2.70 -3.29
-2.95 -2.65 -3.09
-2.95 -2.60 -2.89
-2.95 -2.55 -2.69
-2.95 -2.50 -2.49
-2.95 -2.45 -2.29
-2.95 -2.40 -2.09
-2.95 -2.35 -1.89
-2.95 -2.30 -1.69
-2.95 -2.25 -1.49
-2.95 -2.20 -1.29
-2.95 -2.15 -1.09
-2.95 -2.10 -0.89
-2.95 -2.05 -0.69
-2.95 -2.00 -0.49
-2.95 -1.95 -0.29
-2.95 -1.90 -0.09
-2.95 -1.85 0.11
-2.95 -1.80 0.31
-2.95 -1.75 0.51
-2.95 -1.70 0.71
-2.95 -1.65 0.91
-2.95 -1.60 1.11
-2.95 -1.55 1.31
-2.95 -1.50 1.51
-2.95 -1.45 1.71
-2.95 -1.40 1.91
-2.95 -1.35 2.11
-2.95 -1.30 2.31
-2.95 -1.25 2.51
-2.95 -1.20 2.71
-2.95 -1.15 2.91
-2.95 -1.10 3.11
-2.95 -1.05 3.31
-2.95 -1.00 3.51
-2.90 -5.00 -12.29
-2.90 -4.95 -12.09
-2.90 -4.90 -11.89
-2.90 -4.85 -11.69
-2.90 -4.80 -11.49
-2.90 -4.75 -11.29
-2.90 -4.70 -11.09
-2.90 -4.65 -10.89
-2.90 -4.60 -10.69
-2.90 -4.55 -10.49
-2.90 -4.50 -10.29
-2.90 -4.45 -10.09
-2.90 -4.40 -9.89
-2.90 -4.35 -9.69
-2.90 -4.30 -9.49
-2.90 -4.25 -9.29
-2.90 -4.20 -9.09
-2.90 -4.15 -8.89
-2.90 -4.10 -8.69
-2.90 -4.05 -8.49
-2.90 -4.00 -8.29
-2.90 -3.95 -8.09
-2.90 -3.90 -7.89
-2.90 -3.85 -7.69
-2.90 -3.80 -7.49
-2.90 -3.75 -7.29
-2.90 -3.70 -7.09
-2.90 -3.65 -6.89
-2.90 -3.60 -6.69
-2.90 -3.55 -6.49
-2.90 -3.50 -6.29
-2.90 -3.45 -6.09
-2.90 -3.40 -5.89
-2.90 -3.35 -5.69
-2.90 -3.30 -5.49
-2.90 -3.25 -5.29
-2.90 -3.20 -5.09
-2.90 -3.15 -4.89
-2.90 -3.10 -4.69
-2.90 -3.05 -4.49
-2.90 -3.00 -4.29
-2.90 -2.95 -4.09
-2.90 -2.90 -3.89
-2.90 -2.85 -3.69
-2.90 -2.80 -3.49
-2.90 -2.75 -3.29
-2.90 -2.70 -3.09
-2.90 -2.65 -2.89
-2.90 -2.60 -2.69
-2.90 -2.55 -2.49
-2.90 -2.50 -2.29
-2.90 -2.45 -2.09
-2.90 -2.40 -1.89
-2.90 -2.35 -1.69
-2.90 -2.30 -1.49
-2.90 -2.25 -1.29
-2.90 -2.20 -1.09
-2.90 -2.15 -0.89
-2.90 -2.10 -0.69
-2.90 -2.05 -0.49
-2.90 -2.00 -0.29
-2.90 -1.95 -0.09
-2.90 -1.90 0.11
-2.90 -1.85 0.31
-2.90 -1.80 0.51
-2.90 -1.75 0.71
-2.90 -1.70 0.91
-2.90 -1.65 1.11
-2.90 -1.60 1.31
-2.90 -1.55 1.51
-2.90 -1.50 1.71
-2.90 -1.45 1.91
-2.90 -1.40 2.11
-2.90 -1.35 2.31
-2.90 -1.30 2.51
-2.90 -1.25 2.71
-2.90 -1.20 2.91
-2.90 -1.15 3.11
-2.90 -1.10 3.31
-2.90 -1.05 3.51
-2.90 -1.00 3.71
-2.85 -5.00 -12.09
-2.85 -4.95 -11.89
-2.85 -4.90 -11.69
-2.85 -4.85 -11.49
-2.85 -4.80 -11.29
-2.85 -4.75 -11.09
-2.85 -4.70 -10.89
-2.85 -4.65 -10.69
-2.85 -4.60 -10.49
-2.85 -4.55 -10.29
-2.85 -4.50 -10.09
-2.85 -4.45 -9.89
-2.85 -4.40 -9.69
-2.85 -4.35 -9.49
-2.85 -4.30 -9.29
-2.85 -4.25 -9.09
-2.85 -4.20 -8.89
-2.85 -4.15 -8.69
-2.85 -4.10 -8.49
-2.85 -4.05 -8.29
-2.85 -4.00 -8.09
-2.85 -3.95 -7.89
-2.85 -3.90 -7.69
-2.85 -3.85 -7.49
-2.85 -3.80 -7.29
-2.85 -3.75 -7.09
-2.85 -3.70 -6.89
-2.85 -3.65 -6.69
-2.85 -3.60 -6.49
-2.85 -3.55 -6.29
-2.85 -3.50 -6.09
-2.85 -3.45 -5.89
-2.85 -3.40 -5.69
-2.85 -3.35 -5.49
-2.85 -3.30 -5.29
-2.85 -3.25 -5.09
-2.85 -3.20 -4.89
-2.85 -3.15 -4.69
-2.85 -3.10 -4.49
-2.85 -3.05 -4.29
-2.85 -3.00 -4.09
-2.85 -2.95 -3.89
-2.85 -2.90 -3.69
-2.85 -2.85 -3.49
-2.85 -2.80 -3.29
-2.85 -2.75 -3.09
-2.85 -2.70 -2.89
-2.85 -2.65 -2.69
-2.85 -2.60 -2.49
-2.85 -2.55 -2.29
-2.85 -2.50 -2.09
-2.85 -2.45 -1.89
-2.85 -2.40 -1.69
-2.85 -2.35 -1.49
-2.85 -2.30 -1.29
-2.85 -2.25 -1.09
-2.85 -2.20 -0.89
-2.85 -2.15 -0.69
-2.85 -2.10 -0.49
-2.85 -2.05 -0.29
-2.85 -2.00 -0.09
-2.85 -1.95 0.11
-2.85 -1.90 0.31
-2.85 -1.85 0.51
-2.85 -1.80 0.71
-2.85 -1.75 0.91
-2.85 -1.70 1.11
-2.85 -1.65 1.31
-2.85 -1.60 1.51
-2.85 -1.55 1.71
-2.85 -1.50 1.91
-2.85 -1.45 2.11
-2.85 -1.40 2.31
-2.85 -1.35 2.51
-2.85 -1.30 2.71
-2.85 -1.25 2.91
-2.85 -1.20 3.11
-2.85 -1.15 3.31
-2.85 -1.10 3.51
-2.85 -1.05 3.71
-2.85 -1.00 3.90
-2.80 -5.00 -11.89
-2.80 -4.95 -11.69
-2.80 -4.90 -11.49
-2.80 -4.85 -11.29
-2.80 -4.80 -11.09
-2.80 -4.75 -10.89
-2.80 -4.70 -10.69
-2.80 -4.65 -10.49
-2.80 -4.60 -10.29
-2.80 -4.55 -10.09
-2.80 -4.50 -9.89
-2.80 -4.45 -9.69
-2.80 -4.40 -9.49
-2.80 -4.35 -9.29
-2.80 -4.30 -9.09
-2.80 -4.25 -8.89
-2.80 -4.20 -8.69
-2.80 -4.15 -8.49
-2.80 -4.10 -8.29
-2.80 -4.05 -8.09
-2.80 -4.00 -7.89
-2.80 -3.95 -7.69
-2.80 -3.90 -7.49
-2.80 -3.85 -7.29
-2.80 -3.80 -7.09
-2.80 -3.75 -6.89
-2.80 -3.70 -6.69
-2.80 -3.65 -6.49
-2.80 -3.60 -6.29
-2.80 -3.55 -6.09
-2.80 -3.50 -5.89
-2.80 -3.45 -5.69
-2.80 -3.40 -5.49
-2.80 -3.35 -5.29
-2.80 -3.30 -5.09
-2.80 -3.25 -4.89
-2.80 -3.20 -4.69
-2.80 -3.15 -4.49
-2.80 -3.10 -4.29
-2.80 -3.05 -4.09
-2.80 -3.00 -3.89
-2.80 -2.95 -3.69
-2.80 -2.90 -3.49
-2.80 -2.85 -3.29
-2.80 -2.80 -3.09
-2.80 -2.75 -2.89
-2.80 -2.70 -2.69
-2.80 -2.65 -2.49
-2.80 -2.60 -2.29
-2.80 -2.55 -2.09
-2.80 -2.50 -1.89
-2.80 -2.45 -1.69
-2.80 -2.40 -1.49
-2.80 -2.35 -1.29
-2.80 -2.30 -1.09
-2.80 -2.25 -0.89
-2.80 -2.20 -0.69
-2.80 -2.15 -0.49
-2.80 -2.10 -0.29
-2.80 -2.05 -0.09
-2.80 -2.00 0.11
-2.80 -1.95 0.31
-2.80 -1.90 0.51
-2.80 -1.85 0.71
-2.80 -1.80 0.91
-2.80 -1.75 1.11
-2.80 -1.70 1.31
-2.80 -1.65 1.51
-2.80 -1.60 1.71
-2.80 -1.55 1.91
-2.80 -1.50 2.11
-2.80 -1.45 2.31
-2.80 -1.40 2.51
-2.80 -1.35 2.71
-2.80 -1.30 2.91
-2.80 -1.25 3.11
-2.80 -1.20 3.31
-2.80 -1.15 3.51
-2.80 -1.10 3.70
-2.80 -1.05 3.90
-2.80 -1.00 4.10
-2.75 -5.00 -11.69
-2.75 -4.95 -11.49
-2.75 -4.90 -11.29
-2.75 -4.85 -11.09
-2.75 -4.80 -10.89
-2.75 -4.75 -10.69
-2.75 -4.70 -10.49
-2.75 -4.65 -10.29
-2.75 -4.60 -10.09
-2.75 -4.55 -9.89
-2.75 -4.50 -9.69
-2.75 -4.45 -9.49
-2.75 -4.40 -9.29
-2.75 -4.35 -9.09
-2.75 -4.30 -8.89
-2.75 -4.25 -8.69
-2.75 -4.20 -8.49
-2.75 -4.15 -8.29
-2.75 -4.10 -8.09
-2.75 -4.05 -7.89
-2.75 -4.00 -7.69
-2.75 -3.95 -7.49
-2.75 -3.90 -7.29
-2.75 -3.85 -7.09
-2.75 -3.80 -6.89
-2.75 -3.75 -6.69
-2.75 -3.70 -6.49
-2.75 -3.65 -6.29
-2.75 -3.60 -6.09
-2.75 -3.55 -5.89
-2.75 -3.50 -5.69
-2.75 -3.45 -5.49
-2.75 -3.40 -5.29
-2.75 -3.35 -5.09
-2.75 -3.30 -4.89
-2.75 -3.25 -4.69
-2.75 -3.20 -4.49
-2.75 -3.15 -4.29
-2.75 -3.10 -4.09
-2.75 -3.05 -3.89
-2.75 -3.00 -3.69
-2.75 -2.95 -3.49
-2.75 -2.90 -3.29
-2.75 -2.85 -3.09
-2.75 -2.80 -2.89
-2.75 -2.75 -2.69
-2.75 -2.70 -2.49
-2.75 -2.65 -2.29
-2.75 -2.60 -2.09
-2.75 -2.55 -1.89
-2.75 -2.50 -1.69
-2.75 -2.45 -1.49
-2.75 -2.40 -1.29
-2.75 -2.35 -1.09
-2.75 -2.30 -0.89
-2.75 -2.25 -0.69
-2.75 -2.20 -0.49
-2.75 -2.15 -0.29
-2.75 -2.10 -0.09
-2.75 -2.05 0.11
-2.75 -2.00 0.31
-2.75 -1.95 0.51
-2.75 -1.90 0.71
-2.75 -1.85 0.91
-2.75 -1.80 1.11
-2.75 -1.75 1.31
-2.75 -1.70 1.51
-2.75 -1.65 1.71
-2.75 -1.60 1.91
-2.75 -1.55 2.11
-2.75 -1.50 2.31
-2.75 -1.45 2.51
-2.75 -1.40 2.71
-2.75 -1.35 2.91
-2.75 -1.30 3.11
-2.75 -1.25 3.31
-2.75 -1.20 3.50
-2.75 -1.15 3.70
-2.75 -1.10 3.90
-2.75 -1.05 4.10
-2.75 -1.00 4.29
-2.70 -5.00 -11.49
-2.70 -4.95 -11.29
-2.70 -4.90 -11.09
-2.70 -4.85 -10.89
-2.70 -4.80 -10.69
-2.70 -4.75 -10.49
-2.70 -4.70 -10.29
-2.70 -4.65 -10.09
-2.70 -4.60 -9.89
-2.70 -4.55 -9.69
-2.70 -4.50 -9.49
-2.70 -4.45 -9.29
-2.70 -4.40 -9.09
-2.70 -4.35 -8.89
-2.70 -4.30 -8.69
-2.70 -4.25 -8.49
-2.70 -4.20 -8.29
-2.70 -4.15 -8.09
-2.70 -4.10 -7.89
-2.70 -4.05 -7.69
-2.70 -4.00 -7.49
-2.70 -3.95 -7.29
-2.70 -3.90 -7.09
-2.70 -3.85 -6.89
-2.70 -3.80 -6.69
-2.70 -3.75 -6.49
-2.70 -3.70 -6.29
-2.70 -3.65 -6.09
-2.70 -3.60 -5.89
-2.70 -3.55 -5.69
-2.70 -3.50 -5.49
-2.70 -3.45 -5.29
-2.70 -3.40 -5.09
-2.70 -3.35 -4.89
-2.70 -3.30 -4.69
-2.70 -3.25 -4.49
-2.70 -3.20 -4.29
-2.70 -3.15 -4.09
-2.70 -3.10 -3.89
-2.70 -3.05 -3.69
-2.70 -3.00 -3.49
-2.70 -2.95 -3.29
-2.70 -2.90 -3.09
-2.70 -2.85 -2.89
-2.70 -2.80 -2.69
-2.70 -2.75 -2.49
-2.70 -2.70 -2.29
-2.70 -2.65 -2.09
-2.70 -2.60 -1.89
-2.70 -2.55 -1.69
-2.70 -2.50 -1.49
-2.70 -2.45 -1.29
-2.70 -2.40 -1.09
-2.70 -2.35 -0.89
-2.70 -2.30 -0.69
-2.70 -2.25 -0.49
-2.70 -2.20 -0.29
-2.70 -2.15 -0.09
-2.70 -2.10 0.11
-2.70 -2.05 0.31
-2.70 -2.00 0.51
-2.70 -1.95 0.71
-2.70 -1.90 0.91
-2.70 -1.85 1.11
-2.70 -1.80 1.31
-2.70 -1.75 1.51
-2.70 -1.70 1.71
-2.70 -1.65 1.91
-2.70 -1.60 2.11
-2.70 -1.55 2.31
-2.70 -1.50 2.51
-2.70 -1.45 2.71
-2.70 -1.40 2.91
-2.70 -1.35 3.11
-2.70 -1.30 3.30
-2.70 -1.25 3.50
-2.70 -1.20 3.70
-2.70 -1.15 3.90
-2.70 -1.10 4.09
-2.70 -1.05 4.29
-2.70 -1.00 4.48
-2.65 -5.00 -11.29
-2.65 -4.95 -11.09
-2.65 -4.90 -10.89
-2.65 -4.85 -10.69
-2.65 -4.80 -10.49
-2.65 -4.75 -10.29
-2.65 -4.70 -10.09
-2.65 -4.65 -9.89
-2.65 -4.60 -9.69
-2.65 -4.55 -9.49
-2.65 -4.50 -9.29
-2.65 -4.45 -9.09
-2.65 -4.40 -8.89
-2.65 -4.35 -8.69
-2.65 -4.30 -8.49
-2.65 -4.25 -8.29
-2.65 -4.20 -8.09
-2.65 -4.15 -7.89
-2.65 -4.10 -7.69
-2.65 -4.05 -7.49
-2.65 -4.00 -7.29
-2.65 -3.95 -7.09
-2.65 -3.90 -6.89
-2.65 -3.85 -6.69
-2.65 -3.80 -6.49
-2.65 -3.75 -6.29
-2.65 -3.70 -6.09
-2.65 -3.65 -5.89
-2.65 -3.60 -5.69
-2.65 -3.55 -5.49
-2.65 -3.50 -5.29
-2.65 -3.45 -5.09
-2.65 -3.40 -4.89
-2.65 -3.35 -4.69
-2.65 -3.30 -4.49
-2.65 -3.25 -4.29
-2.65 -3.20 -4.09
-2.65 -3.15 -3.89
-2.65 -3.10 -3.69
-2.65 -3.05 -3.49
-2.65 -3.00 -3.29
-2.65 -2.95 -3.09
-2.65 -2.90 -2.89
-2.65 -2.85 -2.69
-2.65 -2.80 -2.49
-2.65 -2.75 -2.29
-2.65 -2.70 -2.09
-2.65 -2.65 -1.89
-2.65 -2.60 -1.69
-2.65 -2.55 -1.49
-2.65 -2.50 -1.29
-2.65 -2.45 -1.09
-2.65 -2.40 -0.89
-2.65 -2.35 -0.69
-2.65 -2.30 -0.49
-2.65 -2.25 -0.29
-2.65 -2.20 -0.09
-2.65 -2.15 0.11
-2.65 -2.10 0.31
-2.65 -2.05 0.51
-2.65 -2.00 0.71
-2.65 -1.95 0.91
-2.65 -1.90 1.11
-2.65 -1.85 1.31
-2.65 -1.80 1.51
-2.65 -1.75 1.71
-2.65 -1.70 1.91
-2.65 -1.65 2.11
-2.65 -1.60 2.31
-2.65 -1.55 2.51
-2.65 -1.50 2.71
-2.65 -1.45 2.91
-2.65 -1.40 3.10
-2.65 -1.35 3.30
-2.65 -1.30 3.50
-2.65 -1.25 3.70
-2.65 -1.20 3.89
-2.65 -1.15 4.09
-2.65 -1.10 4.28
-2.65 -1.05 4.47
-2.65 -1.00 4.66
-2.60 -5.00 -11.09
-2.60 -4.95 -10.89
-2.60 -4.90 -10.69
-2.60 -4.85 -10.49
-2.60 -4.80 -10.29
-2.60 -4.75 -10.09
-2.60 -4.70 -9.89
-2.60 -4.65 -9.69
-2.60 -4.60 -9.49
-2.60 -4.55 -9.29
-2.60 -4.50 -9.09
-2.60 -4.45 -8.89
-2.60 -4.40 -8.69
-2.60 -4.35 -8.49
-2.60 -4.30 -8.29
-2.60 -4.25 -8.09
-2.60 -4.20 -7.89
-2.60 -4.15 -7.69
-2.60 -4.10 -7.49
-2.60 -4.05 -7.29
-2.60 -4.00 -7.09
-2.60 -3.95 -6.89
-2.60 -3.90 -6.69
-2.60 -3.85 -6.49
-2.60 -3.80 -6.29
-2.60 -3.75 -6.09
-2.60 -3.70 -5.89
-2.60 -3.65 -5.69
-2.60 -3.60 -5.49
-2.60 -3.55 -5.29
-2.60 -3.50 -5.09
-2.60 -3.45 -4.89
-2.60 -3.40 -4.69
-2.60 -3.35 -4.49
-2.60 -3.30 -4.29
-2.60 -3.25 -4.09
-2.60 -3.20 -3.89
-2.60 -3.15 -3.69
-2.60 -3.10 -3.49
-2.60 -3.05 -3.29
-2.60 -3.00 -3.09
-2.60 -2.95 -2.89
-2.60 -2.90 -2.69
-2.60 -2.85 -2.49
-2.60 -2.80 -2.29
-2.60 -2.75 -2.09
-2.60 -2.70 -1.89
-2.60 -2.65 -1.69
-2.60 -2.60 -1.49
-2.60 -2.55 -1.29
-2.60 -2.50 -1.09
-2.60 -2.45 -0.89
-2.60 -2.40 -0.69
-2.60 -2.35 -0.49
-2.60 -2.30 -0.29
-2.60 -2.25 -0.09
-2.60 -2.20 0.11
-2.60 -2.15 0.31
-2.60 -2.10 0.51
-2.60 -2.05 0.71
-2.60 -2.00 0.91
-2.60 -1.95 1.11
-2.60 -1.90 1.31
-2.60 -1.85 1.51
-2.60 -1.80 1.71
-2.60 -1.75 1.91
-2.60 -1.70 2.11
-2.60 -1.65 2.31
-2.60 -1.60 2.51
-2.60 -1.55 2.71
-2.60 -1.50 2.90
-2.60 -1.45 3.10
-2.60 -1.40 3.30
-2.60 -1.35 3.50
-2.60 -1.30 3.69
-2.60 -1.25 3.89
-2.60 -1.20 4.08
-2.60 -1.15 4.27
-2.60 -1.10 4.46
-2.60 -1.05 4.65
-2.60 -1.00 4.83
-2.55 -5.00 -10.89
-2.55 -4.95 -10.69
-2.55 -4.90 -10.49
-2.55 -4.85 -10.29
-2.55 -4.80 -10.09
-2.55 -4.75 -9.89
-2.55 -4.70 -9.69
-2.55 -4.65 -9.49
-2.55 -4.60 -9.29
-2.55 -4.55 -9.09
-2.55 -4.50 -8.89
-2.55 -4.45 -8.69
-2.55 -4.40 -8.49
-2.55 -4.35 -8.29
-2.55 -4.30 -8.09
-2.55 -4.25 -7.89
-2.55 -4.20 -7.69
-2.55 -4.15 -7.49
-2.55 -4.10 -7.29
-2.55 -4.05 -7.09
-2.55 -4.00 -6.89
-2.55 -3.95 -6.69
-2.55 -3.90 -6.49
-2.55 -3.85 -6.29
-2.55 -3.80 -6.09
-2.55 -3.75 -5.89
-2.55 -3.70 -5.69
-2.55 -3.65 -5.49
-2.55 -3.60 -5.29
-2.55 -3.55 -5.09
-2.55 -3.50 -4.89
-2.55 -3.45 -4.69
-2.55 -3.40 -4.49
-2.55 -3.35 -4.29
-2.55 -3.30 -4.09
-2.55 -3.25 -3.89
-2.55 -3.20 -3.69
-2.55 -3.15 -3.49
-2.55 -3.10 -3.29
-2.55 -3.05 -3.09
-2.55 -3.00 -2.89
-2.55 -2.95 -2.69
-2.55 -2.90 -2.49
-2.55 -2.85 -2.29
-2.55 -2.80 -2.09
-2.55 -2.75 -1.89
-2.55 -2.70 -1.69
-2.55 -2.65 -1.49
-2.55 -2.60 -1.29
-2.55 -2.55 -1.09
-2.55 -2.50 -0.89
-2.55 -2.45 -0.69
-2.55 -2.40 -0.49
-2.55 -2.35 -0.29
-2.55 -2.30 -0.09
-2.55 -2.25 0.11
-2.55 -2.20 0.31
-2.55 -2.15 0.51
-2.55 -2.10 0.71
-2.55 -2.05 0.91
-2.55 -2.00 1.11
-2.55 -1.95 1.31
-2.55 -1.90 1.51
-2.55 -1.85 1.71
-2.55 -1.80 1.91
-2.55 -1.75 2.11
-2.55 -1.70 2.31
-2.55 -1.65 2.51
-2.55 -1.60 2.70
-2.55 -1.55 2.90
-2.55 -1.50 3.10
-2.55 -1.45 3.30
-2.55 -1.40 3.49
-2.55 -1.35 3.69
-2.55 -1.30 3.88
-2.55 -1.25 4.07
-2.55 -1.20 4.26
-2.55 -1.15 4.45
-2.55 -1.10 4.63
-2.55 -1.05 4.81
-2.55 -1.00 4.98
-2.50 -5.00 -10.69
-2.50 -4.95 -10.49
-2.50 -4.90 -10.29
-2.50 -4.85 -10.09
-2.50 -4.80 -9.89
-2.50 -4.75 -9.69
-2.50 -4.70 -9.49
-2.50 -4.65 -9.29
-2.50 -4.60 -9.09
-2.50 -4.55 -8.89
-2.50 -4.50 -8.69
-2.50 -4.45 -8.49
-2.50 -4.40 -8.29
-2.50 -4.35 -8.09
-2.50 -4.30 -7.89
-2.50 -4.25 -7.69
-2.50 -4.20 -7.49
-2.50 -4.15 -7.29
-2.50 -4.10 -7.09
-2.50 -4.05 -6.89
-2.50 -4.00 -6.69
-2.50 -3.95 -6.49
-2.50 -3.90 -6.29
-2.50 -3.85 -6.09
-2.50 -3.80 -5.89
-2.50 -3.75 -5.69
-2.50 -3.70 -5.49
-2.50 -3.65 -5.29
-2.50 -3.60 -5.09
-2.50 -3.55 -4.89
-2.50 -3.50 -4.69
-2.50 -3.45 -4.49
-2.50 -3.40 -4.29
-2.50 -3.35 -4.09
-2.50 -3.30 -3.89
-2.50 -3.25 -3.69
-2.50 -3.20 -3.49
-2.50 -3.15 -3.29
-2.50 -3.10 -3.09
-2.50 -3.05 -2.89
-2.50 -3.00 -2.69
-2.50 -2.95 -2.49
-2.50 -2.90 -2.29
-2.50 -2.85 -2.09
-2.50 -2.80 -1.89
-2.50 -2.75 -1.69
-2.50 -2.70 -1.49
-2.50 -2.65 -1.29
-2.50 -2.60 -1.09
-2.50 -2.55 -0.89
-2.50 -2.50 -0.69
-2.50 -2.45 -0.49
-2.50 -2.40 -0.29
-2.50 -2.35 -0.09
-2.50 -2.30 0.11
-2.50 -2.25 0.31
-2.50 -2.20 0.51
-2.50 -2.15 0.71
-2.50 -2.10 0.91
-2.50 -2.05 1.11
-2.50 -2.00 1.31
-2.50 -1.95 1.51
-2.50 -1.90 1.71
-2.50 -1.85 1.91
-2.50 -1.80 2.11
-2.50 -1.75 2.31
-2.50 -1.70 2.50
-2.50 -1.65 2.70
-2.50 -1.60 2.90
-2.50 -1.55 3.10
-2.50 -1.50 3.29
-2.50 -1.45 3.49
-2.50 -1.40 3.68
-2.50 -1.35 3.87
-2.50 -1.30 4.06
-2.50 -1.25 4.25
-2.50 -1.20 4.43
-2.50 -1.15 4.61
-2.50 -1.10 4.78
-2.50 -1.05 4.95
-2.50 -1.00 5.11
-2.45 -5.00 -10.49
-2.45 -4.95 -10.29
-2.45 -4.90 -10.09
-2.45 -4.85 -9.89
-2.45 -4.80 -9.69
-2.45 -4.75 -9.49
-2.45 -4.70 -9.29
-2.45 -4.65 -9.09
-2.45 -4.60 -8.89
-2.45 -4.55 -8.69
-2.45 -4.50 -8.49
-2.45 -4.45 -8.29
-2.45 -4.40 -8.09
-2.45 -4.35 -7.89
-2.45 -4.30 -7.69
-2.45 -4.25 -7.49
-2.45 -4.20 -7.29
-2.45 -4.15 -7.09
-2.45 -4.10 -6.89
-2.45 -4.05 -6.69
-2.45 -4.00 -6.49
-2.45 -3.95 -6.29
-2.45 -3.90 -6.09
-2.45 -3.85 -5.89
-2.45 -3.80 -5.69
-2.45 -3.75 -5.49
-2.45 -3.70 -5.29
-2.45 -3.65 -5.09
-2.45 -3.60 -4.89
-2.45 -3.55 -4.69
-2.45 -3.50 -4.49
-2.45 -3.45 -4.29
-2.45 -3.40 -4.09
-2.45 -3.35 -3.89
-2.45 -3.30 -3.69
-2.45 -3.25 -3.49
-2.45 -3.20 -3.29
-2.45 -3.15 -3.09
-2.45 -3.10 -2.89
-2.45 -3.05 -2.69
-2.45 -3.00 -2.49
-2.45 -2.95 -2.29
-2.45 -2.90 -2.09
-2.45 -2.85 -1.89
-2.45 -2.80 -1.69
-2.45 -2.75 -1.49
-2.45 -2.70 -1.29
-2.45 -2.65 -1.09
-2.45 -2.60 -0.89
-2.45 -2.55 -0.69
-2.45 -2.50 -0.49
-2.45 -2.45 -0.29
-2.45 -2.40 -0.09
-2.45 -2.35 0.11
-2.45 -2.30 0.31
-2.45 -2.25 0.51
-2.45 -2.20 0.71
-2.45 -2.15 0.91
-2.45 -2.10 1.11
-2.45 -2.05 1.31
-2.45 -2.00 1.51
-2.45 -1.95 1.71
-2.45 -1.90 1.91
-2.45 -1.85 2.11
-2.45 -1.80 2.30
-2.45 -1.75 2.50
-2.45 -1.70 2.70
-2.45 -1.65 2.90
-2.45 -1.60 3.09
-2.45 -1.55 3.29
-2.45 -1.50 3.48
-2.45 -1.45 3.67
-2.45 -1.40 3.86
-2.45 -1.35 4.05
-2.45 -1.30 4.23
-2.45 -1.25 4.41
-2.45 -1.20 4.58
-2.45 -1.15 4.75
-2.45 -1.10 4.91
-2.45 -1.05 5.07
-2.45 -1.00 5.21
-2.40 -5.00 -10.29
-2.40 -4.95 -10.09
-2.40 -4.90 -9.89
-2.40 -4.85 -9.69
-2.40 -4.80 -9.49
-2.40 -4.75 -9.29
-2.40 -4.70 -9.09
-2.40 -4.65 -8.89
-2.40 -4.60 -8.69
-2.40 -4.55 -8.49
-2.40 -4.50 -8.29
-2.40 -4.45 -8.09
-2.40 -4.40 -7.89
-2.40 -4.35 -7.69
-2.40 -4.30 -7.49
-2.40 -4.25 -7.29
-2.40 -4.20 -7.09
-2.40 -4.15 -6.89
-2.40 -4.10 -6.69
-2.40 -4.05 -6.49
-2.40 -4.00 -6.29
-2.40 -3.95 -6.09
-2.40 -3.90 -5.89
-2.40 -3.85 -5.69
-2.40 -3.80 -5.49
-2.40 -3.75 -5.29
-2.40 -3.70 -5.09
-2.40 -3.65 -4.89
-2.40 -3.60 -4.69
-2.40 -3.55 -4.49
-2.40 -3.50 -4.29
-2.40 -3.45 -4.09
-2.40 -3.40 -3.89
-2.40 -3.35 -3.69
-2.40 -3.30 -3.49
-2.40 -3.25 -3.29
-2.40 -3.20 -3.09
-2.40 -3.15 -2.89
-2.40 -3.10 -2.69
-2.40 -3.05 -2.49
-2.40 -3.00 -2.29
-2.40 -2.95 -2.09
-2.40 -2.90 -1.89
-2.40 -2.85 -1.69
-2.40 -2.80 -1.49
-2.40 -2.75 -1.29
-2.40 -2.70 -1.09
-2.40 -2.65 -0.89
-2.40 -2.60 -0.69
-2.40 -2.55 -0.49
-2.40 -2.50 -0.29
-2.40 -2.45 -0.09
-2.40 -2.40 0.11
-2.40 -2.35 0.31
-2.40 -2.30 0.51
-2.40 -2.25 0.71
-2.40 -2.20 0.91
-2.40 -2.15 1.11
-2.40 -2.10 1.31
-2.40 -2.05 1.51
-2.40 -2.00 1.71
-2.40 -1.95 1.91
-2.40 -1.90 2.10
-2.40 -1.85 2.30
-2.40 -1.80 2.50
-2.40 -1.75 2.70
-2.40 -1.70 2.89
-2.40 -1.65 3.09
-2.40 -1.60 3.28
-2.40 -1.55 3.47
-2.40 -1.50 3.66
-2.40 -1.45 3.85
-2.40 -1.40 4.03
-2.40 -1.35 4.21
-2.40 -1.30 4.38
-2.40 -1.25 4.55
-2.40 -1.20 4.71
-2.40 -1.15 4.87
-2.40 -1.10 5.01
-2.40 -1.05 5.15
-2.40 -1.00 5.28
-2.35 -5.00 -10.09
-2.35 -4.95 -9.89
-2.35 -4.90 -9.69
-2.35 -4.85 -9.49
-2.35 -4.80 -9.29
-2.35 -4.75 -9.09
-2.35 -4.70 -8.89
-2.35 -4.65 -8.69
-2.35 -4.60 -8.49
-2.35 -4.55 -8.29
-2.35 -4.50 -8.09
-2.35 -4.45 -7.89
-2.35 -4.40 -7.69
-2.35 -4.35 -7.49
-2.35 -4.30 -7.29
-2.35 -4.25 -7.09
-2.35 -4.20 -6.89
-2.35 -4.15 -6.69
-2.35 -4.10 -6.49
-2.35 -4.05 -6.29
-2.35 -4.00 -6.09
-2.35 -3.95 -5.89
-2.35 -3.90 -5.69
-2.35 -3.85 -5.49
-2.35 -3.80 -5.29
-2.35 -3.75 -5.09
-2.35 -3.70 -4.89
-2.35 -3.65 -4.69
-2.35 -3.60 -4.49
-2.35 -3.55 -4.29
-2.35 -3.50 -4.09
-2.35 -3.45 -3.89
-2.35 -3.40 -3.69
-2.35 -3.35 -3.49
-2.35 -3.30 -3.29
-2.35 -3.25 -3.09
-2.35 -3.20 -2.89
-2.35 -3.15 -2.69
-2.35 -3.10 -2.49
-2.35 -3.05 -2.29
-2.35 -3.00 -2.09
-2.35 -2.95 -1.89
-2.35 -2.90 -1.69
-2.35 -2.85 -1.49
-2.35 -2.80 -1.29
-2.35 -2.75 -1.09
-2.35 -2.70 -0.89
-2.35 -2.65 -0.69
-2.35 -2.60 -0.49
-2.35 -2.55 -0.29
-2.35 -2.50 -0.09
-2.35 -2.45 0.11
-2.35 -2.40 0.31
-2.35 -2.35 0.51
-2.35 -2.30 0.71
-2.35 -2.25 0.91
-2.35 -2.20 1.11
-2.35 -2.15 1.31
-2.35 -2.10 1.51
-2.35 -2.05 1.71
-2.35 -2.00 1.90
-2.35 -1.95 2.10
-2.35 -1.90 2.30
-2.35 -1.85 2.50
-2.35 -1.80 2.69
-2.35 -1.75 2.89
-2.35 -1.70 3.08
-2.35 -1.65 3.27
-2.35 -1.60 3.46
-2.35 -1.55 3.65
-2.35 -1.50 3.83
-2.35 -1.45 4.01
-2.35 -1.40 4.18
-2.35 -1.35 4.35
-2.35 -1.30 4.51
-2.35 -1.25 4.67
-2.35 -1.20 4.81
-2.35 -1.15 4.95
-2.35 -1.10 5.08
-2.35 -1.05 5.19
-2.35 -1.00 5.31
-2.30 -5.00 -9.89
-2.30 -4.95 -9.69
-2.30 -4.90 -9.49
-2.30 -4.85 -9.29
-2.30 -4.80 -9.09
-2.30 -4.75 -8.89
-2.30 -4.70 -8.69
-2.30 -4.65 -8.49
-2.30 -4.60 -8.29
-2.30 -4.55 -8.09
-2.30 -4.50 -7.89
-2.30 -4.45 -7.69
-2.30 -4.40 -7.49
-2.30 -4.35 -7.29
-2.30 -4.30 -7.09
-2.30 -4.25 -6.89
-2.30 -4.20 -6.69
-2.30 -4.15 -6.49
-2.30 -4.10 -6.29
-2.30 -4.05 -6.09
-2.30 -4.00 -5.89
-2.30 -3.95 -5.69
-2.30 -3.90 -5.49
-2.30 -3.85 -5.29
-2.30 -3.80 -5.09
-2.30 -3.75 -4.89
-2.30 -3.70 -4.69
-2.30 -3.65 -4.49
-2.30 -3.60 -4.29
-2.30 -3.55 -4.09
-2.30 -3.50 -3.89
-2.30 -3.45 -3.69
-2.30 -3.40 -3.49
-2.30 -3.35 -3.29
-2.30 -3.30 -3.09
-2.30 -3.25 -2.89
-2.30 -3.20 -2.69
-2.30 -3.15 -2.49
-2.30 -3.10 -2.29
-2.30 -3.05 -2.09
-2.30 -3.00 -1.89
-2.30 -2.95 -1.69
-2.30 -2.90 -1.49
-2.30 -2.85 -1.29
-2.30 -2.80 -1.09
-2.30 -2.75 -0.89
-2.30 -2.70 -0.69
-2.30 -2.65 -0.49
-2.30 -2.60 -0.29
-2.30 -2.55 -0.09
-2.30 -2.50 0.11
-2.30 -2.45 0.31
-2.30 -2.40 0.51
-2.30 -2.35 0.71
-2.30 -2.30 0.91
-2.30 -2.25 1.11
-2.30 -2.20 1.31
-2.30 -2.15 1.51
-2.30 -2.10 1.70
-2.30 -2.05 1.90
-2.30 -2.00 2.10
-2.30 -1.95 2.30
-2.30 -1.90 2.49
-2.30 -1.85 2.69
-2.30 -1.80 2.88
-2.30 -1.75 3.07
-2.30 -1.70 3.26
-2.30 -1.65 3.45
-2.30 -1.60 3.63
-2.30 -1.55 3.81
-2.30 -1.50 3.98
-2.30 -1.45 4.15
-2.30 -1.40 4.31
-2.30 -1.35 4.47
-2.30 -1.30 4.61
-2.30 -1.25 4.75
-2.30 -1.20 4.88
-2.30 -1.15 4.99
-2.30 -1.10 5.11
-2.30 -1.05 5.21
-2.30 -1.00 5.31
-2.25 -5.00 -9.69
-2.25 -4.95 -9.49
-2.25 -4.90 -9.29
-2.25 -4.85 -9.09
-2.25 -4.80 -8.89
-2.25 -4.75 -8.69
-2.25 -4.70 -8.49
-2.25 -4.65 -8.29
-2.25 -4.60 -8.09
-2.25 -4.55 -7.89
-2.25 -4.50 -7.69
-2.25 -4.45 -7.49
-2.25 -4.40 -7.29
-2.25 -4.35 -7.09
-2.25 -4.30 -6.89
-2.25 -4.25 -6.69
-2.25 -4.20 -6.49
-2.25 -4.15 -6.29
-2.25 -4.10 -6.09
-2.25 -4.05 -5.89
-2.25 -4.00 -5.69
-2.25 -3.95 -5.49
-2.25 -3.90 -5.29
-2.25 -3.85 -5.09
-2.25 -3.80 -4.89
-2.25 -3.75 -4.69
-2.25 -3.70 -4.49
-2.25 -3.65 -4.29
-2.25 -3.60 -4.09
-2.25 -3.55 -3.89
-2.25 -3.50 -3.69
-2.25 -3.45 -3.49
-2.25 -3.40 -3.29
-2.25 -3.35 -3.09
-2.25 -3.30 -2.89
-2.25 -3.25 -2.69
-2.25 -3.20 -2.49
-2.25 -3.15 -2.29
-2.25 -3.10 -2.09
-2.25 -3.05 -1.89
-2.25 -3.00 -1.69
-2.25 -2.95 -1.49
-2.25 -2.90 -1.29
-2.25 -2.85 -1.09
-2.25 -2.80 -0.89
-2.25 -2.75 -0.69
-2.25 -2.70 -0.49
-2.25 -2.65 -0.29
-2.25 -2.60 -0.09
-2.25 -2.55 0.11
-2.25 -2.50 0.31
-2.25 -2.45 0.51
-2.25 -2.40 0.71
-2.25 -2.35 0.91
-2.25 -2.30 1.11
-2.25 -2.25 1.31
-2.25 -2.20 1.50
-2.25 -2.15 1.70
-2.25 -2.10 1.90
-2.25 -2.05 2.10
-2.25 -2.00 2.29
-2.25 -1.95 2.49
-2.25 -1.90 2.68
-2.25 -1.85 2.87
-2.25 -1.80 3.06
-2.25 -1.75 3.25
-2.25 -1.70 3.43
-2.25 -1.65 3.61
-2.25 -1.60 3.78
-2.25 -1.55 3.95
-2.25 -1.50 4.11
-2.25 -1.45 4.27
-2.25 -1.40 4.41
-2.25 -1.35 4.55
-2.25 -1.30 4.68
-2.25 -1.25 4.79
-2.25 -1.20 4.91
-2.25 -1.15 5.01
-2.25 -1.10 5.11
-2.25 -1.05 5.21
-2.25 -1.00 5.31
-2.20 -5.00 -9.49
-2.20 -4.95 -9.29
-2.20 -4.90 -9.09
-2.20 -4.85 -8.89
-2.20 -4.80 -8.69
-2.20 -4.75 -8.49
-2.20 -4.70 -8.29
-2.20 -4.65 -8.09
-2.20 -4.60 -7.89
-2.20 -4.55 -7.69
-2.20 -4.50 -7.49
-2.20 -4.45 -7.29
-2.20 -4.40 -7.09
-2.20 -4.35 -6.89
-2.20 -4.30 -6.69
-2.20 -4.25 -6.49
-2.20 -4.20 -6.29
-2.20 -4.15 -6.09
-2.20 -4.10 -5.89
-2.20 -4.05 -5.69
-2.20 -4.00 -5.49
-2.20 -3.95 -5.29
-2.20 -3.90 -5.09
-2.20 -3.85 -4.89
-2.20 -3.80 -4.69
-2.20 -3.75 -4.49
-2.20 -3.70 -4.29
-2.20 -3.65 -4.09
-2.20 -3.60 -3.89
-2.20 -3.55 -3.69
-2.20 -3.50 -3.49
-2.20 -3.45 -3.29
-2.20 -3.40 -3.09
-2.20 -3.35 -2.89
-2.20 -3.30 -2.69
-2.20 -3.25 -2.49
-2.20 -3.20 -2.29
-2.20 -3.15 -2.09
-2.20 -3.10 -1.89
-2.20 -3.05 -1.69
-2.20 -3.00 -1.49
-2.20 -2.95 -1.29
-2.20 -2.90 -1.09
-2.20 -2.85 -0.89
-2.20 -2.80 -0.69
-2.20 -2.75 -0.49
-2.20 -2.70 -0.29
-2.20 -2.65 -0.09
-2.20 -2.60 0.11
-2.20 -2.55 0.31
-2.20 -2.50 0.51
-2.20 -2.45 0.71
-2.20 -2.40 0.91
-2.20 -2.35 1.11
-2.20 -2.30 1.30
-2.20 -2.25 1.50
-2.20 -2.20 1.70
-2.20 -2.15 1.90
-2.20 -2.10 2.09
-2.20 -2.05 2.29
-2.20 -2.00 2.48
-2.20 -1.95 2.67
-2.20 -1.90 2.86
-2.20 -1.85 3.05
-2.20 -1.80 3.23
-2.20 -1.75 3.41
-2.20 -1.70 3.58
-2.20 -1.65 3.75
-2.20 -1.60 3.91
-2.20 -1.55 4.07
-2.20 -1.50 4.21
-2.20 -1.45 4.35
-2.20 -1.40 4.48
-2.20 -1.35 4.59
-2.20 -1.30 4.71
-2.20 -1.25 4.81
-2.20 -1.20 4.91
-2.20 -1.15 5.01
-2.20 -1.10 5.11
-2.20 -1.05 5.21
-2.20 -1.00 5.31
-2.15 -5.00 -9.29
-2.15 -4.95 -9.09
-2.15 -4.90 -8.89
-2.15 -4.85 -8.69
-2.15 -4.80 -8.49
-2.15 -4.75 -8.29
-2.15 -4.70 -8.09
-2.15 -4.65 -7.89
-2.15 -4.60 -7.69
-2.15 -4.55 -7.49
-2.15 -4.50 -7.29
-2.15 -4.45 -7.09
-2.15 -4.40 -6.89
-2.15 -4.35 -6.69
-2.15 -4.30 -6.49
-2.15 -4.25 -6.29
-2.15 -4.20 -6.09
-2.15 -4.15 -5.89
-2.15 -4.10 -5.69
-2.15 -4.05 -5.49
-2.15 -4.00 -5.29
-2.15 -3.95 -5.09
-2.15 -3.90 -4.89
-2.15 -3.85 -4.69
-2.15 -3.80 -4.49
-2.15 -3.75 -4.29
-2.15 -3.70 -4.09
-2.15 -3.65 -3.89
-2.15 -3.60 -3.69
-2.15 -3.55 -3.49
-2.15 -3.50 -3.29
-2.15 -3.45 -3.09
-2.15 -3.40 -2.89
-2.15 -3.35 -2.69
-2.15 -3.30 -2.49
-2.15 -3.25 -2.29
-2.15 -3.20 -2.09
-2.15 -3.15 -1.89
-2.15 -3.10 -1.69
-2.15 -3.05 -1.49
-2.15 -3.00 -1.29
-2.15 -2.95 -1.09
-2.15 -2.90 -0.89
-2.15 -2.85 -0.69
-2.15 -2.80 -0.49
-2.15 -2.75 -0.29
-2.15 -2.70 -0.09
-2.15 -2.65 0.11
-2.15 -2.60 0.31
-2.15 -2.55 0.51
-2.15 -2.50 0.71
-2.15 -2.45 0.91
-2.15 -2.40 1.10
-2.15 -2.35 1.30
-2.15 -2.30 1.50
-2.15 -2.25 1.70
-2.15 -2.20 1.89
-2.15 -2.15 2.09
-2.15 -2.10 2.28
-2.15 -2.05 2.47
-2.15 -2.00 2.66
-2.15 -1.95 2.85
-2.15 -1.90 3.03
-2.15 -1.85 3.21
-2.15 -1.80 3.38
-2.15 -1.75 3.55
-2.15 -1.70 3.71
-2.15 -1.65 3.87
-2.15 -1.60 4.01
-2.15 -1.55 4.15
-2.15 -1.50 4.28
-2.15 -1.45 4.39
-2.15 -1.40 4.51
-2.15 -1.35 4.61
-2.15 -1.30 4.71
-2.15 -1.25 4.81
-2.15 -1.20 4.91
-2.15 -1.15 5.01
-2.15 -1.10 5.11
-2.15 -1.05 5.21
-2.15 -1.00 5.31
-2.10 -5.00 -9.09
-2.10 -4.95 -8.89
-2.10 -4.90 -8.69
-2.10 -4.85 -8.49
-2.10 -4.80 -8.29
-2.10 -4.75 -8.09
-2.10 -4.70 -7.89
-2.10 -4.65 -7.69
-2.10 -4.60 -7.49
-2.10 -4.55 -7.29
-2.10 -4.50 -7.09
-2.10 -4.45 -6.89
-2.10 -4.40 -6.69
-2.10 -4.35 -6.49
-2.10 -4.30 -6.29
-2.10 -4.25 -6.09
-2.10 -4.20 -5.89
-2.10 -4.15 -5.69
-2.10 -4.10 -5.49
-2.10 -4.05 -5.29
-2.10 -4.00 -5.09
-2.10 -3.95 -4.89
-2.10 -3.90 -4.69
-2.10 -3.85 -4.49
-2.10 -3.80 -4.29
-2.10 -3.75 -4.09
-2.10 -3.70 -3.89
-2.10 -3.65 -3.69
-2.10 -3.60 -3.49
-2.10 -3.55 -3.29
-2.10 -3.50 -3.09
-2.10 -3.45 -2.89
-2.10 -3.40 -2.69
-2.10 -3.35 -2.49
-2.10 -3.30 -2.29
-2.10 -3.25 -2.09
-2.10 -3.20 -1.89
-2.10 -3.15 -1.69
-2.10 -3.10 -1.49
-2.10 -3.05 -1.29
-2.10 -3.00 -1.09
-2.10 -2.95 -0.89
-2.10 -2.90 -0.69
-2.10 -2.85 -0.49
-2.10 -2.80 -0.29
-2.10 -2.75 -0.09
-2.10 -2.70 0.11
-2.10 -2.65 0.31
-2.10 -2.60 0.51
-2.10 -2.55 0.71
-2.10 -2.50 0.90
-2.10 -2.45 1.10
-2.10 -2.40 1.30
-2.10 -2.35 1.50
-2.10 -2.30 1.69
-2.10 -2.25 1.89
-2.10 -2.20 2.08
-2.10 -2.15 2.27
-2.10 -2.10 2.46
-2.10 -2.05 2.65
-2.10 -2.00 2.83
-2.10 -1.95 3.01
-2.10 -1.90 3.18
-2.10 -1.85 3.35
-2.10 -1.80 3.51
-2.10 -1.75 3.67
-2.10 -1.70 3.81
-2.10 -1.65 3.95
-2.10 -1.60 4.08
-2.10 -1.55 4.19
-2.10 -1.50 4.31
-2.10 -1.45 4.41
-2.10 -1.40 4.51
-2.10 -1.35 4.61
-2.10 -1.30 4.71
-2.10 -1.25 4.81
-2.10 -1.20 4.91
-2.10 -1.15 5.01
-2.10 -1.10 5.11
-2.10 -1.05 5.21
-2.10 -1.00 5.31
-2.05 -5.00 -8.89
-2.05 -4.95 -8.69
-2.05 -4.90 -8.49
-2.05 -4.85 -8.29
-2.05 -4.80 -8.09
-2.05 -4.75 -7.89
-2.05 -4.70 -7.69
-2.05 -4.65 -7.49
-2.05 -4.60 -7.29
-2.05 -4.55 -7.09
-2.05 -4.50 -6.89
-2.05 -4.45 -6.69
-2.05 -4.40 -6.49
-2.05 -4.35 -6.29
-2.05 -4.30 -6.09
-2.05 -4.25 -5.89
-2.05 -4.20 -5.69
-2.05 -4.15 -5.49
-2.05 -4.10 -5.29
-2.05 -4.05 -5.09
-2.05 -4.00 -4.89
-2.05 -3.95 -4.69
-2.05 -3.90 -4.49
-2.05 -3.85 -4.29
-2.05 -3.80 -4.09
-2.05 -3.75 -3.89
-2.05 -3.70 -3.69
-2.05 -3.65 -3.49
-2.05 -3.60 -3.29
-2.05 -3.55 -3.09
-2.05 -3.50 -2.89
-2.05 -3.45 -2.69
-2.05 -3.40 -2.49
-2.05 -3.35 -2.29
-2.05 -3.30 -2.09
-2.05 -3.25 -1.89
-2.05 -3.20 -1.69
-2.05 -3.15 -1.49
-2.05 -3.10 -1.29
-2.05 -3.05 -1.09
-2.05 -3.00 -0.89
-2.05 -2.95 -0.69
-2.05 -2.90 -0.49
-2.05 -2.85 -0.29
-2.05 -2.80 -0.09
-2.05 -2.75 0.11
-2.05 -2.70 0.31
-2.05 -2.65 0.51
-2.05 -2.60 0.70
-2.05 -2.55 0.90
-2.05 -2.50 1.10
-2.05 -2.45 1.30
-2.05 -2.40 1.49
-2.05 -2.35 1.69
-2.05 -2.30 1.88
-2.05 -2.25 2.07
-2.05 -2.20 2.26
-2.05 -2.15 2.45
-2.05 -2.10 2.63
-2.05 -2.05 2.81
-2.05 -2.00 2.98
-2.05 -1.95 3.15
-2.05 -1.90 3.31
-2.05 -1.85 3.47
-2.05 -1.80 3.61
-2.05 -1.75 3.75
-2.05 -1.70 3.88
-2.05 -1.65 3.99
-2.05 -1.60 4.11
-2.05 -1.55 4.21
-2.05 -1.50 4.31
-2.05 -1.45 4.41
-2.05 -1.40 4.51
-2.05 -1.35 4.61
-2.05 -1.30 4.71
-2.05 -1.25 4.81
-2.05 -1.20 4.91
-2.05 -1.15 5.01
-2.05 -1.10 5.11
-2.05 -1.05 5.21
-2.05 -1.00 5.31
-2.00 -5.00 -8.69
-2.00 -4.95 -8.49
-2.00 -4.90 -8.29
-2.00 -4.85 -8.09
-2.00 -4.80 -7.89
-2.00 -4.75 -7.69
-2.00 -4.70 -7.49
-2.00 -4.65 -7.29
-2.00 -4.60 -7.09
-2.00 -4.55 -6.89
-2.00 -4.50 -6.69
-2.00 -4.45 -6.49
-2.00 -4.40 -6.29
-2.00 -4.35 -6.09
-2.00 -4.30 -5.89
-2.00 -4.25 -5.69
-2.00 -4.20 -5.49
-2.00 -4.15 -5.29
-2.00 -4.10 -5.09
-2.00 -4.05 -4.89
-2.00 -4.00 -4.69
-2.00 -3.95 -4.49
-2.00 -3.90 -4.29
-2.00 -3.85 -4.09
-2.00 -3.80 -3.89
-2.00 -3.75 -3.69
-2.00 -3.70 -3.49
-2.00 -3.65 -3.29
-2.00 -3.60 -3.09
-2.00 -3.55 -2.89
-2.00 -3.50 -2.69
-2.00 -3.45 -2.49
-2.00 -3.40 -2.29
-2.00 -3.35 -2.09
-2.00 -3.30 -1.89
-2.00 -3.25 -1.69
-2.00 -3.20 -1.49
-2.00 -3.15 -1.29
-2.00 -3.10 -1.09
-2.00 -3.05 -0.89
-2.00 -3.00 -0.69
-2.00 -2.95 -0.49
-2.00 -2.90 -0.29
-2.00 -2.85 -0.09
-2.00 -2.80 0.11
-2.00 -2.75 0.31
-2.00 -2.70 0.50
-2.00 -2.65 0.70
-2.00 -2.60 0.90
-2.00 -2.55 1.10
-2.00 -2.50 1.29
-2.00 -2.45 1.49
-2.00 -2.40 1.68
-2.00 -2.35 1.87
-2.00 -2.30 2.06
-2.00 -2.25 2.25
-2.00 -2.20 2.43
-2.00 -2.15 2.61
-2.00 -2.10 2.78
-2.00 -2.05 2.95
-2.00 -2.00 3.11
-2.00 -1.95 3.27
-2.00 -1.90 3.41
-2.00 -1.85 3.55
-2.00 -1.80 3.68
-2.00 -1.75 3.79
-2.00 -1.70 3.91
-2.00 -1.65 4.01
-2.00 -1.60 4.11
-2.00 -1.55 4.21
-2.00 -1.50 4.31
-2.00 -1.45 4.41
-2.00 -1.40 4.51
-2.00 -1.35 4.61
-2.00 -1.30 4.71
-2.00 -1.25 4.81
-2.00 -1.20 4.91
-2.00 -1.15 5.01
-2.00 -1.10 5.11
-2.00 -1.05 5.21
-2.00 -1.00 5.31
-1.95 -5.00 -8.49
-1.95 -4.95 -8.29
-1.95 -4.90 -8.09
-1.95 -4.85 -7.89
-1.95 -4.80 -7.69
-1.95 -4.75 -7.49
-1.95 -4.70 -7.29
-1.95 -4.65 -7.09
-1.95 -4.60 -6.89
-1.95 -4.55 -6.69
-1.95 -4.50 -6.49
-1.95 -4.45 -6.29
-1.95 -4.40 -6.09
-1.95 -4.35 -5.89
-1.95 -4.30 -5.69
-1.95 -4.25 -5.49
-1.95 -4.20 -5.29
-1.95 -4.15 -5.09
-1.95 -4.10 -4.89
-1.95 -4.05 -4.69
-1.95 -4.00 -4.49
-1.95 -3.95 -4.29
-1.95 -3.90 -4.09
-1.95 -3.85 -3.89
-1.95 -3.80 -3.69
-1.95 -3.75 -3.49
-1.95 -3.70 -3.29
-1.95 -3.65 -3.09
-1.95 -3.60 -2.89
-1.95 -3.55 -2.69
-1.95 -3.50 -2.49
-1.95 -3.45 -2.29
-1.95 -3.40 -2.09
-1.95 -3.35 -1.89
-1.95 -3.30 -1.69
-1.95 -3.25 -1.49
-1.95 -3.20 -1.29
-1.95 -3.15 -1.09
-1.95 -3.10 -0.89
-1.95 -3.05 -0.69
-1.95 -3.00 -0.49
-1.95 -2.95 -0.29
-1.95 -2.90 -0.09
-1.95 -2.85 0.11
-1.95 -2.80 0.30
-1.95 -2.75 0.50
-1.95 -2.70 0.70
-1.95 -2.65 0.90
-1.95 -2.60 1.09
-1.95 -2.55 1.29
-1.95 -2.50 1.48
-1.95 -2.45 1.67
-1.95 -2.40 1.86
-1.95 -2.35 2.05
-1.95 -2.30 2.23
-1.95 -2.25 2.41
-1.95 -2.20 2.58
-1.95 -2.15 2.75
-1.95 -2.10 2.91
-1.95 -2.05 3.07
-1.95 -2.00 3.21
-1.95 -1.95 3.35
-1.95 -1.90 3.48
-1.95 -1.85 3.59
-1.95 -1.80 3.71
-1.95 -1.75 3.81
-1.95 -1.70 3.91
-1.95 -1.65 4.01
-1.95 -1.60 4.11
-1.95 -1.55 4.21
-1.95 -1.50 4.31
-1.95 -1.45 4.41
-1.95 -1.40 4.51
-1.95 -1.35 4.61
-1.95 -1.30 4.71
-1.95 -1.25 4.81
-1.95 -1.20 4.91
-1.95 -1.15 5.01
-1.95 -1.10 5.11
-1.95 -1.05 5.21
-1.95 -1.00 5.31
-1.90 -5.00 -8.29
-1.90 -4.95 -8.09
-1.90 -4.90 -7.89
-1.90 -4.85 -7.69
-1.90 -4.80 -7.49
-1.90 -4.75 -7.29
-1.90 -4.70 -7.09
-1.90 -4.65 -6.89
-1.90 -4.60 -6.69
-1.90 -4.55 -6.49
-1.90 -4.50 -6.29
-1.90 -4.45 -6.09
-1.90 -4.40 -5.89
-1.90 -4.35 -5.69
-1.90 -4.30 -5.49
-1.90 -4.25 -5.29
-1.90 -4.20 -5.09
-1.90 -4.15 -4.89
-1.90 -4.10 -4.69
-1.90 -4.05 -4.49
-1.90 -4.00 -4.29
-1.90 -3.95 -4.09
-1.90 -3.90 -3.89
-1.90 -3.85 -3.69
-1.90 -3.80 -3.49
-1.90 -3.75 -3.29
-1.90 -3.70 -3.09
-1.90 -3.65 -2.89
-1.90 -3.60 -2.69
-1.90 -3.55 -2.49
-1.90 -3.50 -2.29
-1.90 -3.45 -2.09
-1.90 -3.40 -1.89
-1.90 -3.35 -1.69
-1.90 -3.30 -1.49
-1.90 -3.25 -1.29
-1.90 -3.20 -1.09
-1.90 -3.15 -0.89
-1.90 -3.10 -0.69
-1.90 -3.05 -0.49
-1.90 -3.00 -0.29
-1.90 -2.95 -0.09
-1.90 -2.90 0.10
-1.90 -2.85 0.30
-1.90 -2.80 0.50
-1.90 -2.75 0.70
-1.90 -2.70 0.89
-1.90 -2.65 1.09
-1.90 -2.60 1.28
-1.90 -2.55 1.47
-1.90 -2.50 1.66
-1.90 -2.45 1.85
-1.90 -2.40 2.03
-1.90 -2.35 2.21
-1.90 -2.30 2.38
-1.90 -2.25 2.55
-1.90 -2.20 2.71
-1.90 -2.15 2.87
-1.90 -2.10 3.01
-1.90 -2.05 3.15
-1.90 -2.00 3.28
-1.90 -1.95 3.39
-1.90 -1.90 3.51
-1.90 -1.85 3.61
-1.90 -1.80 3.71
-1.90 -1.75 3.81
-1.90 -1.70 3.91
-1.90 -1.65 4.01
-1.90 -1.60 4.11
-1.90 -1.55 4.21
-1.90 -1.50 4.31
-1.90 -1.45 4.41
-1.90 -1.40 4.51
-1.90 -1.35 4.61
-1.90 -1.30 4.71
-1.90 -1.25 4.81
-1.90 -1.20 4.91
-1.90 -1.15 5.01
-1.90 -1.10 5.11
-1.90 -1.05 5.21
-1.90 -1.00 5.31
-1.85 -5.00 -8.09
-1.85 -4.95 -7.89
-1.85 -4.90 -7.69
-1.85 -4.85 -7.49
-1.85 -4.80 -7.29
-1.85 -4.75 -7.09
-1.85 -4.70 -6.89
-1.85 -4.65 -6.69
-1.85 -4.60 -6.49
-1.85 -4.55 -6.29
-1.85 -4.50 -6.09
-1.85 -4.45 -5.89
-1.85 -4.40 -5.69
-1.85 -4.35 -5.49
-1.85 -4.30 -5.29
-1.85 -4.25 -5.09
-1.85 -4.20 -4.89
-1.85 -4.15 -4.69
-1.85 -4.10 -4.49
-1.85 -4.05 -4.29
-1.85 -4.00 -4.09
-1.85 -3.95 -3.89
-1.85 -3.90 -3.69
-1.85 -3.85 -3.49
-1.85 -3.80 -3.29
-1.85 -3.75 -3.09
-1.85 -3.70 -2.89
-1.85 -3.65 -2.69
-1.85 -3.60 -2.49
-1.85 -3.55 -2.29
-1.85 -3.50 -2.09
-1.85 -3.45 -1.89
-1.85 -3.40 -1.69
-1.85 -3.35 -1.49
-1.85 -3.30 -1.29
-1.85 -3.25 -1.09
-1.85 -3.20 -0.89
-1.85 -3.15 -0.69
-1.85 -3.10 -0.49
-1.85 -3.05 -0.29
-1.85 -3.00 -0.10
-1.85 -2.95 0.10
-1.85 -2.90 0.30
-1.85 -2.85 0.50
-1.85 -2.80 0.69
-1.85 -2.75 0.89
-1.85 -2.70 1.08
-1.85 -2.65 1.27
-1.85 -2.60 1.46
-1.85 -2.55 1.65
-1.85 -2.50 1.83
-1.85 -2.45 2.01
-1.85 -2.40 2.18
-1.85 -2.35 2.35
-1.85 -2.30 2.51
-1.85 -2.25 2.67
-1.85 -2.20 2.81
-1.85 -2.15 2.95
-1.85 -2.10 3.08
-1.85 -2.05 3.19
-1.85 -2.00 3.31
-1.85 -1.95 3.41
-1.85 -1.90 3.51
-1.85 -1.85 3.61
-1.85 -1.80 3.71
-1.85 -1.75 3.81
-1.85 -1.70 3.91
-1.85 -1.65 4.01
-1.85 -1.60 4.11
-1.85 -1.55 4.21
-1.85 -1.50 4.31
-1.85 -1.45 4.41
-1.85 -1.40 4.51
-1.85 -1.35 4.61
-1.85 -1.30 4.71
-1.85 -1.25 4.81
-1.85 -1.20 4.91
-1.85 -1.15 5.01
-1.85 -1.10 5.11
-1.85 -1.05 5.21
-1.85 -1.00 5.31
-1.80 -5.00 -7.89
-1.80 -4.95 -7.69
-1.80 -4.90 -7.49
-1.80 -4.85 -7.29
-1.80 -4.80 -7.09
-1.80 -4.75 -6.89
-1.80 -4.70 -6.69
-1.80 -4.65 -6.49
-1.80 -4.60 -6.29
-1.80 -4.55 -6.09
-1.80 -4.50 -5.89
-1.80 -4.45 -5.69
-1.80 -4.40 -5.49
-1.80 -4.35 -5.29
-1.80 -4.30 -5.09
-1.80 -4.25 -4.89
-1.80 -4.20 -4.69
-1.80 -4.15 -4.49
-1.80 -4.10 -4.29
-1.80 -4.05 -4.09
-1.80 -4.00 -3.89
-1.80 -3.95 -3.69
-1.80 -3.90 -3.49
-1.80 -3.85 -3.29
-1.80 -3.80 -3.09
-1.80 -3.75 -2.89
-1.80 -3.70 -2.69
-1.80 -3.65 -2.49
-1.80 -3.60 -2.29
-1.80 -3.55 -2.09
-1.80 -3.50 -1.89
-1.80 -3.45 -1.69
-1.80 -3.40 -1.49
-1.80 -3.35 -1.29
-1.80 -3.30 -1.09
-1.80 -3.25 -0.89
-1.80 -3.20 -0.69
-1.80 -3.15 -0.49
-1.80 -3.10 -0.30
-1.80 -3.05 -0.10
-1.80 -3.00 0.10
-1.80 -2.95 0.30
-1.80 -2.90 0.49
-1.80 -2.85 0.69
-1.80 -2.80 0.88
-1.80 -2.75 1.07
-1.80 -2.70 1.26
-1.80 -2.65 1.45
-1.80 -2.60 1.63
-1.80 -2.55 1.81
-1.80 -2.50 1.98
-1.80 -2.45 2.15
-1.80 -2.40 2.31
-1.80 -2.35 2.47
-1.80 -2.30 2.61
-1.80 -2.25 2.75
-1.80 -2.20 2.88
-1.80 -2.15 2.99
-1.80 -2.10 3.11
-1.80 -2.05 3.21
-1.80 -2.00 3.31
-1.80 -1.95 3.41
-1.80 -1.90 3.51
-1.80 -1.85 3.61
-1.80 -1.80 3.71
-1.80 -1.75 3.81
-1.80 -1.70 3.91
-1.80 -1.65 4.01
-1.80 -1.60 4.11
-1.80 -1.55 4.21
-1.80 -1.50 4.31
-1.80 -1.45 4.41
-1.80 -1.40 4.51
-1.80 -1.35 4.61
-1.80 -1.30 4.71
-1.80 -1.25 4.81
-1.80 -1.20 4.91
-1.80 -1.15 5.01
-1.80 -1.10 5.11
-1.80 -1.05 5.21
-1.80 -1.00 5.31
-1.75 -5.00 -7.69
-1.75 -4.95 -7.49
-1.75 -4.90 -7.29
-1.75 -4.85 -7.09
-1.75 -4.80 -6.89
-1.75 -4.75 -6.69
-1.75 -4.70 -6.49
-1.75 -4.65 -6.29
-1.75 -4.60 -6.09
-1.75 -4.55 -5.89
-1.75 -4.50 -5.69
-1.75 -4.45 -5.49
-1.75 -4.40 -5.29
-1.75 -4.35 -5.09
-1.75 -4.30 -4.89
-1.75 -4.25 -4.69
-1.75 -4.20 -4.49
-1.75 -4.15 -4.29
-1.75 -4.10 -4.09
-1.75 -4.05 -3.89
-1.75 -4.00 -3.69
-1.75 -3.95 -3.49
-1.75 -3.90 -3.29
-1.75 -3.85 -3.09
-1.75 -3.80 -2.89
-1.75 -3.75 -2.69
-1.75 -3.70 -2.49
-1.75 -3.65 -2.29
-1.75 -3.60 -2.09
-1.75 -3.55 -1.89
-1.75 -3.50 -1.69
-1.75 -3.45 -1.49
-1.75 -3.40 -1.29
-1.75 -3.35 -1.09
-1.75 -3.30 -0.89
-1.75 -3.25 -0.69
-1.75 -3.20 -0.50
-1.75 -3.15 -0.30
-1.75 -3.10 -0.10
-1.75 -3.05 0.10
-1.75 -3.00 0.29
-1.75 -2.95 0.49
-1.75 -2.90 0.68
-1.75 -2.85 0.87
-1.75 -2.80 1.06
-1.75 -2.75 1.25
-1.75 -2.70 1.43
-1.75 -2.65 1.61
-1.75 -2.60 1.78
-1.75 -2.55 1.95
-1.75 -2.50 2.11
-1.75 -2.45 2.27
-1.75 -2.40 2.41
-1.75 -2.35 2.55
-1.75 -2.30 2.68
-1.75 -2.25 2.79
-1.75 -2.20 2.91
-1.75 -2.15 3.01
-1.75 -2.10 3.11
-1.75 -2.05 3.21
-1.75 -2.00 3.31
-1.75 -1.95 3.41
-1.75 -1.90 3.51
-1.75 -1.85 3.61
-1.75 -1.80 3.71
-1.75 -1.75 3.81
-1.75 -1.70 3.91
-1.75 -1.65 4.01
-1.75 -1.60 4.11
-1.75 -1.55 4.21
-1.75 -1.50 4.31
-1.75 -1.45 4.41
-1.75 -1.40 4.51
-1.75 -1.35 4.61
-1.75 -1.30 4.71
-1.75 -1.25 4.81
-1.75 -1.20 4.91
-1.75 -1.15 5.01
-1.75 -1.10 5.11
-1.75 -1.05 5.21
-1.75 -1.00 5.31
-1.70 -5.00 -7.49
-1.70 -4.95 -7.29
-1.70 -4.90 -7.09
-1.70 -4.85 -6.89
-1.70 -4.80 -6.69
-1.70 -4.75 -6.49
-1.70 -4.70 -6.29
-1.70 -4.65 -6.09
-1.70 -4.60 -5.89
-1.70 -4.55 -5.69
-1.70 -4.50 -5.49
-1.70 -4.45 -5.29
-1.70 -4.40 -5.09
-1.70 -4.35 -4.89
-1.70 -4.30 -4.69
-1.70 -4.25 -4.49
-1.70 -4.20 -4.29
-1.70 -4.15 -4.09
-1.70 -4.10 -3.89
-1.70 -4.05 -3.69
-1.70 -4.00 -3.49
-1.70 -3.95 -3.29
-1.70 -3.90 -3.09
-1.70 -3.85 -2.89
-1.70 -3.80 -2.69
-1.70 -3.75 -2.49
-1.70 -3.70 -2.29
-1.70 -3.65 -2.09
-1.70 -3.60 -1.89
-1.70 -3.55 -1.69
-1.70 -3.50 -1.49
-1.70 -3.45 -1.29
-1.70 -3.40 -1.09
-1.70 -3.35 -0.89
-1.70 -3.30 -0.70
-1.70 -3.25 -0.50
-1.70 -3.20 -0.30
-1.70 -3.15 -0.10
-1.70 -3.10 0.09
-1.70 -3.05 0.29
-1.70 -3.00 0.48
-1.70 -2.95 0.67
-1.70 -2.90 0.86
-1.70 -2.85 1.05
-1.70 -2.80 1.23
-1.70 -2.75 1.41
-1.70 -2.70 1.58
-1.70 -2.65 1.75
-1.70 -2.60 1.91
-1.70 -2.55 2.07
-1.70 -2.50 2.21
-1.70 -2.45 2.35
-1.70 -2.40 2.48
-1.70 -2.35 2.59
-1.70 -2.30 2.71
-1.70 -2.25 2.81
-1.70 -2.20 2.91
-1.70 -2.15 3.01
-1.70 -2.10 3.11
-1.70 -2.05 3.21
-1.70 -2.00 3.31
-1.70 -1.95 3.41
-1.70 -1.90 3.51
-1.70 -1.85 3.61
-1.70 -1.80 3.71
-1.70 -1.75 3.81
-1.70 -1.70 3.91
-1.70 -1.65 4.01
-1.70 -1.60 4.11
-1.70 -1.55 4.21
-1.70 -1.50 4.31
-1.70 -1.45 4.41
-1.70 -1.40 4.51
-1.70 -1.35 4.61
-1.70 -1.30 4.71
-1.70 -1.25 4.81
-1.70 -1.20 4.91
-1.70 -1.15 5.01
-1.70 -1.10 5.11
-1.70 -1.05 5.21
-1.70 -1.00 5.31
-1.65 -5.00 -7.29
-1.65 -4.95 -7.09
-1.65 -4.90 -6.89
-1.65 -4.85 -6.69
-1.65 -4.80 -6.49
-1.65 -4.75 -6.29
-1.65 -4.70 -6.09
-1.65 -4.65 -5.89
-1.65 -4.60 -5.69
-1.65 -4.55 -5.49
-1.65 -4.50 -5.29
-1.65 -4.45 -5.09
-1.65 -4.40 -4.89
-1.65 -4.35 -4.69
-1.65 -4.30 -4.49
-1.65 -4.25 -4.29
-1.65 -4.20 -4.09
-1.65 -4.15 -3.89
-1.65 -4.10 -3.69
-1.65 -4.05 -3.49
-1.65 -4.00 -3.29
-1.65 -3.95 -3.09
-1.65 -3.90 -2.89
-1.65 -3.85 -2.69
-1.65 -3.80 -2.49
-1.65 -3.75 -2.29
-1.65 -3.70 -2.09
-1.65 -3.65 -1.89
-1.65 -3.60 -1.69
-1.65 -3.55 -1.49
-1.65 -3.50 -1.29
-1.65 -3.45 -1.09
-1.65 -3.40 -0.90
-1.65 -3.35 -0.70
-1.65 -3.30 -0.50
-1.65 -3.25 -0.30
-1.65 -3.20 -0.11
-1.65 -3.15 0.09
-1.65 -3.10 0.28
-1.65 -3.05 0.47
-1.65 -3.00 0.66
-1.65 -2.95 0.85
-1.65 -2.90 1.03
-1.65 -2.85 1.21
-1.65 -2.80 1.38
-1.65 -2.75 1.55
-1.65 -2.70 1.71
-1.65 -2.65 1.87
-1.65 -2.60 2.01
-1.65 -2.55 2.15
-1.65 -2.50 2.28
-1.65 -2.45 2.39
-1.65 -2.40 2.51
-1.65 -2.35 2.61
-1.65 -2.30 2.71
-1.65 -2.25 2.81
-1.65 -2.20 2.91
-1.65 -2.15 3.01
-1.65 -2.10 3.11
-1.65 -2.05 3.21
-1.65 -2.00 3.31
-1.65 -1.95 3.41
-1.65 -1.90 3.51
-1.65 -1.85 3.61
-1.65 -1.80 3.71
-1.65 -1.75 3.81
-1.65 -1.70 3.91
-1.65 -1.65 4.01
-1.65 -1.60 4.11
-1.65 -1.55 4.21
-1.65 -1.50 4.31
-1.65 -1.45 4.41
-1.65 -1.40 4.51
-1.65 -1.35 4.61
-1.65 -1.30 4.71
-1.65 -1.25 4.81
-1.65 -1.20 4.91
-1.65 -1.15 5.01
-1.65 -1.10 5.11
-1.65 -1.05 5.21
-1.65 -1.00 5.31
-1.60 -5.00 -7.09
-1.60 -4.95 -6.89
-1.60 -4.90 -6.69
-1.60 -4.85 -6.49
-1.60 -4.80 -6.29
-1.60 -4.75 -6.09
-1.60 -4.70 -5.89
-1.60 -4.65 -5.69
-1.60 -4.60 -5.49
-1.60 -4.55 -5.29
-1.60 -4.50 -5.09
-1.60 -4.45 -4.89
-1.60 -4.40 -4.69
-1.60 -4.35 -4.49
-1.60 -4.30 -4.29
-1.60 -4.25 -4.09
-1.60 -4.20 -3.89
-1.60 -4.15 -3.69
-1.60 -4.10 -3.49
-1.60 -4.05 -3.29
-1.60 -4.00 -3.09
-1.60 -3.95 -2.89
-1.60 -3.90 -2.69
-1.60 -3.85 -2.49
-1.60 -3.80 -2.29
-1.60 -3.75 -2.09
-1.60 -3.70 -1.89
-1.60 -3.65 -1.69
-1.60 -3.60 -1.49
-1.60 -3.55 -1.29
-1.60 -3.50 -1.10
-1.60 -3.45 -0.90
-1.60 -3.40 -0.70
-1.60 -3.35 -0.50
-1.60 -3.30 -0.31
-1.60 -3.25 -0.11
-1.60 -3.20 0.08
-1.60 -3.15 0.27
-1.60 -3.10 0.46
-1.60 -3.05 0.65
-1.60 -3.00 0.83
-1.60 -2.95 1.01
-1.60 -2.90 1.18
-1.60 -2.85 1.35
-1.60 -2.80 1.51
-1.60 -2.75 1.67
-1.60 -2.70 1.81
-1.60 -2.65 1.95
-1.60 -2.60 2.08
-1.60 -2.55 2.19
-1.60 -2.50 2.31
-1.60 -2.45 2.41
-1.60 -2.40 2.51
-1.60 -2.35 2.61
-1.60 -2.30 2.71
-1.60 -2.25 2.81
-1.60 -2.20 2.91
-1.60 -2.15 3.01
-1.60 -2.10 3.11
-1.60 -2.05 3.21
-1.60 -2.00 3.31
-1.60 -1.95 3.41
-1.60 -1.90 3.51
-1.60 -1.85 3.61
-1.60 -1.80 3.71
-1.60 -1.75 3.81
-1.60 -1.70 3.91
-1.60 -1.65 4.01
-1.60 -1.60 4.11
-1.60 -1.55 4.21
-1.60 -1.50 4.31
-1.60 -1.45 4.41
-1.60 -1.40 4.51
-1.60 -1.35 4.61
-1.60 -1.30 4.71
-1.60 -1.25 4.81
-1.60 -1.20 4.91
-1.60 -1.15 5.01
-1.60 -1.10 5.11
-1.60 -1.05 5.21
-1.60 -1.00 5.31
-1.55 -5.00 -6.89
-1.55 -4.95 -6.69
-1.55 -4.90 -6.49
-1.55 -4.85 -6.29
-1.55 -4.80 -6.09
-1.55 -4.75 -5.89
-1.55 -4.70 -5.69
-1.55 -4.65 -5.49
-1.55 -4.60 -5.29
-1.55 -4.55 -5.09
-1.55 -4.50 -4.89
-1.55 -4.45 -4.69
-1.55 -4.40 -4.49
-1.55 -4.35 -4.29
-1.55 -4.30 -4.09
-1.55 -4.25 -3.89
-1.55 -4.20 -3.69
-1.55 -4.15 -3.49
-1.55 -4.10 -3.29
-1.55 -4.05 -3.09
-1.55 -4.00 -2.89
-1.55 -3.95 -2.69
-1.55 -3.90 -2.49
-1.55 -3.85 -2.29
-1.55 -3.80 -2.09
-1.55 -3.75 -1.89
-1.55 -3.70 -1.69
-1.55 -3.65 -1.49
-1.55 -3.60 -1.30
-1.55 -3.55 -1.10
-1.55 -3.50 -0.90
-1.55 -3.45 -0.70
-1.55 -3.40 -0.51
-1.55 -3.35 -0.31
-1.55 -3.30 -0.12
-1.55 -3.25 0.07
-1.55 -3.20 0.26
-1.55 -3.15 0.45
-1.55 -3.10 0.63
-1.55 -3.05 0.81
-1.55 -3.00 0.98
-1.55 -2.95 1.15
-1.55 -2.90 1.31
-1.55 -2.85 1.47
-1.55 -2.80 1.61
-1.55 -2.75 1.75
-1.55 -2.70 1.88
-1.55 -2.65 1.99
-1.55 -2.60 2.11
-1.55 -2.55 2.21
-1.55 -2.50 2.31
-1.55 -2.45 2.41
-1.55 -2.40 2.51
-1.55 -2.35 2.61
-1.55 -2.30 2.71
-1.55 -2.25 2.81
-1.55 -2.20 2.91
-1.55 -2.15 3.01
-1.55 -2.10 3.11
-1.55 -2.05 3.21
-1.55 -2.00 3.31
-1.55 -1.95 3.41
-1.55 -1.90 3.51
-1.55 -1.85 3.61
-1.55 -1.80 3.71
-1.55 -1.75 3.81
-1.55 -1.70 3.91
-1.55 -1.65 4.01
-1.55 -1.60 4.11
-1.55 -1.55 4.21
-1.55 -1.50 4.31
-1.55 -1.45 4.41
-1.55 -1.40 4.51
-1.55 -1.35 4.61
-1.55 -1.30 4.71
-1.55 -1.25 4.81
-1.55 -1.20 4.91
-1.55 -1.15 5.01
-1.55 -1.10 5.11
-1.55 -1.05 5.21
-1.55 -1.00 5.31
-1.50 -5.00 -6.69
-1.50 -4.95 -6.49
-1.50 -4.90 -6.29
-1.50 -4.85 -6.09
-1.50 -4.80 -5.89
-1.50 -4.75 -5.69
-1.50 -4.70 -5.49
-1.50 -4.65 -5.29
-1.50 -4.60 -5.09
-1.50 -4.55 -4.89
-1.50 -4.50 -4.69
-1.50 -4.45 -4.49
-1.50 -4.40 -4.29
-1.50 -4.35 -4.09
-1.50 -4.30 -3.89
-1.50 -4.25 -3.69
-1.50 -4.20 -3.49
-1.50 -4.15 -3.29
-1.50 -4.10 -3.09
-1.50 -4.05 -2.89
-1.50 -4.00 -2.69
-1.50 -3.95 -2.49
-1.50 -3.90 -2.29
-1.50 -3.85 -2.09
-1.50 -3.80 -1.89
-1.50 -3.75 -1.69
-1.50 -3.70 -1.50
-1.50 -3.65 -1.30
-1.50 -3.60 -1.10
-1.50 -3.55 -0.90
-1.50 -3.50 -0.71
-1.50 -3.45 -0.51
-1.50 -3.40 -0.32
-1.50 -3.35 -0.13
-1.50 -3.30 0.06
-1.50 -3.25 0.25
-1.50 -3.20 0.43
-1.50 -3.15 0.61
-1.50 -3.10 0.78
-1.50 -3.05 0.95
-1.50 -3.00 1.11
-1.50 -2.95 1.27
-1.50 -2.90 1.41
-1.50 -2.85 1.55
-1.50 -2.80 1.68
-1.50 -2.75 1.79
-1.50 -2.70 1.91
-1.50 -2.65 2.01
-1.50 -2.60 2.11
-1.50 -2.55 2.21
-1.50 -2.50 2.31
-1.50 -2.45 2.41
-1.50 -2.40 2.51
-1.50 -2.35 2.61
-1.50 -2.30 2.71
-1.50 -2.25 2.81
-1.50 -2.20 2.91
-1.50 -2.15 3.01
-1.50 -2.10 3.11
-1.50 -2.05 3.21
-1.50 -2.00 3.31
-1.50 -1.95 3.41
-1.50 -1.90 3.51
-1.50 -1.85 3.61
-1.50 -1.80 3.71
-1.50 -1.75 3.81
-1.50 -1.70 3.91
-1.50 -1.65 4.01
-1.50 -1.60 4.11
-1.50 -1.55 4.21
-1.50 -1.50 4.31
-1.50 -1.45 4.41
-1.50 -1.40 4.51
-1.50 -1.35 4.61
-1.50 -1.30 4.71
-1.50 -1.25 4.81
-1.50 -1.20 4.91
-1.50 -1.15 5.01
-1.50 -1.10 5.11
-1.50 -1.05 5.21
-1.50 -1.00 5.31
-1.45 -5.00 -6.49
-1.45 -4.95 -6.29
-1.45 -4.90 -6.09
-1.45 -4.85 -5.89
-1.45 -4.80 -5.69
-1.45 -4.75 -5.49
-1.45 -4.70 -5.29
-1.45 -4.65 -5.09
-1.45 -4.60 -4.89
-1.45 -4.55 -4.69
-1.45 -4.50 -4.49
-1.45 -4.45 -4.29
-1.45 -4.40 -4.09
-1.45 -4.35 -3.89
-1.45 -4.30 -3.69
-1.45 -4.25 -3.49
-1.45 -4.20 -3.29
-1.45 -4.15 -3.09
-1.45 -4.10 -2.89
-1.45 -4.05 -2.69
-1.45 -4.00 -2.49
-1.45 -3.95 -2.29
-1.45 -3.90 -2.09
-1.45 -3.85 -1.89
-1.45 -3.80 -1.70
-1.45 -3.75 -1.50
-1.45 -3.70 -1.30
-1.45 -3.65 -1.10
-1.45 -3.60 -0.91
-1.45 -3.55 -0.71
-1.45 -3.50 -0.52
-1.45 -3.45 -0.33
-1.45 -3.40 -0.14
-1.45 -3.35 0.05
-1.45 -3.30 0.23
-1.45 -3.25 0.41
-1.45 -3.20 0.58
-1.45 -3.15 0.75
-1.45 -3.10 0.91
-1.45 -3.05 1.07
-1.45 -3.00 1.21
-1.45 -2.95 1.35
-1.45 -2.90 1.48
-1.45 -2.85 1.59
-1.45 -2.80 1.71
-1.45 -2.75 1.81
-1.45 -2.70 1.91
-1.45 -2.65 2.01
-1.45 -2.60 2.11
-1.45 -2.55 2.21
-1.45 -2.50 2.31
-1.45 -2.45 2.41
-1.45 -2.40 2.51
-1.45 -2.35 2.61
-1.45 -2.30 2.71
-1.45 -2.25 2.81
-1.45 -2.20 2.91
-1.45 -2.15 3.01
-1.45 -2.10 3.11
-1.45 -2.05 3.21
-1.45 -2.00 3.31
-1.45 -1.95 3.41
-1.45 -1.90 3.51
-1.45 -1.85 3.61
-1.45 -1.80 3.71
-1.45 -1.75 3.81
-1.45 -1.70 3.91
-1.45 -1.65 4.01
-1.45 -1.60 4.11
-1.45 -1.55 4.21
-1.45 -1.50 4.31
-1.45 -1.45 4.41
-1.45 -1.40 4.51
-1.45 -1.35 4.61
-1.45 -1.30 4.71
-1.45 -1.25 4.81
-1.45 -1.20 4.91
-1.45 -1.15 5.01
-1.45 -1.10 5.11
-1.45 -1.05 5.21
-1.45 -1.00 5.31
-1.40 -5.00 -6.29
-1.40 -4.95 -6.09
-1.40 -4.90 -5.89
-1.40 -4.85 -5.69
-1.40 -4.80 -5.49
-1.40 -4.75 -5.29
-1.40 -4.70 -5.09
-1.40 -4.65 -4.89
-1.40 -4.60 -4.69
-1.40 -4.55 -4.49
-1.40 -4.50 -4.29
-1.40 -4.45 -4.09
-1.40 -4.40 -3.89
-1.40 -4.35 -3.69
-1.40 -4.30 -3.49
-1.40 -4.25 -3.29
-1.40 -4.20 -3.09
-1.40 -4.15 -2.89
-1.40 -4.10 -2.69
-1.40 -4.05 -2.49
-1.40 -4.00 -2.29
-1.40 -3.95 -2.09
-1.40 -3.90 -1.90
-1.40 -3.85 -1.70
-1.40 -3.80 -1.50
-1.40 -3.75 -1.30
-1.40 -3.70 -1.11
-1.40 -3.65 -0.91
-1.40 -3.60 -0.72
-1.40 -3.55 -0.53
-1.40 -3.50 -0.34
-1.40 -3.45 -0.15
-1.40 -3.40 0.03
-1.40 -3.35 0.21
-1.40 -3.30 0.38
-1.40 -3.25 0.55
-1.40 -3.20 0.71
-1.40 -3.15 0.87
-1.40 -3.10 1.01
-1.40 -3.05 1.15
-1.40 -3.00 1.28
-1.40 -2.95 1.39
-1.40 -2.90 1.51
-1.40 -2.85 1.61
-1.40 -2.80 1.71
-1.40 -2.75 1.81
-1.40 -2.70 1.91
-1.40 -2.65 2.01
-1.40 -2.60 2.11
-1.40 -2.55 2.21
-1.40 -2.50 2.31
-1.40 -2.45 2.41
-1.40 -2.40 2.51
-1.40 -2.35 2.61
-1.40 -2.30 2.71
-1.40 -2.25 2.81
-1.40 -2.20 2.91
-1.40 -2.15 3.01
-1.40 -2.10 3.11
-1.40 -2.05 3.21
-1.40 -2.00 3.31
-1.40 -1.95 3.41
-1.40 -1.90 3.51
-1.40 -1.85 3.61
-1.40 -1.80 3.71
-1.40 -1.75 3.81
-1.40 -1.70 3.91
-1.40 -1.65 4.01
-1.40 -1.60 4.11
-1.40 -1.55 4.21
-1.40 -1.50 4.31
-1.40 -1.45 4.41
-1.40 -1.40 4.51
-1.40 -1.35 4.61
-1.40 -1.30 4.71
-1.40 -1.25 4.81
-1.40 -1.20 4.91
-1.40 -1.15 5.01
-1.40 -1.10 5.11
-1.40 -1.05 5.21
-1.40 -1.00 5.31
-1.35 -5.00 -6.09
-1.35 -4.95 -5.89
-1.35 -4.90 -5.69
-1.35 -4.85 -5.49
-1.35 -4.80 -5.29
-1.35 -4.75 -5.09
-1.35 -4.70 -4.89
-1.35 -4.65 -4.69
-1.35 -4.60 -4.49
-1.35 -4.55 -4.29
-1.35 -4.50 -4.09
-1.35 -4.45 -3.89
-1.35 -4.40 -3.69
-1.35 -4.35 -3.49
-1.35 -4.30 -3.29
-1.35 -4.25 -3.09
-1.35 -4.20 -2.89
-1.35 -4.15 -2.69
-1.35 -4.10 -2.49
-1.35 -4.05 -2.29
-1.35 -4.00 -2.10
-1.35 -3.95 -1.90
-1.35 -3.90 -1.70
-1.35 -3.85 -1.50
-1.35 -3.80 -1.31
-1.35 -3.75 -1.11
-1.35 -3.70 -0.92
-1.35 -3.65 -0.73
-1.35 -3.60 -0.54
-1.35 -3.55 -0.35
-1.35 -3.50 -0.17
-1.35 -3.45 0.01
-1.35 -3.40 0.18
-1.35 -3.35 0.35
-1.35 -3.30 0.51
-1.35 -3.25 0.67
-1.35 -3.20 0.81
-1.35 -3.15 0.95
-1.35 -3.10 1.08
-1.35 -3.05 1.19
-1.35 -3.00 1.31
-1.35 -2.95 1.41
-1.35 -2.90 1.51
-1.35 -2.85 1.61
-1.35 -2.80 1.71
-1.35 -2.75 1.81
-1.35 -2.70 1.91
-1.35 -2.65 2.01
-1.35 -2.60 2.11
-1.35 -2.55 2.21
-1.35 -2.50 2.31
-1.35 -2.45 2.41
-1.35 -2.40 2.51
-1.35 -2.35 2.61
-1.35 -2.30 2.71
-1.35 -2.25 2.81
-1.35 -2.20 2.91
-1.35 -2.15 3.01
-1.35 -2.10 3.11
-1.35 -2.05 3.21
-1.35 -2.00 3.31
-1.35 -1.95 3.41
-1.35 -1.90 3.51
-1.35 -1.85 3.61
-1.35 -1.80 3.71
-1.35 -1.75 3.81
-1.35 -1.70 3.91
-1.35 -1.65 4.01
-1.35 -1.60 4.11
-1.35 -1.55 4.21
-1.35 -1.50 4.31
-1.35 -1.45 4.41
-1.35 -1.40 4.51
-1.35 -1.35 4.61
-1.35 -1.30 4.71
-1.35 -1.25 4.81
-1.35 -1.20 4.91
-1.35 -1.15 5.01
-1.35 -1.10 5.11
-1.35 -1.05 5.21
-1.35 -1.00 5.31
-1.30 -5.00 -5.89
-1.30 -4.95 -5.69
-1.30 -4.90 -5.49
-1.30 -4.85 -5.29
-1.30 -4.80 -5.09
-1.30 -4.75 -4.89
-1.30 -4.70 -4.69
-1.30 -4.65 -4.49
-1.30 -4.60 -4.29
-1.30 -4.55 -4.09
-1.30 -4.50 -3.89
-1.30 -4.45 -3.69
-1.30 -4.40 -3.49
-1.30 -4.35 -3.29
-1.30 -4.30 -3.09
-1.30 -4.25 -2.89
-1.30 -4.20 -2.69
-1.30 -4.15 -2.49
-1.30 -4.10 -2.30
-1.30 -4.05 -2.10
-1.30 -4.00 -1.90
-1.30 -3.95 -1.70
-1.30 -3.90 -1.51
-1.30 -3.85 -1.31
-1.30 -3.80 -1.12
-1.30 -3.75 -0.93
-1.30 -3.70 -0.74
-1.30 -3.65 -0.55
-1.30 -3.60 -0.37
-1.30 -3.55 -0.19
-1.30 -3.50 -0.02
-1.30 -3.45 0.15
-1.30 -3.40 0.31
-1.30 -3.35 0.47
-1.30 -3.30 0.61
-1.30 -3.25 0.75
-1.30 -3.20 0.88
-1.30 -3.15 0.99
-1.30 -3.10 1.11
-1.30 -3.05 1.21
-1.30 -3.00 1.31
-1.30 -2.95 1.41
-1.30 -2.90 1.51
-1.30 -2.85 1.61
-1.30 -2.80 1.71
-1.30 -2.75 1.81
-1.30 -2.70 1.91
-1.30 -2.65 2.01
-1.30 -2.60 2.11
-1.30 -2.55 2.21
-1.30 -2.50 2.31
-1.30 -2.45 2.41
-1.30 -2.40 2.51
-1.30 -2.35 2.61
-1.30 -2.30 2.71
-1.30 -2.25 2.81
-1.30 -2.20 2.91
-1.30 -2.15 3.01
-1.30 -2.10 3.11
-1.30 -2.05 3.21
-1.30 -2.00 3.31
-1.30 -1.95 3.41
-1.30 -1.90 3.51
-1.30 -1.85 3.61
-1.30 -1.80 3.71
-1.30 -1.75 3.81
-1.30 -1.70 3.91
-1.30 -1.65 4.01
-1.30 -1.60 4.11
-1.30 -1.55 4.21
-1.30 -1.50 4.31
-1.30 -1.45 4.41
-1.30 -1.40 4.51
-1.30 -1.35 4.61
-1.30 -1.30 4.71
-1.30 -1.25 4.81
-1.30 -1.20 4.91
-1.30 -1.15 5.01
-1.30 -1.10 5.11
-1.30 -1.05 5.21
-1.30 -1.00 5.31
-1.25 -5.00 -5.69
-1.25 -4.95 -5.49
-1.25 -4.90 -5.29
-1.25 -4.85 -5.09
-1.25 -4.80 -4.89
-1.25 -4.75 -4.69
-1.25 -4.70 -4.49
-1.25 -4.65 -4.29
-1.25 -4.60 -4.09
-1.25 -4.55 -3.89
-1.25 -4.50 -3.69
-1.25 -4.45 -3.49
-1.25 -4.40 -3.29
-1.25 -4.35 -3.09
-1.25 -4.30 -2.89
-1.25 -4.25 -2.69
-1.25 -4.20 -2.50
-1.25 -4.15 -2.30
-1.25 -4.10 -2.10
-1.25 -4.05 -1.90
-1.25 -4.00 -1.71
-1.25 -3.95 -1.51
-1.25 -3.90 -1.32
-1.25 -3.85 -1.13
-1.25 -3.80 -0.94
-1.25 -3.75 -0.75
-1.25 -3.70 -0.57
-1.25 -3.65 -0.39
-1.25 -3.60 -0.22
-1.25 -3.55 -0.05
-1.25 -3.50 0.11
-1.25 -3.45 0.27
-1.25 -3.40 0.41
-1.25 -3.35 0.55
-1.25 -3.30 0.68
-1.25 -3.25 0.79
-1.25 -3.20 0.91
-1.25 -3.15 1.01
-1.25 -3.10 1.11
-1.25 -3.05 1.21
-1.25 -3.00 1.31
-1.25 -2.95 1.41
-1.25 -2.90 1.51
-1.25 -2.85 1.61
-1.25 -2.80 1.71
-1.25 -2.75 1.81
-1.25 -2.70 1.91
-1.25 -2.65 2.01
-1.25 -2.60 2.11
-1.25 -2.55 2.21
-1.25 -2.50 2.31
-1.25 -2.45 2.41
-1.25 -2.40 2.51
-1.25 -2.35 2.61
-1.25 -2.30 2.71
-1.25 -2.25 2.81
-1.25 -2.20 2.91
-1.25 -2.15 3.01
-1.25 -2.10 3.11
-1.25 -2.05 3.21
-1.25 -2.00 3.31
-1.25 -1.95 3.41
-1.25 -1.90 3.51
-1.25 -1.85 3.61
-1.25 -1.80 3.71
-1.25 -1.75 3.81
-1.25 -1.70 3.91
-1.25 -1.65 4.01
-1.25 -1.60 4.11
-1.25 -1.55 4.21
-1.25 -1.50 4.31
-1.25 -1.45 4.41
-1.25 -1.40 4.51
-1.25 -1.35 4.61
-1.25 -1.30 4.71
-1.25 -1.25 4.81
-1.25 -1.20 4.91
-1.25 -1.15 5.01
-1.25 -1.10 5.11
-1.25 -1.05 5.21
-1.25 -1.00 5.31
-1.20 -5.00 -5.49
-1.20 -4.95 -5.29
-1.20 -4.90 -5.09
-1.20 -4.85 -4.89
-1.20 -4.80 -4.69
-1.20 -4.75 -4.49
-1.20 -4.70 -4.29
-1.20 -4.65 -4.09
-1.20 -4.60 -3.89
-1.20 -4.55 -3.69
-1.20 -4.50 -3.49
-1.20 -4.45 -3.29
-1.20 -4.40 -3.09
-1.20 -4.35 -2.89
-1.20 -4.30 -2.70
-1.20 -4.25 -2.50
-1.20 -4.20 -2.30
-1.20 -4.15 -2.10
-1.20 -4.10 -1.91
-1.20 -4.05 -1.71
-1.20 -4.00 -1.52
-1.20 -3.95 -1.33
-1.20 -3.90 -1.14
-1.20 -3.85 -0.95
-1.20 -3.80 -0.77
-1.20 -3.75 -0.59
-1.20 -3.70 -0.42
-1.20 -3.65 -0.25
-1.20 -3.60 -0.09
-1.20 -3.55 0.07
-1.20 -3.50 0.21
-1.20 -3.45 0.35
-1.20 -3.40 0.48
-1.20 -3.35 0.59
-1.20 -3.30 0.71
-1.20 -3.25 0.81
-1.20 -3.20 0.91
-1.20 -3.15 1.01
-1.20 -3.10 1.11
-1.20 -3.05 1.21
-1.20 -3.00 1.31
-1.20 -2.95 1.41
-1.20 -2.90 1.51
-1.20 -2.85 1.61
-1.20 -2.80 1.71
-1.20 -2.75 1.81
-1.20 -2.70 1.91
-1.20 -2.65 2.01
-1.20 -2.60 2.11
-1.20 -2.55 2.21
-1.20 -2.50 2.31
-1.20 -2.45 2.41
-1.20 -2.40 2.51
-1.20 -2.35 2.61
-1.20 -2.30 2.71
-1.20 -2.25 2.81
-1.20 -2.20 2.91
-1.20 -2.15 3.01
-1.20 -2.10 3.11
-1.20 -2.05 3.21
-1.20 -2.00 3.31
-1.20 -1.95 3.41
-1.20 -1.90 3.51
-1.20 -1.85 3.61
-1.20 -1.80 3.71
-1.20 -1.75 3.81
-1.20 -1.70 3.91
-1.20 -1.65 4.01
-1.20 -1.60 4.11
-1.20 -1.55 4.21
-1.20 -1.50 4.31
-1.20 -1.45 4.41
-1.20 -1.40 4.51
-1.20 -1.35 4.61
-1.20 -1.30 4.71
-1.20 -1.25 4.81
-1.20 -1.20 4.91
-1.20 -1.15 5.01
-1.20 -1.10 5.11
-1.20 -1.05 5.21
-1.20 -1.00 5.31
-1.15 -5.00 -5.29
-1.15 -4.95 -5.09
-1.15 -4.90 -4.89
-1.15 -4.85 -4.69
-1.15 -4.80 -4.49
-1.15 -4.75 -4.29
-1.15 -4.70 -4.09
-1.15 -4.65 -3.89
-1.15 -4.60 -3.69
-1.15 -4.55 -3.49
-1.15 -4.50 -3.29
-1.15 -4.45 -3.09
-1.15 -4.40 -2.90
-1.15 -4.35 -2.70
-1.15 -4.30 -2.50
-1.15 -4.25 -2.30
-1.15 -4.20 -2.11
-1.15 -4.15 -1.91
-1.15 -4.10 -1.72
-1.15 -4.05 -1.53
-1.15 -4.00 -1.34
-1.15 -3.95 -1.15
-1.15 -3.90 -0.97
-1.15 -3.85 -0.79
-1.15 -3.80 -0.62
-1.15 -3.75 -0.45
-1.15 -3.70 -0.29
-1.15 -3.65 -0.13
-1.15 -3.60 0.01
-1.15 -3.55 0.15
-1.15 -3.50 0.28
-1.15 -3.45 0.39
-1.15 -3.40 0.51
-1.15 -3.35 0.61
-1.15 -3.30 0.71
-1.15 -3.25 0.81
-1.15 -3.20 0.91
-1.15 -3.15 1.01
-1.15 -3.10 1.11
-1.15 -3.05 1.21
-1.15 -3.00 1.31
-1.15 -2.95 1.41
-1.15 -2.90 1.51
-1.15 -2.85 1.61
-1.15 -2.80 1.71
-1.15 -2.75 1.81
-1.15 -2.70 1.91
-1.15 -2.65 2.01
-1.15 -2.60 2.11
-1.15 -2.55 2.21
-1.15 -2.50 2.31
-1.15 -2.45 2.41
-1.15 -2.40 2.51
-1.15 -2.35 2.61
-1.15 -2.30 2.71
-1.15 -2.25 2.81
-1.15 -2.20 2.91
-1.15 -2.15 3.01
-1.15 -2.10 3.11
-1.15 -2.05 3.21
-1.15 -2.00 3.31
-1.15 -1.95 3.41
-1.15 -1.90 3.51
-1.15 -1.85 3.61
-1.15 -1.80 3.71
-1.15 -1.75 3.81
-1.15 -1.70 3.91
-1.15 -1.65 4.01
-1.15 -1.60 4.11
-1.15 -1.55 4.21
-1.15 -1.50 4.31
-1.15 -1.45 4.41
-1.15 -1.40 4.51
-1.15 -1.35 4.61
-1.15 -1.30 4.71
-1.15 -1.25 4.81
-1.15 -1.20 4.91
-1.15 -1.15 5.01
-1.15 -1.10 5.11
-1.15 -1.05 5.21
-1.15 -1.00 5.31
-1.10 -5.00 -5.09
-1.10 -4.95 -4.89
-1.10 -4.90 -4.69
-1.10 -4.85 -4.49
-1.10 -4.80 -4.29
-1.10 -4.75 -4.09
-1.10 -4.70 -3.89
-1.10 -4.65 -3.69
-1.10 -4.60 -3.49
-1.10 -4.55 -3.29
-1.10 -4.50 -3.10
-1.10 -4.45 -2.90
-1.10 -4.40 -2.70
-1.10 -4.35 -2.50
-1.10 -4.30 -2.31
-1.10 -4.25 -2.11
-1.10 -4.20 -1.92
-1.10 -4.15 -1.73
-1.10 -4.10 -1.54
-1.10 -4.05 -1.35
-1.10 -4.00 -1.17
-1.10 -3.95 -0.99
-1.10 -3.90 -0.82
-1.10 -3.85 -0.65
-1.10 -3.80 -0.49
-1.10 -3.75 -0.33
-1.10 -3.70 -0.19
-1.10 -3.65 -0.05
-1.10 -3.60 0.08
-1.10 -3.55 0.19
-1.10 -3.50 0.31
-1.10 -3.45 0.41
-1.10 -3.40 0.51
-1.10 -3.35 0.61
-1.10 -3.30 0.71
-1.10 -3.25 0.81
-1.10 -3.20 0.91
-1.10 -3.15 1.01
-1.10 -3.10 1.11
-1.10 -3.05 1.21
-1.10 -3.00 1.31
-1.10 -2.95 1.41
-1.10 -2.90 1.51
-1.10 -2.85 1.61
-1.10 -2.80 1.71
-1.10 -2.75 1.81
-1.10 -2.70 1.91
-1.10 -2.65 2.01
-1.10 -2.60 2.11
-1.10 -2.55 2.21
-1.10 -2.50 2.31
-1.10 -2.45 2.41
-1.10 -2.40 2.51
-1.10 -2.35 2.61
-1.10 -2.30 2.71
-1.10 -2.25 2.81
-1.10 -2.20 2.91
-1.10 -2.15 3.01
-1.10 -2.10 3.11
-1.10 -2.05 3.21
-1.10 -2.00 3.31
-1.10 -1.95 3.41
-1.10 -1.90 3.51
-1.10 -1.85 3.61
-1.10 -1.80 3.71
-1.10 -1.75 3.81
-1.10 -1.70 3.91
-1.10 -1.65 4.01
-1.10 -1.60 4.11
-1.10 -1.55 4.21
-1.10 -1.50 4.31
-1.10 -1.45 4.41
-1.10 -1.40 4.51
-1.10 -1.35 4.61
-1.10 -1.30 4.71
-1.10 -1.25 4.81
-1.10 -1.20 4.91
-1.10 -1.15 5.01
-1.10 -1.10 5.11
-1.10 -1.05 5.21
-1.10 -1.00 5.31
-1.05 -5.00 -4.89
-1.05 -4.95 -4.69
-1.05 -4.90 -4.49
-1.05 -4.85 -4.29
-1.05 -4.80 -4.09
-1.05 -4.75 -3.89
-1.05 -4.70 -3.69
-1.05 -4.65 -3.49
-1.05 -4.60 -3.30
-1.05 -4.55 -3.10
-1.05 -4.50 -2.90
-1.05 -4.45 -2.70
-1.05 -4.40 -2.51
-1.05 -4.35 -2.31
-1.05 -4.30 -2.12
-1.05 -4.25 -1.93
-1.05 -4.20 -1.74
-1.05 -4.15 -1.55
-1.05 -4.10 -1.37
-1.05 -4.05 -1.19
-1.05 -4.00 -1.02
-1.05 -3.95 -0.85
-1.05 -3.90 -0.69
-1.05 -3.85 -0.53
-1.05 -3.80 -0.39
-1.05 -3.75 -0.25
-1.05 -3.70 -0.12
-1.05 -3.65 -0.01
-1.05 -3.60 0.11
-1.05 -3.55 0.21
-1.05 -3.50 0.31
-1.05 -3.45 0.41
-1.05 -3.40 0.51
-1.05 -3.35 0.61
-1.05 -3.30 0.71
-1.05 -3.25 0.81
-1.05 -3.20 0.91
-1.05 -3.15 1.01
-1.05 -3.10 1.11
-1.05 -3.05 1.21
-1.05 -3.00 1.31
-1.05 -2.95 1.41
-1.05 -2.90 1.51
-1.05 -2.85 1.61
-1.05 -2.80 1.71
-1.05 -2.75 1.81
-1.05 -2.70 1.91
-1.05 -2.65 2.01
-1.05 -2.60 2.11
-1.05 -2.55 2.21
-1.05 -2.50 2.31
-1.05 -2.45 2.41
-1.05 -2.40 2.51
-1.05 -2.35 2.61
-1.05 -2.30 2.71
-1.05 -2.25 2.81
-1.05 -2.20 2.91
-1.05 -2.15 3.01
-1.05 -2.10 3.11
-1.05 -2.05 3.21
-1.05 -2.00 3.31
-1.05 -1.95 3.41
-1.05 -1.90 3.51
-1.05 -1.85 3.61
-1.05 -1.80 3.71
-1.05 -1.75 3.81
-1.05 -1.70 3.91
-1.05 -1.65 4.01
-1.05 -1.60 4.11
-1.05 -1.55 4.21
-1.05 -1.50 4.31
-1.05 -1.45 4.41
-1.05 -1.40 4.51
-1.05 -1.35 4.61
-1.05 -1.30 4.71
-1.05 -1.25 4.81
-1.05 -1.20 4.91
-1.05 -1.15 5.01
-1.05 -1.10 5.11
-1.05 -1.05 5.21
-1.05 -1.00 5.31
-1.00 -5.00 -4.69
-1.00 -4.95 -4.49
-1.00 -4.90 -4.29
-1.00 -4.85 -4.09
-1.00 -4.80 -3.89
-1.00 -4.75 -3.69
-1.00 -4.70 -3.50
-1.00 -4.65 -3.30
-1.00 -4.60 -3.10
-1.00 -4.55 -2.90
-1.00 -4.50 -2.71
-1.00 -4.45 -2.51
-1.00 -4.40 -2.32
-1.00 -4.35 -2.13
-1.00 -4.30 -1.94
-1.00 -4.25 -1.75
-1.00 -4.20 -1.57
-1.00 -4.15 -1.39
-1.00 -4.10 -1.22
-1.00 -4.05 -1.05
-1.00 -4.00 -0.89
-1.00 -3.95 -0.73
-1.00 -3.90 -0.59
-1.00 -3.85 -0.45
-1.00 -3.80 -0.32
-1.00 -3.75 -0.21
-1.00 -3.70 -0.09
-1.00 -3.65 0.01
-1.00 -3.60 0.11
-1.00 -3.55 0.21
-1.00 -3.50 0.31
-1.00 -3.45 0.41
-1.00 -3.40 0.51
-1.00 -3.35 0.61
-1.00 -3.30 0.71
-1.00 -3.25 0.81
-1.00 -3.20 0.91
-1.00 -3.15 1.01
-1.00 -3.10 1.11
-1.00 -3.05 1.21
-1.00 -3.00 1.31
-1.00 -2.95 1.41
-1.00 -2.90 1.51
-1.00 -2.85 1.61
-1.00 -2.80 1.71
-1.00 -2.75 1.81
-1.00 -2.70 1.91
-1.00 -2.65 2.01
-1.00 -2.60 2.11
-1.00 -2.55 2.21
-1.00 -2.50 2.31
-1.00 -2.45 2.41
-1.00 -2.40 2.51
-1.00 -2.35 2.61
-1.00 -2.30 2.71
-1.00 -2.25 2.81
-1.00 -2.20 2.91
-1.00 -2.15 3.01
-1.00 -2.10 3.11
-1.00 -2.05 3.21
-1.00 -2.00 3.31
-1.00 -1.95 3.41
-1.00 -1.90 3.51
-1.00 -1.85 3.61
-1.00 -1.80 3.71
-1.00 -1.75 3.81
-1.00 -1.70 3.91
-1.00 -1.65 4.01
-1.00 -1.60 4.11
-1.00 -1.55 4.21
-1.00 -1.50 4.31
-1.00 -1.45 4.41
-1.00 -1.40 4.51
-1.00 -1.35 4.61
-1.00 -1.30 4.71
-1.00 -1.25 4.81
-1.00 -1.20 4.91
-1.00 -1.15 5.01
-1.00 -1.10 5.11
-1.00 -1.05 5.21
-1.00 -1.00 5.31
-0.95 -5.00 -4.49
-0.95 -4.95 -4.29
-0.95 -4.90 -4.09
-0.95 -4.85 -3.89
-0.95 -4.80 -3.70
-0.95 -4.75 -3.50
-0.95 -4.70 -3.30
-0.95 -4.65 -3.10
-0.95 -4.60 -2.91
-0.95 -4.55 -2.71
-0.95 -4.50 -2.52
-0.95 -4.45 -2.33
-0.95 -4.40 -2.14
-0.95 -4.35 -1.95
-0.95 -4.30 -1.77
-0.95 -4.25 -1.59
-0.95 -4.20 -1.42
-0.95 -4.15 -1.25
-0.95 -4.10 -1.09
-0.95 -4.05 -0.93
-0.95 -4.00 -0.79
-0.95 -3.95 -0.65
-0.95 -3.90 -0.52
-0.95 -3.85 -0.41
-0.95 -3.80 -0.29
-0.95 -3.75 -0.19
-0.95 -3.70 -0.09
-0.95 -3.65 0.01
-0.95 -3.60 0.11
-0.95 -3.55 0.21
-0.95 -3.50 0.31
-0.95 -3.45 0.41
-0.95 -3.40 0.51
-0.95 -3.35 0.61
-0.95 -3.30 0.71
-0.95 -3.25 0.81
-0.95 -3.20 0.91
-0.95 -3.15 1.01
-0.95 -3.10 1.11
-0.95 -3.05 1.21
-0.95 -3.00 1.31
-0.95 -2.95 1.41
-0.95 -2.90 1.51
-0.95 -2.85 1.61
-0.95 -2.80 1.71
-0.95 -2.75 1.81
-0.95 -2.70 1.91
-0.95 -2.65 2.01
-0.95 -2.60 2.11
-0.95 -2.55 2.21
-0.95 -2.50 2.31
-0.95 -2.45 2.41
-0.95 -2.40 2.51
-0.95 -2.35 2.61
-0.95 -2.30 2.71
-0.95 -2.25 2.81
-0.95 -2.20 2.91
-0.95 -2.15 3.01
-0.95 -2.10 3.11
-0.95 -2.05 3.21
-0.95 -2.00 3.31
-0.95 -1.95 3.41
-0.95 -1.90 3.51
-0.95 -1.85 3.61
-0.95 -1.80 3.71
-0.95 -1.75 3.81
-0.95 -1.70 3.91
-0.95 -1.65 4.01
-0.95 -1.60 4.11
-0.95 -1.55 4.21
-0.95 -1.50 4.31
-0.95 -1.45 4.41
-0.95 -1.40 4.51
-0.95 -1.35 4.61
-0.95 -1.30 4.71
-0.95 -1.25 4.81
-0.95 -1.20 4.91
-0.95 -1.15 5.01
-0.95 -1.10 5.11
-0.95 -1.05 5.21
-0.95 -1.00 5.31
-0.90 -5.00 -4.29
-0.90 -4.95 -4.09
-0.90 -4.90 -3.90
-0.90 -4.85 -3.70
-0.90 -4.80 -3.50
-0.90 -4.75 -3.30
-0.90 -4.70 -3.11
-0.90 -4.65 -2.91
-0.90 -4.60 -2.72
-0.90 -4.55 -2.53
-0.90 -4.50 -2.34
-0.90 -4.45 -2.15
-0.90 -4.40 -1.97
-0.90 -4.35 -1.79
-0.90 -4.30 -1.62
-0.90 -4.25 -1.45
-0.90 -4.20 -1.29
-0.90 -4.15 -1.13
-0.90 -4.10 -0.99
-0.90 -4.05 -0.85
-0.90 -4.00 -0.72
-0.90 -3.95 -0.61
-0.90 -3.90 -0.49
-0.90 -3.85 -0.39
-0.90 -3.80 -0.29
-0.90 -3.75 -0.19
-0.90 -3.70 -0.09
-0.90 -3.65 0.01
-0.90 -3.60 0.11
-0.90 -3.55 0.21
-0.90 -3.50 0.31
-0.90 -3.45 0.41
-0.90 -3.40 0.51
-0.90 -3.35 0.61
-0.90 -3.30 0.71
-0.90 -3.25 0.81
-0.90 -3.20 0.91
-0.90 -3.15 1.01
-0.90 -3.10 1.11
-0.90 -3.05 1.21
-0.90 -3.00 1.31
-0.90 -2.95 1.41
-0.90 -2.90 1.51
-0.90 -2.85 1.61
-0.90 -2.80 1.71
-0.90 -2.75 1.81
-0.90 -2.70 1.91
-0.90 -2.65 2.01
-0.90 -2.60 2.11
-0.90 -2.55 2.21
-0.90 -2.50 2.31
-0.90 -2.45 2.41
-0.90 -2.40 2.51
-0.90 -2.35 2.61
-0.90 -2.30 2.71
-0.90 -2.25 2.81
-0.90 -2.20 2.91
-0.90 -2.15 3.01
-0.90 -2.10 3.11
-0.90 -2.05 3.21
-0.90 -2.00 3.31
-0.90 -1.95 3.41
-0.90 -1.90 3.51
-0.90 -1.85 3.61
-0.90 -1.80 3.71
-0.90 -1.75 3.81
-0.90 -1.70 3.91
-0.90 -1.65 4.01
-0.90 -1.60 4.11
-0.90 -1.55 4.21
-0.90 -1.50 4.31
-0.90 -1.45 4.41
-0.90 -1.40 4.51
-0.90 -1.35 4.61
-0.90 -1.30 4.71
-0.90 -1.25 4.81
-0.90 -1.20 4.91
-0.90 -1.15 5.01
-0.90 -1.10 5.11
-0.90 -1.05 5.21
-0.90 -1.00 5.31
-0.85 -5.00 -20.00
-0.85 -4.95 -20.00
-0.85 -4.90 -20.00
-0.85 -4.85 -20.00
-0.85 -4.80 -20.00
-0.85 -4.75 -20.00
-0.85 -4.70 -20.00
-0.85 -4.65 -20.00
-0.85 -4.60 -20.00
-0.85 -4.55 -20.00
-0.85 -4.50 -20.00
-0.85 -4.45 -20.00
-0.85 -4.40 -20.00
-0.85 -4.35 -20.00
-0.85 -4.30 -20.00
-0.85 -4.25 -20.00
-0.85 -4.20 -20.00
-0.85 -4.15 -20.00
-0.85 -4.10 -20.00
-0.85 -4.05 -20.00
-0.85 -4.00 -20.00
-0.85 -3.95 -20.00
-0.85 -3.90 -20.00
-0.85 -3.85 -20.00
-0.85 -3.80 -20.00
-0.85 -3.75 -20.00
-0.85 -3.70 -20.00
-0.85 -3.65 -20.00
-0.85 -3.60 -20.00
-0.85 -3.55 -20.00
-0.85 -3.50 -20.00
-0.85 -3.45 -20.00
-0.85 -3.40 -20.00
-0.85 -3.35 -20.00
-0.85 -3.30 -20.00
-0.85 -3.25 -20.00
-0.85 -3.20 -20.00
-0.85 -3.15 -20.00
-0.85 -3.10 -20.00
-0.85 -3.05 -20.00
-0.85 -3.00 -20.00
-0.85 -2.95 -20.00
-0.85 -2.90 -20.00
-0.85 -2.85 -20.00
-0.85 -2.80 -20.00
-0.85 -2.75 -20.00
-0.85 -2.70 -20.00
-0.85 -2.65 -20.00
-0.85 -2.60 -20.00
-0.85 -2.55 -20.00
-0.85 -2.50 -20.00
-0.85 -2.45 -20.00
-0.85 -2.40 -20.00
-0.85 -2.35 -20.00
-0.85 -2.30 -20.00
-0.85 -2.25 -20.00
-0.85 -2.20 -20.00
-0.85 -2.15 -20.00
-0.85 -2.10 -20.00
-0.85 -2.05 -20.00
-0.85 -2.00 -20.00
-0.85 -1.95 -20.00
-0.85 -1.90 -20.00
-0.85 -1.85 -20.00
-0.85 -1.80 -20.00
-0.85 -1.75 -20.00
-0.85 -1.70 -20.00
-0.85 -1.65 -20.00
-0.85 -1.60 -20.00
-0.85 -1.55 -20.00
-0.85 -1.50 -20.00
-0.85 -1.45 -20.00
-0.85 -1.40 -20.00
-0.85 -1.35 -20.00
-0.85 -1.30 -20.00
-0.85 -1.25 -20.00
-0.85 -1.20 -20.00
-0.85 -1.15 -20.00
-0.85 -1.10 -20.00
-0.85 -1.05 -20.00
-0.85 -1.00 -20.00
-0.80 -5.00 -20.00
-0.80 -4.95 -20.00
-0.80 -4.90 -20.00
-0.80 -4.85 -20.00
-0.80 -4.80 -20.00
-0.80 -4.75 -20.00
-0.80 -4.70 -20.00
-0.80 -4.65 -20.00
-0.80 -4.60 -20.00
-0.80 -4.55 -20.00
-0.80 -4.50 -20.00
-0.80 -4.45 -20.00
-0.80 -4.40 -20.00
-0.80 -4.35 -20.00
-0.80 -4.30 -20.00
-0.80 -4.25 -20.00
-0.80 -4.20 -20.00
-0.80 -4.15 -20.00
-0.80 -4.10 -20.00
-0.80 -4.05 -20.00
-0.80 -4.00 -20.00
-0.80 -3.95 -20.00
-0.80 -3.90 -20.00
-0.80 -3.85 -20.00
-0.80 -3.80 -20.00
-0.80 -3.75 -20.00
-0.80 -3.70 -20.00
-0.80 -3.65 -20.00
-0.80 -3.60 -20.00
-0.80 -3.55 -20.00
-0.80 -3.50 -20.00
-0.80 -3.45 -20.00
-0.80 -3.40 -20.00
-0.80 -3.35 -20.00
-0.80 -3.30 -20.00
-0.80 -3.25 -20.00
-0.80 -3.20 -20.00
-0.80 -3.15 -20.00
-0.80 -3.10 -20.00
-0.80 -3.05 -20.00
-0.80 -3.00 -20.00
-0.80 -2.95 -20.00
-0.80 -2.90 -20.00
-0.80 -2.85 -20.00
-0.80 -2.80 -20.00
-0.80 -2.75 -20.00
-0.80 -2.70 -20.00
-0.80 -2.65 -20.00
-0.80 -2.60 -20.00
-0.80 -2.55 -20.00
-0.80 -2.50 -20.00
-0.80 -2.45 -20.00
-0.80 -2.40 -20.00
-0.80 -2.35 -20.00
-0.80 -2.30 -20.00
-0.80 -2.25 -20.00
-0.80 -2.20 -20.00
-0.80 -2.15 -20.00
-0.80 -2.10 -20.00
-0.80 -2.05 -20.00
-0.80 -2.00 -20.00
-0.80 -1.95 -20.00
-0.80 -1.90 -20.00
-0.80 -1.85 -20.00
-0.80 -1.80 -20.00
-0.80 -1.75 -20.00
-0.80 -1.70 -20.00
-0.80 -1.65 -20.00
-0.80 -1.60 -20.00
-0.80 -1.55 -20.00
-0.80 -1.50 -20.00
-0.80 -1.45 -20.00
-0.80 -1.40 -20.00
-0.80 -1.35 -20.00
-0.80 -1.30 -20.00
-0.80 -1.25 -20.00
-0.80 -1.20 -20.00
-0.80 -1.15 -20.00
-0.80 -1.10 -20.00
-0.80 -1.05 -20.00
-0.80 -1.00 -20.00
-0.75 -5.00 -20.00
-0.75 -4.95 -20.00
-0.75 -4.90 -20.00
-0.75 -4.85 -20.00
-0.75 -4.80 -20.00
-0.75 -4.75 -20.00
-0.75 -4.70 -20.00
-0.75 -4.65 -20.00
-0.75 -4.60 -20.00
-0.75 -4.55 -20.00
-0.75 -4.50 -20.00
-0.75 -4.45 -20.00
-0.75 -4.40 -20.00
-0.75 -4.35 -20.00
-0.75 -4.30 -20.00
-0.75 -4.25 -20.00
-0.75 -4.20 -20.00
-0.75 -4.15 -20.00
-0.75 -4.10 -20.00
-0.75 -4.05 -20.00
-0.75 -4.00 -20.00
-0.75 -3.95 -20.00
-0.75 -3.90 -20.00
-0.75 -3.85 -20.00
-0.75 -3.80 -20.00
-0.75 -3.75 -20.00
-0.75 -3.70 -20.00
-0.75 -3.65 -20.00
-0.75 -3.60 -20.00
-0.75 -3.55 -20.00
-0.75 -3.50 -20.00
-0.75 -3.45 -20.00
-0.75 -3.40 -20.00
-0.75 -3.35 -20.00
-0.75 -3.30 -20.00
-0.75 -3.25 -20.00
-0.75 -3.20 -20.00
-0.75 -3.15 -20.00
-0.75 -3.10 -20.00
-0.75 -3.05 -20.00
-0.75 -3.00 -20.00
-0.75 -2.95 -20.00
-0.75 -2.90 -20.00
-0.75 -2.85 -20.00
-0.75 -2.80 -20.00
-0.75 -2.75 -20.00
-0.75 -2.70 -20.00
-0.75 -2.65 -20.00
-0.75 -2.60 -20.00
-0.75 -2.55 -20.00
-0.75 -2.50 -20.00
-0.75 -2.45 -20.00
-0.75 -2.40 -20.00
-0.75 -2.35 -20.00
-0.75 -2.30 -20.00
-0.75 -2.25 -20.00
-0.75 -2.20 -20.00
-0.75 -2.15 -20.00
-0.75 -2.10 -20.00
-0.75 -2.05 -20.00
-0.75 -2.00 -20.00
-0.75 -1.95 -20.00
-0.75 -1.90 -20.00
-0.75 -1.85 -20.00
-0.75 -1.80 -20.00
-0.75 -1.75 -20.00
-0.75 -1.70 -20.00
-0.75 -1.65 -20.00
-0.75 -1.60 -20.00
-0.75 -1.55 -20.00
-0.75 -1.50 -20.00
-0.75 -1.45 -20.00
-0.75 -1.40 -20.00
-0.75 -1.35 -20.00
-0.75 -1.30 -20.00
-0.75 -1.25 -20.00
-0.75 -1.20 -20.00
-0.75 -1.15 -20.00
-0.75 -1.10 -20.00
-0.75 -1.05 -20.00
-0.75 -1.00 -20.00
-0.70 -5.00 -20.00
-0.70 -4.95 -20.00
-0.70 -4.90 -20.00
-0.70 -4.85 -20.00
-0.70 -4.80 -20.00
-0.70 -4.75 -20.00
-0.70 -4.70 -20.00
-0.70 -4.65 -20.00
-0.70 -4.60 -20.00
-0.70 -4.55 -20.00
-0.70 -4.50 -20.00
-0.70 -4.45 -20.00
-0.70 -4.40 -20.00
-0.70 -4.35 -20.00
-0.70 -4.30 -20.00
-0.70 -4.25 -20.00
-0.70 -4.20 -20.00
-0.70 -4.15 -20.00
-0.70 -4.10 -20.00
-0.70 -4.05 -20.00
-0.70 -4.00 -20.00
-0.70 -3.95 -20.00
-0.70 -3.90 -20.00
-0.70 -3.85 -20.00
-0.70 -3.80 -20.00
-0.70 -3.75 -20.00
-0.70 -3.70 -20.00
-0.70 -3.65 -20.00
-0.70 -3.60 -20.00
-0.70 -3.55 -20.00
-0.70 -3.50 -20.00
-0.70 -3.45 -20.00
-0.70 -3.40 -20.00
-0.70 -3.35 -20.00
-0.70 -3.30 -20.00
-0.70 -3.25 -20.00
-0.70 -3.20 -20.00
-0.70 -3.15 -20.00
-0.70 -3.10 -20.00
-0.70 -3.05 -20.00
-0.70 -3.00 -20.00
-0.70 -2.95 -20.00
-0.70 -2.90 -20.00
-0.70 -2.85 -20.00
-0.70 -2.80 -20.00
-0.70 -2.75 -20.00
-0.70 -2.70 -20.00
-0.70 -2.65 -20.00
-0.70 -2.60 -20.00
-0.70 -2.55 -20.00
-0.70 -2.50 -20.00
-0.70 -2.45 -20.00
-0.70 -2.40 -20.00
-0.70 -2.35 -20.00
-0.70 -2.30 -20.00
-0.70 -2.25 -20.00
-0.70 -2.20 -20.00
-0.70 -2.15 -20.00
-0.70 -2.10 -20.00
-0.70 -2.05 -20.00
-0.70 -2.00 -20.00
-0.70 -1.95 -20.00
-0.70 -1.90 -20.00
-0.70 -1.85 -20.00
-0.70 -1.80 -20.00
-0.70 -1.75 -20.00
-0.70 -1.70 -20.00
-0.70 -1.65 -20.00
-0.70 -1.60 -20.00
-0.70 -1.55 -20.00
-0.70 -1.50 -20.00
-0.70 -1.45 -20.00
-0.70 -1.40 -20.00
-0.70 -1.35 -20.00
-0.70 -1.30 -20.00
-0.70 -1.25 -20.00
-0.70 -1.20 -20.00
-0.70 -1.15 -20.00
-0.70 -1.10 -20.00
-0.70 -1.05 -20.00
-0.70 -1.00 -20.00
-0.65 -5.00 -20.00
-0.65 -4.95 -20.00
-0.65 -4.90 -20.00
-0.65 -4.85 -20.00
-0.65 -4.80 -20.00
-0.65 -4.75 -20.00
-0.65 -4.70 -20.00
-0.65 -4.65 -20.00
-0.65 -4.60 -20.00
-0.65 -4.55 -20.00
-0.65 -4.50 -20.00
-0.65 -4.45 -20.00
-0.65 -4.40 -20.00
-0.65 -4.35 -20.00
-0.65 -4.30 -20.00
-0.65 -4.25 -20.00
-0.65 -4.20 -20.00
-0.65 -4.15 -20.00
-0.65 -4.10 -20.00
-0.65 -4.05 -20.00
-0.65 -4.00 -20.00
-0.65 -3.95 -20.00
-0.65 -3.90 -20.00
-0.65 -3.85 -20.00
-0.65 -3.80 -20.00
-0.65 -3.75 -20.00
-0.65 -3.70 -20.00
-0.65 -3.65 -20.00
-0.65 -3.60 -20.00
-0.65 -3.55 -20.00
-0.65 -3.50 -20.00
-0.65 -3.45 -20.00
-0.65 -3.40 -20.00
-0.65 -3.35 -20.00
-0.65 -3.30 -20.00
-0.65 -3.25 -20.00
-0.65 -3.20 -20.00
-0.65 -3.15 -20.00
-0.65 -3.10 -20.00
-0.65 -3.05 -20.00
-0.65 -3.00 -20.00
-0.65 -2.95 -20.00
-0.65 -2.90 -20.00
-0.65 -2.85 -20.00
-0.65 -2.80 -20.00
-0.65 -2.75 -20.00
-0.65 -2.70 -20.00
-0.65 -2.65 -20.00
-0.65 -2.60 -20.00
-0.65 -2.55 -20.00
-0.65 -2.50 -20.00
-0.65 -2.45 -20.00
-0.65 -2.40 -20.00
-0.65 -2.35 -20.00
-0.65 -2.30 -20.00
-0.65 -2.25 -20.00
-0.65 -2.20 -20.00
-0.65 -2.15 -20.00
-0.65 -2.10 -20.00
-0.65 -2.05 -20.00
-0.65 -2.00 -20.00
-0.65 -1.95 -20.00
-0.65 -1.90 -20.00
-0.65 -1.85 -20.00
-0.65 -1.80 -20.00
-0.65 -1.75 -20.00
-0.65 -1.70 -20.00
-0.65 -1.65 -20.00
-0.65 -1.60 -20.00
-0.65 -1.55 -20.00
-0.65 -1.50 -20.00
-0.65 -1.45 -20.00
-0.65 -1.40 -20.00
-0.65 -1.35 -20.00
-0.65 -1.30 -20.00
-0.65 -1.25 -20.00
-0.65 -1.20 -20.00
-0.65 -1.15 -20.00
-0.65 -1.10 -20.00
-0.65 -1.05 -20.00
-0.65 -1.00 -20.00
-0.60 -5.00 -20.00
-0.60 -4.95 -20.00
-0.60 -4.90 -20.00
-0.60 -4.85 -20.00
-0.60 -4.80 -20.00
-0.60 -4.75 -20.00
-0.60 -4.70 -20.00
-0.60 -4.65 -20.00
-0.60 -4.60 -20.00
-0.60 -4.55 -20.00
-0.60 -4.50 -20.00
-0.60 -4.45 -20.00
-0.60 -4.40 -20.00
-0.60 -4.35 -20.00
-0.60 -4.30 -20.00
-0.60 -4.25 -20.00
-0.60 -4.20 -20.00
-0.60 -4.15 -20.00
-0.60 -4.10 -20.00
-0.60 -4.05 -20.00
-0.60 -4.00 -20.00
-0.60 -3.95 -20.00
-0.60 -3.90 -20.00
-0.60 -3.85 -20.00
-0.60 -3.80 -20.00
-0.60 -3.75 -20.00
-0.60 -3.70 -20.00
-0.60 -3.65 -20.00
-0.60 -3.60 -20.00
-0.60 -3.55 -20.00
-0.60 -3.50 -20.00
-0.60 -3.45 -20.00
-0.60 -3.40 -20.00
-0.60 -3.35 -20.00
-0.60 -3.30 -20.00
-0.60 -3.25 -20.00
-0.60 -3.20 -20.00
-0.60 -3.15 -20.00
-0.60 -3.10 -20.00
-0.60 -3.05 -20.00
-0.60 -3.00 -20.00
-0.60 -2.95 -20.00
-0.60 -2.90 -20.00
-0.60 -2.85 -20.00
-0.60 -2.80 -20.00
-0.60 -2.75 -20.00
-0.60 -2.70 -20.00
-0.60 -2.65 -20.00
-0.60 -2.60 -20.00
-0.60 -2.55 -20.00
-0.60 -2.50 -20.00
-0.60 -2.45 -20.00
-0.60 -2.40 -20.00
-0.60 -2.35 -20.00
-0.60 -2.30 -20.00
-0.60 -2.25 -20.00
-0.60 -2.20 -20.00
-0.60 -2.15 -20.00
-0.60 -2.10 -20.00
-0.60 -2.05 -20.00
-0.60 -2.00 -20.00
-0.60 -1.95 -20.00
-0.60 -1.90 -20.00
-0.60 -1.85 -20.00
-0.60 -1.80 -20.00
-0.60 -1.75 -20.00
-0.60 -1.70 -20.00
-0.60 -1.65 -20.00
-0.60 -1.60 -20.00
-0.60 -1.55 -20.00
-0.60 -1.50 -20.00
-0.60 -1.45 -20.00
-0.60 -1.40 -20.00
-0.60 -1.35 -20.00
-0.60 -1.30 -20.00
-0.60 -1.25 -20.00
-0.60 -1.20 -20.00
-0.60 -1.15 -20.00
-0.60 -1.10 -20.00
-0.60 -1.05 -20.00
-0.60 -1.00 -20.00
-0.55 -5.00 -20.00
-0.55 -4.95 -20.00
-0.55 -4.90 -20.00
-0.55 -4.85 -20.00
-0.55 -4.80 -20.00
-0.55 -4.75 -20.00
-0.55 -4.70 -20.00
-0.55 -4.65 -20.00
-0.55 -4.60 -20.00
-0.55 -4.55 -20.00
-0.55 -4.50 -20.00
-0.55 -4.45 -20.00
-0.55 -4.40 -20.00
-0.55 -4.35 -20.00
-0.55 -4.30 -20.00
-0.55 -4.25 -20.00
-0.55 -4.20 -20.00
-0.55 -4.15 -20.00
-0.55 -4.10 -20.00
-0.55 -4.05 -20.00
-0.55 -4.00 -20.00
-0.55 -3.95 -20.00
-0.55 -3.90 -20.00
-0.55 -3.85 -20.00
-0.55 -3.80 -20.00
-0.55 -3.75 -20.00
-0.55 -3.70 -20.00
-0.55 -3.65 -20.00
-0.55 -3.60 -20.00
-0.55 -3.55 -20.00
-0.55 -3.50 -20.00
-0.55 -3.45 -20.00
-0.55 -3.40 -20.00
-0.55 -3.35 -20.00
-0.55 -3.30 -20.00
-0.55 -3.25 -20.00
-0.55 -3.20 -20.00
-0.55 -3.15 -20.00
-0.55 -3.10 -20.00
-0.55 -3.05 -20.00
-0.55 -3.00 -20.00
-0.55 -2.95 -20.00
-0.55 -2.90 -20.00
-0.55 -2.85 -20.00
-0.55 -2.80 -20.00
-0.55 -2.75 -20.00
-0.55 -2.70 -20.00
-0.55 -2.65 -20.00
-0.55 -2.60 -20.00
-0.55 -2.55 -20.00
-0.55 -2.50 -20.00
-0.55 -2.45 -20.00
-0.55 -2.40 -20.00
-0.55 -2.35 -20.00
-0.55 -2.30 -20.00
-0.55 -2.25 -20.00
-0.55 -2.20 -20.00
-0.55 -2.15 -20.00
-0.55 -2.10 -20.00
-0.55 -2.05 -20.00
-0.55 -2.00 -20.00
-0.55 -1.95 -20.00
-0.55 -1.90 -20.00
-0.55 -1.85 -20.00
-0.55 -1.80 -20.00
-0.55 -1.75 -20.00
-0.55 -1.70 -20.00
-0.55 -1.65 -20.00
-0.55 -1.60 -20.00
-0.55 -1.55 -20.00
-0.55 -1.50 -20.00
-0.55 -1.45 -20.00
-0.55 -1.40 -20.00
-0.55 -1.35 -20.00
-0.55 -1.30 -20.00
-0.55 -1.25 -20.00
-0.55 -1.20 -20.00
-0.55 -1.15 -20.00
-0.55 -1.10 -20.00
-0.55 -1.05 -20.00
-0.55 -1.00 -20.00
-0.50 -5.00 -20.00
-0.50 -4.95 -20.00
-0.50 -4.90 -20.00
-0.50 -4.85 -20.00
-0.50 -4.80 -20.00
-0.50 -4.75 -20.00
-0.50 -4.70 -20.00
-0.50 -4.65 -20.00
-0.50 -4.60 -20.00
-0.50 -4.55 -20.00
-0.50 -4.50 -20.00
-0.50 -4.45 -20.00
-0.50 -4.40 -20.00
-0.50 -4.35 -20.00
-0.50 -4.30 -20.00
-0.50 -4.25 -20.00
-0.50 -4.20 -20.00
-0.50 -4.15 -20.00
-0.50 -4.10 -20.00
-0.50 -4.05 -20.00
-0.50 -4.00 -20.00
-0.50 -3.95 -20.00
-0.50 -3.90 -20.00
-0.50 -3.85 -20.00
-0.50 -3.80 -20.00
-0.50 -3.75 -20.00
-0.50 -3.70 -20.00
-0.50 -3.65 -20.00
-0.50 -3.60 -20.00
-0.50 -3.55 -20.00
-0.50 -3.50 -20.00
-0.50 -3.45 -20.00
-0.50 -3.40 -20.00
-0.50 -3.35 -20.00
-0.50 -3.30 -20.00
-0.50 -3.25 -20.00
-0.50 -3.20 -20.00
-0.50 -3.15 -20.00
-0.50 -3.10 -20.00
-0.50 -3.05 -20.00
-0.50 -3.00 -20.00
-0.50 -2.95 -20.00
-0.50 -2.90 -20.00
-0.50 -2.85 -20.00
-0.50 -2.80 -20.00
-0.50 -2.75 -20.00
-0.50 -2.70 -20.00
-0.50 -2.65 -20.00
-0.50 -2.60 -20.00
-0.50 -2.55 -20.00
-0.50 -2.50 -20.00
-0.50 -2.45 -20.00
-0.50 -2.40 -20.00
-0.50 -2.35 -20.00
-0.50 -2.30 -20.00
-0.50 -2.25 -20.00
-0.50 -2.20 -20.00
-0.50 -2.15 -20.00
-0.50 -2.10 -20.00
-0.50 -2.05 -20.00
-0.50 -2.00 -20.00
-0.50 -1.95 -20.00
-0.50 -1.90 -20.00
-0.50 -1.85 -20.00
-0.50 -1.80 -20.00
-0.50 -1.75 -20.00
-0.50 -1.70 -20.00
-0.50 -1.65 -20.00
-0.50 -1.60 -20.00
-0.50 -1.55 -20.00
-0.50 -1.50 -20.00
-0.50 -1.45 -20.00
-0.50 -1.40 -20.00
-0.50 -1.35 -20.00
-0.50 -1.30 -20.00
-0.50 -1.25 -20.00
-0.50 -1.20 -20.00
-0.50 -1.15 -20.00
-0.50 -1.10 -20.00
-0.50 -1.05 -20.00
-0.50 -1.00 -20.00
-0.45 -5.00 -20.00
-0.45 -4.95 -20.00
-0.45 -4.90 -20.00
-0.45 -4.85 -20.00
-0.45 -4.80 -20.00
-0.45 -4.75 -20.00
-0.45 -4.70 -20.00
-0.45 -4.65 -20.00
-0.45 -4.60 -20.00
-0.45 -4.55 -20.00
-0.45 -4.50 -20.00
-0.45 -4.45 -20.00
-0.45 -4.40 -20.00
-0.45 -4.35 -20.00
-0.45 -4.30 -20.00
-0.45 -4.25 -20.00
-0.45 -4.20 -20.00
-0.45 -4.15 -20.00
-0.45 -4.10 -20.00
-0.45 -4.05 -20.00
-0.45 -4.00 -20.00
-0.45 -3.95 -20.00
-0.45 -3.90 -20.00
-0.45 -3.85 -20.00
-0.45 -3.80 -20.00
-0.45 -3.75 -20.00
-0.45 -3.70 -20.00
-0.45 -3.65 -20.00
-0.45 -3.60 -20.00
-0.45 -3.55 -20.00
-0.45 -3.50 -20.00
-0.45 -3.45 -20.00
-0.45 -3.40 -20.00
-0.45 -3.35 -20.00
-0.45 -3.30 -20.00
-0.45 -3.25 -20.00
-0.45 -3.20 -20.00
-0.45 -3.15 -20.00
-0.45 -3.10 -20.00
-0.45 -3.05 -20.00
-0.45 -3.00 -20.00
-0.45 -2.95 -20.00
-0.45 -2.90 -20.00
-0.45 -2.85 -20.00
-0.45 -2.80 -20.00
-0.45 -2.75 -20.00
-0.45 -2.70 -20.00
-0.45 -2.65 -20.00
-0.45 -2.60 -20.00
-0.45 -2.55 -20.00
-0.45 -2.50 -20.00
-0.45 -2.45 -20.00
-0.45 -2.40 -20.00
-0.45 -2.35 -20.00
-0.45 -2.30 -20.00
-0.45 -2.25 -20.00
-0.45 -2.20 -20.00
-0.45 -2.15 -20.00
-0.45 -2.10 -20.00
-0.45 -2.05 -20.00
-0.45 -2.00 -20.00
-0.45 -1.95 -20.00
-0.45 -1.90 -20.00
-0.45 -1.85 -20.00
-0.45 -1.80 -20.00
-0.45 -1.75 -20.00
-0.45 -1.70 -20.00
-0.45 -1.65 -20.00
-0.45 -1.60 -20.00
-0.45 -1.55 -20.00
-0.45 -1.50 -20.00
-0.45 -1.45 -20.00
-0.45 -1.40 -20.00
-0.45 -1.35 -20.00
-0.45 -1.30 -20.00
-0.45 -1.25 -20.00
-0.45 -1.20 -20.00
-0.45 -1.15 -20.00
-0.45 -1.10 -20.00
-0.45 -1.05 -20.00
-0.45 -1.00 -20.00
-0.40 -5.00 -20.00
-0.40 -4.95 -20.00
-0.40 -4.90 -20.00
-0.40 -4.85 -20.00
-0.40 -4.80 -20.00
-0.40 -4.75 -20.00
-0.40 -4.70 -20.00
-0.40 -4.65 -20.00
-0.40 -4.60 -20.00
-0.40 -4.55 -20.00
-0.40 -4.50 -20.00
-0.40 -4.45 -20.00
-0.40 -4.40 -20.00
-0.40 -4.35 -20.00
-0.40 -4.30 -20.00
-0.40 -4.25 -20.00
-0.40 -4.20 -20.00
-0.40 -4.15 -20.00
-0.40 -4.10 -20.00
-0.40 -4.05 -20.00
-0.40 -4.00 -20.00
-0.40 -3.95 -20.00
-0.40 -3.90 -20.00
-0.40 -3.85 -20.00
-0.40 -3.80 -20.00
-0.40 -3.75 -20.00
-0.40 -3.70 -20.00
-0.40 -3.65 -20.00
-0.40 -3.60 -20.00
-0.40 -3.55 -20.00
-0.40 -3.50 -20.00
-0.40 -3.45 -20.00
-0.40 -3.40 -20.00
-0.40 -3.35 -20.00
-0.40 -3.30 -20.00
-0.40 -3.25 -20.00
-0.40 -3.20 -20.00
-0.40 -3.15 -20.00
-0.40 -3.10 -20.00
-0.40 -3.05 -20.00
-0.40 -3.00 -20.00
-0.40 -2.95 -20.00
-0.40 -2.90 -20.00
-0.40 -2.85 -20.00
-0.40 -2.80 -20.00
-0.40 -2.75 -20.00
-0.40 -2.70 -20.00
-0.40 -2.65 -20.00
-0.40 -2.60 -20.00
-0.40 -2.55 -20.00
-0.40 -2.50 -20.00
-0.40 -2.45 -20.00
-0.40 -2.40 -20.00
-0.40 -2.35 -20.00
-0.40 -2.30 -20.00
-0.40 -2.25 -20.00
-0.40 -2.20 -20.00
-0.40 -2.15 -20.00
-0.40 -2.10 -20.00
-0.40 -2.05 -20.00
-0.40 -2.00 -20.00
-0.40 -1.95 -20.00
-0.40 -1.90 -20.00
-0.40 -1.85 -20.00
-0.40 -1.80 -20.00
-0.40 -1.75 -20.00
-0.40 -1.70 -20.00
-0.40 -1.65 -20.00
-0.40 -1.60 -20.00
-0.40 -1.55 -20.00
-0.40 -1.50 -20.00
-0.40 -1.45 -20.00
-0.40 -1.40 -20.00
-0.40 -1.35 -20.00
-0.40 -1.30 -20.00
-0.40 -1.25 -20.00
-0.40 -1.20 -20.00
-0.40 -1.15 -20.00
-0.40 -1.10 -20.00
-0.40 -1.05 -20.00
-0.40 -1.00 -20.00
-0.35 -5.00 -20.00
-0.35 -4.95 -20.00
-0.35 -4.90 -20.00
-0.35 -4.85 -20.00
-0.35 -4.80 -20.00
-0.35 -4.75 -20.00
-0.35 -4.70 -20.00
-0.35 -4.65 -20.00
-0.35 -4.60 -20.00
-0.35 -4.55 -20.00
-0.35 -4.50 -20.00
-0.35 -4.45 -20.00
-0.35 -4.40 -20.00
-0.35 -4.35 -20.00
-0.35 -4.30 -20.00
-0.35 -4.25 -20.00
-0.35 -4.20 -20.00
-0.35 -4.15 -20.00
-0.35 -4.10 -20.00
-0.35 -4.05 -20.00
-0.35 -4.00 -20.00
-0.35 -3.95 -20.00
-0.35 -3.90 -20.00
-0.35 -3.85 -20.00
-0.35 -3.80 -20.00
-0.35 -3.75 -20.00
-0.35 -3.70 -20.00
-0.35 -3.65 -20.00
-0.35 -3.60 -20.00
-0.35 -3.55 -20.00
-0.35 -3.50 -20.00
-0.35 -3.45 -20.00
-0.35 -3.40 -20.00
-0.35 -3.35 -20.00
-0.35 -3.30 -20.00
-0.35 -3.25 -20.00
-0.35 -3.20 -20.00
-0.35 -3.15 -20.00
-0.35 -3.10 -20.00
-0.35 -3.05 -20.00
-0.35 -3.00 -20.00
-0.35 -2.95 -20.00
-0.35 -2.90 -20.00
-0.35 -2.85 -20.00
-0.35 -2.80 -20.00
-0.35 -2.75 -20.00
-0.35 -2.70 -20.00
-0.35 -2.65 -20.00
-0.35 -2.60 -20.00
-0.35 -2.55 -20.00
-0.35 -2.50 -20.00
-0.35 -2.45 -20.00
-0.35 -2.40 -20.00
-0.35 -2.35 -20.00
-0.35 -2.30 -20.00
-0.35 -2.25 -20.00
-0.35 -2.20 -20.00
-0.35 -2.15 -20.00
-0.35 -2.10 -20.00
-0.35 -2.05 -20.00
-0.35 -2.00 -20.00
-0.35 -1.95 -20.00
-0.35 -1.90 -20.00
-0.35 -1.85 -20.00
-0.35 -1.80 -20.00
-0.35 -1.75 -20.00
-0.35 -1.70 -20.00
-0.35 -1.65 -20.00
-0.35 -1.60 -20.00
-0.35 -1.55 -20.00
-0.35 -1.50 -20.00
-0.35 -1.45 -20.00
-0.35 -1.40 -20.00
-0.35 -1.35 -20.00
-0.35 -1.30 -20.00
-0.35 -1.25 -20.00
-0.35 -1.20 -20.00
-0.35 -1.15 -20.00
-0.35 -1.10 -20.00
-0.35 -1.05 -20.00
-0.35 -1.00 -20.00
-0.30 -5.00 -20.00
-0.30 -4.95 -20.00
-0.30 -4.90 -20.00
-0.30 -4.85 -20.00
-0.30 -4.80 -20.00
-0.30 -4.75 -20.00
-0.30 -4.70 -20.00
-0.30 -4.65 -20.00
-0.30 -4.60 -20.00
-0.30 -4.55 -20.00
-0.30 -4.50 -20.00
-0.30 -4.45 -20.00
-0.30 -4.40 -20.00
-0.30 -4.35 -20.00
-0.30 -4.30 -20.00
-0.30 -4.25 -20.00
-0.30 -4.20 -20.00
-0.30 -4.15 -20.00
-0.30 -4.10 -20.00
-0.30 -4.05 -20.00
-0.30 -4.00 -20.00
-0.30 -3.95 -20.00
-0.30 -3.90 -20.00
-0.30 -3.85 -20.00
-0.30 -3.80 -20.00
-0.30 -3.75 -20.00
-0.30 -3.70 -20.00
-0.30 -3.65 -20.00
-0.30 -3.60 -20.00
-0.30 -3.55 -20.00
-0.30 -3.50 -20.00
-0.30 -3.45 -20.00
-0.30 -3.40 -20.00
-0.30 -3.35 -20.00
-0.30 -3.30 -20.00
-0.30 -3.25 -20.00
-0.30 -3.20 -20.00
-0.30 -3.15 -20.00
-0.30 -3.10 -20.00
-0.30 -3.05 -20.00
-0.30 -3.00 -20.00
-0.30 -2.95 -20.00
-0.30 -2.90 -20.00
-0.30 -2.85 -20.00
-0.30 -2.80 -20.00
-0.30 -2.75 -20.00
-0.30 -2.70 -20.00
-0.30 -2.65 -20.00
-0.30 -2.60 -20.00
-0.30 -2.55 -20.00
-0.30 -2.50 -20.00
-0.30 -2.45 -20.00
-0.30 -2.40 -20.00
-0.30 -2.35 -20.00
-0.30 -2.30 -20.00
-0.30 -2.25 -20.00
-0.30 -2.20 -20.00
-0.30 -2.15 -20.00
-0.30 -2.10 -20.00
-0.30 -2.05 -20.00
-0.30 -2.00 -20.00
-0.30 -1.95 -20.00
-0.30 -1.90 -20.00
-0.30 -1.85 -20.00
-0.30 -1.80 -20.00
-0.30 -1.75 -20.00
-0.30 -1.70 -20.00
-0.30 -1.65 -20.00
-0.30 -1.60 -20.00
-0.30 -1.55 -20.00
-0.30 -1.50 -20.00
-0.30 -1.45 -20.00
-0.30 -1.40 -20.00
-0.30 -1.35 -20.00
-0.30 -1.30 -20.00
-0.30 -1.25 -20.00
-0.30 -1.20 -20.00
-0.30 -1.15 -20.00
-0.30 -1.10 -20.00
-0.30 -1.05 -20.00
-0.30 -1.00 -20.00
-0.25 -5.00 -20.00
-0.25 -4.95 -20.00
-0.25 -4.90 -20.00
-0.25 -4.85 -20.00
-0.25 -4.80 -20.00
-0.25 -4.75 -20.00
-0.25 -4.70 -20.00
-0.25 -4.65 -20.00
-0.25 -4.60 -20.00
-0.25 -4.55 -20.00
-0.25 -4.50 -20.00
-0.25 -4.45 -20.00
-0.25 -4.40 -20.00
-0.25 -4.35 -20.00
-0.25 -4.30 -20.00
-0.25 -4.25 -20.00
-0.25 -4.20 -20.00
-0.25 -4.15 -20.00
-0.25 -4.10 -20.00
-0.25 -4.05 -20.00
-0.25 -4.00 -20.00
-0.25 -3.95 -20.00
-0.25 -3.90 -20.00
-0.25 -3.85 -20.00
-0.25 -3.80 -20.00
-0.25 -3.75 -20.00
-0.25 -3.70 -20.00
-0.25 -3.65 -20.00
-0.25 -3.60 -20.00
-0.25 -3.55 -20.00
-0.25 -3.50 -20.00
-0.25 -3.45 -20.00
-0.25 -3.40 -20.00
-0.25 -3.35 -20.00
-0.25 -3.30 -20.00
-0.25 -3.25 -20.00
-0.25 -3.20 -20.00
-0.25 -3.15 -20.00
-0.25 -3.10 -20.00
-0.25 -3.05 -20.00
-0.25 -3.00 -20.00
-0.25 -2.95 -20.00
-0.25 -2.90 -20.00
-0.25 -2.85 -20.00
-0.25 -2.80 -20.00
-0.25 -2.75 -20.00
-0.25 -2.70 -20.00
-0.25 -2.65 -20.00
-0.25 -2.60 -20.00
-0.25 -2.55 -20.00
-0.25 -2.50 -20.00
-0.25 -2.45 -20.00
-0.25 -2.40 -20.00
-0.25 -2.35 -20.00
-0.25 -2.30 -20.00
-0.25 -2.25 -20.00
-0.25 -2.20 -20.00
-0.25 -2.15 -20.00
-0.25 -2.10 -20.00
-0.25 -2.05 -20.00
-0.25 -2.00 -20.00
-0.25 -1.95 -20.00
-0.25 -1.90 -20.00
-0.25 -1.85 -20.00
-0.25 -1.80 -20.00
-0.25 -1.75 -20.00
-0.25 -1.70 -20.00
-0.25 -1.65 -20.00
-0.25 -1.60 -20.00
-0.25 -1.55 -20.00
-0.25 -1.50 -20.00
-0.25 -1.45 -20.00
-0.25 -1.40 -20.00
-0.25 -1.35 -20.00
-0.25 -1.30 -20.00
-0.25 -1.25 -20.00
-0.25 -1.20 -20.00
-0.25 -1.15 -20.00
-0.25 -1.10 -20.00
-0.25 -1.05 -20.00
-0.25 -1.00 -20.00
-0.20 -5.00 -20.00
-0.20 -4.95 -20.00
-0.20 -4.90 -20.00
-0.20 -4.85 -20.00
-0.20 -4.80 -20.00
-0.20 -4.75 -20.00
-0.20 -4.70 -20.00
-0.20 -4.65 -20.00
-0.20 -4.60 -20.00
-0.20 -4.55 -20.00
-0.20 -4.50 -20.00
-0.20 -4.45 -20.00
-0.20 -4.40 -20.00
-0.20 -4.35 -20.00
-0.20 -4.30 -20.00
-0.20 -4.25 -20.00
-0.20 -4.20 -20.00
-0.20 -4.15 -20.00
-0.20 -4.10 -20.00
-0.20 -4.05 -20.00
-0.20 -4.00 -20.00
-0.20 -3.95 -20.00
-0.20 -3.90 -20.00
-0.20 -3.85 -20.00
-0.20 -3.80 -20.00
-0.20 -3.75 -20.00
-0.20 -3.70 -20.00
-0.20 -3.65 -20.00
-0.20 -3.60 -20.00
-0.20 -3.55 -20.00
-0.20 -3.50 -20.00
-0.20 -3.45 -20.00
-0.20 -3.40 -20.00
-0.20 -3.35 -20.00
-0.20 -3.30 -20.00
-0.20 -3.25 -20.00
-0.20 -3.20 -20.00
-0.20 -3.15 -20.00
-0.20 -3.10 -20.00
-0.20 -3.05 -20.00
-0.20 -3.00 -20.00
-0.20 -2.95 -20.00
-0.20 -2.90 -20.00
-0.20 -2.85 -20.00
-0.20 -2.80 -20.00
-0.20 -2.75 -20.00
-0.20 -2.70 -20.00
-0.20 -2.65 -20.00
-0.20 -2.60 -20.00
-0.20 -2.55 -20.00
-0.20 -2.50 -20.00
-0.20 -2.45 -20.00
-0.20 -2.40 -20.00
-0.20 -2.35 -20.00
-0.20 -2.30 -20.00
-0.20 -2.25 -20.00
-0.20 -2.20 -20.00
-0.20 -2.15 -20.00
-0.20 -2.10 -20.00
-0.20 -2.05 -20.00
-0.20 -2.00 -20.00
-0.20 -1.95 -20.00
-0.20 -1.90 -20.00
-0.20 -1.85 -20.00
-0.20 -1.80 -20.00
-0.20 -1.75 -20.00
-0.20 -1.70 -20.00
-0.20 -1.65 -20.00
-0.20 -1.60 -20.00
-0.20 -1.55 -20.00
-0.20 -1.50 -20.00
-0.20 -1.45 -20.00
-0.20 -1.40 -20.00
-0.20 -1.35 -20.00
-0.20 -1.30 -20.00
-0.20 -1.25 -20.00
-0.20 -1.20 -20.00
-0.20 -1.15 -20.00
-0.20 -1.10 -20.00
-0.20 -1.05 -20.00
-0.20 -1.00 -20.00
-0.15 -5.00 -20.00
-0.15 -4.95 -20.00
-0.15 -4.90 -20.00
-0.15 -4.85 -20.00
-0.15 -4.80 -20.00
-0.15 -4.75 -20.00
-0.15 -4.70 -20.00
-0.15 -4.65 -20.00
-0.15 -4.60 -20.00
-0.15 -4.55 -20.00
-0.15 -4.50 -20.00
-0.15 -4.45 -20.00
-0.15 -4.40 -20.00
-0.15 -4.35 -20.00
-0.15 -4.30 -20.00
-0.15 -4.25 -20.00
-0.15 -4.20 -20.00
-0.15 -4.15 -20.00
-0.15 -4.10 -20.00
-0.15 -4.05 -20.00
-0.15 -4.00 -20.00
-0.15 -3.95 -20.00
-0.15 -3.90 -20.00
-0.15 -3.85 -20.00
-0.15 -3.80 -20.00
-0.15 -3.75 -20.00
-0.15 -3.70 -20.00
-0.15 -3.65 -20.00
-0.15 -3.60 -20.00
-0.15 -3.55 -20.00
-0.15 -3.50 -20.00
-0.15 -3.45 -20.00
-0.15 -3.40 -20.00
-0.15 -3.35 -20.00
-0.15 -3.30 -20.00
-0.15 -3.25 -20.00
-0.15 -3.20 -20.00
-0.15 -3.15 -20.00
-0.15 -3.10 -20.00
-0.15 -3.05 -20.00
-0.15 -3.00 -20.00
-0.15 -2.95 -20.00
-0.15 -2.90 -20.00
-0.15 -2.85 -20.00
-0.15 -2.80 -20.00
-0.15 -2.75 -20.00
-0.15 -2.70 -20.00
-0.15 -2.65 -20.00
-0.15 -2.60 -20.00
-0.15 -2.55 -20.00
-0.15 -2.50 -20.00
-0.15 -2.45 -20.00
-0.15 -2.40 -20.00
-0.15 -2.35 -20.00
-0.15 -2.30 -20.00
-0.15 -2.25 -20.00
-0.15 -2.20 -20.00
-0.15 -2.15 -20.00
-0.15 -2.10 -20.00
-0.15 -2.05 -20.00
-0.15 -2.00 -20.00
-0.15 -1.95 -20.00
-0.15 -1.90 -20.00
-0.15 -1.85 -20.00
-0.15 -1.80 -20.00
-0.15 -1.75 -20.00
-0.15 -1.70 -20.00
-0.15 -1.65 -20.00
-0.15 -1.60 -20.00
-0.15 -1.55 -20.00
-0.15 -1.50 -20.00
-0.15 -1.45 -20.00
-0.15 -1.40 -20.00
-0.15 -1.35 -20.00
-0.15 -1.30 -20.00
-0.15 -1.25 -20.00
-0.15 -1.20 -20.00
-0.15 -1.15 -20.00
-0.15 -1.10 -20.00
-0.15 -1.05 -20.00
-0.15 -1.00 -20.00
-0.10 -5.00 -20.00
-0.10 -4.95 -20.00
-0.10 -4.90 -20.00
-0.10 -4.85 -20.00
-0.10 -4.80 -20.00
-0.10 -4.75 -20.00
-0.10 -4.70 -20.00
-0.10 -4.65 -20.00
-0.10 -4.60 -20.00
-0.10 -4.55 -20.00
-0.10 -4.50 -20.00
-0.10 -4.45 -20.00
-0.10 -4.40 -20.00
-0.10 -4.35 -20.00
-0.10 -4.30 -20.00
-0.10 -4.25 -20.00
-0.10 -4.20 -20.00
-0.10 -4.15 -20.00
-0.10 -4.10 -20.00
-0.10 -4.05 -20.00
-0.10 -4.00 -20.00
-0.10 -3.95 -20.00
-0.10 -3.90 -20.00
-0.10 -3.85 -20.00
-0.10 -3.80 -20.00
-0.10 -3.75 -20.00
-0.10 -3.70 -20.00
-0.10 -3.65 -20.00
-0.10 -3.60 -20.00
-0.10 -3.55 -20.00
-0.10 -3.50 -20.00
-0.10 -3.45 -20.00
-0.10 -3.40 -20.00
-0.10 -3.35 -20.00
-0.10 -3.30 -20.00
-0.10 -3.25 -20.00
-0.10 -3.20 -20.00
-0.10 -3.15 -20.00
-0.10 -3.10 -20.00
-0.10 -3.05 -20.00
-0.10 -3.00 -20.00
-0.10 -2.95 -20.00
-0.10 -2.90 -20.00
-0.10 -2.85 -20.00
-0.10 -2.80 -20.00
-0.10 -2.75 -20.00
-0.10 -2.70 -20.00
-0.10 -2.65 -20.00
-0.10 -2.60 -20.00
-0.10 -2.55 -20.00
-0.10 -2.50 -20.00
-0.10 -2.45 -20.00
-0.10 -2.40 -20.00
-0.10 -2.35 -20.00
-0.10 -2.30 -20.00
-0.10 -2.25 -20.00
-0.10 -2.20 -20.00
-0.10 -2.15 -20.00
-0.10 -2.10 -20.00
-0.10 -2.05 -20.00
-0.10 -2.00 -20.00
-0.10 -1.95 -20.00
-0.10 -1.90 -20.00
-0.10 -1.85 -20.00
-0.10 -1.80 -20.00
-0.10 -1.75 -20.00
-0.10 -1.70 -20.00
-0.10 -1.65 -20.00
-0.10 -1.60 -20.00
-0.10 -1.55 -20.00
-0.10 -1.50 -20.00
-0.10 -1.45 -20.00
-0.10 -1.40 -20.00
-0.10 -1.35 -20.00
-0.10 -1.30 -20.00
-0.10 -1.25 -20.00
-0.10 -1.20 -20.00
-0.10 -1.15 -20.00
-0.10 -1.10 -20.00
-0.10 -1.05 -20.00
-0.10 -1.00 -20.00
-0.05 -5.00 -20.00
-0.05 -4.95 -20.00
-0.05 -4.90 -20.00
-0.05 -4.85 -20.00
-0.05 -4.80 -20.00
-0.05 -4.75 -20.00
-0.05 -4.70 -20.00
-0.05 -4.65 -20.00
-0.05 -4.60 -20.00
-0.05 -4.55 -20.00
-0.05 -4.50 -20.00
-0.05 -4.45 -20.00
-0.05 -4.40 -20.00
-0.05 -4.35 -20.00
-0.05 -4.30 -20.00
-0.05 -4.25 -20.00
-0.05 -4.20 -20.00
-0.05 -4.15 -20.00
-0.05 -4.10 -20.00
-0.05 -4.05 -20.00
-0.05 -4.00 -20.00
-0.05 -3.95 -20.00
-0.05 -3.90 -20.00
-0.05 -3.85 -20.00
-0.05 -3.80 -20.00
-0.05 -3.75 -20.00
-0.05 -3.70 -20.00
-0.05 -3.65 -20.00
-0.05 -3.60 -20.00
-0.05 -3.55 -20.00
-0.05 -3.50 -20.00
-0.05 -3.45 -20.00
-0.05 -3.40 -20.00
-0.05 -3.35 -20.00
-0.05 -3.30 -20.00
-0.05 -3.25 -20.00
-0.05 -3.20 -20.00
-0.05 -3.15 -20.00
-0.05 -3.10 -20.00
-0.05 -3.05 -20.00
-0.05 -3.00 -20.00
-0.05 -2.95 -20.00
-0.05 -2.90 -20.00
-0.05 -2.85 -20.00
-0.05 -2.80 -20.00
-0.05 -2.75 -20.00
-0.05 -2.70 -20.00
-0.05 -2.65 -20.00
-0.05 -2.60 -20.00
-0.05 -2.55 -20.00
-0.05 -2.50 -20.00
-0.05 -2.45 -20.00
-0.05 -2.40 -20.00
-0.05 -2.35 -20.00
-0.05 -2.30 -20.00
-0.05 -2.25 -20.00
-0.05 -2.20 -20.00
-0.05 -2.15 -20.00
-0.05 -2.10 -20.00
-0.05 -2.05 -20.00
-0.05 -2.00 -20.00
-0.05 -1.95 -20.00
-0.05 -1.90 -20.00
-0.05 -1.85 -20.00
-0.05 -1.80 -20.00
-0.05 -1.75 -20.00
-0.05 -1.70 -20.00
-0.05 -1.65 -20.00
-0.05 -1.60 -20.00
-0.05 -1.55 -20.00
-0.05 -1.50 -20.00
-0.05 -1.45 -20.00
-0.05 -1.40 -20.00
-0.05 -1.35 -20.00
-0.05 -1.30 -20.00
-0.05 -1.25 -20.00
-0.05 -1.20 -20.00
-0.05 -1.15 -20.00
-0.05 -1.10 -20.00
-0.05 -1.05 -20.00
-0.05 -1.00 -20.00
0.00 -5.00 -20.00
0.00 -4.95 -20.00
0.00 -4.90 -20.00
0.00 -4.85 -20.00
0.00 -4.80 -20.00
0.00 -4.75 -20.00
0.00 -4.70 -20.00
0.00 -4.65 -20.00
0.00 -4.60 -20.00
0.00 -4.55 -20.00
0.00 -4.50 -20.00
0.00 -4.45 -20.00
0.00 -4.40 -20.00
0.00 -4.35 -20.00
0.00 -4.30 -20.00
0.00 -4.25 -20.00
0.00 -4.20 -20.00
0.00 -4.15 -20.00
0.00 -4.10 -20.00
0.00 -4.05 -20.00
0.00 -4.00 -20.00
0.00 -3.95 -20.00
0.00 -3.90 -20.00
0.00 -3.85 -20.00
0.00 -3.80 -20.00
0.00 -3.75 -20.00
0.00 -3.70 -20.00
0.00 -3.65 -20.00
0.00 -3.60 -20.00
0.00 -3.55 -20.00
0.00 -3.50 -20.00
0.00 -3.45 -20.00
0.00 -3.40 -20.00
0.00 -3.35 -20.00
0.00 -3.30 -20.00
0.00 -3.25 -20.00
0.00 -3.20 -20.00
0.00 -3.15 -20.00
0.00 -3.10 -20.00
0.00 -3.05 -20.00
0.00 -3.00 -20.00
0.00 -2.95 -20.00
0.00 -2.90 -20.00
0.00 -2.85 -20.00
0.00 -2.80 -20.00
0.00 -2.75 -20.00
0.00 -2.70 -20.00
0.00 -2.65 -20.00
0.00 -2.60 -20.00
0.00 -2.55 -20.00
0.00 -2.50 -20.00
0.00 -2.45 -20.00
0.00 -2.40 -20.00
0.00 -2.35 -20.00
0.00 -2.30 -20.00
0.00 -2.25 -20.00
0.00 -2.20 -20.00
0.00 -2.15 -20.00
0.00 -2.10 -20.00
0.00 -2.05 -20.00
0.00 -2.00 -20.00
0.00 -1.95 -20.00
0.00 -1.90 -20.00
0.00 -1.85 -20.00
0.00 -1.80 -20.00
0.00 -1.75 -20.00
0.00 -1.70 -20.00
0.00 -1.65 -20.00
0.00 -1.60 -20.00
0.00 -1.55 -20.00
0.00 -1.50 -20.00
0.00 -1.45 -20.00
0.00 -1.40 -20.00
0.00 -1.35 -20.00
0.00 -1.30 -20.00
0.00 -1.25 -20.00
0.00 -1.20 -20.00
0.00 -1.15 -20.00
0.00 -1.10 -20.00
0.00 -1.05 -20.00
0.00 -1.00 -20.00
0.05 -5.00 -20.00
0.05 -4.95 -20.00
0.05 -4.90 -20.00
0.05 -4.85 -20.00
0.05 -4.80 -20.00
0.05 -4.75 -20.00
0.05 -4.70 -20.00
0.05 -4.65 -20.00
0.05 -4.60 -20.00
0.05 -4.55 -20.00
0.05 -4.50 -20.00
0.05 -4.45 -20.00
0.05 -4.40 -20.00
0.05 -4.35 -20.00
0.05 -4.30 -20.00
0.05 -4.25 -20.00
0.05 -4.20 -20.00
0.05 -4.15 -20.00
0.05 -4.10 -20.00
0.05 -4.05 -20.00
0.05 -4.00 -20.00
0.05 -3.95 -20.00
0.05 -3.90 -20.00
0.05 -3.85 -20.00
0.05 -3.80 -20.00
0.05 -3.75 -20.00
0.05 -3.70 -20.00
0.05 -3.65 -20.00
0.05 -3.60 -20.00
0.05 -3.55 -20.00
0.05 -3.50 -20.00
0.05 -3.45 -20.00
0.05 -3.40 -20.00
0.05 -3.35 -20.00
0.05 -3.30 -20.00
0.05 -3.25 -20.00
0.05 -3.20 -20.00
0.05 -3.15 -20.00
0.05 -3.10 -20.00
0.05 -3.05 -20.00
0.05 -3.00 -20.00
0.05 -2.95 -20.00
0.05 -2.90 -20.00
0.05 -2.85 -20.00
0.05 -2.80 -20.00
0.05 -2.75 -20.00
0.05 -2.70 -20.00
0.05 -2.65 -20.00
0.05 -2.60 -20.00
0.05 -2.55 -20.00
0.05 -2.50 -20.00
0.05 -2.45 -20.00
0.05 -2.40 -20.00
0.05 -2.35 -20.00
0.05 -2.30 -20.00
0.05 -2.25 -20.00
0.05 -2.20 -20.00
0.05 -2.15 -20.00
0.05 -2.10 -20.00
0.05 -2.05 -20.00
0.05 -2.00 -20.00
0.05 -1.95 -20.00
0.05 -1.90 -20.00
0.05 -1.85 -20.00
0.05 -1.80 -20.00
0.05 -1.75 -20.00
0.05 -1.70 -20.00
0.05 -1.65 -20.00
0.05 -1.60 -20.00
0.05 -1.55 -20.00
0.05 -1.50 -20.00
0.05 -1.45 -20.00
0.05 -1.40 -20.00
0.05 -1.35 -20.00
0.05 -1.30 -20.00
0.05 -1.25 -20.00
0.05 -1.20 -20.00
0.05 -1.15 -20.00
0.05 -1.10 -20.00
0.05 -1.05 -20.00
0.05 -1.00 -20.00
0.10 -5.00 -20.00
0.10 -4.95 -20.00
0.10 -4.90 -20.00
0.10 -4.85 -20.00
0.10 -4.80 -20.00
0.10 -4.75 -20.00
0.10 -4.70 -20.00
0.10 -4.65 -20.00
0.10 -4.60 -20.00
0.10 -4.55 -20.00
0.10 -4.50 -20.00
0.10 -4.45 -20.00
0.10 -4.40 -20.00
0.10 -4.35 -20.00
0.10 -4.30 -20.00
0.10 -4.25 -20.00
0.10 -4.20 -20.00
0.10 -4.15 -20.00
0.10 -4.10 -20.00
0.10 -4.05 -20.00
0.10 -4.00 -20.00
0.10 -3.95 -20.00
0.10 -3.90 -20.00
0.10 -3.85 -20.00
0.10 -3.80 -20.00
0.10 -3.75 -20.00
0.10 -3.70 -20.00
0.10 -3.65 -20.00
0.10 -3.60 -20.00
0.10 -3.55 -20.00
0.10 -3.50 -20.00
0.10 -3.45 -20.00
0.10 -3.40 -20.00
0.10 -3.35 -20.00
0.10 -3.30 -20.00
0.10 -3.25 -20.00
0.10 -3.20 -20.00
0.10 -3.15 -20.00
0.10 -3.10 -20.00
0.10 -3.05 -20.00
0.10 -3.00 -20.00
0.10 -2.95 -20.00
0.10 -2.90 -20.00
0.10 -2.85 -20.00
0.10 -2.80 -20.00
0.10 -2.75 -20.00
0.10 -2.70 -20.00
0.10 -2.65 -20.00
0.10 -2.60 -20.00
0.10 -2.55 -20.00
0.10 -2.50 -20.00
0.10 -2.45 -20.00
0.10 -2.40 -20.00
0.10 -2.35 -20.00
0.10 -2.30 -20.00
0.10 -2.25 -20.00
0.10 -2.20 -20.00
0.10 -2.15 -20.00
0.10 -2.10 -20.00
0.10 -2.05 -20.00
0.10 -2.00 -20.00
0.10 -1.95 -20.00
0.10 -1.90 -20.00
0.10 -1.85 -20.00
0.10 -1.80 -20.00
0.10 -1.75 -20.00
0.10 -1.70 -20.00
0.10 -1.65 -20.00
0.10 -1.60 -20.00
0.10 -1.55 -20.00
0.10 -1.50 -20.00
0.10 -1.45 -20.00
0.10 -1.40 -20.00
0.10 -1.35 -20.00
0.10 -1.30 -20.00
0.10 -1.25 -20.00
0.10 -1.20 -20.00
0.10 -1.15 -20.00
0.10 -1.10 -20.00
0.10 -1.05 -20.00
0.10 -1.00 -20.00
0.15 -5.00 -20.00
0.15 -4.95 -20.00
0.15 -4.90 -20.00
0.15 -4.85 -20.00
0.15 -4.80 -20.00
0.15 -4.75 -20.00
0.15 -4.70 -20.00
0.15 -4.65 -20.00
0.15 -4.60 -20.00
0.15 -4.55 -20.00
0.15 -4.50 -20.00
0.15 -4.45 -20.00
0.15 -4.40 -20.00
0.15 -4.35 -20.00
0.15 -4.30 -20.00
0.15 -4.25 -20.00
0.15 -4.20 -20.00
0.15 -4.15 -20.00
0.15 -4.10 -20.00
0.15 -4.05 -20.00
0.15 -4.00 -20.00
0.15 -3.95 -20.00
0.15 -3.90 -20.00
0.15 -3.85 -20.00
0.15 -3.80 -20.00
0.15 -3.75 -20.00
0.15 -3.70 -20.00
0.15 -3.65 -20.00
0.15 -3.60 -20.00
0.15 -3.55 -20.00
0.15 -3.50 -20.00
0.15 -3.45 -20.00
0.15 -3.40 -20.00
0.15 -3.35 -20.00
0.15 -3.30 -20.00
0.15 -3.25 -20.00
0.15 -3.20 -20.00
0.15 -3.15 -20.00
0.15 -3.10 -20.00
0.15 -3.05 -20.00
0.15 -3.00 -20.00
0.15 -2.95 -20.00
0.15 -2.90 -20.00
0.15 -2.85 -20.00
0.15 -2.80 -20.00
0.15 -2.75 -20.00
0.15 -2.70 -20.00
0.15 -2.65 -20.00
0.15 -2.60 -20.00
0.15 -2.55 -20.00
0.15 -2.50 -20.00
0.15 -2.45 -20.00
0.15 -2.40 -20.00
0.15 -2.35 -20.00
0.15 -2.30 -20.00
0.15 -2.25 -20.00
0.15 -2.20 -20.00
0.15 -2.15 -20.00
0.15 -2.10 -20.00
0.15 -2.05 -20.00
0.15 -2.00 -20.00
0.15 -1.95 -20.00
0.15 -1.90 -20.00
0.15 -1.85 -20.00
0.15 -1.80 -20.00
0.15 -1.75 -20.00
0.15 -1.70 -20.00
0.15 -1.65 -20.00
0.15 -1.60 -20.00
0.15 -1.55 -20.00
0.15 -1.50 -20.00
0.15 -1.45 -20.00
0.15 -1.40 -20.00
0.15 -1.35 -20.00
0.15 -1.30 -20.00
0.15 -1.25 -20.00
0.15 -1.20 -20.00
0.15 -1.15 -20.00
0.15 -1.10 -20.00
0.15 -1.05 -20.00
0.15 -1.00 -20.00
0.20 -5.00 -20.00
0.20 -4.95 -20.00
0.20 -4.90 -20.00
0.20 -4.85 -20.00
0.20 -4.80 -20.00
0.20 -4.75 -20.00
0.20 -4.70 -20.00
0.20 -4.65 -20.00
0.20 -4.60 -20.00
0.20 -4.55 -20.00
0.20 -4.50 -20.00
0.20 -4.45 -20.00
0.20 -4.40 -20.00
0.20 -4.35 -20.00
0.20 -4.30 -20.00
0.20 -4.25 -20.00
0.20 -4.20 -20.00
0.20 -4.15 -20.00
0.20 -4.10 -20.00
0.20 -4.05 -20.00
0.20 -4.00 -20.00
0.20 -3.95 -20.00
0.20 -3.90 -20.00
0.20 -3.85 -20.00
0.20 -3.80 -20.00
0.20 -3.75 -20.00
0.20 -3.70 -20.00
0.20 -3.65 -20.00
0.20 -3.60 -20.00
0.20 -3.55 -20.00
0.20 -3.50 -20.00
0.20 -3.45 -20.00
0.20 -3.40 -20.00
0.20 -3.35 -20.00
0.20 -3.30 -20.00
0.20 -3.25 -20.00
0.20 -3.20 -20.00
0.20 -3.15 -20.00
0.20 -3.10 -20.00
0.20 -3.05 -20.00
0.20 -3.00 -20.00
0.20 -2.95 -20.00
0.20 -2.90 -20.00
0.20 -2.85 -20.00
0.20 -2.80 -20.00
0.20 -2.75 -20.00
0.20 -2.70 -20.00
0.20 -2.65 -20.00
0.20 -2.60 -20.00
0.20 -2.55 -20.00
0.20 -2.50 -20.00
0.20 -2.45 -20.00
0.20 -2.40 -20.00
0.20 -2.35 -20.00
0.20 -2.30 -20.00
0.20 -2.25 -20.00
0.20 -2.20 -20.00
0.20 -2.15 -20.00
0.20 -2.10 -20.00
0.20 -2.05 -20.00
0.20 -2.00 -20.00
0.20 -1.95 -20.00
0.20 -1.90 -20.00
0.20 -1.85 -20.00
0.20 -1.80 -20.00
0.20 -1.75 -20.00
0.20 -1.70 -20.00
0.20 -1.65 -20.00
0.20 -1.60 -20.00
0.20 -1.55 -20.00
0.20 -1.50 -20.00
0.20 -1.45 -20.00
0.20 -1.40 -20.00
0.20 -1.35 -20.00
0.20 -1.30 -20.00
0.20 -1.25 -20.00
0.20 -1.20 -20.00
0.20 -1.15 -20.00
0.20 -1.10 -20.00
0.20 -1.05 -20.00
0.20 -1.00 -20.00
0.25 -5.00 -20.00
0.25 -4.95 -20.00
0.25 -4.90 -20.00
0.25 -4.85 -20.00
0.25 -4.80 -20.00
0.25 -4.75 -20.00
0.25 -4.70 -20.00
0.25 -4.65 -20.00
0.25 -4.60 -20.00
0.25 -4.55 -20.00
0.25 -4.50 -20.00
0.25 -4.45 -20.00
0.25 -4.40 -20.00
0.25 -4.35 -20.00
0.25 -4.30 -20.00
0.25 -4.25 -20.00
0.25 -4.20 -20.00
0.25 -4.15 -20.00
0.25 -4.10 -20.00
0.25 -4.05 -20.00
0.25 -4.00 -20.00
0.25 -3.95 -20.00
0.25 -3.90 -20.00
0.25 -3.85 -20.00
0.25 -3.80 -20.00
0.25 -3.75 -20.00
0.25 -3.70 -20.00
0.25 -3.65 -20.00
0.25 -3.60 -20.00
0.25 -3.55 -20.00
0.25 -3.50 -20.00
0.25 -3.45 -20.00
0.25 -3.40 -20.00
0.25 -3.35 -20.00
0.25 -3.30 -20.00
0.25 -3.25 -20.00
0.25 -3.20 -20.00
0.25 -3.15 -20.00
0.25 -3.10 -20.00
0.25 -3.05 -20.00
0.25 -3.00 -20.00
0.25 -2.95 -20.00
0.25 -2.90 -20.00
0.25 -2.85 -20.00
0.25 -2.80 -20.00
0.25 -2.75 -20.00
0.25 -2.70 -20.00
0.25 -2.65 -20.00
0.25 -2.60 -20.00
0.25 -2.55 -20.00
0.25 -2.50 -20.00
0.25 -2.45 -20.00
0.25 -2.40 -20.00
0.25 -2.35 -20.00
0.25 -2.30 -20.00
0.25 -2.25 -20.00
0.25 -2.20 -20.00
0.25 -2.15 -20.00
0.25 -2.10 -20.00
0.25 -2.05 -20.00
0.25 -2.00 -20.00
0.25 -1.95 -20.00
0.25 -1.90 -20.00
0.25 -1.85 -20.00
0.25 -1.80 -20.00
0.25 -1.75 -20.00
0.25 -1.70 -20.00
0.25 -1.65 -20.00
0.25 -1.60 -20.00
0.25 -1.55 -20.00
0.25 -1.50 -20.00
0.25 -1.45 -20.00
0.25 -1.40 -20.00
0.25 -1.35 -20.00
0.25 -1.30 -20.00
0.25 -1.25 -20.00
0.25 -1.20 -20.00
0.25 -1.15 -20.00
0.25 -1.10 -20.00
0.25 -1.05 -20.00
0.25 -1.00 -20.00
0.30 -5.00 -20.00
0.30 -4.95 -20.00
0.30 -4.90 -20.00
0.30 -4.85 -20.00
0.30 -4.80 -20.00
0.30 -4.75 -20.00
0.30 -4.70 -20.00
0.30 -4.65 -20.00
0.30 -4.60 -20.00
0.30 -4.55 -20.00
0.30 -4.50 -20.00
0.30 -4.45 -20.00
0.30 -4.40 -20.00
0.30 -4.35 -20.00
0.30 -4.30 -20.00
0.30 -4.25 -20.00
0.30 -4.20 -20.00
0.30 -4.15 -20.00
0.30 -4.10 -20.00
0.30 -4.05 -20.00
0.30 -4.00 -20.00
0.30 -3.95 -20.00
0.30 -3.90 -20.00
0.30 -3.85 -20.00
0.30 -3.80 -20.00
0.30 -3.75 -20.00
0.30 -3.70 -20.00
0.30 -3.65 -20.00
0.30 -3.60 -20.00
0.30 -3.55 -20.00
0.30 -3.50 -20.00
0.30 -3.45 -20.00
0.30 -3.40 -20.00
0.30 -3.35 -20.00
0.30 -3.30 -20.00
0.30 -3.25 -20.00
0.30 -3.20 -20.00
0.30 -3.15 -20.00
0.30 -3.10 -20.00
0.30 -3.05 -20.00
0.30 -3.00 -20.00
0.30 -2.95 -20.00
0.30 -2.90 -20.00
0.30 -2.85 -20.00
0.30 -2.80 -20.00
0.30 -2.75 -20.00
0.30 -2.70 -20.00
0.30 -2.65 -20.00
0.30 -2.60 -20.00
0.30 -2.55 -20.00
0.30 -2.50 -20.00
0.30 -2.45 -20.00
0.30 -2.40 -20.00
0.30 -2.35 -20.00
0.30 -2.30 -20.00
0.30 -2.25 -20.00
0.30 -2.20 -20.00
0.30 -2.15 -20.00
0.30 -2.10 -20.00
0.30 -2.05 -20.00
0.30 -2.00 -20.00
0.30 -1.95 -20.00
0.30 -1.90 -20.00
0.30 -1.85 -20.00
0.30 -1.80 -20.00
0.30 -1.75 -20.00
0.30 -1.70 -20.00
0.30 -1.65 -20.00
0.30 -1.60 -20.00
0.30 -1.55 -20.00
0.30 -1.50 -20.00
0.30 -1.45 -20.00
0.30 -1.40 -20.00
0.30 -1.35 -20.00
0.30 -1.30 -20.00
0.30 -1.25 -20.00
0.30 -1.20 -20.00
0.30 -1.15 -20.00
0.30 -1.10 -20.00
0.30 -1.05 -20.00
0.30 -1.00 -20.00
0.35 -5.00 -20.00
0.35 -4.95 -20.00
0.35 -4.90 -20.00
0.35 -4.85 -20.00
0.35 -4.80 -20.00
0.35 -4.75 -20.00
0.35 -4.70 -20.00
0.35 -4.65 -20.00
0.35 -4.60 -20.00
0.35 -4.55 -20.00
0.35 -4.50 -20.00
0.35 -4.45 -20.00
0.35 -4.40 -20.00
0.35 -4.35 -20.00
0.35 -4.30 -20.00
0.35 -4.25 -20.00
0.35 -4.20 -20.00
0.35 -4.15 -20.00
0.35 -4.10 -20.00
0.35 -4.05 -20.00
0.35 -4.00 -20.00
0.35 -3.95 -20.00
0.35 -3.90 -20.00
0.35 -3.85 -20.00
0.35 -3.80 -20.00
0.35 -3.75 -20.00
0.35 -3.70 -20.00
0.35 -3.65 -20.00
0.35 -3.60 -20.00
0.35 -3.55 -20.00
0.35 -3.50 -20.00
0.35 -3.45 -20.00
0.35 -3.40 -20.00
0.35 -3.35 -20.00
0.35 -3.30 -20.00
0.35 -3.25 -20.00
0.35 -3.20 -20.00
0.35 -3.15 -20.00
0.35 -3.10 -20.00
0.35 -3.05 -20.00
0.35 -3.00 -20.00
0.35 -2.95 -20.00
0.35 -2.90 -20.00
0.35 -2.85 -20.00
0.35 -2.80 -20.00
0.35 -2.75 -20.00
0.35 -2.70 -20.00
0.35 -2.65 -20.00
0.35 -2.60 -20.00
0.35 -2.55 -20.00
0.35 -2.50 -20.00
0.35 -2.45 -20.00
0.35 -2.40 -20.00
0.35 -2.35 -20.00
0.35 -2.30 -20.00
0.35 -2.25 -20.00
0.35 -2.20 -20.00
0.35 -2.15 -20.00
0.35 -2.10 -20.00
0.35 -2.05 -20.00
0.35 -2.00 -20.00
0.35 -1.95 -20.00
0.35 -1.90 -20.00
0.35 -1.85 -20.00
0.35 -1.80 -20.00
0.35 -1.75 -20.00
0.35 -1.70 -20.00
0.35 -1.65 -20.00
0.35 -1.60 -20.00
0.35 -1.55 -20.00
0.35 -1.50 -20.00
0.35 -1.45 -20.00
0.35 -1.40 -20.00
0.35 -1.35 -20.00
0.35 -1.30 -20.00
0.35 -1.25 -20.00
0.35 -1.20 -20.00
0.35 -1.15 -20.00
0.35 -1.10 -20.00
0.35 -1.05 -20.00
0.35 -1.00 -20.00
0.40 -5.00 -20.00
0.40 -4.95 -20.00
0.40 -4.90 -20.00
0.40 -4.85 -20.00
0.40 -4.80 -20.00
0.40 -4.75 -20.00
0.40 -4.70 -20.00
0.40 -4.65 -20.00
0.40 -4.60 -20.00
0.40 -4.55 -20.00
0.40 -4.50 -20.00
0.40 -4.45 -20.00
0.40 -4.40 -20.00
0.40 -4.35 -20.00
0.40 -4.30 -20.00
0.40 -4.25 -20.00
0.40 -4.20 -20.00
0.40 -4.15 -20.00
0.40 -4.10 -20.00
0.40 -4.05 -20.00
0.40 -4.00 -20.00
0.40 -3.95 -20.00
0.40 -3.90 -20.00
0.40 -3.85 -20.00
0.40 -3.80 -20.00
0.40 -3.75 -20.00
0.40 -3.70 -20.00
0.40 -3.65 -20.00
0.40 -3.60 -20.00
0.40 -3.55 -20.00
0.40 -3.50 -20.00
0.40 -3.45 -20.00
0.40 -3.40 -20.00
0.40 -3.35 -20.00
0.40 -3.30 -20.00
0.40 -3.25 -20.00
0.40 -3.20 -20.00
0.40 -3.15 -20.00
0.40 -3.10 -20.00
0.40 -3.05 -20.00
0.40 -3.00 -20.00
0.40 -2.95 -20.00
0.40 -2.90 -20.00
0.40 -2.85 -20.00
0.40 -2.80 -20.00
0.40 -2.75 -20.00
0.40 -2.70 -20.00
0.40 -2.65 -20.00
0.40 -2.60 -20.00
0.40 -2.55 -20.00
0.40 -2.50 -20.00
0.40 -2.45 -20.00
0.40 -2.40 -20.00
0.40 -2.35 -20.00
0.40 -2.30 -20.00
0.40 -2.25 -20.00
0.40 -2.20 -20.00
0.40 -2.15 -20.00
0.40 -2.10 -20.00
0.40 -2.05 -20.00
0.40 -2.00 -20.00
0.40 -1.95 -20.00
0.40 -1.90 -20.00
0.40 -1.85 -20.00
0.40 -1.80 -20.00
0.40 -1.75 -20.00
0.40 -1.70 -20.00
0.40 -1.65 -20.00
0.40 -1.60 -20.00
0.40 -1.55 -20.00
0.40 -1.50 -20.00
0.40 -1.45 -20.00
0.40 -1.40 -20.00
0.40 -1.35 -20.00
0.40 -1.30 -20.00
0.40 -1.25 -20.00
0.40 -1.20 -20.00
0.40 -1.15 -20.00
0.40 -1.10 -20.00
0.40 -1.05 -20.00
0.40 -1.00 -20.00
0.45 -5.00 -20.00
0.45 -4.95 -20.00
0.45 -4.90 -20.00
0.45 -4.85 -20.00
0.45 -4.80 -20.00
0.45 -4.75 -20.00
0.45 -4.70 -20.00
0.45 -4.65 -20.00
0.45 -4.60 -20.00
0.45 -4.55 -20.00
0.45 -4.50 -20.00
0.45 -4.45 -20.00
0.45 -4.40 -20.00
0.45 -4.35 -20.00
0.45 -4.30 -20.00
0.45 -4.25 -20.00
0.45 -4.20 -20.00
0.45 -4.15 -20.00
0.45 -4.10 -20.00
0.45 -4.05 -20.00
0.45 -4.00 -20.00
0.45 -3.95 -20.00
0.45 -3.90 -20.00
0.45 -3.85 -20.00
0.45 -3.80 -20.00
0.45 -3.75 -20.00
0.45 -3.70 -20.00
0.45 -3.65 -20.00
0.45 -3.60 -20.00
0.45 -3.55 -20.00
0.45 -3.50 -20.00
0.45 -3.45 -20.00
0.45 -3.40 -20.00
0.45 -3.35 -20.00
0.45 -3.30 -20.00
0.45 -3.25 -20.00
0.45 -3.20 -20.00
0.45 -3.15 -20.00
0.45 -3.10 -20.00
0.45 -3.05 -20.00
0.45 -3.00 -20.00
0.45 -2.95 -20.00
0.45 -2.90 -20.00
0.45 -2.85 -20.00
0.45 -2.80 -20.00
0.45 -2.75 -20.00
0.45 -2.70 -20.00
0.45 -2.65 -20.00
0.45 -2.60 -20.00
0.45 -2.55 -20.00
0.45 -2.50 -20.00
0.45 -2.45 -20.00
0.45 -2.40 -20.00
0.45 -2.35 -20.00
0.45 -2.30 -20.00
0.45 -2.25 -20.00
0.45 -2.20 -20.00
0.45 -2.15 -20.00
0.45 -2.10 -20.00
0.45 -2.05 -20.00
0.45 -2.00 -20.00
0.45 -1.95 -20.00
0.45 -1.90 -20.00
0.45 -1.85 -20.00
0.45 -1.80 -20.00
0.45 -1.75 -20.00
0.45 -1.70 -20.00
0.45 -1.65 -20.00
0.45 -1.60 -20.00
0.45 -1.55 -20.00
0.45 -1.50 -20.00
0.45 -1.45 -20.00
0.45 -1.40 -20.00
0.45 -1.35 -20.00
0.45 -1.30 -20.00
0.45 -1.25 -20.00
0.45 -1.20 -20.00
0.45 -1.15 -20.00
0.45 -1.10 -20.00
0.45 -1.05 -20.00
0.45 -1.00 -20.00
0.50 -5.00 -20.00
0.50 -4.95 -20.00
0.50 -4.90 -20.00
0.50 -4.85 -20.00
0.50 -4.80 -20.00
0.50 -4.75 -20.00
0.50 -4.70 -20.00
0.50 -4.65 -20.00
0.50 -4.60 -20.00
0.50 -4.55 -20.00
0.50 -4.50 -20.00
0.50 -4.45 -20.00
0.50 -4.40 -20.00
0.50 -4.35 -20.00
0.50 -4.30 -20.00
0.50 -4.25 -20.00
0.50 -4.20 -20.00
0.50 -4.15 -20.00
0.50 -4.10 -20.00
0.50 -4.05 -20.00
0.50 -4.00 -20.00
0.50 -3.95 -20.00
0.50 -3.90 -20.00
0.50 -3.85 -20.00
0.50 -3.80 -20.00
0.50 -3.75 -20.00
0.50 -3.70 -20.00
0.50 -3.65 -20.00
0.50 -3.60 -20.00
0.50 -3.55 -20.00
0.50 -3.50 -20.00
0.50 -3.45 -20.00
0.50 -3.40 -20.00
0.50 -3.35 -20.00
0.50 -3.30 -20.00
0.50 -3.25 -20.00
0.50 -3.20 -20.00
0.50 -3.15 -20.00
0.50 -3.10 -20.00
0.50 -3.05 -20.00
0.50 -3.00 -20.00
0.50 -2.95 -20.00
0.50 -2.90 -20.00
0.50 -2.85 -20.00
0.50 -2.80 -20.00
0.50 -2.75 -20.00
0.50 -2.70 -20.00
0.50 -2.65 -20.00
0.50 -2.60 -20.00
0.50 -2.55 -20.00
0.50 -2.50 -20.00
0.50 -2.45 -20.00
0.50 -2.40 -20.00
0.50 -2.35 -20.00
0.50 -2.30 -20.00
0.50 -2.25 -20.00
0.50 -2.20 -20.00
0.50 -2.15 -20.00
0.50 -2.10 -20.00
0.50 -2.05 -20.00
0.50 -2.00 -20.00
0.50 -1.95 -20.00
0.50 -1.90 -20.00
0.50 -1.85 -20.00
0.50 -1.80 -20.00
0.50 -1.75 -20.00
0.50 -1.70 -20.00
0.50 -1.65 -20.00
0.50 -1.60 -20.00
0.50 -1.55 -20.00
0.50 -1.50 -20.00
0.50 -1.45 -20.00
0.50 -1.40 -20.00
0.50 -1.35 -20.00
0.50 -1.30 -20.00
0.50 -1.25 -20.00
0.50 -1.20 -20.00
0.50 -1.15 -20.00
0.50 -1.10 -20.00
0.50 -1.05 -20.00
0.50 -1.00 -20.00
0.55 -5.00 -20.00
0.55 -4.95 -20.00
0.55 -4.90 -20.00
0.55 -4.85 -20.00
0.55 -4.80 -20.00
0.55 -4.75 -20.00
0.55 -4.70 -20.00
0.55 -4.65 -20.00
0.55 -4.60 -20.00
0.55 -4.55 -20.00
0.55 -4.50 -20.00
0.55 -4.45 -20.00
0.55 -4.40 -20.00
0.55 -4.35 -20.00
0.55 -4.30 -20.00
0.55 -4.25 -20.00
0.55 -4.20 -20.00
0.55 -4.15 -20.00
0.55 -4.10 -20.00
0.55 -4.05 -20.00
0.55 -4.00 -20.00
0.55 -3.95 -20.00
0.55 -3.90 -20.00
0.55 -3.85 -20.00
0.55 -3.80 -20.00
0.55 -3.75 -20.00
0.55 -3.70 -20.00
0.55 -3.65 -20.00
0.55 -3.60 -20.00
0.55 -3.55 -20.00
0.55 -3.50 -20.00
0.55 -3.45 -20.00
0.55 -3.40 -20.00
0.55 -3.35 -20.00
0.55 -3.30 -20.00
0.55 -3.25 -20.00
0.55 -3.20 -20.00
0.55 -3.15 -20.00
0.55 -3.10 -20.00
0.55 -3.05 -20.00
0.55 -3.00 -20.00
0.55 -2.95 -20.00
0.55 -2.90 -20.00
0.55 -2.85 -20.00
0.55 -2.80 -20.00
0.55 -2.75 -20.00
0.55 -2.70 -20.00
0.55 -2.65 -20.00
0.55 -2.60 -20.00
0.55 -2.55 -20.00
0.55 -2.50 -20.00
0.55 -2.45 -20.00
0.55 -2.40 -20.00
0.55 -2.35 -20.00
0.55 -2.30 -20.00
0.55 -2.25 -20.00
0.55 -2.20 -20.00
0.55 -2.15 -20.00
0.55 -2.10 -20.00
0.55 -2.05 -20.00
0.55 -2.00 -20.00
0.55 -1.95 -20.00
0.55 -1.90 -20.00
0.55 -1.85 -20.00
0.55 -1.80 -20.00
0.55 -1.75 -20.00
0.55 -1.70 -20.00
0.55 -1.65 -20.00
0.55 -1.60 -20.00
0.55 -1.55 -20.00
0.55 -1.50 -20.00
0.55 -1.45 -20.00
0.55 -1.40 -20.00
0.55 -1.35 -20.00
0.55 -1.30 -20.00
0.55 -1.25 -20.00
0.55 -1.20 -20.00
0.55 -1.15 -20.00
0.55 -1.10 -20.00
0.55 -1.05 -20.00
0.55 -1.00 -20.00
0.60 -5.00 -20.00
0.60 -4.95 -20.00
0.60 -4.90 -20.00
0.60 -4.85 -20.00
0.60 -4.80 -20.00
0.60 -4.75 -20.00
0.60 -4.70 -20.00
0.60 -4.65 -20.00
0.60 -4.60 -20.00
0.60 -4.55 -20.00
0.60 -4.50 -20.00
0.60 -4.45 -20.00
0.60 -4.40 -20.00
0.60 -4.35 -20.00
0.60 -4.30 -20.00
0.60 -4.25 -20.00
0.60 -4.20 -20.00
0.60 -4.15 -20.00
0.60 -4.10 -20.00
0.60 -4.05 -20.00
0.60 -4.00 -20.00
0.60 -3.95 -20.00
0.60 -3.90 -20.00
0.60 -3.85 -20.00
0.60 -3.80 -20.00
0.60 -3.75 -20.00
0.60 -3.70 -20.00
0.60 -3.65 -20.00
0.60 -3.60 -20.00
0.60 -3.55 -20.00
0.60 -3.50 -20.00
0.60 -3.45 -20.00
0.60 -3.40 -20.00
0.60 -3.35 -20.00
0.60 -3.30 -20.00
0.60 -3.25 -20.00
0.60 -3.20 -20.00
0.60 -3.15 -20.00
0.60 -3.10 -20.00
0.60 -3.05 -20.00
0.60 -3.00 -20.00
0.60 -2.95 -20.00
0.60 -2.90 -20.00
0.60 -2.85 -20.00
0.60 -2.80 -20.00
0.60 -2.75 -20.00
0.60 -2.70 -20.00
0.60 -2.65 -20.00
0.60 -2.60 -20.00
0.60 -2.55 -20.00
0.60 -2.50 -20.00
0.60 -2.45 -20.00
0.60 -2.40 -20.00
0.60 -2.35 -20.00
0.60 -2.30 -20.00
0.60 -2.25 -20.00
0.60 -2.20 -20.00
0.60 -2.15 -20.00
0.60 -2.10 -20.00
0.60 -2.05 -20.00
0.60 -2.00 -20.00
0.60 -1.95 -20.00
0.60 -1.90 -20.00
0.60 -1.85 -20.00
0.60 -1.80 -20.00
0.60 -1.75 -20.00
0.60 -1.70 -20.00
0.60 -1.65 -20.00
0.60 -1.60 -20.00
0.60 -1.55 -20.00
0.60 -1.50 -20.00
0.60 -1.45 -20.00
0.60 -1.40 -20.00
0.60 -1.35 -20.00
0.60 -1.30 -20.00
0.60 -1.25 -20.00
0.60 -1.20 -20.00
0.60 -1.15 -20.00
0.60 -1.10 -20.00
0.60 -1.05 -20.00
0.60 -1.00 -20.00
0.65 -5.00 -20.00
0.65 -4.95 -20.00
0.65 -4.90 -20.00
0.65 -4.85 -20.00
0.65 -4.80 -20.00
0.65 -4.75 -20.00
0.65 -4.70 -20.00
0.65 -4.65 -20.00
0.65 -4.60 -20.00
0.65 -4.55 -20.00
0.65 -4.50 -20.00
0.65 -4.45 -20.00
0.65 -4.40 -20.00
0.65 -4.35 -20.00
0.65 -4.30 -20.00
0.65 -4.25 -20.00
0.65 -4.20 -20.00
0.65 -4.15 -20.00
0.65 -4.10 -20.00
0.65 -4.05 -20.00
0.65 -4.00 -20.00
0.65 -3.95 -20.00
0.65 -3.90 -20.00
0.65 -3.85 -20.00
0.65 -3.80 -20.00
0.65 -3.75 -20.00
0.65 -3.70 -20.00
0.65 -3.65 -20.00
0.65 -3.60 -20.00
0.65 -3.55 -20.00
0.65 -3.50 -20.00
0.65 -3.45 -20.00
0.65 -3.40 -20.00
0.65 -3.35 -20.00
0.65 -3.30 -20.00
0.65 -3.25 -20.00
0.65 -3.20 -20.00
0.65 -3.15 -20.00
0.65 -3.10 -20.00
0.65 -3.05 -20.00
0.65 -3.00 -20.00
0.65 -2.95 -20.00
0.65 -2.90 -20.00
0.65 -2.85 -20.00
0.65 -2.80 -20.00
0.65 -2.75 -20.00
0.65 -2.70 -20.00
0.65 -2.65 -20.00
0.65 -2.60 -20.00
0.65 -2.55 -20.00
0.65 -2.50 -20.00
0.65 -2.45 -20.00
0.65 -2.40 -20.00
0.65 -2.35 -20.00
0.65 -2.30 -20.00
0.65 -2.25 -20.00
0.65 -2.20 -20.00
0.65 -2.15 -20.00
0.65 -2.10 -20.00
0.65 -2.05 -20.00
0.65 -2.00 -20.00
0.65 -1.95 -20.00
0.65 -1.90 -20.00
0.65 -1.85 -20.00
0.65 -1.80 -20.00
0.65 -1.75 -20.00
0.65 -1.70 -20.00
0.65 -1.65 -20.00
0.65 -1.60 -20.00
0.65 -1.55 -20.00
0.65 -1.50 -20.00
0.65 -1.45 -20.00
0.65 -1.40 -20.00
0.65 -1.35 -20.00
0.65 -1.30 -20.00
0.65 -1.25 -20.00
0.65 -1.20 -20.00
0.65 -1.15 -20.00
0.65 -1.10 -20.00
0.65 -1.05 -20.00
0.65 -1.00 -20.00
0.70 -5.00 -20.00
0.70 -4.95 -20.00
0.70 -4.90 -20.00
0.70 -4.85 -20.00
0.70 -4.80 -20.00
0.70 -4.75 -20.00
0.70 -4.70 -20.00
0.70 -4.65 -20.00
0.70 -4.60 -20.00
0.70 -4.55 -20.00
0.70 -4.50 -20.00
0.70 -4.45 -20.00
0.70 -4.40 -20.00
0.70 -4.35 -20.00
0.70 -4.30 -20.00
0.70 -4.25 -20.00
0.70 -4.20 -20.00
0.70 -4.15 -20.00
0.70 -4.10 -20.00
0.70 -4.05 -20.00
0.70 -4.00 -20.00
0.70 -3.95 -20.00
0.70 -3.90 -20.00
0.70 -3.85 -20.00
0.70 -3.80 -20.00
0.70 -3.75 -20.00
0.70 -3.70 -20.00
0.70 -3.65 -20.00
0.70 -3.60 -20.00
0.70 -3.55 -20.00
0.70 -3.50 -20.00
0.70 -3.45 -20.00
0.70 -3.40 -20.00
0.70 -3.35 -20.00
0.70 -3.30 -20.00
0.70 -3.25 -20.00
0.70 -3.20 -20.00
0.70 -3.15 -20.00
0.70 -3.10 -20.00
0.70 -3.05 -20.00
0.70 -3.00 -20.00
0.70 -2.95 -20.00
0.70 -2.90 -20.00
0.70 -2.85 -20.00
0.70 -2.80 -20.00
0.70 -2.75 -20.00
0.70 -2.70 -20.00
0.70 -2.65 -20.00
0.70 -2.60 -20.00
0.70 -2.55 -20.00
0.70 -2.50 -20.00
0.70 -2.45 -20.00
0.70 -2.40 -20.00
0.70 -2.35 -20.00
0.70 -2.30 -20.00
0.70 -2.25 -20.00
0.70 -2.20 -20.00
0.70 -2.15 -20.00
0.70 -2.10 -20.00
0.70 -2.05 -20.00
0.70 -2.00 -20.00
0.70 -1.95 -20.00
0.70 -1.90 -20.00
0.70 -1.85 -20.00
0.70 -1.80 -20.00
0.70 -1.75 -20.00
0.70 -1.70 -20.00
0.70 -1.65 -20.00
0.70 -1.60 -20.00
0.70 -1.55 -20.00
0.70 -1.50 -20.00
0.70 -1.45 -20.00
0.70 -1.40 -20.00
0.70 -1.35 -20.00
0.70 -1.30 -20.00
0.70 -1.25 -20.00
0.70 -1.20 -20.00
0.70 -1.15 -20.00
0.70 -1.10 -20.00
0.70 -1.05 -20.00
0.70 -1.00 -20.00
0.75 -5.00 -20.00
0.75 -4.95 -20.00
0.75 -4.90 -20.00
0.75 -4.85 -20.00
0.75 -4.80 -20.00
0.75 -4.75 -20.00
0.75 -4.70 -20.00
0.75 -4.65 -20.00
0.75 -4.60 -20.00
0.75 -4.55 -20.00
0.75 -4.50 -20.00
0.75 -4.45 -20.00
0.75 -4.40 -20.00
0.75 -4.35 -20.00
0.75 -4.30 -20.00
0.75 -4.25 -20.00
0.75 -4.20 -20.00
0.75 -4.15 -20.00
0.75 -4.10 -20.00
0.75 -4.05 -20.00
0.75 -4.00 -20.00
0.75 -3.95 -20.00
0.75 -3.90 -20.00
0.75 -3.85 -20.00
0.75 -3.80 -20.00
0.75 -3.75 -20.00
0.75 -3.70 -20.00
0.75 -3.65 -20.00
0.75 -3.60 -20.00
0.75 -3.55 -20.00
0.75 -3.50 -20.00
0.75 -3.45 -20.00
0.75 -3.40 -20.00
0.75 -3.35 -20.00
0.75 -3.30 -20.00
0.75 -3.25 -20.00
0.75 -3.20 -20.00
0.75 -3.15 -20.00
0.75 -3.10 -20.00
0.75 -3.05 -20.00
0.75 -3.00 -20.00
0.75 -2.95 -20.00
0.75 -2.90 -20.00
0.75 -2.85 -20.00
0.75 -2.80 -20.00
0.75 -2.75 -20.00
0.75 -2.70 -20.00
0.75 -2.65 -20.00
0.75 -2.60 -20.00
0.75 -2.55 -20.00
0.75 -2.50 -20.00
0.75 -2.45 -20.00
0.75 -2.40 -20.00
0.75 -2.35 -20.00
0.75 -2.30 -20.00
0.75 -2.25 -20.00
0.75 -2.20 -20.00
0.75 -2.15 -20.00
0.75 -2.10 -20.00
0.75 -2.05 -20.00
0.75 -2.00 -20.00
0.75 -1.95 -20.00
0.75 -1.90 -20.00
0.75 -1.85 -20.00
0.75 -1.80 -20.00
0.75 -1.75 -20.00
0.75 -1.70 -20.00
0.75 -1.65 -20.00
0.75 -1.60 -20.00
0.75 -1.55 -20.00
0.75 -1.50 -20.00
0.75 -1.45 -20.00
0.75 -1.40 -20.00
0.75 -1.35 -20.00
0.75 -1.30 -20.00
0.75 -1.25 -20.00
0.75 -1.20 -20.00
0.75 -1.15 -20.00
0.75 -1.10 -20.00
0.75 -1.05 -20.00
0.75 -1.00 -20.00
0.80 -5.00 -20.00
0.80 -4.95 -20.00
0.80 -4.90 -20.00
0.80 -4.85 -20.00
0.80 -4.80 -20.00
0.80 -4.75 -20.00
0.80 -4.70 -20.00
0.80 -4.65 -20.00
0.80 -4.60 -20.00
0.80 -4.55 -20.00
0.80 -4.50 -20.00
0.80 -4.45 -20.00
0.80 -4.40 -20.00
0.80 -4.35 -20.00
0.80 -4.30 -20.00
0.80 -4.25 -20.00
0.80 -4.20 -20.00
0.80 -4.15 -20.00
0.80 -4.10 -20.00
0.80 -4.05 -20.00
0.80 -4.00 -20.00
0.80 -3.95 -20.00
0.80 -3.90 -20.00
0.80 -3.85 -20.00
0.80 -3.80 -20.00
0.80 -3.75 -20.00
0.80 -3.70 -20.00
0.80 -3.65 -20.00
0.80 -3.60 -20.00
0.80 -3.55 -20.00
0.80 -3.50 -20.00
0.80 -3.45 -20.00
0.80 -3.40 -20.00
0.80 -3.35 -20.00
0.80 -3.30 -20.00
0.80 -3.25 -20.00
0.80 -3.20 -20.00
0.80 -3.15 -20.00
0.80 -3.10 -20.00
0.80 -3.05 -20.00
0.80 -3.00 -20.00
0.80 -2.95 -20.00
0.80 -2.90 -20.00
0.80 -2.85 -20.00
0.80 -2.80 -20.00
0.80 -2.75 -20.00
0.80 -2.70 -20.00
0.80 -2.65 -20.00
0.80 -2.60 -20.00
0.80 -2.55 -20.00
0.80 -2.50 -20.00
0.80 -2.45 -20.00
0.80 -2.40 -20.00
0.80 -2.35 -20.00
0.80 -2.30 -20.00
0.80 -2.25 -20.00
0.80 -2.20 -20.00
0.80 -2.15 -20.00
0.80 -2.10 -20.00
0.80 -2.05 -20.00
0.80 -2.00 -20.00
0.80 -1.95 -20.00
0.80 -1.90 -20.00
0.80 -1.85 -20.00
0.80 -1.80 -20.00
0.80 -1.75 -20.00
0.80 -1.70 -20.00
0.80 -1.65 -20.00
0.80 -1.60 -20.00
0.80 -1.55 -20.00
0.80 -1.50 -20.00
0.80 -1.45 -20.00
0.80 -1.40 -20.00
0.80 -1.35 -20.00
0.80 -1.30 -20.00
0.80 -1.25 -20.00
0.80 -1.20 -20.00
0.80 -1.15 -20.00
0.80 -1.10 -20.00
0.80 -1.05 -20.00
0.80 -1.00 -20.00
0.85 -5.00 -20.00
0.85 -4.95 -20.00
0.85 -4.90 -20.00
0.85 -4.85 -20.00
0.85 -4.80 -20.00
0.85 -4.75 -20.00
0.85 -4.70 -20.00
0.85 -4.65 -20.00
0.85 -4.60 -20.00
0.85 -4.55 -20.00
0.85 -4.50 -20.00
0.85 -4.45 -20.00
0.85 -4.40 -20.00
0.85 -4.35 -20.00
0.85 -4.30 -20.00
0.85 -4.25 -20.00
0.85 -4.20 -20.00
0.85 -4.15 -20.00
0.85 -4.10 -20.00
0.85 -4.05 -20.00
0.85 -4.00 -20.00
0.85 -3.95 -20.00
0.85 -3.90 -20.00
0.85 -3.85 -20.00
0.85 -3.80 -20.00
0.85 -3.75 -20.00
0.85 -3.70 -20.00
0.85 -3.65 -20.00
0.85 -3.60 -20.00
0.85 -3.55 -20.00
0.85 -3.50 -20.00
0.85 -3.45 -20.00
0.85 -3.40 -20.00
0.85 -3.35 -20.00
0.85 -3.30 -20.00
0.85 -3.25 -20.00
0.85 -3.20 -20.00
0.85 -3.15 -20.00
0.85 -3.10 -20.00
0.85 -3.05 -20.00
0.85 -3.00 -20.00
0.85 -2.95 -20.00
0.85 -2.90 -20.00
0.85 -2.85 -20.00
0.85 -2.80 -20.00
0.85 -2.75 -20.00
0.85 -2.70 -20.00
0.85 -2.65 -20.00
0.85 -2.60 -20.00
0.85 -2.55 -20.00
0.85 -2.50 -20.00
0.85 -2.45 -20.00
0.85 -2.40 -20.00
0.85 -2.35 -20.00
0.85 -2.30 -20.00
0.85 -2.25 -20.00
0.85 -2.20 -20.00
0.85 -2.15 -20.00
0.85 -2.10 -20.00
0.85 -2.05 -20.00
0.85 -2.00 -20.00
0.85 -1.95 -20.00
0.85 -1.90 -20.00
0.85 -1.85 -20.00
0.85 -1.80 -20.00
0.85 -1.75 -20.00
0.85 -1.70 -20.00
0.85 -1.65 -20.00
0.85 -1.60 -20.00
0.85 -1.55 -20.00
0.85 -1.50 -20.00
0.85 -1.45 -20.00
0.85 -1.40 -20.00
0.85 -1.35 -20.00
0.85 -1.30 -20.00
0.85 -1.25 -20.00
0.85 -1.20 -20.00
0.85 -1.15 -20.00
0.85 -1.10 -20.00
0.85 -1.05 -20.00
0.85 -1.00 -20.00
0.90 -5.00 -20.00
0.90 -4.95 -20.00
0.90 -4.90 -20.00
0.90 -4.85 -20.00
0.90 -4.80 -20.00
0.90 -4.75 -20.00
0.90 -4.70 -20.00
0.90 -4.65 -20.00
0.90 -4.60 -20.00
0.90 -4.55 -20.00
0.90 -4.50 -20.00
0.90 -4.45 -20.00
0.90 -4.40 -20.00
0.90 -4.35 -20.00
0.90 -4.30 -20.00
0.90 -4.25 -20.00
0.90 -4.20 -20.00
0.90 -4.15 -20.00
0.90 -4.10 -20.00
0.90 -4.05 -20.00
0.90 -4.00 -20.00
0.90 -3.95 -20.00
0.90 -3.90 -20.00
0.90 -3.85 -20.00
0.90 -3.80 -20.00
0.90 -3.75 -20.00
0.90 -3.70 -20.00
0.90 -3.65 -20.00
0.90 -3.60 -20.00
0.90 -3.55 -20.00
0.90 -3.50 -20.00
0.90 -3.45 -20.00
0.90 -3.40 -20.00
0.90 -3.35 -20.00
0.90 -3.30 -20.00
0.90 -3.25 -20.00
0.90 -3.20 -20.00
0.90 -3.15 -20.00
0.90 -3.10 -20.00
0.90 -3.05 -20.00
0.90 -3.00 -20.00
0.90 -2.95 -20.00
0.90 -2.90 -20.00
0.90 -2.85 -20.00
0.90 -2.80 -20.00
0.90 -2.75 -20.00
0.90 -2.70 -20.00
0.90 -2.65 -20.00
0.90 -2.60 -20.00
0.90 -2.55 -20.00
0.90 -2.50 -20.00
0.90 -2.45 -20.00
0.90 -2.40 -20.00
0.90 -2.35 -20.00
0.90 -2.30 -20.00
0.90 -2.25 -20.00
0.90 -2.20 -20.00
0.90 -2.15 -20.00
0.90 -2.10 -20.00
0.90 -2.05 -20.00
0.90 -2.00 -20.00
0.90 -1.95 -20.00
0.90 -1.90 -20.00
0.90 -1.85 -20.00
0.90 -1.80 -20.00
0.90 -1.75 -20.00
0.90 -1.70 -20.00
0.90 -1.65 -20.00
0.90 -1.60 -20.00
0.90 -1.55 -20.00
0.90 -1.50 -20.00
0.90 -1.45 -20.00
0.90 -1.40 -20.00
0.90 -1.35 -20.00
0.90 -1.30 -20.00
0.90 -1.25 -20.00
0.90 -1.20 -20.00
0.90 -1.15 -20.00
0.90 -1.10 -20.00
0.90 -1.05 -20.00
0.90 -1.00 -20.00
0.95 -5.00 -20.00
0.95 -4.95 -20.00
0.95 -4.90 -20.00
0.95 -4.85 -20.00
0.95 -4.80 -20.00
0.95 -4.75 -20.00
0.95 -4.70 -20.00
0.95 -4.65 -20.00
0.95 -4.60 -20.00
0.95 -4.55 -20.00
0.95 -4.50 -20.00
0.95 -4.45 -20.00
0.95 -4.40 -20.00
0.95 -4.35 -20.00
0.95 -4.30 -20.00
0.95 -4.25 -20.00
0.95 -4.20 -20.00
0.95 -4.15 -20.00
0.95 -4.10 -20.00
0.95 -4.05 -20.00
0.95 -4.00 -20.00
0.95 -3.95 -20.00
0.95 -3.90 -20.00
0.95 -3.85 -20.00
0.95 -3.80 -20.00
0.95 -3.75 -20.00
0.95 -3.70 -20.00
0.95 -3.65 -20.00
0.95 -3.60 -20.00
0.95 -3.55 -20.00
0.95 -3.50 -20.00
0.95 -3.45 -20.00
0.95 -3.40 -20.00
0.95 -3.35 -20.00
0.95 -3.30 -20.00
0.95 -3.25 -20.00
0.95 -3.20 -20.00
0.95 -3.15 -20.00
0.95 -3.10 -20.00
0.95 -3.05 -20.00
0.95 -3.00 -20.00
0.95 -2.95 -20.00
0.95 -2.90 -20.00
0.95 -2.85 -20.00
0.95 -2.80 -20.00
0.95 -2.75 -20.00
0.95 -2.70 -20.00
0.95 -2.65 -20.00
0.95 -2.60 -20.00
0.95 -2.55 -20.00
0.95 -2.50 -20.00
0.95 -2.45 -20.00
0.95 -2.40 -20.00
0.95 -2.35 -20.00
0.95 -2.30 -20.00
0.95 -2.25 -20.00
0.95 -2.20 -20.00
0.95 -2.15 -20.00
0.95 -2.10 -20.00
0.95 -2.05 -20.00
0.95 -2.00 -20.00
0.95 -1.95 -20.00
0.95 -1.90 -20.00
0.95 -1.85 -20.00
0.95 -1.80 -20.00
0.95 -1.75 -20.00
0.95 -1.70 -20.00
0.95 -1.65 -20.00
0.95 -1.60 -20.00
0.95 -1.55 -20.00
0.95 -1.50 -20.00
0.95 -1.45 -20.00
0.95 -1.40 -20.00
0.95 -1.35 -20.00
0.95 -1.30 -20.00
0.95 -1.25 -20.00
0.95 -1.20 -20.00
0.95 -1.15 -20.00
0.95 -1.10 -20.00
0.95 -1.05 -20.00
0.95 -1.00 -20.00
1.00 -5.00 -20.00
1.00 -4.95 -20.00
1.00 -4.90 -20.00
1.00 -4.85 -20.00
1.00 -4.80 -20.00
1.00 -4.75 -20.00
1.00 -4.70 -20.00
1.00 -4.65 -20.00
1.00 -4.60 -20.00
1.00 -4.55 -20.00
1.00 -4.50 -20.00
1.00 -4.45 -20.00
1.00 -4.40 -20.00
1.00 -4.35 -20.00
1.00 -4.30 -20.00
1.00 -4.25 -20.00
1.00 -4.20 -20.00
1.00 -4.15 -20.00
1.00 -4.10 -20.00
1.00 -4.05 -20.00
1.00 -4.00 -20.00
1.00 -3.95 -20.00
1.00 -3.90 -20.00
1.00 -3.85 -20.00
1.00 -3.80 -20.00
1.00 -3.75 -20.00
1.00 -3.70 -20.00
1.00 -3.65 -20.00
1.00 -3.60 -20.00
1.00 -3.55 -20.00
1.00 -3.50 -20.00
1.00 -3.45 -20.00
1.00 -3.40 -20.00
1.00 -3.35 -20.00
1.00 -3.30 -20.00
1.00 -3.25 -20.00
1.00 -3.20 -20.00
1.00 -3.15 -20.00
1.00 -3.10 -20.00
1.00 -3.05 -20.00
1.00 -3.00 -20.00
1.00 -2.95 -20.00
1.00 -2.90 -20.00
1.00 -2.85 -20.00
1.00 -2.80 -20.00
1.00 -2.75 -20.00
1.00 -2.70 -20.00
1.00 -2.65 -20.00
1.00 -2.60 -20.00
1.00 -2.55 -20.00
1.00 -2.50 -20.00
1.00 -2.45 -20.00
1.00 -2.40 -20.00
1.00 -2.35 -20.00
1.00 -2.30 -20.00
1.00 -2.25 -20.00
1.00 -2.20 -20.00
1.00 -2.15 -20.00
1.00 -2.10 -20.00
1.00 -2.05 -20.00
1.00 -2.00 -20.00
1.00 -1.95 -20.00
1.00 -1.90 -20.00
1.00 -1.85 -20.00
1.00 -1.80 -20.00
1.00 -1.75 -20.00
1.00 -1.70 -20.00
1.00 -1.65 -20.00
1.00 -1.60 -20.00
1.00 -1.55 -20.00
1.00 -1.50 -20.00
1.00 -1.45 -20.00
1.00 -1.40 -20.00
1.00 -1.35 -20.00
1.00 -1.30 -20.00
1.00 -1.25 -20.00
1.00 -1.20 -20.00
1.00 -1.15 -20.00
1.00 -1.10 -20.00
1.00 -1.05 -20.00
1.00 -1.00 -20.00
1.05 -5.00 -20.00
1.05 -4.95 -20.00
1.05 -4.90 -20.00
1.05 -4.85 -20.00
1.05 -4.80 -20.00
1.05 -4.75 -20.00
1.05 -4.70 -20.00
1.05 -4.65 -20.00
1.05 -4.60 -20.00
1.05 -4.55 -20.00
1.05 -4.50 -20.00
1.05 -4.45 -20.00
1.05 -4.40 -20.00
1.05 -4.35 -20.00
1.05 -4.30 -20.00
1.05 -4.25 -20.00
1.05 -4.20 -20.00
1.05 -4.15 -20.00
1.05 -4.10 -20.00
1.05 -4.05 -20.00
1.05 -4.00 -20.00
1.05 -3.95 -20.00
1.05 -3.90 -20.00
1.05 -3.85 -20.00
1.05 -3.80 -20.00
1.05 -3.75 -20.00
1.05 -3.70 -20.00
1.05 -3.65 -20.00
1.05 -3.60 -20.00
1.05 -3.55 -20.00
1.05 -3.50 -20.00
1.05 -3.45 -20.00
1.05 -3.40 -20.00
1.05 -3.35 -20.00
1.05 -3.30 -20.00
1.05 -3.25 -20.00
1.05 -3.20 -20.00
1.05 -3.15 -20.00
1.05 -3.10 -20.00
1.05 -3.05 -20.00
1.05 -3.00 -20.00
1.05 -2.95 -20.00
1.05 -2.90 -20.00
1.05 -2.85 -20.00
1.05 -2.80 -20.00
1.05 -2.75 -20.00
1.05 -2.70 -20.00
1.05 -2.65 -20.00
1.05 -2.60 -20.00
1.05 -2.55 -20.00
1.05 -2.50 -20.00
1.05 -2.45 -20.00
1.05 -2.40 -20.00
1.05 -2.35 -20.00
1.05 -2.30 -20.00
1.05 -2.25 -20.00
1.05 -2.20 -20.00
1.05 -2.15 -20.00
1.05 -2.10 -20.00
1.05 -2.05 -20.00
1.05 -2.00 -20.00
1.05 -1.95 -20.00
1.05 -1.90 -20.00
1.05 -1.85 -20.00
1.05 -1.80 -20.00
1.05 -1.75 -20.00
1.05 -1.70 -20.00
1.05 -1.65 -20.00
1.05 -1.60 -20.00
1.05 -1.55 -20.00
1.05 -1.50 -20.00
1.05 -1.45 -20.00
1.05 -1.40 -20.00
1.05 -1.35 -20.00
1.05 -1.30 -20.00
1.05 -1.25 -20.00
1.05 -1.20 -20.00
1.05 -1.15 -20.00
1.05 -1.10 -20.00
1.05 -1.05 -20.00
1.05 -1.00 -20.00
1.10 -5.00 -20.00
1.10 -4.95 -20.00
1.10 -4.90 -20.00
1.10 -4.85 -20.00
1.10 -4.80 -20.00
1.10 -4.75 -20.00
1.10 -4.70 -20.00
1.10 -4.65 -20.00
1.10 -4.60 -20.00
1.10 -4.55 -20.00
1.10 -4.50 -20.00
1.10 -4.45 -20.00
1.10 -4.40 -20.00
1.10 -4.35 -20.00
1.10 -4.30 -20.00
1.10 -4.25 -20.00
1.10 -4.20 -20.00
1.10 -4.15 -20.00
1.10 -4.10 -20.00
1.10 -4.05 -20.00
1.10 -4.00 -20.00
1.10 -3.95 -20.00
1.10 -3.90 -20.00
1.10 -3.85 -20.00
1.10 -3.80 -20.00
1.10 -3.75 -20.00
1.10 -3.70 -20.00
1.10 -3.65 -20.00
1.10 -3.60 -20.00
1.10 -3.55 -20.00
1.10 -3.50 -20.00
1.10 -3.45 -20.00
1.10 -3.40 -20.00
1.10 -3.35 -20.00
1.10 -3.30 -20.00
1.10 -3.25 -20.00
1.10 -3.20 -20.00
1.10 -3.15 -20.00
1.10 -3.10 -20.00
1.10 -3.05 -20.00
1.10 -3.00 -20.00
1.10 -2.95 -20.00
1.10 -2.90 -20.00
1.10 -2.85 -20.00
1.10 -2.80 -20.00
1.10 -2.75 -20.00
1.10 -2.70 -20.00
1.10 -2.65 -20.00
1.10 -2.60 -20.00
1.10 -2.55 -20.00
1.10 -2.50 -20.00
1.10 -2.45 -20.00
1.10 -2.40 -20.00
1.10 -2.35 -20.00
1.10 -2.30 -20.00
1.10 -2.25 -20.00
1.10 -2.20 -20.00
1.10 -2.15 -20.00
1.10 -2.10 -20.00
1.10 -2.05 -20.00
1.10 -2.00 -20.00
1.10 -1.95 -20.00
1.10 -1.90 -20.00
1.10 -1.85 -20.00
1.10 -1.80 -20.00
1.10 -1.75 -20.00
1.10 -1.70 -20.00
1.10 -1.65 -20.00
1.10 -1.60 -20.00
1.10 -1.55 -20.00
1.10 -1.50 -20.00
1.10 -1.45 -20.00
1.10 -1.40 -20.00
1.10 -1.35 -20.00
1.10 -1.30 -20.00
1.10 -1.25 -20.00
1.10 -1.20 -20.00
1.10 -1.15 -20.00
1.10 -1.10 -20.00
1.10 -1.05 -20.00
1.10 -1.00 -20.00
1.15 -5.00 -20.00
1.15 -4.95 -20.00
1.15 -4.90 -20.00
1.15 -4.85 -20.00
1.15 -4.80 -20.00
1.15 -4.75 -20.00
1.15 -4.70 -20.00
1.15 -4.65 -20.00
1.15 -4.60 -20.00
1.15 -4.55 -20.00
1.15 -4.50 -20.00
1.15 -4.45 -20.00
1.15 -4.40 -20.00
1.15 -4.35 -20.00
1.15 -4.30 -20.00
1.15 -4.25 -20.00
1.15 -4.20 -20.00
1.15 -4.15 -20.00
1.15 -4.10 -20.00
1.15 -4.05 -20.00
1.15 -4.00 -20.00
1.15 -3.95 -20.00
1.15 -3.90 -20.00
1.15 -3.85 -20.00
1.15 -3.80 -20.00
1.15 -3.75 -20.00
1.15 -3.70 -20.00
1.15 -3.65 -20.00
1.15 -3.60 -20.00
1.15 -3.55 -20.00
1.15 -3.50 -20.00
1.15 -3.45 -20.00
1.15 -3.40 -20.00
1.15 -3.35 -20.00
1.15 -3.30 -20.00
1.15 -3.25 -20.00
1.15 -3.20 -20.00
1.15 -3.15 -20.00
1.15 -3.10 -20.00
1.15 -3.05 -20.00
1.15 -3.00 -20.00
1.15 -2.95 -20.00
1.15 -2.90 -20.00
1.15 -2.85 -20.00
1.15 -2.80 -20.00
1.15 -2.75 -20.00
1.15 -2.70 -20.00
1.15 -2.65 -20.00
1.15 -2.60 -20.00
1.15 -2.55 -20.00
1.15 -2.50 -20.00
1.15 -2.45 -20.00
1.15 -2.40 -20.00
1.15 -2.35 -20.00
1.15 -2.30 -20.00
1.15 -2.25 -20.00
1.15 -2.20 -20.00
1.15 -2.15 -20.00
1.15 -2.10 -20.00
1.15 -2.05 -20.00
1.15 -2.00 -20.00
1.15 -1.95 -20.00
1.15 -1.90 -20.00
1.15 -1.85 -20.00
1.15 -1.80 -20.00
1.15 -1.75 -20.00
1.15 -1.70 -20.00
1.15 -1.65 -20.00
1.15 -1.60 -20.00
1.15 -1.55 -20.00
1.15 -1.50 -20.00
1.15 -1.45 -20.00
1.15 -1.40 -20.00
1.15 -1.35 -20.00
1.15 -1.30 -20.00
1.15 -1.25 -20.00
1.15 -1.20 -20.00
1.15 -1.15 -20.00
1.15 -1.10 -20.00
1.15 -1.05 -20.00
1.15 -1.00 -20.00
1.20 -5.00 -20.00
1.20 -4.95 -20.00
1.20 -4.90 -20.00
1.20 -4.85 -20.00
1.20 -4.80 -20.00
1.20 -4.75 -20.00
1.20 -4.70 -20.00
1.20 -4.65 -20.00
1.20 -4.60 -20.00
1.20 -4.55 -20.00
1.20 -4.50 -20.00
1.20 -4.45 -20.00
1.20 -4.40 -20.00
1.20 -4.35 -20.00
1.20 -4.30 -20.00
1.20 -4.25 -20.00
1.20 -4.20 -20.00
1.20 -4.15 -20.00
1.20 -4.10 -20.00
1.20 -4.05 -20.00
1.20 -4.00 -20.00
1.20 -3.95 -20.00
1.20 -3.90 -20.00
1.20 -3.85 -20.00
1.20 -3.80 -20.00
1.20 -3.75 -20.00
1.20 -3.70 -20.00
1.20 -3.65 -20.00
1.20 -3.60 -20.00
1.20 -3.55 -20.00
1.20 -3.50 -20.00
1.20 -3.45 -20.00
1.20 -3.40 -20.00
1.20 -3.35 -20.00
1.20 -3.30 -20.00
1.20 -3.25 -20.00
1.20 -3.20 -20.00
1.20 -3.15 -20.00
1.20 -3.10 -20.00
1.20 -3.05 -20.00
1.20 -3.00 -20.00
1.20 -2.95 -20.00
1.20 -2.90 -20.00
1.20 -2.85 -20.00
1.20 -2.80 -20.00
1.20 -2.75 -20.00
1.20 -2.70 -20.00
1.20 -2.65 -20.00
1.20 -2.60 -20.00
1.20 -2.55 -20.00
1.20 -2.50 -20.00
1.20 -2.45 -20.00
1.20 -2.40 -20.00
1.20 -2.35 -20.00
1.20 -2.30 -20.00
1.20 -2.25 -20.00
1.20 -2.20 -20.00
1.20 -2.15 -20.00
1.20 -2.10 -20.00
1.20 -2.05 -20.00
1.20 -2.00 -20.00
1.20 -1.95 -20.00
1.20 -1.90 -20.00
1.20 -1.85 -20.00
1.20 -1.80 -20.00
1.20 -1.75 -20.00
1.20 -1.70 -20.00
1.20 -1.65 -20.00
1.20 -1.60 -20.00
1.20 -1.55 -20.00
1.20 -1.50 -20.00
1.20 -1.45 -20.00
1.20 -1.40 -20.00
1.20 -1.35 -20.00
1.20 -1.30 -20.00
1.20 -1.25 -20.00
1.20 -1.20 -20.00
1.20 -1.15 -20.00
1.20 -1.10 -20.00
1.20 -1.05 -20.00
1.20 -1.00 -20.00
1.25 -5.00 -20.00
1.25 -4.95 -20.00
1.25 -4.90 -20.00
1.25 -4.85 -20.00
1.25 -4.80 -20.00
1.25 -4.75 -20.00
1.25 -4.70 -20.00
1.25 -4.65 -20.00
1.25 -4.60 -20.00
1.25 -4.55 -20.00
1.25 -4.50 -20.00
1.25 -4.45 -20.00
1.25 -4.40 -20.00
1.25 -4.35 -20.00
1.25 -4.30 -20.00
1.25 -4.25 -20.00
1.25 -4.20 -20.00
1.25 -4.15 -20.00
1.25 -4.10 -20.00
1.25 -4.05 -20.00
1.25 -4.00 -20.00
1.25 -3.95 -20.00
1.25 -3.90 -20.00
1.25 -3.85 -20.00
1.25 -3.80 -20.00
1.25 -3.75 -20.00
1.25 -3.70 -20.00
1.25 -3.65 -20.00
1.25 -3.60 -20.00
1.25 -3.55 -20.00
1.25 -3.50 -20.00
1.25 -3.45 -20.00
1.25 -3.40 -20.00
1.25 -3.35 -20.00
1.25 -3.30 -20.00
1.25 -3.25 -20.00
1.25 -3.20 -20.00
1.25 -3.15 -20.00
1.25 -3.10 -20.00
1.25 -3.05 -20.00
1.25 -3.00 -20.00
1.25 -2.95 -20.00
1.25 -2.90 -20.00
1.25 -2.85 -20.00
1.25 -2.80 -20.00
1.25 -2.75 -20.00
1.25 -2.70 -20.00
1.25 -2.65 -20.00
1.25 -2.60 -20.00
1.25 -2.55 -20.00
1.25 -2.50 -20.00
1.25 -2.45 -20.00
1.25 -2.40 -20.00
1.25 -2.35 -20.00
1.25 -2.30 -20.00
1.25 -2.25 -20.00
1.25 -2.20 -20.00
1.25 -2.15 -20.00
1.25 -2.10 -20.00
1.25 -2.05 -20.00
1.25 -2.00 -20.00
1.25 -1.95 -20.00
1.25 -1.90 -20.00
1.25 -1.85 -20.00
1.25 -1.80 -20.00
1.25 -1.75 -20.00
1.25 -1.70 -20.00
1.25 -1.65 -20.00
1.25 -1.60 -20.00
1.25 -1.55 -20.00
1.25 -1.50 -20.00
1.25 -1.45 -20.00
1.25 -1.40 -20.00
1.25 -1.35 -20.00
1.25 -1.30 -20.00
1.25 -1.25 -20.00
1.25 -1.20 -20.00
1.25 -1.15 -20.00
1.25 -1.10 -20.00
1.25 -1.05 -20.00
1.25 -1.00 -20.00
1.30 -5.00 -20.00
1.30 -4.95 -20.00
1.30 -4.90 -20.00
1.30 -4.85 -20.00
1.30 -4.80 -20.00
1.30 -4.75 -20.00
1.30 -4.70 -20.00
1.30 -4.65 -20.00
1.30 -4.60 -20.00
1.30 -4.55 -20.00
1.30 -4.50 -20.00
1.30 -4.45 -20.00
1.30 -4.40 -20.00
1.30 -4.35 -20.00
1.30 -4.30 -20.00
1.30 -4.25 -20.00
1.30 -4.20 -20.00
1.30 -4.15 -20.00
1.30 -4.10 -20.00
1.30 -4.05 -20.00
1.30 -4.00 -20.00
1.30 -3.95 -20.00
1.30 -3.90 -20.00
1.30 -3.85 -20.00
1.30 -3.80 -20.00
1.30 -3.75 -20.00
1.30 -3.70 -20.00
1.30 -3.65 -20.00
1.30 -3.60 -20.00
1.30 -3.55 -20.00
1.30 -3.50 -20.00
1.30 -3.45 -20.00
1.30 -3.40 -20.00
1.30 -3.35 -20.00
1.30 -3.30 -20.00
1.30 -3.25 -20.00
1.30 -3.20 -20.00
1.30 -3.15 -20.00
1.30 -3.10 -20.00
1.30 -3.05 -20.00
1.30 -3.00 -20.00
1.30 -2.95 -20.00
1.30 -2.90 -20.00
1.30 -2.85 -20.00
1.30 -2.80 -20.00
1.30 -2.75 -20.00
1.30 -2.70 -20.00
1.30 -2.65 -20.00
1.30 -2.60 -20.00
1.30 -2.55 -20.00
1.30 -2.50 -20.00
1.30 -2.45 -20.00
1.30 -2.40 -20.00
1.30 -2.35 -20.00
1.30 -2.30 -20.00
1.30 -2.25 -20.00
1.30 -2.20 -20.00
1.30 -2.15 -20.00
1.30 -2.10 -20.00
1.30 -2.05 -20.00
1.30 -2.00 -20.00
1.30 -1.95 -20.00
1.30 -1.90 -20.00
1.30 -1.85 -20.00
1.30 -1.80 -20.00
1.30 -1.75 -20.00
1.30 -1.70 -20.00
1.30 -1.65 -20.00
1.30 -1.60 -20.00
1.30 -1.55 -20.00
1.30 -1.50 -20.00
1.30 -1.45 -20.00
1.30 -1.40 -20.00
1.30 -1.35 -20.00
1.30 -1.30 -20.00
1.30 -1.25 -20.00
1.30 -1.20 -20.00
1.30 -1.15 -20.00
1.30 -1.10 -20.00
1.30 -1.05 -20.00
1.30 -1.00 -20.00
1.35 -5.00 -20.00
1.35 -4.95 -20.00
1.35 -4.90 -20.00
1.35 -4.85 -20.00
1.35 -4.80 -20.00
1.35 -4.75 -20.00
1.35 -4.70 -20.00
1.35 -4.65 -20.00
1.35 -4.60 -20.00
1.35 -4.55 -20.00
1.35 -4.50 -20.00
1.35 -4.45 -20.00
1.35 -4.40 -20.00
1.35 -4.35 -20.00
1.35 -4.30 -20.00
1.35 -4.25 -20.00
1.35 -4.20 -20.00
1.35 -4.15 -20.00
1.35 -4.10 -20.00
1.35 -4.05 -20.00
1.35 -4.00 -20.00
1.35 -3.95 -20.00
1.35 -3.90 -20.00
1.35 -3.85 -20.00
1.35 -3.80 -20.00
1.35 -3.75 -20.00
1.35 -3.70 -20.00
1.35 -3.65 -20.00
1.35 -3.60 -20.00
1.35 -3.55 -20.00
1.35 -3.50 -20.00
1.35 -3.45 -20.00
1.35 -3.40 -20.00
1.35 -3.35 -20.00
1.35 -3.30 -20.00
1.35 -3.25 -20.00
1.35 -3.20 -20.00
1.35 -3.15 -20.00
1.35 -3.10 -20.00
1.35 -3.05 -20.00
1.35 -3.00 -20.00
1.35 -2.95 -20.00
1.35 -2.90 -20.00
1.35 -2.85 -20.00
1.35 -2.80 -20.00
1.35 -2.75 -20.00
1.35 -2.70 -20.00
1.35 -2.65 -20.00
1.35 -2.60 -20.00
1.35 -2.55 -20.00
1.35 -2.50 -20.00
1.35 -2.45 -20.00
1.35 -2.40 -20.00
1.35 -2.35 -20.00
1.35 -2.30 -20.00
1.35 -2.25 -20.00
1.35 -2.20 -20.00
1.35 -2.15 -20.00
1.35 -2.10 -20.00
1.35 -2.05 -20.00
1.35 -2.00 -20.00
1.35 -1.95 -20.00
1.35 -1.90 -20.00
1.35 -1.85 -20.00
1.35 -1.80 -20.00
1.35 -1.75 -20.00
1.35 -1.70 -20.00
1.35 -1.65 -20.00
1.35 -1.60 -20.00
1.35 -1.55 -20.00
1.35 -1.50 -20.00
1.35 -1.45 -20.00
1.35 -1.40 -20.00
1.35 -1.35 -20.00
1.35 -1.30 -20.00
1.35 -1.25 -20.00
1.35 -1.20 -20.00
1.35 -1.15 -20.00
1.35 -1.10 -20.00
1.35 -1.05 -20.00
1.35 -1.00 -20.00
1.40 -5.00 -20.00
1.40 -4.95 -20.00
1.40 -4.90 -20.00
1.40 -4.85 -20.00
1.40 -4.80 -20.00
1.40 -4.75 -20.00
1.40 -4.70 -20.00
1.40 -4.65 -20.00
1.40 -4.60 -20.00
1.40 -4.55 -20.00
1.40 -4.50 -20.00
1.40 -4.45 -20.00
1.40 -4.40 -20.00
1.40 -4.35 -20.00
1.40 -4.30 -20.00
1.40 -4.25 -20.00
1.40 -4.20 -20.00
1.40 -4.15 -20.00
1.40 -4.10 -20.00
1.40 -4.05 -20.00
1.40 -4.00 -20.00
1.40 -3.95 -20.00
1.40 -3.90 -20.00
1.40 -3.85 -20.00
1.40 -3.80 -20.00
1.40 -3.75 -20.00
1.40 -3.70 -20.00
1.40 -3.65 -20.00
1.40 -3.60 -20.00
1.40 -3.55 -20.00
1.40 -3.50 -20.00
1.40 -3.45 -20.00
1.40 -3.40 -20.00
1.40 -3.35 -20.00
1.40 -3.30 -20.00
1.40 -3.25 -20.00
1.40 -3.20 -20.00
1.40 -3.15 -20.00
1.40 -3.10 -20.00
1.40 -3.05 -20.00
1.40 -3.00 -20.00
1.40 -2.95 -20.00
1.40 -2.90 -20.00
1.40 -2.85 -20.00
1.40 -2.80 -20.00
1.40 -2.75 -20.00
1.40 -2.70 -20.00
1.40 -2.65 -20.00
1.40 -2.60 -20.00
1.40 -2.55 -20.00
1.40 -2.50 -20.00
1.40 -2.45 -20.00
1.40 -2.40 -20.00
1.40 -2.35 -20.00
1.40 -2.30 -20.00
1.40 -2.25 -20.00
1.40 -2.20 -20.00
1.40 -2.15 -20.00
1.40 -2.10 -20.00
1.40 -2.05 -20.00
1.40 -2.00 -20.00
1.40 -1.95 -20.00
1.40 -1.90 -20.00
1.40 -1.85 -20.00
1.40 -1.80 -20.00
1.40 -1.75 -20.00
1.40 -1.70 -20.00
1.40 -1.65 -20.00
1.40 -1.60 -20.00
1.40 -1.55 -20.00
1.40 -1.50 -20.00
1.40 -1.45 -20.00
1.40 -1.40 -20.00
1.40 -1.35 -20.00
1.40 -1.30 -20.00
1.40 -1.25 -20.00
1.40 -1.20 -20.00
1.40 -1.15 -20.00
1.40 -1.10 -20.00
1.40 -1.05 -20.00
1.40 -1.00 -20.00
1.45 -5.00 -20.00
1.45 -4.95 -20.00
1.45 -4.90 -20.00
1.45 -4.85 -20.00
1.45 -4.80 -20.00
1.45 -4.75 -20.00
1.45 -4.70 -20.00
1.45 -4.65 -20.00
1.45 -4.60 -20.00
1.45 -4.55 -20.00
1.45 -4.50 -20.00
1.45 -4.45 -20.00
1.45 -4.40 -20.00
1.45 -4.35 -20.00
1.45 -4.30 -20.00
1.45 -4.25 -20.00
1.45 -4.20 -20.00
1.45 -4.15 -20.00
1.45 -4.10 -20.00
1.45 -4.05 -20.00
1.45 -4.00 -20.00
1.45 -3.95 -20.00
1.45 -3.90 -20.00
1.45 -3.85 -20.00
1.45 -3.80 -20.00
1.45 -3.75 -20.00
1.45 -3.70 -20.00
1.45 -3.65 -20.00
1.45 -3.60 -20.00
1.45 -3.55 -20.00
1.45 -3.50 -20.00
1.45 -3.45 -20.00
1.45 -3.40 -20.00
1.45 -3.35 -20.00
1.45 -3.30 -20.00
1.45 -3.25 -20.00
1.45 -3.20 -20.00
1.45 -3.15 -20.00
1.45 -3.10 -20.00
1.45 -3.05 -20.00
1.45 -3.00 -20.00
1.45 -2.95 -20.00
1.45 -2.90 -20.00
1.45 -2.85 -20.00
1.45 -2.80 -20.00
1.45 -2.75 -20.00
1.45 -2.70 -20.00
1.45 -2.65 -20.00
1.45 -2.60 -20.00
1.45 -2.55 -20.00
1.45 -2.50 -20.00
1.45 -2.45 -20.00
1.45 -2.40 -20.00
1.45 -2.35 -20.00
1.45 -2.30 -20.00
1.45 -2.25 -20.00
1.45 -2.20 -20.00
1.45 -2.15 -20.00
1.45 -2.10 -20.00
1.45 -2.05 -20.00
1.45 -2.00 -20.00
1.45 -1.95 -20.00
1.45 -1.90 -20.00
1.45 -1.85 -20.00
1.45 -1.80 -20.00
1.45 -1.75 -20.00
1.45 -1.70 -20.00
1.45 -1.65 -20.00
1.45 -1.60 -20.00
1.45 -1.55 -20.00
1.45 -1.50 -20.00
1.45 -1.45 -20.00
1.45 -1.40 -20.00
1.45 -1.35 -20.00
1.45 -1.30 -20.00
1.45 -1.25 -20.00
1.45 -1.20 -20.00
1.45 -1.15 -20.00
1.45 -1.10 -20.00
1.45 -1.05 -20.00
1.45 -1.00 -20.00
1.50 -5.00 -20.00
1.50 -4.95 -20.00
1.50 -4.90 -20.00
1.50 -4.85 -20.00
1.50 -4.80 -20.00
1.50 -4.75 -20.00
1.50 -4.70 -20.00
1.50 -4.65 -20.00
1.50 -4.60 -20.00
1.50 -4.55 -20.00
1.50 -4.50 -20.00
1.50 -4.45 -20.00
1.50 -4.40 -20.00
1.50 -4.35 -20.00
1.50 -4.30 -20.00
1.50 -4.25 -20.00
1.50 -4.20 -20.00
1.50 -4.15 -20.00
1.50 -4.10 -20.00
1.50 -4.05 -20.00
1.50 -4.00 -20.00
1.50 -3.95 -20.00
1.50 -3.90 -20.00
1.50 -3.85 -20.00
1.50 -3.80 -20.00
1.50 -3.75 -20.00
1.50 -3.70 -20.00
1.50 -3.65 -20.00
1.50 -3.60 -20.00
1.50 -3.55 -20.00
1.50 -3.50 -20.00
1.50 -3.45 -20.00
1.50 -3.40 -20.00
1.50 -3.35 -20.00
1.50 -3.30 -20.00
1.50 -3.25 -20.00
1.50 -3.20 -20.00
1.50 -3.15 -20.00
1.50 -3.10 -20.00
1.50 -3.05 -20.00
1.50 -3.00 -20.00
1.50 -2.95 -20.00
1.50 -2.90 -20.00
1.50 -2.85 -20.00
1.50 -2.80 -20.00
1.50 -2.75 -20.00
1.50 -2.70 -20.00
1.50 -2.65 -20.00
1.50 -2.60 -20.00
1.50 -2.55 -20.00
1.50 -2.50 -20.00
1.50 -2.45 -20.00
1.50 -2.40 -20.00
1.50 -2.35 -20.00
1.50 -2.30 -20.00
1.50 -2.25 -20.00
1.50 -2.20 -20.00
1.50 -2.15 -20.00
1.50 -2.10 -20.00
1.50 -2.05 -20.00
1.50 -2.00 -20.00
1.50 -1.95 -20.00
1.50 -1.90 -20.00
1.50 -1.85 -20.00
1.50 -1.80 -20.00
1.50 -1.75 -20.00
1.50 -1.70 -20.00
1.50 -1.65 -20.00
1.50 -1.60 -20.00
1.50 -1.55 -20.00
1.50 -1.50 -20.00
1.50 -1.45 -20.00
1.50 -1.40 -20.00
1.50 -1.35 -20.00
1.50 -1.30 -20.00
1.50 -1.25 -20.00
1.50 -1.20 -20.00
1.50 -1.15 -20.00
1.50 -1.10 -20.00
1.50 -1.05 -20.00
1.50 -1.00 -20.00
1.55 -5.00 -20.00
1.55 -4.95 -20.00
1.55 -4.90 -20.00
1.55 -4.85 -20.00
1.55 -4.80 -20.00
1.55 -4.75 -20.00
1.55 -4.70 -20.00
1.55 -4.65 -20.00
1.55 -4.60 -20.00
1.55 -4.55 -20.00
1.55 -4.50 -20.00
1.55 -4.45 -20.00
1.55 -4.40 -20.00
1.55 -4.35 -20.00
1.55 -4.30 -20.00
1.55 -4.25 -20.00
1.55 -4.20 -20.00
1.55 -4.15 -20.00
1.55 -4.10 -20.00
1.55 -4.05 -20.00
1.55 -4.00 -20.00
1.55 -3.95 -20.00
1.55 -3.90 -20.00
1.55 -3.85 -20.00
1.55 -3.80 -20.00
1.55 -3.75 -20.00
1.55 -3.70 -20.00
1.55 -3.65 -20.00
1.55 -3.60 -20.00
1.55 -3.55 -20.00
1.55 -3.50 -20.00
1.55 -3.45 -20.00
1.55 -3.40 -20.00
1.55 -3.35 -20.00
1.55 -3.30 -20.00
1.55 -3.25 -20.00
1.55 -3.20 -20.00
1.55 -3.15 -20.00
1.55 -3.10 -20.00
1.55 -3.05 -20.00
1.55 -3.00 -20.00
1.55 -2.95 -20.00
1.55 -2.90 -20.00
1.55 -2.85 -20.00
1.55 -2.80 -20.00
1.55 -2.75 -20.00
1.55 -2.70 -20.00
1.55 -2.65 -20.00
1.55 -2.60 -20.00
1.55 -2.55 -20.00
1.55 -2.50 -20.00
1.55 -2.45 -20.00
1.55 -2.40 -20.00
1.55 -2.35 -20.00
1.55 -2.30 -20.00
1.55 -2.25 -20.00
1.55 -2.20 -20.00
1.55 -2.15 -20.00
1.55 -2.10 -20.00
1.55 -2.05 -20.00
1.55 -2.00 -20.00
1.55 -1.95 -20.00
1.55 -1.90 -20.00
1.55 -1.85 -20.00
1.55 -1.80 -20.00
1.55 -1.75 -20.00
1.55 -1.70 -20.00
1.55 -1.65 -20.00
1.55 -1.60 -20.00
1.55 -1.55 -20.00
1.55 -1.50 -20.00
1.55 -1.45 -20.00
1.55 -1.40 -20.00
1.55 -1.35 -20.00
1.55 -1.30 -20.00
1.55 -1.25 -20.00
1.55 -1.20 -20.00
1.55 -1.15 -20.00
1.55 -1.10 -20.00
1.55 -1.05 -20.00
1.55 -1.00 -20.00
1.60 -5.00 -20.00
1.60 -4.95 -20.00
1.60 -4.90 -20.00
1.60 -4.85 -20.00
1.60 -4.80 -20.00
1.60 -4.75 -20.00
1.60 -4.70 -20.00
1.60 -4.65 -20.00
1.60 -4.60 -20.00
1.60 -4.55 -20.00
1.60 -4.50 -20.00
1.60 -4.45 -20.00
1.60 -4.40 -20.00
1.60 -4.35 -20.00
1.60 -4.30 -20.00
1.60 -4.25 -20.00
1.60 -4.20 -20.00
1.60 -4.15 -20.00
1.60 -4.10 -20.00
1.60 -4.05 -20.00
1.60 -4.00 -20.00
1.60 -3.95 -20.00
1.60 -3.90 -20.00
1.60 -3.85 -20.00
1.60 -3.80 -20.00
1.60 -3.75 -20.00
1.60 -3.70 -20.00
1.60 -3.65 -20.00
1.60 -3.60 -20.00
1.60 -3.55 -20.00
1.60 -3.50 -20.00
1.60 -3.45 -20.00
1.60 -3.40 -20.00
1.60 -3.35 -20.00
1.60 -3.30 -20.00
1.60 -3.25 -20.00
1.60 -3.20 -20.00
1.60 -3.15 -20.00
1.60 -3.10 -20.00
1.60 -3.05 -20.00
1.60 -3.00 -20.00
1.60 -2.95 -20.00
1.60 -2.90 -20.00
1.60 -2.85 -20.00
1.60 -2.80 -20.00
1.60 -2.75 -20.00
1.60 -2.70 -20.00
1.60 -2.65 -20.00
1.60 -2.60 -20.00
1.60 -2.55 -20.00
1.60 -2.50 -20.00
1.60 -2.45 -20.00
1.60 -2.40 -20.00
1.60 -2.35 -20.00
1.60 -2.30 -20.00
1.60 -2.25 -20.00
1.60 -2.20 -20.00
1.60 -2.15 -20.00
1.60 -2.10 -20.00
1.60 -2.05 -20.00
1.60 -2.00 -20.00
1.60 -1.95 -20.00
1.60 -1.90 -20.00
1.60 -1.85 -20.00
1.60 -1.80 -20.00
1.60 -1.75 -20.00
1.60 -1.70 -20.00
1.60 -1.65 -20.00
1.60 -1.60 -20.00
1.60 -1.55 -20.00
1.60 -1.50 -20.00
1.60 -1.45 -20.00
1.60 -1.40 -20.00
1.60 -1.35 -20.00
1.60 -1.30 -20.00
1.60 -1.25 -20.00
1.60 -1.20 -20.00
1.60 -1.15 -20.00
1.60 -1.10 -20.00
1.60 -1.05 -20.00
1.60 -1.00 -20.00
1.65 -5.00 -20.00
1.65 -4.95 -20.00
1.65 -4.90 -20.00
1.65 -4.85 -20.00
1.65 -4.80 -20.00
1.65 -4.75 -20.00
1.65 -4.70 -20.00
1.65 -4.65 -20.00
1.65 -4.60 -20.00
1.65 -4.55 -20.00
1.65 -4.50 -20.00
1.65 -4.45 -20.00
1.65 -4.40 -20.00
1.65 -4.35 -20.00
1.65 -4.30 -20.00
1.65 -4.25 -20.00
1.65 -4.20 -20.00
1.65 -4.15 -20.00
1.65 -4.10 -20.00
1.65 -4.05 -20.00
1.65 -4.00 -20.00
1.65 -3.95 -20.00
1.65 -3.90 -20.00
1.65 -3.85 -20.00
1.65 -3.80 -20.00
1.65 -3.75 -20.00
1.65 -3.70 -20.00
1.65 -3.65 -20.00
1.65 -3.60 -20.00
1.65 -3.55 -20.00
1.65 -3.50 -20.00
1.65 -3.45 -20.00
1.65 -3.40 -20.00
1.65 -3.35 -20.00
1.65 -3.30 -20.00
1.65 -3.25 -20.00
1.65 -3.20 -20.00
1.65 -3.15 -20.00
1.65 -3.10 -20.00
1.65 -3.05 -20.00
1.65 -3.00 -20.00
1.65 -2.95 -20.00
1.65 -2.90 -20.00
1.65 -2.85 -20.00
1.65 -2.80 -20.00
1.65 -2.75 -20.00
1.65 -2.70 -20.00
1.65 -2.65 -20.00
1.65 -2.60 -20.00
1.65 -2.55 -20.00
1.65 -2.50 -20.00
1.65 -2.45 -20.00
1.65 -2.40 -20.00
1.65 -2.35 -20.00
1.65 -2.30 -20.00
1.65 -2.25 -20.00
1.65 -2.20 -20.00
1.65 -2.15 -20.00
1.65 -2.10 -20.00
1.65 -2.05 -20.00
1.65 -2.00 -20.00
1.65 -1.95 -20.00
1.65 -1.90 -20.00
1.65 -1.85 -20.00
1.65 -1.80 -20.00
1.65 -1.75 -20.00
1.65 -1.70 -20.00
1.65 -1.65 -20.00
1.65 -1.60 -20.00
1.65 -1.55 -20.00
1.65 -1.50 -20.00
1.65 -1.45 -20.00
1.65 -1.40 -20.00
1.65 -1.35 -20.00
1.65 -1.30 -20.00
1.65 -1.25 -20.00
1.65 -1.20 -20.00
1.65 -1.15 -20.00
1.65 -1.10 -20.00
1.65 -1.05 -20.00
1.65 -1.00 -20.00
1.70 -5.00 -20.00
1.70 -4.95 -20.00
1.70 -4.90 -20.00
1.70 -4.85 -20.00
1.70 -4.80 -20.00
1.70 -4.75 -20.00
1.70 -4.70 -20.00
1.70 -4.65 -20.00
1.70 -4.60 -20.00
1.70 -4.55 -20.00
1.70 -4.50 -20.00
1.70 -4.45 -20.00
1.70 -4.40 -20.00
1.70 -4.35 -20.00
1.70 -4.30 -20.00
1.70 -4.25 -20.00
1.70 -4.20 -20.00
1.70 -4.15 -20.00
1.70 -4.10 -20.00
1.70 -4.05 -20.00
1.70 -4.00 -20.00
1.70 -3.95 -20.00
1.70 -3.90 -20.00
1.70 -3.85 -20.00
1.70 -3.80 -20.00
1.70 -3.75 -20.00
1.70 -3.70 -20.00
1.70 -3.65 -20.00
1.70 -3.60 -20.00
1.70 -3.55 -20.00
1.70 -3.50 -20.00
1.70 -3.45 -20.00
1.70 -3.40 -20.00
1.70 -3.35 -20.00
1.70 -3.30 -20.00
1.70 -3.25 -20.00
1.70 -3.20 -20.00
1.70 -3.15 -20.00
1.70 -3.10 -20.00
1.70 -3.05 -20.00
1.70 -3.00 -20.00
1.70 -2.95 -20.00
1.70 -2.90 -20.00
1.70 -2.85 -20.00
1.70 -2.80 -20.00
1.70 -2.75 -20.00
1.70 -2.70 -20.00
1.70 -2.65 -20.00
1.70 -2.60 -20.00
1.70 -2.55 -20.00
1.70 -2.50 -20.00
1.70 -2.45 -20.00
1.70 -2.40 -20.00
1.70 -2.35 -20.00
1.70 -2.30 -20.00
1.70 -2.25 -20.00
1.70 -2.20 -20.00
1.70 -2.15 -20.00
1.70 -2.10 -20.00
1.70 -2.05 -20.00
1.70 -2.00 -20.00
1.70 -1.95 -20.00
1.70 -1.90 -20.00
1.70 -1.85 -20.00
1.70 -1.80 -20.00
1.70 -1.75 -20.00
1.70 -1.70 -20.00
1.70 -1.65 -20.00
1.70 -1.60 -20.00
1.70 -1.55 -20.00
1.70 -1.50 -20.00
1.70 -1.45 -20.00
1.70 -1.40 -20.00
1.70 -1.35 -20.00
1.70 -1.30 -20.00
1.70 -1.25 -20.00
1.70 -1.20 -20.00
1.70 -1.15 -20.00
1.70 -1.10 -20.00
1.70 -1.05 -20.00
1.70 -1.00 -20.00
1.75 -5.00 -20.00
1.75 -4.95 -20.00
1.75 -4.90 -20.00
1.75 -4.85 -20.00
1.75 -4.80 -20.00
1.75 -4.75 -20.00
1.75 -4.70 -20.00
1.75 -4.65 -20.00
1.75 -4.60 -20.00
1.75 -4.55 -20.00
1.75 -4.50 -20.00
1.75 -4.45 -20.00
1.75 -4.40 -20.00
1.75 -4.35 -20.00
1.75 -4.30 -20.00
1.75 -4.25 -20.00
1.75 -4.20 -20.00
1.75 -4.15 -20.00
1.75 -4.10 -20.00
1.75 -4.05 -20.00
1.75 -4.00 -20.00
1.75 -3.95 -20.00
1.75 -3.90 -20.00
1.75 -3.85 -20.00
1.75 -3.80 -20.00
1.75 -3.75 -20.00
1.75 -3.70 -20.00
1.75 -3.65 -20.00
1.75 -3.60 -20.00
1.75 -3.55 -20.00
1.75 -3.50 -20.00
1.75 -3.45 -20.00
1.75 -3.40 -20.00
1.75 -3.35 -20.00
1.75 -3.30 -20.00
1.75 -3.25 -20.00
1.75 -3.20 -20.00
1.75 -3.15 -20.00
1.75 -3.10 -20.00
1.75 -3.05 -20.00
1.75 -3.00 -20.00
1.75 -2.95 -20.00
1.75 -2.90 -20.00
1.75 -2.85 -20.00
1.75 -2.80 -20.00
1.75 -2.75 -20.00
1.75 -2.70 -20.00
1.75 -2.65 -20.00
1.75 -2.60 -20.00
1.75 -2.55 -20.00
1.75 -2.50 -20.00
1.75 -2.45 -20.00
1.75 -2.40 -20.00
1.75 -2.35 -20.00
1.75 -2.30 -20.00
1.75 -2.25 -20.00
1.75 -2.20 -20.00
1.75 -2.15 -20.00
1.75 -2.10 -20.00
1.75 -2.05 -20.00
1.75 -2.00 -20.00
1.75 -1.95 -20.00
1.75 -1.90 -20.00
1.75 -1.85 -20.00
1.75 -1.80 -20.00
1.75 -1.75 -20.00
1.75 -1.70 -20.00
1.75 -1.65 -20.00
1.75 -1.60 -20.00
1.75 -1.55 -20.00
1.75 -1.50 -20.00
1.75 -1.45 -20.00
1.75 -1.40 -20.00
1.75 -1.35 -20.00
1.75 -1.30 -20.00
1.75 -1.25 -20.00
1.75 -1.20 -20.00
1.75 -1.15 -20.00
1.75 -1.10 -20.00
1.75 -1.05 -20.00
1.75 -1.00 -20.00
1.80 -5.00 -20.00
1.80 -4.95 -20.00
1.80 -4.90 -20.00
1.80 -4.85 -20.00
1.80 -4.80 -20.00
1.80 -4.75 -20.00
1.80 -4.70 -20.00
1.80 -4.65 -20.00
1.80 -4.60 -20.00
1.80 -4.55 -20.00
1.80 -4.50 -20.00
1.80 -4.45 -20.00
1.80 -4.40 -20.00
1.80 -4.35 -20.00
1.80 -4.30 -20.00
1.80 -4.25 -20.00
1.80 -4.20 -20.00
1.80 -4.15 -20.00
1.80 -4.10 -20.00
1.80 -4.05 -20.00
1.80 -4.00 -20.00
1.80 -3.95 -20.00
1.80 -3.90 -20.00
1.80 -3.85 -20.00
1.80 -3.80 -20.00
1.80 -3.75 -20.00
1.80 -3.70 -20.00
1.80 -3.65 -20.00
1.80 -3.60 -20.00
1.80 -3.55 -20.00
1.80 -3.50 -20.00
1.80 -3.45 -20.00
1.80 -3.40 -20.00
1.80 -3.35 -20.00
1.80 -3.30 -20.00
1.80 -3.25 -20.00
1.80 -3.20 -20.00
1.80 -3.15 -20.00
1.80 -3.10 -20.00
1.80 -3.05 -20.00
1.80 -3.00 -20.00
1.80 -2.95 -20.00
1.80 -2.90 -20.00
1.80 -2.85 -20.00
1.80 -2.80 -20.00
1.80 -2.75 -20.00
1.80 -2.70 -20.00
1.80 -2.65 -20.00
1.80 -2.60 -20.00
1.80 -2.55 -20.00
1.80 -2.50 -20.00
1.80 -2.45 -20.00
1.80 -2.40 -20.00
1.80 -2.35 -20.00
1.80 -2.30 -20.00
1.80 -2.25 -20.00
1.80 -2.20 -20.00
1.80 -2.15 -20.00
1.80 -2.10 -20.00
1.80 -2.05 -20.00
1.80 -2.00 -20.00
1.80 -1.95 -20.00
1.80 -1.90 -20.00
1.80 -1.85 -20.00
1.80 -1.80 -20.00
1.80 -1.75 -20.00
1.80 -1.70 -20.00
1.80 -1.65 -20.00
1.80 -1.60 -20.00
1.80 -1.55 -20.00
1.80 -1.50 -20.00
1.80 -1.45 -20.00
1.80 -1.40 -20.00
1.80 -1.35 -20.00
1.80 -1.30 -20.00
1.80 -1.25 -20.00
1.80 -1.20 -20.00
1.80 -1.15 -20.00
1.80 -1.10 -20.00
1.80 -1.05 -20.00
1.80 -1.00 -20.00
1.85 -5.00 -20.00
1.85 -4.95 -20.00
1.85 -4.90 -20.00
1.85 -4.85 -20.00
1.85 -4.80 -20.00
1.85 -4.75 -20.00
1.85 -4.70 -20.00
1.85 -4.65 -20.00
1.85 -4.60 -20.00
1.85 -4.55 -20.00
1.85 -4.50 -20.00
1.85 -4.45 -20.00
1.85 -4.40 -20.00
1.85 -4.35 -20.00
1.85 -4.30 -20.00
1.85 -4.25 -20.00
1.85 -4.20 -20.00
1.85 -4.15 -20.00
1.85 -4.10 -20.00
1.85 -4.05 -20.00
1.85 -4.00 -20.00
1.85 -3.95 -20.00
1.85 -3.90 -20.00
1.85 -3.85 -20.00
1.85 -3.80 -20.00
1.85 -3.75 -20.00
1.85 -3.70 -20.00
1.85 -3.65 -20.00
1.85 -3.60 -20.00
1.85 -3.55 -20.00
1.85 -3.50 -20.00
1.85 -3.45 -20.00
1.85 -3.40 -20.00
1.85 -3.35 -20.00
1.85 -3.30 -20.00
1.85 -3.25 -20.00
1.85 -3.20 -20.00
1.85 -3.15 -20.00
1.85 -3.10 -20.00
1.85 -3.05 -20.00
1.85 -3.00 -20.00
1.85 -2.95 -20.00
1.85 -2.90 -20.00
1.85 -2.85 -20.00
1.85 -2.80 -20.00
1.85 -2.75 -20.00
1.85 -2.70 -20.00
1.85 -2.65 -20.00
1.85 -2.60 -20.00
1.85 -2.55 -20.00
1.85 -2.50 -20.00
1.85 -2.45 -20.00
1.85 -2.40 -20.00
1.85 -2.35 -20.00
1.85 -2.30 -20.00
1.85 -2.25 -20.00
1.85 -2.20 -20.00
1.85 -2.15 -20.00
1.85 -2.10 -20.00
1.85 -2.05 -20.00
1.85 -2.00 -20.00
1.85 -1.95 -20.00
1.85 -1.90 -20.00
1.85 -1.85 -20.00
1.85 -1.80 -20.00
1.85 -1.75 -20.00
1.85 -1.70 -20.00
1.85 -1.65 -20.00
1.85 -1.60 -20.00
1.85 -1.55 -20.00
1.85 -1.50 -20.00
1.85 -1.45 -20.00
1.85 -1.40 -20.00
1.85 -1.35 -20.00
1.85 -1.30 -20.00
1.85 -1.25 -20.00
1.85 -1.20 -20.00
1.85 -1.15 -20.00
1.85 -1.10 -20.00
1.85 -1.05 -20.00
1.85 -1.00 -20.00
1.90 -5.00 -20.00
1.90 -4.95 -20.00
1.90 -4.90 -20.00
1.90 -4.85 -20.00
1.90 -4.80 -20.00
1.90 -4.75 -20.00
1.90 -4.70 -20.00
1.90 -4.65 -20.00
1.90 -4.60 -20.00
1.90 -4.55 -20.00
1.90 -4.50 -20.00
1.90 -4.45 -20.00
1.90 -4.40 -20.00
1.90 -4.35 -20.00
1.90 -4.30 -20.00
1.90 -4.25 -20.00
1.90 -4.20 -20.00
1.90 -4.15 -20.00
1.90 -4.10 -20.00
1.90 -4.05 -20.00
1.90 -4.00 -20.00
1.90 -3.95 -20.00
1.90 -3.90 -20.00
1.90 -3.85 -20.00
1.90 -3.80 -20.00
1.90 -3.75 -20.00
1.90 -3.70 -20.00
1.90 -3.65 -20.00
1.90 -3.60 -20.00
1.90 -3.55 -20.00
1.90 -3.50 -20.00
1.90 -3.45 -20.00
1.90 -3.40 -20.00
1.90 -3.35 -20.00
1.90 -3.30 -20.00
1.90 -3.25 -20.00
1.90 -3.20 -20.00
1.90 -3.15 -20.00
1.90 -3.10 -20.00
1.90 -3.05 -20.00
1.90 -3.00 -20.00
1.90 -2.95 -20.00
1.90 -2.90 -20.00
1.90 -2.85 -20.00
1.90 -2.80 -20.00
1.90 -2.75 -20.00
1.90 -2.70 -20.00
1.90 -2.65 -20.00
1.90 -2.60 -20.00
1.90 -2.55 -20.00
1.90 -2.50 -20.00
1.90 -2.45 -20.00
1.90 -2.40 -20.00
1.90 -2.35 -20.00
1.90 -2.30 -20.00
1.90 -2.25 -20.00
1.90 -2.20 -20.00
1.90 -2.15 -20.00
1.90 -2.10 -20.00
1.90 -2.05 -20.00
1.90 -2.00 -20.00
1.90 -1.95 -20.00
1.90 -1.90 -20.00
1.90 -1.85 -20.00
1.90 -1.80 -20.00
1.90 -1.75 -20.00
1.90 -1.70 -20.00
1.90 -1.65 -20.00
1.90 -1.60 -20.00
1.90 -1.55 -20.00
1.90 -1.50 -20.00
1.90 -1.45 -20.00
1.90 -1.40 -20.00
1.90 -1.35 -20.00
1.90 -1.30 -20.00
1.90 -1.25 -20.00
1.90 -1.20 -20.00
1.90 -1.15 -20.00
1.90 -1.10 -20.00
1.90 -1.05 -20.00
1.90 -1.00 -20.00
1.95 -5.00 -20.00
1.95 -4.95 -20.00
1.95 -4.90 -20.00
1.95 -4.85 -20.00
1.95 -4.80 -20.00
1.95 -4.75 -20.00
1.95 -4.70 -20.00
1.95 -4.65 -20.00
1.95 -4.60 -20.00
1.95 -4.55 -20.00
1.95 -4.50 -20.00
1.95 -4.45 -20.00
1.95 -4.40 -20.00
1.95 -4.35 -20.00
1.95 -4.30 -20.00
1.95 -4.25 -20.00
1.95 -4.20 -20.00
1.95 -4.15 -20.00
1.95 -4.10 -20.00
1.95 -4.05 -20.00
1.95 -4.00 -20.00
1.95 -3.95 -20.00
1.95 -3.90 -20.00
1.95 -3.85 -20.00
1.95 -3.80 -20.00
1.95 -3.75 -20.00
1.95 -3.70 -20.00
1.95 -3.65 -20.00
1.95 -3.60 -20.00
1.95 -3.55 -20.00
1.95 -3.50 -20.00
1.95 -3.45 -20.00
1.95 -3.40 -20.00
1.95 -3.35 -20.00
1.95 -3.30 -20.00
1.95 -3.25 -20.00
1.95 -3.20 -20.00
1.95 -3.15 -20.00
1.95 -3.10 -20.00
1.95 -3.05 -20.00
1.95 -3.00 -20.00
1.95 -2.95 -20.00
1.95 -2.90 -20.00
1.95 -2.85 -20.00
1.95 -2.80 -20.00
1.95 -2.75 -20.00
1.95 -2.70 -20.00
1.95 -2.65 -20.00
1.95 -2.60 -20.00
1.95 -2.55 -20.00
1.95 -2.50 -20.00
1.95 -2.45 -20.00
1.95 -2.40 -20.00
1.95 -2.35 -20.00
1.95 -2.30 -20.00
1.95 -2.25 -20.00
1.95 -2.20 -20.00
1.95 -2.15 -20.00
1.95 -2.10 -20.00
1.95 -2.05 -20.00
1.95 -2.00 -20.00
1.95 -1.95 -20.00
1.95 -1.90 -20.00
1.95 -1.85 -20.00
1.95 -1.80 -20.00
1.95 -1.75 -20.00
1.95 -1.70 -20.00
1.95 -1.65 -20.00
1.95 -1.60 -20.00
1.95 -1.55 -20.00
1.95 -1.50 -20.00
1.95 -1.45 -20.00
1.95 -1.40 -20.00
1.95 -1.35 -20.00
1.95 -1.30 -20.00
1.95 -1.25 -20.00
1.95 -1.20 -20.00
1.95 -1.15 -20.00
1.95 -1.10 -20.00
1.95 -1.05 -20.00
1.95 -1.00 -20.00
2.00 -5.00 -20.00
2.00 -4.95 -20.00
2.00 -4.90 -20.00
2.00 -4.85 -20.00
2.00 -4.80 -20.00
2.00 -4.75 -20.00
2.00 -4.70 -20.00
2.00 -4.65 -20.00
2.00 -4.60 -20.00
2.00 -4.55 -20.00
2.00 -4.50 -20.00
2.00 -4.45 -20.00
2.00 -4.40 -20.00
2.00 -4.35 -20.00
2.00 -4.30 -20.00
2.00 -4.25 -20.00
2.00 -4.20 -20.00
2.00 -4.15 -20.00
2.00 -4.10 -20.00
2.00 -4.05 -20.00
2.00 -4.00 -20.00
2.00 -3.95 -20.00
2.00 -3.90 -20.00
2.00 -3.85 -20.00
2.00 -3.80 -20.00
2.00 -3.75 -20.00
2.00 -3.70 -20.00
2.00 -3.65 -20.00
2.00 -3.60 -20.00
2.00 -3.55 -20.00
2.00 -3.50 -20.00
2.00 -3.45 -20.00
2.00 -3.40 -20.00
2.00 -3.35 -20.00
2.00 -3.30 -20.00
2.00 -3.25 -20.00
2.00 -3.20 -20.00
2.00 -3.15 -20.00
2.00 -3.10 -20.00
2.00 -3.05 -20.00
2.00 -3.00 -20.00
2.00 -2.95 -20.00
2.00 -2.90 -20.00
2.00 -2.85 -20.00
2.00 -2.80 -20.00
2.00 -2.75 -20.00
2.00 -2.70 -20.00
2.00 -2.65 -20.00
2.00 -2.60 -20.00
2.00 -2.55 -20.00
2.00 -2.50 -20.00
2.00 -2.45 -20.00
2.00 -2.40 -20.00
2.00 -2.35 -20.00
2.00 -2.30 -20.00
2.00 -2.25 -20.00
2.00 -2.20 -20.00
2.00 -2.15 -20.00
2.00 -2.10 -20.00
2.00 -2.05 -20.00
2.00 -2.00 -20.00
2.00 -1.95 -20.00
2.00 -1.90 -20.00
2.00 -1.85 -20.00
2.00 -1.80 -20.00
2.00 -1.75 -20.00
2.00 -1.70 -20.00
2.00 -1.65 -20.00
2.00 -1.60 -20.00
2.00 -1.55 -20.00
2.00 -1.50 -20.00
2.00 -1.45 -20.00
2.00 -1.40 -20.00
2.00 -1.35 -20.00
2.00 -1.30 -20.00
2.00 -1.25 -20.00
2.00 -1.20 -20.00
2.00 -1.15 -20.00
2.00 -1.10 -20.00
2.00 -1.05 -20.00
2.00 -1.00 -20.00


==> anc/ZLEPexclusion.dat <==
-5.00 -5.00 -1.56
-5.00 -4.95 -1.46
-5.00 -4.90 -1.36
-5.00 -4.85 -1.26
-5.00 -4.80 -1.16
-5.00 -4.75 -1.06
-5.00 -4.70 -0.96
-5.00 -4.65 -0.86
-5.00 -4.60 -0.76
-5.00 -4.55 -0.66
-5.00 -4.50 -0.56
-5.00 -4.45 -0.46
-5.00 -4.40 -0.36
-5.00 -4.35 -0.26
-5.00 -4.30 -0.16
-5.00 -4.25 -0.06
-5.00 -4.20 0.04
-5.00 -4.15 0.14
-5.00 -4.10 0.24
-5.00 -4.05 0.34
-5.00 -4.00 0.44
-5.00 -3.95 0.54
-5.00 -3.90 0.64
-5.00 -3.85 0.74
-5.00 -3.80 0.84
-5.00 -3.75 0.94
-5.00 -3.70 1.04
-5.00 -3.65 1.14
-5.00 -3.60 1.24
-5.00 -3.55 1.34
-5.00 -3.50 1.44
-5.00 -3.45 1.54
-5.00 -3.40 1.64
-5.00 -3.35 1.74
-5.00 -3.30 1.84
-5.00 -3.25 1.94
-5.00 -3.20 2.04
-5.00 -3.15 2.14
-5.00 -3.10 2.24
-5.00 -3.05 2.34
-5.00 -3.00 2.44
-5.00 -2.95 2.54
-5.00 -2.90 2.64
-5.00 -2.85 2.74
-5.00 -2.80 2.84
-5.00 -2.75 2.94
-5.00 -2.70 3.04
-5.00 -2.65 3.14
-5.00 -2.60 3.24
-5.00 -2.55 3.34
-5.00 -2.50 3.44
-5.00 -2.45 3.54
-5.00 -2.40 3.64
-5.00 -2.35 3.74
-5.00 -2.30 3.84
-5.00 -2.25 3.94
-5.00 -2.20 4.04
-5.00 -2.15 4.14
-5.00 -2.10 4.24
-5.00 -2.05 4.34
-5.00 -2.00 4.44
-5.00 -1.95 4.54
-5.00 -1.90 4.64
-5.00 -1.85 4.74
-5.00 -1.80 4.84
-5.00 -1.75 4.94
-5.00 -1.70 5.04
-5.00 -1.65 5.14
-5.00 -1.60 5.24
-5.00 -1.55 5.34
-5.00 -1.50 5.44
-5.00 -1.45 5.54
-5.00 -1.40 5.64
-5.00 -1.35 5.74
-5.00 -1.30 5.84
-5.00 -1.25 5.94
-5.00 -1.20 6.04
-5.00 -1.15 6.14
-5.00 -1.10 6.24
-5.00 -1.05 6.34
-5.00 -1.00 6.44
-4.95 -5.00 -1.56
-4.95 -4.95 -1.46
-4.95 -4.90 -1.36
-4.95 -4.85 -1.26
-4.95 -4.80 -1.16
-4.95 -4.75 -1.06
-4.95 -4.70 -0.96
-4.95 -4.65 -0.86
-4.95 -4.60 -0.76
-4.95 -4.55 -0.66
-4.95 -4.50 -0.56
-4.95 -4.45 -0.46
-4.95 -4.40 -0.36
-4.95 -4.35 -0.26
-4.95 -4.30 -0.16
-4.95 -4.25 -0.06
-4.95 -4.20 0.04
-4.95 -4.15 0.14
-4.95 -4.10 0.24
-4.95 -4.05 0.34
-4.95 -4.00 0.44
-4.95 -3.95 0.54
-4.95 -3.90 0.64
-4.95 -3.85 0.74
-4.95 -3.80 0.84
-4.95 -3.75 0.94
-4.95 -3.70 1.04
-4.95 -3.65 1.14
-4.95 -3.60 1.24
-4.95 -3.55 1.34
-4.95 -3.50 1.44
-4.95 -3.45 1.54
-4.95 -3.40 1.64
-4.95 -3.35 1.74
-4.95 -3.30 1.84
-4.95 -3.25 1.94
-4.95 -3.20 2.04
-4.95 -3.15 2.14
-4.95 -3.10 2.24
-4.95 -3.05 2.34
-4.95 -3.00 2.44
-4.95 -2.95 2.54
-4.95 -2.90 2.64
-4.95 -2.85 2.74
-4.95 -2.80 2.84
-4.95 -2.75 2.94
-4.95 -2.70 3.04
-4.95 -2.65 3.14
-4.95 -2.60 3.24
-4.95 -2.55 3.34
-4.95 -2.50 3.44
-4.95 -2.45 3.54
-4.95 -2.40 3.64
-4.95 -2.35 3.74
-4.95 -2.30 3.84
-4.95 -2.25 3.94
-4.95 -2.20 4.04
-4.95 -2.15 4.14
-4.95 -2.10 4.24
-4.95 -2.05 4.34
-4.95 -2.00 4.44
-4.95 -1.95 4.54
-4.95 -1.90 4.64
-4.95 -1.85 4.74
-4.95 -1.80 4.84
-4.95 -1.75 4.94
-4.95 -1.70 5.04
-4.95 -1.65 5.14
-4.95 -1.60 5.24
-4.95 -1.55 5.34
-4.95 -1.50 5.44
-4.95 -1.45 5.54
-4.95 -1.40 5.64
-4.95 -1.35 5.74
-4.95 -1.30 5.84
-4.95 -1.25 5.94
-4.95 -1.20 6.04
-4.95 -1.15 6.14
-4.95 -1.10 6.24
-4.95 -1.05 6.34
-4.95 -1.00 6.44
-4.90 -5.00 -1.56
-4.90 -4.95 -1.46
-4.90 -4.90 -1.36
-4.90 -4.85 -1.26
-4.90 -4.80 -1.16
-4.90 -4.75 -1.06
-4.90 -4.70 -0.96
-4.90 -4.65 -0.86
-4.90 -4.60 -0.76
-4.90 -4.55 -0.66
-4.90 -4.50 -0.56
-4.90 -4.45 -0.46
-4.90 -4.40 -0.36
-4.90 -4.35 -0.26
-4.90 -4.30 -0.16
-4.90 -4.25 -0.06
-4.90 -4.20 0.04
-4.90 -4.15 0.14
-4.90 -4.10 0.24
-4.90 -4.05 0.34
-4.90 -4.00 0.44
-4.90 -3.95 0.54
-4.90 -3.90 0.64
-4.90 -3.85 0.74
-4.90 -3.80 0.84
-4.90 -3.75 0.94
-4.90 -3.70 1.04
-4.90 -3.65 1.14
-4.90 -3.60 1.24
-4.90 -3.55 1.34
-4.90 -3.50 1.44
-4.90 -3.45 1.54
-4.90 -3.40 1.64
-4.90 -3.35 1.74
-4.90 -3.30 1.84
-4.90 -3.25 1.94
-4.90 -3.20 2.04
-4.90 -3.15 2.14
-4.90 -3.10 2.24
-4.90 -3.05 2.34
-4.90 -3.00 2.44
-4.90 -2.95 2.54
-4.90 -2.90 2.64
-4.90 -2.85 2.74
-4.90 -2.80 2.84
-4.90 -2.75 2.94
-4.90 -2.70 3.04
-4.90 -2.65 3.14
-4.90 -2.60 3.24
-4.90 -2.55 3.34
-4.90 -2.50 3.44
-4.90 -2.45 3.54
-4.90 -2.40 3.64
-4.90 -2.35 3.74
-4.90 -2.30 3.84
-4.90 -2.25 3.94
-4.90 -2.20 4.04
-4.90 -2.15 4.14
-4.90 -2.10 4.24
-4.90 -2.05 4.34
-4.90 -2.00 4.44
-4.90 -1.95 4.54
-4.90 -1.90 4.64
-4.90 -1.85 4.74
-4.90 -1.80 4.84
-4.90 -1.75 4.94
-4.90 -1.70 5.04
-4.90 -1.65 5.14
-4.90 -1.60 5.24
-4.90 -1.55 5.34
-4.90 -1.50 5.44
-4.90 -1.45 5.54
-4.90 -1.40 5.64
-4.90 -1.35 5.74
-4.90 -1.30 5.84
-4.90 -1.25 5.94
-4.90 -1.20 6.04
-4.90 -1.15 6.14
-4.90 -1.10 6.24
-4.90 -1.05 6.34
-4.90 -1.00 6.44
-4.85 -5.00 -1.56
-4.85 -4.95 -1.46
-4.85 -4.90 -1.36
-4.85 -4.85 -1.26
-4.85 -4.80 -1.16
-4.85 -4.75 -1.06
-4.85 -4.70 -0.96
-4.85 -4.65 -0.86
-4.85 -4.60 -0.76
-4.85 -4.55 -0.66
-4.85 -4.50 -0.56
-4.85 -4.45 -0.46
-4.85 -4.40 -0.36
-4.85 -4.35 -0.26
-4.85 -4.30 -0.16
-4.85 -4.25 -0.06
-4.85 -4.20 0.04
-4.85 -4.15 0.14
-4.85 -4.10 0.24
-4.85 -4.05 0.34
-4.85 -4.00 0.44
-4.85 -3.95 0.54
-4.85 -3.90 0.64
-4.85 -3.85 0.74
-4.85 -3.80 0.84
-4.85 -3.75 0.94
-4.85 -3.70 1.04
-4.85 -3.65 1.14
-4.85 -3.60 1.24
-4.85 -3.55 1.34
-4.85 -3.50 1.44
-4.85 -3.45 1.54
-4.85 -3.40 1.64
-4.85 -3.35 1.74
-4.85 -3.30 1.84
-4.85 -3.25 1.94
-4.85 -3.20 2.04
-4.85 -3.15 2.14
-4.85 -3.10 2.24
-4.85 -3.05 2.34
-4.85 -3.00 2.44
-4.85 -2.95 2.54
-4.85 -2.90 2.64
-4.85 -2.85 2.74
-4.85 -2.80 2.84
-4.85 -2.75 2.94
-4.85 -2.70 3.04
-4.85 -2.65 3.14
-4.85 -2.60 3.24
-4.85 -2.55 3.34
-4.85 -2.50 3.44
-4.85 -2.45 3.54
-4.85 -2.40 3.64
-4.85 -2.35 3.74
-4.85 -2.30 3.84
-4.85 -2.25 3.94
-4.85 -2.20 4.04
-4.85 -2.15 4.14
-4.85 -2.10 4.24
-4.85 -2.05 4.34
-4.85 -2.00 4.44
-4.85 -1.95 4.54
-4.85 -1.90 4.64
-4.85 -1.85 4.74
-4.85 -1.80 4.84
-4.85 -1.75 4.94
-4.85 -1.70 5.04
-4.85 -1.65 5.14
-4.85 -1.60 5.24
-4.85 -1.55 5.34
-4.85 -1.50 5.44
-4.85 -1.45 5.54
-4.85 -1.40 5.64
-4.85 -1.35 5.74
-4.85 -1.30 5.84
-4.85 -1.25 5.94
-4.85 -1.20 6.04
-4.85 -1.15 6.14
-4.85 -1.10 6.24
-4.85 -1.05 6.34
-4.85 -1.00 6.44
-4.80 -5.00 -1.56
-4.80 -4.95 -1.46
-4.80 -4.90 -1.36
-4.80 -4.85 -1.26
-4.80 -4.80 -1.16
-4.80 -4.75 -1.06
-4.80 -4.70 -0.96
-4.80 -4.65 -0.86
-4.80 -4.60 -0.76
-4.80 -4.55 -0.66
-4.80 -4.50 -0.56
-4.80 -4.45 -0.46
-4.80 -4.40 -0.36
-4.80 -4.35 -0.26
-4.80 -4.30 -0.16
-4.80 -4.25 -0.06
-4.80 -4.20 0.04
-4.80 -4.15 0.14
-4.80 -4.10 0.24
-4.80 -4.05 0.34
-4.80 -4.00 0.44
-4.80 -3.95 0.54
-4.80 -3.90 0.64
-4.80 -3.85 0.74
-4.80 -3.80 0.84
-4.80 -3.75 0.94
-4.80 -3.70 1.04
-4.80 -3.65 1.14
-4.80 -3.60 1.24
-4.80 -3.55 1.34
-4.80 -3.50 1.44
-4.80 -3.45 1.54
-4.80 -3.40 1.64
-4.80 -3.35 1.74
-4.80 -3.30 1.84
-4.80 -3.25 1.94
-4.80 -3.20 2.04
-4.80 -3.15 2.14
-4.80 -3.10 2.24
-4.80 -3.05 2.34
-4.80 -3.00 2.44
-4.80 -2.95 2.54
-4.80 -2.90 2.64
-4.80 -2.85 2.74
-4.80 -2.80 2.84
-4.80 -2.75 2.94
-4.80 -2.70 3.04
-4.80 -2.65 3.14
-4.80 -2.60 3.24
-4.80 -2.55 3.34
-4.80 -2.50 3.44
-4.80 -2.45 3.54
-4.80 -2.40 3.64
-4.80 -2.35 3.74
-4.80 -2.30 3.84
-4.80 -2.25 3.94
-4.80 -2.20 4.04
-4.80 -2.15 4.14
-4.80 -2.10 4.24
-4.80 -2.05 4.34
-4.80 -2.00 4.44
-4.80 -1.95 4.54
-4.80 -1.90 4.64
-4.80 -1.85 4.74
-4.80 -1.80 4.84
-4.80 -1.75 4.94
-4.80 -1.70 5.04
-4.80 -1.65 5.14
-4.80 -1.60 5.24
-4.80 -1.55 5.34
-4.80 -1.50 5.44
-4.80 -1.45 5.54
-4.80 -1.40 5.64
-4.80 -1.35 5.74
-4.80 -1.30 5.84
-4.80 -1.25 5.94
-4.80 -1.20 6.04
-4.80 -1.15 6.14
-4.80 -1.10 6.24
-4.80 -1.05 6.34
-4.80 -1.00 6.44
-4.75 -5.00 -1.56
-4.75 -4.95 -1.46
-4.75 -4.90 -1.36
-4.75 -4.85 -1.26
-4.75 -4.80 -1.16
-4.75 -4.75 -1.06
-4.75 -4.70 -0.96
-4.75 -4.65 -0.86
-4.75 -4.60 -0.76
-4.75 -4.55 -0.66
-4.75 -4.50 -0.56
-4.75 -4.45 -0.46
-4.75 -4.40 -0.36
-4.75 -4.35 -0.26
-4.75 -4.30 -0.16
-4.75 -4.25 -0.06
-4.75 -4.20 0.04
-4.75 -4.15 0.14
-4.75 -4.10 0.24
-4.75 -4.05 0.34
-4.75 -4.00 0.44
-4.75 -3.95 0.54
-4.75 -3.90 0.64
-4.75 -3.85 0.74
-4.75 -3.80 0.84
-4.75 -3.75 0.94
-4.75 -3.70 1.04
-4.75 -3.65 1.14
-4.75 -3.60 1.24
-4.75 -3.55 1.34
-4.75 -3.50 1.44
-4.75 -3.45 1.54
-4.75 -3.40 1.64
-4.75 -3.35 1.74
-4.75 -3.30 1.84
-4.75 -3.25 1.94
-4.75 -3.20 2.04
-4.75 -3.15 2.14
-4.75 -3.10 2.24
-4.75 -3.05 2.34
-4.75 -3.00 2.44
-4.75 -2.95 2.54
-4.75 -2.90 2.64
-4.75 -2.85 2.74
-4.75 -2.80 2.84
-4.75 -2.75 2.94
-4.75 -2.70 3.04
-4.75 -2.65 3.14
-4.75 -2.60 3.24
-4.75 -2.55 3.34
-4.75 -2.50 3.44
-4.75 -2.45 3.54
-4.75 -2.40 3.64
-4.75 -2.35 3.74
-4.75 -2.30 3.84
-4.75 -2.25 3.94
-4.75 -2.20 4.04
-4.75 -2.15 4.14
-4.75 -2.10 4.24
-4.75 -2.05 4.34
-4.75 -2.00 4.44
-4.75 -1.95 4.54
-4.75 -1.90 4.64
-4.75 -1.85 4.74
-4.75 -1.80 4.84
-4.75 -1.75 4.94
-4.75 -1.70 5.04
-4.75 -1.65 5.14
-4.75 -1.60 5.24
-4.75 -1.55 5.34
-4.75 -1.50 5.44
-4.75 -1.45 5.54
-4.75 -1.40 5.64
-4.75 -1.35 5.74
-4.75 -1.30 5.84
-4.75 -1.25 5.94
-4.75 -1.20 6.04
-4.75 -1.15 6.14
-4.75 -1.10 6.24
-4.75 -1.05 6.34
-4.75 -1.00 6.44
-4.70 -5.00 -1.56
-4.70 -4.95 -1.46
-4.70 -4.90 -1.36
-4.70 -4.85 -1.26
-4.70 -4.80 -1.16
-4.70 -4.75 -1.06
-4.70 -4.70 -0.96
-4.70 -4.65 -0.86
-4.70 -4.60 -0.76
-4.70 -4.55 -0.66
-4.70 -4.50 -0.56
-4.70 -4.45 -0.46
-4.70 -4.40 -0.36
-4.70 -4.35 -0.26
-4.70 -4.30 -0.16
-4.70 -4.25 -0.06
-4.70 -4.20 0.04
-4.70 -4.15 0.14
-4.70 -4.10 0.24
-4.70 -4.05 0.34
-4.70 -4.00 0.44
-4.70 -3.95 0.54
-4.70 -3.90 0.64
-4.70 -3.85 0.74
-4.70 -3.80 0.84
-4.70 -3.75 0.94
-4.70 -3.70 1.04
-4.70 -3.65 1.14
-4.70 -3.60 1.24
-4.70 -3.55 1.34
-4.70 -3.50 1.44
-4.70 -3.45 1.54
-4.70 -3.40 1.64
-4.70 -3.35 1.74
-4.70 -3.30 1.84
-4.70 -3.25 1.94
-4.70 -3.20 2.04
-4.70 -3.15 2.14
-4.70 -3.10 2.24
-4.70 -3.05 2.34
-4.70 -3.00 2.44
-4.70 -2.95 2.54
-4.70 -2.90 2.64
-4.70 -2.85 2.74
-4.70 -2.80 2.84
-4.70 -2.75 2.94
-4.70 -2.70 3.04
-4.70 -2.65 3.14
-4.70 -2.60 3.24
-4.70 -2.55 3.34
-4.70 -2.50 3.44
-4.70 -2.45 3.54
-4.70 -2.40 3.64
-4.70 -2.35 3.74
-4.70 -2.30 3.84
-4.70 -2.25 3.94
-4.70 -2.20 4.04
-4.70 -2.15 4.14
-4.70 -2.10 4.24
-4.70 -2.05 4.34
-4.70 -2.00 4.44
-4.70 -1.95 4.54
-4.70 -1.90 4.64
-4.70 -1.85 4.74
-4.70 -1.80 4.84
-4.70 -1.75 4.94
-4.70 -1.70 5.04
-4.70 -1.65 5.14
-4.70 -1.60 5.24
-4.70 -1.55 5.34
-4.70 -1.50 5.44
-4.70 -1.45 5.54
-4.70 -1.40 5.64
-4.70 -1.35 5.74
-4.70 -1.30 5.84
-4.70 -1.25 5.94
-4.70 -1.20 6.04
-4.70 -1.15 6.14
-4.70 -1.10 6.24
-4.70 -1.05 6.34
-4.70 -1.00 6.44
-4.65 -5.00 -1.56
-4.65 -4.95 -1.46
-4.65 -4.90 -1.36
-4.65 -4.85 -1.26
-4.65 -4.80 -1.16
-4.65 -4.75 -1.06
-4.65 -4.70 -0.96
-4.65 -4.65 -0.86
-4.65 -4.60 -0.76
-4.65 -4.55 -0.66
-4.65 -4.50 -0.56
-4.65 -4.45 -0.46
-4.65 -4.40 -0.36
-4.65 -4.35 -0.26
-4.65 -4.30 -0.16
-4.65 -4.25 -0.06
-4.65 -4.20 0.04
-4.65 -4.15 0.14
-4.65 -4.10 0.24
-4.65 -4.05 0.34
-4.65 -4.00 0.44
-4.65 -3.95 0.54
-4.65 -3.90 0.64
-4.65 -3.85 0.74
-4.65 -3.80 0.84
-4.65 -3.75 0.94
-4.65 -3.70 1.04
-4.65 -3.65 1.14
-4.65 -3.60 1.24
-4.65 -3.55 1.34
-4.65 -3.50 1.44
-4.65 -3.45 1.54
-4.65 -3.40 1.64
-4.65 -3.35 1.74
-4.65 -3.30 1.84
-4.65 -3.25 1.94
-4.65 -3.20 2.04
-4.65 -3.15 2.14
-4.65 -3.10 2.24
-4.65 -3.05 2.34
-4.65 -3.00 2.44
-4.65 -2.95 2.54
-4.65 -2.90 2.64
-4.65 -2.85 2.74
-4.65 -2.80 2.84
-4.65 -2.75 2.94
-4.65 -2.70 3.04
-4.65 -2.65 3.14
-4.65 -2.60 3.24
-4.65 -2.55 3.34
-4.65 -2.50 3.44
-4.65 -2.45 3.54
-4.65 -2.40 3.64
-4.65 -2.35 3.74
-4.65 -2.30 3.84
-4.65 -2.25 3.94
-4.65 -2.20 4.04
-4.65 -2.15 4.14
-4.65 -2.10 4.24
-4.65 -2.05 4.34
-4.65 -2.00 4.44
-4.65 -1.95 4.54
-4.65 -1.90 4.64
-4.65 -1.85 4.74
-4.65 -1.80 4.84
-4.65 -1.75 4.94
-4.65 -1.70 5.04
-4.65 -1.65 5.14
-4.65 -1.60 5.24
-4.65 -1.55 5.34
-4.65 -1.50 5.44
-4.65 -1.45 5.54
-4.65 -1.40 5.64
-4.65 -1.35 5.74
-4.65 -1.30 5.84
-4.65 -1.25 5.94
-4.65 -1.20 6.04
-4.65 -1.15 6.14
-4.65 -1.10 6.24
-4.65 -1.05 6.34
-4.65 -1.00 6.44
-4.60 -5.00 -1.56
-4.60 -4.95 -1.46
-4.60 -4.90 -1.36
-4.60 -4.85 -1.26
-4.60 -4.80 -1.16
-4.60 -4.75 -1.06
-4.60 -4.70 -0.96
-4.60 -4.65 -0.86
-4.60 -4.60 -0.76
-4.60 -4.55 -0.66
-4.60 -4.50 -0.56
-4.60 -4.45 -0.46
-4.60 -4.40 -0.36
-4.60 -4.35 -0.26
-4.60 -4.30 -0.16
-4.60 -4.25 -0.06
-4.60 -4.20 0.04
-4.60 -4.15 0.14
-4.60 -4.10 0.24
-4.60 -4.05 0.34
-4.60 -4.00 0.44
-4.60 -3.95 0.54
-4.60 -3.90 0.64
-4.60 -3.85 0.74
-4.60 -3.80 0.84
-4.60 -3.75 0.94
-4.60 -3.70 1.04
-4.60 -3.65 1.14
-4.60 -3.60 1.24
-4.60 -3.55 1.34
-4.60 -3.50 1.44
-4.60 -3.45 1.54
-4.60 -3.40 1.64
-4.60 -3.35 1.74
-4.60 -3.30 1.84
-4.60 -3.25 1.94
-4.60 -3.20 2.04
-4.60 -3.15 2.14
-4.60 -3.10 2.24
-4.60 -3.05 2.34
-4.60 -3.00 2.44
-4.60 -2.95 2.54
-4.60 -2.90 2.64
-4.60 -2.85 2.74
-4.60 -2.80 2.84
-4.60 -2.75 2.94
-4.60 -2.70 3.04
-4.60 -2.65 3.14
-4.60 -2.60 3.24
-4.60 -2.55 3.34
-4.60 -2.50 3.44
-4.60 -2.45 3.54
-4.60 -2.40 3.64
-4.60 -2.35 3.74
-4.60 -2.30 3.84
-4.60 -2.25 3.94
-4.60 -2.20 4.04
-4.60 -2.15 4.14
-4.60 -2.10 4.24
-4.60 -2.05 4.34
-4.60 -2.00 4.44
-4.60 -1.95 4.54
-4.60 -1.90 4.64
-4.60 -1.85 4.74
-4.60 -1.80 4.84
-4.60 -1.75 4.94
-4.60 -1.70 5.04
-4.60 -1.65 5.14
-4.60 -1.60 5.24
-4.60 -1.55 5.34
-4.60 -1.50 5.44
-4.60 -1.45 5.54
-4.60 -1.40 5.64
-4.60 -1.35 5.74
-4.60 -1.30 5.84
-4.60 -1.25 5.94
-4.60 -1.20 6.04
-4.60 -1.15 6.14
-4.60 -1.10 6.24
-4.60 -1.05 6.34
-4.60 -1.00 6.44
-4.55 -5.00 -1.56
-4.55 -4.95 -1.46
-4.55 -4.90 -1.36
-4.55 -4.85 -1.26
-4.55 -4.80 -1.16
-4.55 -4.75 -1.06
-4.55 -4.70 -0.96
-4.55 -4.65 -0.86
-4.55 -4.60 -0.76
-4.55 -4.55 -0.66
-4.55 -4.50 -0.56
-4.55 -4.45 -0.46
-4.55 -4.40 -0.36
-4.55 -4.35 -0.26
-4.55 -4.30 -0.16
-4.55 -4.25 -0.06
-4.55 -4.20 0.04
-4.55 -4.15 0.14
-4.55 -4.10 0.24
-4.55 -4.05 0.34
-4.55 -4.00 0.44
-4.55 -3.95 0.54
-4.55 -3.90 0.64
-4.55 -3.85 0.74
-4.55 -3.80 0.84
-4.55 -3.75 0.94
-4.55 -3.70 1.04
-4.55 -3.65 1.14
-4.55 -3.60 1.24
-4.55 -3.55 1.34
-4.55 -3.50 1.44
-4.55 -3.45 1.54
-4.55 -3.40 1.64
-4.55 -3.35 1.74
-4.55 -3.30 1.84
-4.55 -3.25 1.94
-4.55 -3.20 2.04
-4.55 -3.15 2.14
-4.55 -3.10 2.24
-4.55 -3.05 2.34
-4.55 -3.00 2.44
-4.55 -2.95 2.54
-4.55 -2.90 2.64
-4.55 -2.85 2.74
-4.55 -2.80 2.84
-4.55 -2.75 2.94
-4.55 -2.70 3.04
-4.55 -2.65 3.14
-4.55 -2.60 3.24
-4.55 -2.55 3.34
-4.55 -2.50 3.44
-4.55 -2.45 3.54
-4.55 -2.40 3.64
-4.55 -2.35 3.74
-4.55 -2.30 3.84
-4.55 -2.25 3.94
-4.55 -2.20 4.04
-4.55 -2.15 4.14
-4.55 -2.10 4.24
-4.55 -2.05 4.34
-4.55 -2.00 4.44
-4.55 -1.95 4.54
-4.55 -1.90 4.64
-4.55 -1.85 4.74
-4.55 -1.80 4.84
-4.55 -1.75 4.94
-4.55 -1.70 5.04
-4.55 -1.65 5.14
-4.55 -1.60 5.24
-4.55 -1.55 5.34
-4.55 -1.50 5.44
-4.55 -1.45 5.54
-4.55 -1.40 5.64
-4.55 -1.35 5.74
-4.55 -1.30 5.84
-4.55 -1.25 5.94
-4.55 -1.20 6.04
-4.55 -1.15 6.14
-4.55 -1.10 6.24
-4.55 -1.05 6.34
-4.55 -1.00 6.44
-4.50 -5.00 -1.56
-4.50 -4.95 -1.46
-4.50 -4.90 -1.36
-4.50 -4.85 -1.26
-4.50 -4.80 -1.16
-4.50 -4.75 -1.06
-4.50 -4.70 -0.96
-4.50 -4.65 -0.86
-4.50 -4.60 -0.76
-4.50 -4.55 -0.66
-4.50 -4.50 -0.56
-4.50 -4.45 -0.46
-4.50 -4.40 -0.36
-4.50 -4.35 -0.26
-4.50 -4.30 -0.16
-4.50 -4.25 -0.06
-4.50 -4.20 0.04
-4.50 -4.15 0.14
-4.50 -4.10 0.24
-4.50 -4.05 0.34
-4.50 -4.00 0.44
-4.50 -3.95 0.54
-4.50 -3.90 0.64
-4.50 -3.85 0.74
-4.50 -3.80 0.84
-4.50 -3.75 0.94
-4.50 -3.70 1.04
-4.50 -3.65 1.14
-4.50 -3.60 1.24
-4.50 -3.55 1.34
-4.50 -3.50 1.44
-4.50 -3.45 1.54
-4.50 -3.40 1.64
-4.50 -3.35 1.74
-4.50 -3.30 1.84
-4.50 -3.25 1.94
-4.50 -3.20 2.04
-4.50 -3.15 2.14
-4.50 -3.10 2.24
-4.50 -3.05 2.34
-4.50 -3.00 2.44
-4.50 -2.95 2.54
-4.50 -2.90 2.64
-4.50 -2.85 2.74
-4.50 -2.80 2.84
-4.50 -2.75 2.94
-4.50 -2.70 3.04
-4.50 -2.65 3.14
-4.50 -2.60 3.24
-4.50 -2.55 3.34
-4.50 -2.50 3.44
-4.50 -2.45 3.54
-4.50 -2.40 3.64
-4.50 -2.35 3.74
-4.50 -2.30 3.84
-4.50 -2.25 3.94
-4.50 -2.20 4.04
-4.50 -2.15 4.14
-4.50 -2.10 4.24
-4.50 -2.05 4.34
-4.50 -2.00 4.44
-4.50 -1.95 4.54
-4.50 -1.90 4.64
-4.50 -1.85 4.74
-4.50 -1.80 4.84
-4.50 -1.75 4.94
-4.50 -1.70 5.04
-4.50 -1.65 5.14
-4.50 -1.60 5.24
-4.50 -1.55 5.34
-4.50 -1.50 5.44
-4.50 -1.45 5.54
-4.50 -1.40 5.64
-4.50 -1.35 5.74
-4.50 -1.30 5.84
-4.50 -1.25 5.94
-4.50 -1.20 6.04
-4.50 -1.15 6.14
-4.50 -1.10 6.24
-4.50 -1.05 6.34
-4.50 -1.00 6.44
-4.45 -5.00 -1.56
-4.45 -4.95 -1.46
-4.45 -4.90 -1.36
-4.45 -4.85 -1.26
-4.45 -4.80 -1.16
-4.45 -4.75 -1.06
-4.45 -4.70 -0.96
-4.45 -4.65 -0.86
-4.45 -4.60 -0.76
-4.45 -4.55 -0.66
-4.45 -4.50 -0.56
-4.45 -4.45 -0.46
-4.45 -4.40 -0.36
-4.45 -4.35 -0.26
-4.45 -4.30 -0.16
-4.45 -4.25 -0.06
-4.45 -4.20 0.04
-4.45 -4.15 0.14
-4.45 -4.10 0.24
-4.45 -4.05 0.34
-4.45 -4.00 0.44
-4.45 -3.95 0.54
-4.45 -3.90 0.64
-4.45 -3.85 0.74
-4.45 -3.80 0.84
-4.45 -3.75 0.94
-4.45 -3.70 1.04
-4.45 -3.65 1.14
-4.45 -3.60 1.24
-4.45 -3.55 1.34
-4.45 -3.50 1.44
-4.45 -3.45 1.54
-4.45 -3.40 1.64
-4.45 -3.35 1.74
-4.45 -3.30 1.84
-4.45 -3.25 1.94
-4.45 -3.20 2.04
-4.45 -3.15 2.14
-4.45 -3.10 2.24
-4.45 -3.05 2.34
-4.45 -3.00 2.44
-4.45 -2.95 2.54
-4.45 -2.90 2.64
-4.45 -2.85 2.74
-4.45 -2.80 2.84
-4.45 -2.75 2.94
-4.45 -2.70 3.04
-4.45 -2.65 3.14
-4.45 -2.60 3.24
-4.45 -2.55 3.34
-4.45 -2.50 3.44
-4.45 -2.45 3.54
-4.45 -2.40 3.64
-4.45 -2.35 3.74
-4.45 -2.30 3.84
-4.45 -2.25 3.94
-4.45 -2.20 4.04
-4.45 -2.15 4.14
-4.45 -2.10 4.24
-4.45 -2.05 4.34
-4.45 -2.00 4.44
-4.45 -1.95 4.54
-4.45 -1.90 4.64
-4.45 -1.85 4.74
-4.45 -1.80 4.84
-4.45 -1.75 4.94
-4.45 -1.70 5.04
-4.45 -1.65 5.14
-4.45 -1.60 5.24
-4.45 -1.55 5.34
-4.45 -1.50 5.44
-4.45 -1.45 5.54
-4.45 -1.40 5.64
-4.45 -1.35 5.74
-4.45 -1.30 5.84
-4.45 -1.25 5.94
-4.45 -1.20 6.04
-4.45 -1.15 6.14
-4.45 -1.10 6.24
-4.45 -1.05 6.34
-4.45 -1.00 6.44
-4.40 -5.00 -1.56
-4.40 -4.95 -1.46
-4.40 -4.90 -1.36
-4.40 -4.85 -1.26
-4.40 -4.80 -1.16
-4.40 -4.75 -1.06
-4.40 -4.70 -0.96
-4.40 -4.65 -0.86
-4.40 -4.60 -0.76
-4.40 -4.55 -0.66
-4.40 -4.50 -0.56
-4.40 -4.45 -0.46
-4.40 -4.40 -0.36
-4.40 -4.35 -0.26
-4.40 -4.30 -0.16
-4.40 -4.25 -0.06
-4.40 -4.20 0.04
-4.40 -4.15 0.14
-4.40 -4.10 0.24
-4.40 -4.05 0.34
-4.40 -4.00 0.44
-4.40 -3.95 0.54
-4.40 -3.90 0.64
-4.40 -3.85 0.74
-4.40 -3.80 0.84
-4.40 -3.75 0.94
-4.40 -3.70 1.04
-4.40 -3.65 1.14
-4.40 -3.60 1.24
-4.40 -3.55 1.34
-4.40 -3.50 1.44
-4.40 -3.45 1.54
-4.40 -3.40 1.64
-4.40 -3.35 1.74
-4.40 -3.30 1.84
-4.40 -3.25 1.94
-4.40 -3.20 2.04
-4.40 -3.15 2.14
-4.40 -3.10 2.24
-4.40 -3.05 2.34
-4.40 -3.00 2.44
-4.40 -2.95 2.54
-4.40 -2.90 2.64
-4.40 -2.85 2.74
-4.40 -2.80 2.84
-4.40 -2.75 2.94
-4.40 -2.70 3.04
-4.40 -2.65 3.14
-4.40 -2.60 3.24
-4.40 -2.55 3.34
-4.40 -2.50 3.44
-4.40 -2.45 3.54
-4.40 -2.40 3.64
-4.40 -2.35 3.74
-4.40 -2.30 3.84
-4.40 -2.25 3.94
-4.40 -2.20 4.04
-4.40 -2.15 4.14
-4.40 -2.10 4.24
-4.40 -2.05 4.34
-4.40 -2.00 4.44
-4.40 -1.95 4.54
-4.40 -1.90 4.64
-4.40 -1.85 4.74
-4.40 -1.80 4.84
-4.40 -1.75 4.94
-4.40 -1.70 5.04
-4.40 -1.65 5.14
-4.40 -1.60 5.24
-4.40 -1.55 5.34
-4.40 -1.50 5.44
-4.40 -1.45 5.54
-4.40 -1.40 5.64
-4.40 -1.35 5.74
-4.40 -1.30 5.84
-4.40 -1.25 5.94
-4.40 -1.20 6.04
-4.40 -1.15 6.14
-4.40 -1.10 6.24
-4.40 -1.05 6.34
-4.40 -1.00 6.44
-4.35 -5.00 -1.56
-4.35 -4.95 -1.46
-4.35 -4.90 -1.36
-4.35 -4.85 -1.26
-4.35 -4.80 -1.16
-4.35 -4.75 -1.06
-4.35 -4.70 -0.96
-4.35 -4.65 -0.86
-4.35 -4.60 -0.76
-4.35 -4.55 -0.66
-4.35 -4.50 -0.56
-4.35 -4.45 -0.46
-4.35 -4.40 -0.36
-4.35 -4.35 -0.26
-4.35 -4.30 -0.16
-4.35 -4.25 -0.06
-4.35 -4.20 0.04
-4.35 -4.15 0.14
-4.35 -4.10 0.24
-4.35 -4.05 0.34
-4.35 -4.00 0.44
-4.35 -3.95 0.54
-4.35 -3.90 0.64
-4.35 -3.85 0.74
-4.35 -3.80 0.84
-4.35 -3.75 0.94
-4.35 -3.70 1.04
-4.35 -3.65 1.14
-4.35 -3.60 1.24
-4.35 -3.55 1.34
-4.35 -3.50 1.44
-4.35 -3.45 1.54
-4.35 -3.40 1.64
-4.35 -3.35 1.74
-4.35 -3.30 1.84
-4.35 -3.25 1.94
-4.35 -3.20 2.04
-4.35 -3.15 2.14
-4.35 -3.10 2.24
-4.35 -3.05 2.34
-4.35 -3.00 2.44
-4.35 -2.95 2.54
-4.35 -2.90 2.64
-4.35 -2.85 2.74
-4.35 -2.80 2.84
-4.35 -2.75 2.94
-4.35 -2.70 3.04
-4.35 -2.65 3.14
-4.35 -2.60 3.24
-4.35 -2.55 3.34
-4.35 -2.50 3.44
-4.35 -2.45 3.54
-4.35 -2.40 3.64
-4.35 -2.35 3.74
-4.35 -2.30 3.84
-4.35 -2.25 3.94
-4.35 -2.20 4.04
-4.35 -2.15 4.14
-4.35 -2.10 4.24
-4.35 -2.05 4.34
-4.35 -2.00 4.44
-4.35 -1.95 4.54
-4.35 -1.90 4.64
-4.35 -1.85 4.74
-4.35 -1.80 4.84
-4.35 -1.75 4.94
-4.35 -1.70 5.04
-4.35 -1.65 5.14
-4.35 -1.60 5.24
-4.35 -1.55 5.34
-4.35 -1.50 5.44
-4.35 -1.45 5.54
-4.35 -1.40 5.64
-4.35 -1.35 5.74
-4.35 -1.30 5.84
-4.35 -1.25 5.94
-4.35 -1.20 6.04
-4.35 -1.15 6.14
-4.35 -1.10 6.24
-4.35 -1.05 6.34
-4.35 -1.00 6.44
-4.30 -5.00 -1.56
-4.30 -4.95 -1.46
-4.30 -4.90 -1.36
-4.30 -4.85 -1.26
-4.30 -4.80 -1.16
-4.30 -4.75 -1.06
-4.30 -4.70 -0.96
-4.30 -4.65 -0.86
-4.30 -4.60 -0.76
-4.30 -4.55 -0.66
-4.30 -4.50 -0.56
-4.30 -4.45 -0.46
-4.30 -4.40 -0.36
-4.30 -4.35 -0.26
-4.30 -4.30 -0.16
-4.30 -4.25 -0.06
-4.30 -4.20 0.04
-4.30 -4.15 0.14
-4.30 -4.10 0.24
-4.30 -4.05 0.34
-4.30 -4.00 0.44
-4.30 -3.95 0.54
-4.30 -3.90 0.64
-4.30 -3.85 0.74
-4.30 -3.80 0.84
-4.30 -3.75 0.94
-4.30 -3.70 1.04
-4.30 -3.65 1.14
-4.30 -3.60 1.24
-4.30 -3.55 1.34
-4.30 -3.50 1.44
-4.30 -3.45 1.54
-4.30 -3.40 1.64
-4.30 -3.35 1.74
-4.30 -3.30 1.84
-4.30 -3.25 1.94
-4.30 -3.20 2.04
-4.30 -3.15 2.14
-4.30 -3.10 2.24
-4.30 -3.05 2.34
-4.30 -3.00 2.44
-4.30 -2.95 2.54
-4.30 -2.90 2.64
-4.30 -2.85 2.74
-4.30 -2.80 2.84
-4.30 -2.75 2.94
-4.30 -2.70 3.04
-4.30 -2.65 3.14
-4.30 -2.60 3.24
-4.30 -2.55 3.34
-4.30 -2.50 3.44
-4.30 -2.45 3.54
-4.30 -2.40 3.64
-4.30 -2.35 3.74
-4.30 -2.30 3.84
-4.30 -2.25 3.94
-4.30 -2.20 4.04
-4.30 -2.15 4.14
-4.30 -2.10 4.24
-4.30 -2.05 4.34
-4.30 -2.00 4.44
-4.30 -1.95 4.54
-4.30 -1.90 4.64
-4.30 -1.85 4.74
-4.30 -1.80 4.84
-4.30 -1.75 4.94
-4.30 -1.70 5.04
-4.30 -1.65 5.14
-4.30 -1.60 5.24
-4.30 -1.55 5.34
-4.30 -1.50 5.44
-4.30 -1.45 5.54
-4.30 -1.40 5.64
-4.30 -1.35 5.74
-4.30 -1.30 5.84
-4.30 -1.25 5.94
-4.30 -1.20 6.04
-4.30 -1.15 6.14
-4.30 -1.10 6.24
-4.30 -1.05 6.34
-4.30 -1.00 6.44
-4.25 -5.00 -1.56
-4.25 -4.95 -1.46
-4.25 -4.90 -1.36
-4.25 -4.85 -1.26
-4.25 -4.80 -1.16
-4.25 -4.75 -1.06
-4.25 -4.70 -0.96
-4.25 -4.65 -0.86
-4.25 -4.60 -0.76
-4.25 -4.55 -0.66
-4.25 -4.50 -0.56
-4.25 -4.45 -0.46
-4.25 -4.40 -0.36
-4.25 -4.35 -0.26
-4.25 -4.30 -0.16
-4.25 -4.25 -0.06
-4.25 -4.20 0.04
-4.25 -4.15 0.14
-4.25 -4.10 0.24
-4.25 -4.05 0.34
-4.25 -4.00 0.44
-4.25 -3.95 0.54
-4.25 -3.90 0.64
-4.25 -3.85 0.74
-4.25 -3.80 0.84
-4.25 -3.75 0.94
-4.25 -3.70 1.04
-4.25 -3.65 1.14
-4.25 -3.60 1.24
-4.25 -3.55 1.34
-4.25 -3.50 1.44
-4.25 -3.45 1.54
-4.25 -3.40 1.64
-4.25 -3.35 1.74
-4.25 -3.30 1.84
-4.25 -3.25 1.94
-4.25 -3.20 2.04
-4.25 -3.15 2.14
-4.25 -3.10 2.24
-4.25 -3.05 2.34
-4.25 -3.00 2.44
-4.25 -2.95 2.54
-4.25 -2.90 2.64
-4.25 -2.85 2.74
-4.25 -2.80 2.84
-4.25 -2.75 2.94
-4.25 -2.70 3.04
-4.25 -2.65 3.14
-4.25 -2.60 3.24
-4.25 -2.55 3.34
-4.25 -2.50 3.44
-4.25 -2.45 3.54
-4.25 -2.40 3.64
-4.25 -2.35 3.74
-4.25 -2.30 3.84
-4.25 -2.25 3.94
-4.25 -2.20 4.04
-4.25 -2.15 4.14
-4.25 -2.10 4.24
-4.25 -2.05 4.34
-4.25 -2.00 4.44
-4.25 -1.95 4.54
-4.25 -1.90 4.64
-4.25 -1.85 4.74
-4.25 -1.80 4.84
-4.25 -1.75 4.94
-4.25 -1.70 5.04
-4.25 -1.65 5.14
-4.25 -1.60 5.24
-4.25 -1.55 5.34
-4.25 -1.50 5.44
-4.25 -1.45 5.54
-4.25 -1.40 5.64
-4.25 -1.35 5.74
-4.25 -1.30 5.84
-4.25 -1.25 5.94
-4.25 -1.20 6.04
-4.25 -1.15 6.14
-4.25 -1.10 6.24
-4.25 -1.05 6.34
-4.25 -1.00 6.44
-4.20 -5.00 -1.56
-4.20 -4.95 -1.46
-4.20 -4.90 -1.36
-4.20 -4.85 -1.26
-4.20 -4.80 -1.16
-4.20 -4.75 -1.06
-4.20 -4.70 -0.96
-4.20 -4.65 -0.86
-4.20 -4.60 -0.76
-4.20 -4.55 -0.66
-4.20 -4.50 -0.56
-4.20 -4.45 -0.46
-4.20 -4.40 -0.36
-4.20 -4.35 -0.26
-4.20 -4.30 -0.16
-4.20 -4.25 -0.06
-4.20 -4.20 0.04
-4.20 -4.15 0.14
-4.20 -4.10 0.24
-4.20 -4.05 0.34
-4.20 -4.00 0.44
-4.20 -3.95 0.54
-4.20 -3.90 0.64
-4.20 -3.85 0.74
-4.20 -3.80 0.84
-4.20 -3.75 0.94
-4.20 -3.70 1.04
-4.20 -3.65 1.14
-4.20 -3.60 1.24
-4.20 -3.55 1.34
-4.20 -3.50 1.44
-4.20 -3.45 1.54
-4.20 -3.40 1.64
-4.20 -3.35 1.74
-4.20 -3.30 1.84
-4.20 -3.25 1.94
-4.20 -3.20 2.04
-4.20 -3.15 2.14
-4.20 -3.10 2.24
-4.20 -3.05 2.34
-4.20 -3.00 2.44
-4.20 -2.95 2.54
-4.20 -2.90 2.64
-4.20 -2.85 2.74
-4.20 -2.80 2.84
-4.20 -2.75 2.94
-4.20 -2.70 3.04
-4.20 -2.65 3.14
-4.20 -2.60 3.24
-4.20 -2.55 3.34
-4.20 -2.50 3.44
-4.20 -2.45 3.54
-4.20 -2.40 3.64
-4.20 -2.35 3.74
-4.20 -2.30 3.84
-4.20 -2.25 3.94
-4.20 -2.20 4.04
-4.20 -2.15 4.14
-4.20 -2.10 4.24
-4.20 -2.05 4.34
-4.20 -2.00 4.44
-4.20 -1.95 4.54
-4.20 -1.90 4.64
-4.20 -1.85 4.74
-4.20 -1.80 4.84
-4.20 -1.75 4.94
-4.20 -1.70 5.04
-4.20 -1.65 5.14
-4.20 -1.60 5.24
-4.20 -1.55 5.34
-4.20 -1.50 5.44
-4.20 -1.45 5.54
-4.20 -1.40 5.64
-4.20 -1.35 5.74
-4.20 -1.30 5.84
-4.20 -1.25 5.94
-4.20 -1.20 6.04
-4.20 -1.15 6.14
-4.20 -1.10 6.24
-4.20 -1.05 6.34
-4.20 -1.00 6.44
-4.15 -5.00 -1.56
-4.15 -4.95 -1.46
-4.15 -4.90 -1.36
-4.15 -4.85 -1.26
-4.15 -4.80 -1.16
-4.15 -4.75 -1.06
-4.15 -4.70 -0.96
-4.15 -4.65 -0.86
-4.15 -4.60 -0.76
-4.15 -4.55 -0.66
-4.15 -4.50 -0.56
-4.15 -4.45 -0.46
-4.15 -4.40 -0.36
-4.15 -4.35 -0.26
-4.15 -4.30 -0.16
-4.15 -4.25 -0.06
-4.15 -4.20 0.04
-4.15 -4.15 0.14
-4.15 -4.10 0.24
-4.15 -4.05 0.34
-4.15 -4.00 0.44
-4.15 -3.95 0.54
-4.15 -3.90 0.64
-4.15 -3.85 0.74
-4.15 -3.80 0.84
-4.15 -3.75 0.94
-4.15 -3.70 1.04
-4.15 -3.65 1.14
-4.15 -3.60 1.24
-4.15 -3.55 1.34
-4.15 -3.50 1.44
-4.15 -3.45 1.54
-4.15 -3.40 1.64
-4.15 -3.35 1.74
-4.15 -3.30 1.84
-4.15 -3.25 1.94
-4.15 -3.20 2.04
-4.15 -3.15 2.14
-4.15 -3.10 2.24
-4.15 -3.05 2.34
-4.15 -3.00 2.44
-4.15 -2.95 2.54
-4.15 -2.90 2.64
-4.15 -2.85 2.74
-4.15 -2.80 2.84
-4.15 -2.75 2.94
-4.15 -2.70 3.04
-4.15 -2.65 3.14
-4.15 -2.60 3.24
-4.15 -2.55 3.34
-4.15 -2.50 3.44
-4.15 -2.45 3.54
-4.15 -2.40 3.64
-4.15 -2.35 3.74
-4.15 -2.30 3.84
-4.15 -2.25 3.94
-4.15 -2.20 4.04
-4.15 -2.15 4.14
-4.15 -2.10 4.24
-4.15 -2.05 4.34
-4.15 -2.00 4.44
-4.15 -1.95 4.54
-4.15 -1.90 4.64
-4.15 -1.85 4.74
-4.15 -1.80 4.84
-4.15 -1.75 4.94
-4.15 -1.70 5.04
-4.15 -1.65 5.14
-4.15 -1.60 5.24
-4.15 -1.55 5.34
-4.15 -1.50 5.44
-4.15 -1.45 5.54
-4.15 -1.40 5.64
-4.15 -1.35 5.74
-4.15 -1.30 5.84
-4.15 -1.25 5.94
-4.15 -1.20 6.04
-4.15 -1.15 6.14
-4.15 -1.10 6.24
-4.15 -1.05 6.34
-4.15 -1.00 6.44
-4.10 -5.00 -1.56
-4.10 -4.95 -1.46
-4.10 -4.90 -1.36
-4.10 -4.85 -1.26
-4.10 -4.80 -1.16
-4.10 -4.75 -1.06
-4.10 -4.70 -0.96
-4.10 -4.65 -0.86
-4.10 -4.60 -0.76
-4.10 -4.55 -0.66
-4.10 -4.50 -0.56
-4.10 -4.45 -0.46
-4.10 -4.40 -0.36
-4.10 -4.35 -0.26
-4.10 -4.30 -0.16
-4.10 -4.25 -0.06
-4.10 -4.20 0.04
-4.10 -4.15 0.14
-4.10 -4.10 0.24
-4.10 -4.05 0.34
-4.10 -4.00 0.44
-4.10 -3.95 0.54
-4.10 -3.90 0.64
-4.10 -3.85 0.74
-4.10 -3.80 0.84
-4.10 -3.75 0.94
-4.10 -3.70 1.04
-4.10 -3.65 1.14
-4.10 -3.60 1.24
-4.10 -3.55 1.34
-4.10 -3.50 1.44
-4.10 -3.45 1.54
-4.10 -3.40 1.64
-4.10 -3.35 1.74
-4.10 -3.30 1.84
-4.10 -3.25 1.94
-4.10 -3.20 2.04
-4.10 -3.15 2.14
-4.10 -3.10 2.24
-4.10 -3.05 2.34
-4.10 -3.00 2.44
-4.10 -2.95 2.54
-4.10 -2.90 2.64
-4.10 -2.85 2.74
-4.10 -2.80 2.84
-4.10 -2.75 2.94
-4.10 -2.70 3.04
-4.10 -2.65 3.14
-4.10 -2.60 3.24
-4.10 -2.55 3.34
-4.10 -2.50 3.44
-4.10 -2.45 3.54
-4.10 -2.40 3.64
-4.10 -2.35 3.74
-4.10 -2.30 3.84
-4.10 -2.25 3.94
-4.10 -2.20 4.04
-4.10 -2.15 4.14
-4.10 -2.10 4.24
-4.10 -2.05 4.34
-4.10 -2.00 4.44
-4.10 -1.95 4.54
-4.10 -1.90 4.64
-4.10 -1.85 4.74
-4.10 -1.80 4.84
-4.10 -1.75 4.94
-4.10 -1.70 5.04
-4.10 -1.65 5.14
-4.10 -1.60 5.24
-4.10 -1.55 5.34
-4.10 -1.50 5.44
-4.10 -1.45 5.54
-4.10 -1.40 5.64
-4.10 -1.35 5.74
-4.10 -1.30 5.84
-4.10 -1.25 5.94
-4.10 -1.20 6.04
-4.10 -1.15 6.14
-4.10 -1.10 6.24
-4.10 -1.05 6.34
-4.10 -1.00 6.44
-4.05 -5.00 -1.56
-4.05 -4.95 -1.46
-4.05 -4.90 -1.36
-4.05 -4.85 -1.26
-4.05 -4.80 -1.16
-4.05 -4.75 -1.06
-4.05 -4.70 -0.96
-4.05 -4.65 -0.86
-4.05 -4.60 -0.76
-4.05 -4.55 -0.66
-4.05 -4.50 -0.56
-4.05 -4.45 -0.46
-4.05 -4.40 -0.36
-4.05 -4.35 -0.26
-4.05 -4.30 -0.16
-4.05 -4.25 -0.06
-4.05 -4.20 0.04
-4.05 -4.15 0.14
-4.05 -4.10 0.24
-4.05 -4.05 0.34
-4.05 -4.00 0.44
-4.05 -3.95 0.54
-4.05 -3.90 0.64
-4.05 -3.85 0.74
-4.05 -3.80 0.84
-4.05 -3.75 0.94
-4.05 -3.70 1.04
-4.05 -3.65 1.14
-4.05 -3.60 1.24
-4.05 -3.55 1.34
-4.05 -3.50 1.44
-4.05 -3.45 1.54
-4.05 -3.40 1.64
-4.05 -3.35 1.74
-4.05 -3.30 1.84
-4.05 -3.25 1.94
-4.05 -3.20 2.04
-4.05 -3.15 2.14
-4.05 -3.10 2.24
-4.05 -3.05 2.34
-4.05 -3.00 2.44
-4.05 -2.95 2.54
-4.05 -2.90 2.64
-4.05 -2.85 2.74
-4.05 -2.80 2.84
-4.05 -2.75 2.94
-4.05 -2.70 3.04
-4.05 -2.65 3.14
-4.05 -2.60 3.24
-4.05 -2.55 3.34
-4.05 -2.50 3.44
-4.05 -2.45 3.54
-4.05 -2.40 3.64
-4.05 -2.35 3.74
-4.05 -2.30 3.84
-4.05 -2.25 3.94
-4.05 -2.20 4.04
-4.05 -2.15 4.14
-4.05 -2.10 4.24
-4.05 -2.05 4.34
-4.05 -2.00 4.44
-4.05 -1.95 4.54
-4.05 -1.90 4.64
-4.05 -1.85 4.74
-4.05 -1.80 4.84
-4.05 -1.75 4.94
-4.05 -1.70 5.04
-4.05 -1.65 5.14
-4.05 -1.60 5.24
-4.05 -1.55 5.34
-4.05 -1.50 5.44
-4.05 -1.45 5.54
-4.05 -1.40 5.64
-4.05 -1.35 5.74
-4.05 -1.30 5.84
-4.05 -1.25 5.94
-4.05 -1.20 6.04
-4.05 -1.15 6.14
-4.05 -1.10 6.24
-4.05 -1.05 6.34
-4.05 -1.00 6.44
-4.00 -5.00 -1.56
-4.00 -4.95 -1.46
-4.00 -4.90 -1.36
-4.00 -4.85 -1.26
-4.00 -4.80 -1.16
-4.00 -4.75 -1.06
-4.00 -4.70 -0.96
-4.00 -4.65 -0.86
-4.00 -4.60 -0.76
-4.00 -4.55 -0.66
-4.00 -4.50 -0.56
-4.00 -4.45 -0.46
-4.00 -4.40 -0.36
-4.00 -4.35 -0.26
-4.00 -4.30 -0.16
-4.00 -4.25 -0.06
-4.00 -4.20 0.04
-4.00 -4.15 0.14
-4.00 -4.10 0.24
-4.00 -4.05 0.34
-4.00 -4.00 0.44
-4.00 -3.95 0.54
-4.00 -3.90 0.64
-4.00 -3.85 0.74
-4.00 -3.80 0.84
-4.00 -3.75 0.94
-4.00 -3.70 1.04
-4.00 -3.65 1.14
-4.00 -3.60 1.24
-4.00 -3.55 1.34
-4.00 -3.50 1.44
-4.00 -3.45 1.54
-4.00 -3.40 1.64
-4.00 -3.35 1.74
-4.00 -3.30 1.84
-4.00 -3.25 1.94
-4.00 -3.20 2.04
-4.00 -3.15 2.14
-4.00 -3.10 2.24
-4.00 -3.05 2.34
-4.00 -3.00 2.44
-4.00 -2.95 2.54
-4.00 -2.90 2.64
-4.00 -2.85 2.74
-4.00 -2.80 2.84
-4.00 -2.75 2.94
-4.00 -2.70 3.04
-4.00 -2.65 3.14
-4.00 -2.60 3.24
-4.00 -2.55 3.34
-4.00 -2.50 3.44
-4.00 -2.45 3.54
-4.00 -2.40 3.64
-4.00 -2.35 3.74
-4.00 -2.30 3.84
-4.00 -2.25 3.94
-4.00 -2.20 4.04
-4.00 -2.15 4.14
-4.00 -2.10 4.24
-4.00 -2.05 4.34
-4.00 -2.00 4.44
-4.00 -1.95 4.54
-4.00 -1.90 4.64
-4.00 -1.85 4.74
-4.00 -1.80 4.84
-4.00 -1.75 4.94
-4.00 -1.70 5.04
-4.00 -1.65 5.14
-4.00 -1.60 5.24
-4.00 -1.55 5.34
-4.00 -1.50 5.44
-4.00 -1.45 5.54
-4.00 -1.40 5.64
-4.00 -1.35 5.74
-4.00 -1.30 5.84
-4.00 -1.25 5.94
-4.00 -1.20 6.04
-4.00 -1.15 6.14
-4.00 -1.10 6.24
-4.00 -1.05 6.34
-4.00 -1.00 6.44
-3.95 -5.00 -1.56
-3.95 -4.95 -1.46
-3.95 -4.90 -1.36
-3.95 -4.85 -1.26
-3.95 -4.80 -1.16
-3.95 -4.75 -1.06
-3.95 -4.70 -0.96
-3.95 -4.65 -0.86
-3.95 -4.60 -0.76
-3.95 -4.55 -0.66
-3.95 -4.50 -0.56
-3.95 -4.45 -0.46
-3.95 -4.40 -0.36
-3.95 -4.35 -0.26
-3.95 -4.30 -0.16
-3.95 -4.25 -0.06
-3.95 -4.20 0.04
-3.95 -4.15 0.14
-3.95 -4.10 0.24
-3.95 -4.05 0.34
-3.95 -4.00 0.44
-3.95 -3.95 0.54
-3.95 -3.90 0.64
-3.95 -3.85 0.74
-3.95 -3.80 0.84
-3.95 -3.75 0.94
-3.95 -3.70 1.04
-3.95 -3.65 1.14
-3.95 -3.60 1.24
-3.95 -3.55 1.34
-3.95 -3.50 1.44
-3.95 -3.45 1.54
-3.95 -3.40 1.64
-3.95 -3.35 1.74
-3.95 -3.30 1.84
-3.95 -3.25 1.94
-3.95 -3.20 2.04
-3.95 -3.15 2.14
-3.95 -3.10 2.24
-3.95 -3.05 2.34
-3.95 -3.00 2.44
-3.95 -2.95 2.54
-3.95 -2.90 2.64
-3.95 -2.85 2.74
-3.95 -2.80 2.84
-3.95 -2.75 2.94
-3.95 -2.70 3.04
-3.95 -2.65 3.14
-3.95 -2.60 3.24
-3.95 -2.55 3.34
-3.95 -2.50 3.44
-3.95 -2.45 3.54
-3.95 -2.40 3.64
-3.95 -2.35 3.74
-3.95 -2.30 3.84
-3.95 -2.25 3.94
-3.95 -2.20 4.04
-3.95 -2.15 4.14
-3.95 -2.10 4.24
-3.95 -2.05 4.34
-3.95 -2.00 4.44
-3.95 -1.95 4.54
-3.95 -1.90 4.64
-3.95 -1.85 4.74
-3.95 -1.80 4.84
-3.95 -1.75 4.94
-3.95 -1.70 5.04
-3.95 -1.65 5.14
-3.95 -1.60 5.24
-3.95 -1.55 5.34
-3.95 -1.50 5.44
-3.95 -1.45 5.54
-3.95 -1.40 5.64
-3.95 -1.35 5.74
-3.95 -1.30 5.84
-3.95 -1.25 5.94
-3.95 -1.20 6.04
-3.95 -1.15 6.14
-3.95 -1.10 6.24
-3.95 -1.05 6.34
-3.95 -1.00 6.44
-3.90 -5.00 -1.56
-3.90 -4.95 -1.46
-3.90 -4.90 -1.36
-3.90 -4.85 -1.26
-3.90 -4.80 -1.16
-3.90 -4.75 -1.06
-3.90 -4.70 -0.96
-3.90 -4.65 -0.86
-3.90 -4.60 -0.76
-3.90 -4.55 -0.66
-3.90 -4.50 -0.56
-3.90 -4.45 -0.46
-3.90 -4.40 -0.36
-3.90 -4.35 -0.26
-3.90 -4.30 -0.16
-3.90 -4.25 -0.06
-3.90 -4.20 0.04
-3.90 -4.15 0.14
-3.90 -4.10 0.24
-3.90 -4.05 0.34
-3.90 -4.00 0.44
-3.90 -3.95 0.54
-3.90 -3.90 0.64
-3.90 -3.85 0.74
-3.90 -3.80 0.84
-3.90 -3.75 0.94
-3.90 -3.70 1.04
-3.90 -3.65 1.14
-3.90 -3.60 1.24
-3.90 -3.55 1.34
-3.90 -3.50 1.44
-3.90 -3.45 1.54
-3.90 -3.40 1.64
-3.90 -3.35 1.74
-3.90 -3.30 1.84
-3.90 -3.25 1.94
-3.90 -3.20 2.04
-3.90 -3.15 2.14
-3.90 -3.10 2.24
-3.90 -3.05 2.34
-3.90 -3.00 2.44
-3.90 -2.95 2.54
-3.90 -2.90 2.64
-3.90 -2.85 2.74
-3.90 -2.80 2.84
-3.90 -2.75 2.94
-3.90 -2.70 3.04
-3.90 -2.65 3.14
-3.90 -2.60 3.24
-3.90 -2.55 3.34
-3.90 -2.50 3.44
-3.90 -2.45 3.54
-3.90 -2.40 3.64
-3.90 -2.35 3.74
-3.90 -2.30 3.84
-3.90 -2.25 3.94
-3.90 -2.20 4.04
-3.90 -2.15 4.14
-3.90 -2.10 4.24
-3.90 -2.05 4.34
-3.90 -2.00 4.44
-3.90 -1.95 4.54
-3.90 -1.90 4.64
-3.90 -1.85 4.74
-3.90 -1.80 4.84
-3.90 -1.75 4.94
-3.90 -1.70 5.04
-3.90 -1.65 5.14
-3.90 -1.60 5.24
-3.90 -1.55 5.34
-3.90 -1.50 5.44
-3.90 -1.45 5.54
-3.90 -1.40 5.64
-3.90 -1.35 5.74
-3.90 -1.30 5.84
-3.90 -1.25 5.94
-3.90 -1.20 6.04
-3.90 -1.15 6.14
-3.90 -1.10 6.24
-3.90 -1.05 6.34
-3.90 -1.00 6.44
-3.85 -5.00 -1.56
-3.85 -4.95 -1.46
-3.85 -4.90 -1.36
-3.85 -4.85 -1.26
-3.85 -4.80 -1.16
-3.85 -4.75 -1.06
-3.85 -4.70 -0.96
-3.85 -4.65 -0.86
-3.85 -4.60 -0.76
-3.85 -4.55 -0.66
-3.85 -4.50 -0.56
-3.85 -4.45 -0.46
-3.85 -4.40 -0.36
-3.85 -4.35 -0.26
-3.85 -4.30 -0.16
-3.85 -4.25 -0.06
-3.85 -4.20 0.04
-3.85 -4.15 0.14
-3.85 -4.10 0.24
-3.85 -4.05 0.34
-3.85 -4.00 0.44
-3.85 -3.95 0.54
-3.85 -3.90 0.64
-3.85 -3.85 0.74
-3.85 -3.80 0.84
-3.85 -3.75 0.94
-3.85 -3.70 1.04
-3.85 -3.65 1.14
-3.85 -3.60 1.24
-3.85 -3.55 1.34
-3.85 -3.50 1.44
-3.85 -3.45 1.54
-3.85 -3.40 1.64
-3.85 -3.35 1.74
-3.85 -3.30 1.84
-3.85 -3.25 1.94
-3.85 -3.20 2.04
-3.85 -3.15 2.14
-3.85 -3.10 2.24
-3.85 -3.05 2.34
-3.85 -3.00 2.44
-3.85 -2.95 2.54
-3.85 -2.90 2.64
-3.85 -2.85 2.74
-3.85 -2.80 2.84
-3.85 -2.75 2.94
-3.85 -2.70 3.04
-3.85 -2.65 3.14
-3.85 -2.60 3.24
-3.85 -2.55 3.34
-3.85 -2.50 3.44
-3.85 -2.45 3.54
-3.85 -2.40 3.64
-3.85 -2.35 3.74
-3.85 -2.30 3.84
-3.85 -2.25 3.94
-3.85 -2.20 4.04
-3.85 -2.15 4.14
-3.85 -2.10 4.24
-3.85 -2.05 4.34
-3.85 -2.00 4.44
-3.85 -1.95 4.54
-3.85 -1.90 4.64
-3.85 -1.85 4.74
-3.85 -1.80 4.84
-3.85 -1.75 4.94
-3.85 -1.70 5.04
-3.85 -1.65 5.14
-3.85 -1.60 5.24
-3.85 -1.55 5.34
-3.85 -1.50 5.44
-3.85 -1.45 5.54
-3.85 -1.40 5.64
-3.85 -1.35 5.74
-3.85 -1.30 5.84
-3.85 -1.25 5.94
-3.85 -1.20 6.04
-3.85 -1.15 6.14
-3.85 -1.10 6.24
-3.85 -1.05 6.34
-3.85 -1.00 6.44
-3.80 -5.00 -1.56
-3.80 -4.95 -1.46
-3.80 -4.90 -1.36
-3.80 -4.85 -1.26
-3.80 -4.80 -1.16
-3.80 -4.75 -1.06
-3.80 -4.70 -0.96
-3.80 -4.65 -0.86
-3.80 -4.60 -0.76
-3.80 -4.55 -0.66
-3.80 -4.50 -0.56
-3.80 -4.45 -0.46
-3.80 -4.40 -0.36
-3.80 -4.35 -0.26
-3.80 -4.30 -0.16
-3.80 -4.25 -0.06
-3.80 -4.20 0.04
-3.80 -4.15 0.14
-3.80 -4.10 0.24
-3.80 -4.05 0.34
-3.80 -4.00 0.44
-3.80 -3.95 0.54
-3.80 -3.90 0.64
-3.80 -3.85 0.74
-3.80 -3.80 0.84
-3.80 -3.75 0.94
-3.80 -3.70 1.04
-3.80 -3.65 1.14
-3.80 -3.60 1.24
-3.80 -3.55 1.34
-3.80 -3.50 1.44
-3.80 -3.45 1.54
-3.80 -3.40 1.64
-3.80 -3.35 1.74
-3.80 -3.30 1.84
-3.80 -3.25 1.94
-3.80 -3.20 2.04
-3.80 -3.15 2.14
-3.80 -3.10 2.24
-3.80 -3.05 2.34
-3.80 -3.00 2.44
-3.80 -2.95 2.54
-3.80 -2.90 2.64
-3.80 -2.85 2.74
-3.80 -2.80 2.84
-3.80 -2.75 2.94
-3.80 -2.70 3.04
-3.80 -2.65 3.14
-3.80 -2.60 3.24
-3.80 -2.55 3.34
-3.80 -2.50 3.44
-3.80 -2.45 3.54
-3.80 -2.40 3.64
-3.80 -2.35 3.74
-3.80 -2.30 3.84
-3.80 -2.25 3.94
-3.80 -2.20 4.04
-3.80 -2.15 4.14
-3.80 -2.10 4.24
-3.80 -2.05 4.34
-3.80 -2.00 4.44
-3.80 -1.95 4.54
-3.80 -1.90 4.64
-3.80 -1.85 4.74
-3.80 -1.80 4.84
-3.80 -1.75 4.94
-3.80 -1.70 5.04
-3.80 -1.65 5.14
-3.80 -1.60 5.24
-3.80 -1.55 5.34
-3.80 -1.50 5.44
-3.80 -1.45 5.54
-3.80 -1.40 5.64
-3.80 -1.35 5.74
-3.80 -1.30 5.84
-3.80 -1.25 5.94
-3.80 -1.20 6.04
-3.80 -1.15 6.14
-3.80 -1.10 6.24
-3.80 -1.05 6.34
-3.80 -1.00 6.44
-3.75 -5.00 -1.56
-3.75 -4.95 -1.46
-3.75 -4.90 -1.36
-3.75 -4.85 -1.26
-3.75 -4.80 -1.16
-3.75 -4.75 -1.06
-3.75 -4.70 -0.96
-3.75 -4.65 -0.86
-3.75 -4.60 -0.76
-3.75 -4.55 -0.66
-3.75 -4.50 -0.56
-3.75 -4.45 -0.46
-3.75 -4.40 -0.36
-3.75 -4.35 -0.26
-3.75 -4.30 -0.16
-3.75 -4.25 -0.06
-3.75 -4.20 0.04
-3.75 -4.15 0.14
-3.75 -4.10 0.24
-3.75 -4.05 0.34
-3.75 -4.00 0.44
-3.75 -3.95 0.54
-3.75 -3.90 0.64
-3.75 -3.85 0.74
-3.75 -3.80 0.84
-3.75 -3.75 0.94
-3.75 -3.70 1.04
-3.75 -3.65 1.14
-3.75 -3.60 1.24
-3.75 -3.55 1.34
-3.75 -3.50 1.44
-3.75 -3.45 1.54
-3.75 -3.40 1.64
-3.75 -3.35 1.74
-3.75 -3.30 1.84
-3.75 -3.25 1.94
-3.75 -3.20 2.04
-3.75 -3.15 2.14
-3.75 -3.10 2.24
-3.75 -3.05 2.34
-3.75 -3.00 2.44
-3.75 -2.95 2.54
-3.75 -2.90 2.64
-3.75 -2.85 2.74
-3.75 -2.80 2.84
-3.75 -2.75 2.94
-3.75 -2.70 3.04
-3.75 -2.65 3.14
-3.75 -2.60 3.24
-3.75 -2.55 3.34
-3.75 -2.50 3.44
-3.75 -2.45 3.54
-3.75 -2.40 3.64
-3.75 -2.35 3.74
-3.75 -2.30 3.84
-3.75 -2.25 3.94
-3.75 -2.20 4.04
-3.75 -2.15 4.14
-3.75 -2.10 4.24
-3.75 -2.05 4.34
-3.75 -2.00 4.44
-3.75 -1.95 4.54
-3.75 -1.90 4.64
-3.75 -1.85 4.74
-3.75 -1.80 4.84
-3.75 -1.75 4.94
-3.75 -1.70 5.04
-3.75 -1.65 5.14
-3.75 -1.60 5.24
-3.75 -1.55 5.34
-3.75 -1.50 5.44
-3.75 -1.45 5.54
-3.75 -1.40 5.64
-3.75 -1.35 5.74
-3.75 -1.30 5.84
-3.75 -1.25 5.94
-3.75 -1.20 6.04
-3.75 -1.15 6.14
-3.75 -1.10 6.24
-3.75 -1.05 6.34
-3.75 -1.00 6.44
-3.70 -5.00 -1.56
-3.70 -4.95 -1.46
-3.70 -4.90 -1.36
-3.70 -4.85 -1.26
-3.70 -4.80 -1.16
-3.70 -4.75 -1.06
-3.70 -4.70 -0.96
-3.70 -4.65 -0.86
-3.70 -4.60 -0.76
-3.70 -4.55 -0.66
-3.70 -4.50 -0.56
-3.70 -4.45 -0.46
-3.70 -4.40 -0.36
-3.70 -4.35 -0.26
-3.70 -4.30 -0.16
-3.70 -4.25 -0.06
-3.70 -4.20 0.04
-3.70 -4.15 0.14
-3.70 -4.10 0.24
-3.70 -4.05 0.34
-3.70 -4.00 0.44
-3.70 -3.95 0.54
-3.70 -3.90 0.64
-3.70 -3.85 0.74
-3.70 -3.80 0.84
-3.70 -3.75 0.94
-3.70 -3.70 1.04
-3.70 -3.65 1.14
-3.70 -3.60 1.24
-3.70 -3.55 1.34
-3.70 -3.50 1.44
-3.70 -3.45 1.54
-3.70 -3.40 1.64
-3.70 -3.35 1.74
-3.70 -3.30 1.84
-3.70 -3.25 1.94
-3.70 -3.20 2.04
-3.70 -3.15 2.14
-3.70 -3.10 2.24
-3.70 -3.05 2.34
-3.70 -3.00 2.44
-3.70 -2.95 2.54
-3.70 -2.90 2.64
-3.70 -2.85 2.74
-3.70 -2.80 2.84
-3.70 -2.75 2.94
-3.70 -2.70 3.04
-3.70 -2.65 3.14
-3.70 -2.60 3.24
-3.70 -2.55 3.34
-3.70 -2.50 3.44
-3.70 -2.45 3.54
-3.70 -2.40 3.64
-3.70 -2.35 3.74
-3.70 -2.30 3.84
-3.70 -2.25 3.94
-3.70 -2.20 4.04
-3.70 -2.15 4.14
-3.70 -2.10 4.24
-3.70 -2.05 4.34
-3.70 -2.00 4.44
-3.70 -1.95 4.54
-3.70 -1.90 4.64
-3.70 -1.85 4.74
-3.70 -1.80 4.84
-3.70 -1.75 4.94
-3.70 -1.70 5.04
-3.70 -1.65 5.14
-3.70 -1.60 5.24
-3.70 -1.55 5.34
-3.70 -1.50 5.44
-3.70 -1.45 5.54
-3.70 -1.40 5.64
-3.70 -1.35 5.74
-3.70 -1.30 5.84
-3.70 -1.25 5.94
-3.70 -1.20 6.04
-3.70 -1.15 6.14
-3.70 -1.10 6.24
-3.70 -1.05 6.34
-3.70 -1.00 6.44
-3.65 -5.00 -1.56
-3.65 -4.95 -1.46
-3.65 -4.90 -1.36
-3.65 -4.85 -1.26
-3.65 -4.80 -1.16
-3.65 -4.75 -1.06
-3.65 -4.70 -0.96
-3.65 -4.65 -0.86
-3.65 -4.60 -0.76
-3.65 -4.55 -0.66
-3.65 -4.50 -0.56
-3.65 -4.45 -0.46
-3.65 -4.40 -0.36
-3.65 -4.35 -0.26
-3.65 -4.30 -0.16
-3.65 -4.25 -0.06
-3.65 -4.20 0.04
-3.65 -4.15 0.14
-3.65 -4.10 0.24
-3.65 -4.05 0.34
-3.65 -4.00 0.44
-3.65 -3.95 0.54
-3.65 -3.90 0.64
-3.65 -3.85 0.74
-3.65 -3.80 0.84
-3.65 -3.75 0.94
-3.65 -3.70 1.04
-3.65 -3.65 1.14
-3.65 -3.60 1.24
-3.65 -3.55 1.34
-3.65 -3.50 1.44
-3.65 -3.45 1.54
-3.65 -3.40 1.64
-3.65 -3.35 1.74
-3.65 -3.30 1.84
-3.65 -3.25 1.94
-3.65 -3.20 2.04
-3.65 -3.15 2.14
-3.65 -3.10 2.24
-3.65 -3.05 2.34
-3.65 -3.00 2.44
-3.65 -2.95 2.54
-3.65 -2.90 2.64
-3.65 -2.85 2.74
-3.65 -2.80 2.84
-3.65 -2.75 2.94
-3.65 -2.70 3.04
-3.65 -2.65 3.14
-3.65 -2.60 3.24
-3.65 -2.55 3.34
-3.65 -2.50 3.44
-3.65 -2.45 3.54
-3.65 -2.40 3.64
-3.65 -2.35 3.74
-3.65 -2.30 3.84
-3.65 -2.25 3.94
-3.65 -2.20 4.04
-3.65 -2.15 4.14
-3.65 -2.10 4.24
-3.65 -2.05 4.34
-3.65 -2.00 4.44
-3.65 -1.95 4.54
-3.65 -1.90 4.64
-3.65 -1.85 4.74
-3.65 -1.80 4.84
-3.65 -1.75 4.94
-3.65 -1.70 5.04
-3.65 -1.65 5.14
-3.65 -1.60 5.24
-3.65 -1.55 5.34
-3.65 -1.50 5.44
-3.65 -1.45 5.54
-3.65 -1.40 5.64
-3.65 -1.35 5.74
-3.65 -1.30 5.84
-3.65 -1.25 5.94
-3.65 -1.20 6.04
-3.65 -1.15 6.14
-3.65 -1.10 6.24
-3.65 -1.05 6.34
-3.65 -1.00 6.44
-3.60 -5.00 -1.56
-3.60 -4.95 -1.46
-3.60 -4.90 -1.36
-3.60 -4.85 -1.26
-3.60 -4.80 -1.16
-3.60 -4.75 -1.06
-3.60 -4.70 -0.96
-3.60 -4.65 -0.86
-3.60 -4.60 -0.76
-3.60 -4.55 -0.66
-3.60 -4.50 -0.56
-3.60 -4.45 -0.46
-3.60 -4.40 -0.36
-3.60 -4.35 -0.26
-3.60 -4.30 -0.16
-3.60 -4.25 -0.06
-3.60 -4.20 0.04
-3.60 -4.15 0.14
-3.60 -4.10 0.24
-3.60 -4.05 0.34
-3.60 -4.00 0.44
-3.60 -3.95 0.54
-3.60 -3.90 0.64
-3.60 -3.85 0.74
-3.60 -3.80 0.84
-3.60 -3.75 0.94
-3.60 -3.70 1.04
-3.60 -3.65 1.14
-3.60 -3.60 1.24
-3.60 -3.55 1.34
-3.60 -3.50 1.44
-3.60 -3.45 1.54
-3.60 -3.40 1.64
-3.60 -3.35 1.74
-3.60 -3.30 1.84
-3.60 -3.25 1.94
-3.60 -3.20 2.04
-3.60 -3.15 2.14
-3.60 -3.10 2.24
-3.60 -3.05 2.34
-3.60 -3.00 2.44
-3.60 -2.95 2.54
-3.60 -2.90 2.64
-3.60 -2.85 2.74
-3.60 -2.80 2.84
-3.60 -2.75 2.94
-3.60 -2.70 3.04
-3.60 -2.65 3.14
-3.60 -2.60 3.24
-3.60 -2.55 3.34
-3.60 -2.50 3.44
-3.60 -2.45 3.54
-3.60 -2.40 3.64
-3.60 -2.35 3.74
-3.60 -2.30 3.84
-3.60 -2.25 3.94
-3.60 -2.20 4.04
-3.60 -2.15 4.14
-3.60 -2.10 4.24
-3.60 -2.05 4.34
-3.60 -2.00 4.44
-3.60 -1.95 4.54
-3.60 -1.90 4.64
-3.60 -1.85 4.74
-3.60 -1.80 4.84
-3.60 -1.75 4.94
-3.60 -1.70 5.04
-3.60 -1.65 5.14
-3.60 -1.60 5.24
-3.60 -1.55 5.34
-3.60 -1.50 5.44
-3.60 -1.45 5.54
-3.60 -1.40 5.64
-3.60 -1.35 5.74
-3.60 -1.30 5.84
-3.60 -1.25 5.94
-3.60 -1.20 6.04
-3.60 -1.15 6.14
-3.60 -1.10 6.24
-3.60 -1.05 6.34
-3.60 -1.00 6.44
-3.55 -5.00 -1.56
-3.55 -4.95 -1.46
-3.55 -4.90 -1.36
-3.55 -4.85 -1.26
-3.55 -4.80 -1.16
-3.55 -4.75 -1.06
-3.55 -4.70 -0.96
-3.55 -4.65 -0.86
-3.55 -4.60 -0.76
-3.55 -4.55 -0.66
-3.55 -4.50 -0.56
-3.55 -4.45 -0.46
-3.55 -4.40 -0.36
-3.55 -4.35 -0.26
-3.55 -4.30 -0.16
-3.55 -4.25 -0.06
-3.55 -4.20 0.04
-3.55 -4.15 0.14
-3.55 -4.10 0.24
-3.55 -4.05 0.34
-3.55 -4.00 0.44
-3.55 -3.95 0.54
-3.55 -3.90 0.64
-3.55 -3.85 0.74
-3.55 -3.80 0.84
-3.55 -3.75 0.94
-3.55 -3.70 1.04
-3.55 -3.65 1.14
-3.55 -3.60 1.24
-3.55 -3.55 1.34
-3.55 -3.50 1.44
-3.55 -3.45 1.54
-3.55 -3.40 1.64
-3.55 -3.35 1.74
-3.55 -3.30 1.84
-3.55 -3.25 1.94
-3.55 -3.20 2.04
-3.55 -3.15 2.14
-3.55 -3.10 2.24
-3.55 -3.05 2.34
-3.55 -3.00 2.44
-3.55 -2.95 2.54
-3.55 -2.90 2.64
-3.55 -2.85 2.74
-3.55 -2.80 2.84
-3.55 -2.75 2.94
-3.55 -2.70 3.04
-3.55 -2.65 3.14
-3.55 -2.60 3.24
-3.55 -2.55 3.34
-3.55 -2.50 3.44
-3.55 -2.45 3.54
-3.55 -2.40 3.64
-3.55 -2.35 3.74
-3.55 -2.30 3.84
-3.55 -2.25 3.94
-3.55 -2.20 4.04
-3.55 -2.15 4.14
-3.55 -2.10 4.24
-3.55 -2.05 4.34
-3.55 -2.00 4.44
-3.55 -1.95 4.54
-3.55 -1.90 4.64
-3.55 -1.85 4.74
-3.55 -1.80 4.84
-3.55 -1.75 4.94
-3.55 -1.70 5.04
-3.55 -1.65 5.14
-3.55 -1.60 5.24
-3.55 -1.55 5.34
-3.55 -1.50 5.44
-3.55 -1.45 5.54
-3.55 -1.40 5.64
-3.55 -1.35 5.74
-3.55 -1.30 5.84
-3.55 -1.25 5.94
-3.55 -1.20 6.04
-3.55 -1.15 6.14
-3.55 -1.10 6.24
-3.55 -1.05 6.34
-3.55 -1.00 6.44
-3.50 -5.00 -1.56
-3.50 -4.95 -1.46
-3.50 -4.90 -1.36
-3.50 -4.85 -1.26
-3.50 -4.80 -1.16
-3.50 -4.75 -1.06
-3.50 -4.70 -0.96
-3.50 -4.65 -0.86
-3.50 -4.60 -0.76
-3.50 -4.55 -0.66
-3.50 -4.50 -0.56
-3.50 -4.45 -0.46
-3.50 -4.40 -0.36
-3.50 -4.35 -0.26
-3.50 -4.30 -0.16
-3.50 -4.25 -0.06
-3.50 -4.20 0.04
-3.50 -4.15 0.14
-3.50 -4.10 0.24
-3.50 -4.05 0.34
-3.50 -4.00 0.44
-3.50 -3.95 0.54
-3.50 -3.90 0.64
-3.50 -3.85 0.74
-3.50 -3.80 0.84
-3.50 -3.75 0.94
-3.50 -3.70 1.04
-3.50 -3.65 1.14
-3.50 -3.60 1.24
-3.50 -3.55 1.34
-3.50 -3.50 1.44
-3.50 -3.45 1.54
-3.50 -3.40 1.64
-3.50 -3.35 1.74
-3.50 -3.30 1.84
-3.50 -3.25 1.94
-3.50 -3.20 2.04
-3.50 -3.15 2.14
-3.50 -3.10 2.24
-3.50 -3.05 2.34
-3.50 -3.00 2.44
-3.50 -2.95 2.54
-3.50 -2.90 2.64
-3.50 -2.85 2.74
-3.50 -2.80 2.84
-3.50 -2.75 2.94
-3.50 -2.70 3.04
-3.50 -2.65 3.14
-3.50 -2.60 3.24
-3.50 -2.55 3.34
-3.50 -2.50 3.44
-3.50 -2.45 3.54
-3.50 -2.40 3.64
-3.50 -2.35 3.74
-3.50 -2.30 3.84
-3.50 -2.25 3.94
-3.50 -2.20 4.04
-3.50 -2.15 4.14
-3.50 -2.10 4.24
-3.50 -2.05 4.34
-3.50 -2.00 4.44
-3.50 -1.95 4.54
-3.50 -1.90 4.64
-3.50 -1.85 4.74
-3.50 -1.80 4.84
-3.50 -1.75 4.94
-3.50 -1.70 5.04
-3.50 -1.65 5.14
-3.50 -1.60 5.24
-3.50 -1.55 5.34
-3.50 -1.50 5.44
-3.50 -1.45 5.54
-3.50 -1.40 5.64
-3.50 -1.35 5.74
-3.50 -1.30 5.84
-3.50 -1.25 5.94
-3.50 -1.20 6.04
-3.50 -1.15 6.14
-3.50 -1.10 6.24
-3.50 -1.05 6.34
-3.50 -1.00 6.44
-3.45 -5.00 -1.56
-3.45 -4.95 -1.46
-3.45 -4.90 -1.36
-3.45 -4.85 -1.26
-3.45 -4.80 -1.16
-3.45 -4.75 -1.06
-3.45 -4.70 -0.96
-3.45 -4.65 -0.86
-3.45 -4.60 -0.76
-3.45 -4.55 -0.66
-3.45 -4.50 -0.56
-3.45 -4.45 -0.46
-3.45 -4.40 -0.36
-3.45 -4.35 -0.26
-3.45 -4.30 -0.16
-3.45 -4.25 -0.06
-3.45 -4.20 0.04
-3.45 -4.15 0.14
-3.45 -4.10 0.24
-3.45 -4.05 0.34
-3.45 -4.00 0.44
-3.45 -3.95 0.54
-3.45 -3.90 0.64
-3.45 -3.85 0.74
-3.45 -3.80 0.84
-3.45 -3.75 0.94
-3.45 -3.70 1.04
-3.45 -3.65 1.14
-3.45 -3.60 1.24
-3.45 -3.55 1.34
-3.45 -3.50 1.44
-3.45 -3.45 1.54
-3.45 -3.40 1.64
-3.45 -3.35 1.74
-3.45 -3.30 1.84
-3.45 -3.25 1.94
-3.45 -3.20 2.04
-3.45 -3.15 2.14
-3.45 -3.10 2.24
-3.45 -3.05 2.34
-3.45 -3.00 2.44
-3.45 -2.95 2.54
-3.45 -2.90 2.64
-3.45 -2.85 2.74
-3.45 -2.80 2.84
-3.45 -2.75 2.94
-3.45 -2.70 3.04
-3.45 -2.65 3.14
-3.45 -2.60 3.24
-3.45 -2.55 3.34
-3.45 -2.50 3.44
-3.45 -2.45 3.54
-3.45 -2.40 3.64
-3.45 -2.35 3.74
-3.45 -2.30 3.84
-3.45 -2.25 3.94
-3.45 -2.20 4.04
-3.45 -2.15 4.14
-3.45 -2.10 4.24
-3.45 -2.05 4.34
-3.45 -2.00 4.44
-3.45 -1.95 4.54
-3.45 -1.90 4.64
-3.45 -1.85 4.74
-3.45 -1.80 4.84
-3.45 -1.75 4.94
-3.45 -1.70 5.04
-3.45 -1.65 5.14
-3.45 -1.60 5.24
-3.45 -1.55 5.34
-3.45 -1.50 5.44
-3.45 -1.45 5.54
-3.45 -1.40 5.64
-3.45 -1.35 5.74
-3.45 -1.30 5.84
-3.45 -1.25 5.94
-3.45 -1.20 6.04
-3.45 -1.15 6.14
-3.45 -1.10 6.24
-3.45 -1.05 6.34
-3.45 -1.00 6.44
-3.40 -5.00 -1.56
-3.40 -4.95 -1.46
-3.40 -4.90 -1.36
-3.40 -4.85 -1.26
-3.40 -4.80 -1.16
-3.40 -4.75 -1.06
-3.40 -4.70 -0.96
-3.40 -4.65 -0.86
-3.40 -4.60 -0.76
-3.40 -4.55 -0.66
-3.40 -4.50 -0.56
-3.40 -4.45 -0.46
-3.40 -4.40 -0.36
-3.40 -4.35 -0.26
-3.40 -4.30 -0.16
-3.40 -4.25 -0.06
-3.40 -4.20 0.04
-3.40 -4.15 0.14
-3.40 -4.10 0.24
-3.40 -4.05 0.34
-3.40 -4.00 0.44
-3.40 -3.95 0.54
-3.40 -3.90 0.64
-3.40 -3.85 0.74
-3.40 -3.80 0.84
-3.40 -3.75 0.94
-3.40 -3.70 1.04
-3.40 -3.65 1.14
-3.40 -3.60 1.24
-3.40 -3.55 1.34
-3.40 -3.50 1.44
-3.40 -3.45 1.54
-3.40 -3.40 1.64
-3.40 -3.35 1.74
-3.40 -3.30 1.84
-3.40 -3.25 1.94
-3.40 -3.20 2.04
-3.40 -3.15 2.14
-3.40 -3.10 2.24
-3.40 -3.05 2.34
-3.40 -3.00 2.44
-3.40 -2.95 2.54
-3.40 -2.90 2.64
-3.40 -2.85 2.74
-3.40 -2.80 2.84
-3.40 -2.75 2.94
-3.40 -2.70 3.04
-3.40 -2.65 3.14
-3.40 -2.60 3.24
-3.40 -2.55 3.34
-3.40 -2.50 3.44
-3.40 -2.45 3.54
-3.40 -2.40 3.64
-3.40 -2.35 3.74
-3.40 -2.30 3.84
-3.40 -2.25 3.94
-3.40 -2.20 4.04
-3.40 -2.15 4.14
-3.40 -2.10 4.24
-3.40 -2.05 4.34
-3.40 -2.00 4.44
-3.40 -1.95 4.54
-3.40 -1.90 4.64
-3.40 -1.85 4.74
-3.40 -1.80 4.84
-3.40 -1.75 4.94
-3.40 -1.70 5.04
-3.40 -1.65 5.14
-3.40 -1.60 5.24
-3.40 -1.55 5.34
-3.40 -1.50 5.44
-3.40 -1.45 5.54
-3.40 -1.40 5.64
-3.40 -1.35 5.74
-3.40 -1.30 5.84
-3.40 -1.25 5.94
-3.40 -1.20 6.04
-3.40 -1.15 6.14
-3.40 -1.10 6.24
-3.40 -1.05 6.34
-3.40 -1.00 6.44
-3.35 -5.00 -1.56
-3.35 -4.95 -1.46
-3.35 -4.90 -1.36
-3.35 -4.85 -1.26
-3.35 -4.80 -1.16
-3.35 -4.75 -1.06
-3.35 -4.70 -0.96
-3.35 -4.65 -0.86
-3.35 -4.60 -0.76
-3.35 -4.55 -0.66
-3.35 -4.50 -0.56
-3.35 -4.45 -0.46
-3.35 -4.40 -0.36
-3.35 -4.35 -0.26
-3.35 -4.30 -0.16
-3.35 -4.25 -0.06
-3.35 -4.20 0.04
-3.35 -4.15 0.14
-3.35 -4.10 0.24
-3.35 -4.05 0.34
-3.35 -4.00 0.44
-3.35 -3.95 0.54
-3.35 -3.90 0.64
-3.35 -3.85 0.74
-3.35 -3.80 0.84
-3.35 -3.75 0.94
-3.35 -3.70 1.04
-3.35 -3.65 1.14
-3.35 -3.60 1.24
-3.35 -3.55 1.34
-3.35 -3.50 1.44
-3.35 -3.45 1.54
-3.35 -3.40 1.64
-3.35 -3.35 1.74
-3.35 -3.30 1.84
-3.35 -3.25 1.94
-3.35 -3.20 2.04
-3.35 -3.15 2.14
-3.35 -3.10 2.24
-3.35 -3.05 2.34
-3.35 -3.00 2.44
-3.35 -2.95 2.54
-3.35 -2.90 2.64
-3.35 -2.85 2.74
-3.35 -2.80 2.84
-3.35 -2.75 2.94
-3.35 -2.70 3.04
-3.35 -2.65 3.14
-3.35 -2.60 3.24
-3.35 -2.55 3.34
-3.35 -2.50 3.44
-3.35 -2.45 3.54
-3.35 -2.40 3.64
-3.35 -2.35 3.74
-3.35 -2.30 3.84
-3.35 -2.25 3.94
-3.35 -2.20 4.04
-3.35 -2.15 4.14
-3.35 -2.10 4.24
-3.35 -2.05 4.34
-3.35 -2.00 4.44
-3.35 -1.95 4.54
-3.35 -1.90 4.64
-3.35 -1.85 4.74
-3.35 -1.80 4.84
-3.35 -1.75 4.94
-3.35 -1.70 5.04
-3.35 -1.65 5.14
-3.35 -1.60 5.24
-3.35 -1.55 5.34
-3.35 -1.50 5.44
-3.35 -1.45 5.54
-3.35 -1.40 5.64
-3.35 -1.35 5.74
-3.35 -1.30 5.84
-3.35 -1.25 5.94
-3.35 -1.20 6.04
-3.35 -1.15 6.14
-3.35 -1.10 6.24
-3.35 -1.05 6.34
-3.35 -1.00 6.44
-3.30 -5.00 -1.56
-3.30 -4.95 -1.46
-3.30 -4.90 -1.36
-3.30 -4.85 -1.26
-3.30 -4.80 -1.16
-3.30 -4.75 -1.06
-3.30 -4.70 -0.96
-3.30 -4.65 -0.86
-3.30 -4.60 -0.76
-3.30 -4.55 -0.66
-3.30 -4.50 -0.56
-3.30 -4.45 -0.46
-3.30 -4.40 -0.36
-3.30 -4.35 -0.26
-3.30 -4.30 -0.16
-3.30 -4.25 -0.06
-3.30 -4.20 0.04
-3.30 -4.15 0.14
-3.30 -4.10 0.24
-3.30 -4.05 0.34
-3.30 -4.00 0.44
-3.30 -3.95 0.54
-3.30 -3.90 0.64
-3.30 -3.85 0.74
-3.30 -3.80 0.84
-3.30 -3.75 0.94
-3.30 -3.70 1.04
-3.30 -3.65 1.14
-3.30 -3.60 1.24
-3.30 -3.55 1.34
-3.30 -3.50 1.44
-3.30 -3.45 1.54
-3.30 -3.40 1.64
-3.30 -3.35 1.74
-3.30 -3.30 1.84
-3.30 -3.25 1.94
-3.30 -3.20 2.04
-3.30 -3.15 2.14
-3.30 -3.10 2.24
-3.30 -3.05 2.34
-3.30 -3.00 2.44
-3.30 -2.95 2.54
-3.30 -2.90 2.64
-3.30 -2.85 2.74
-3.30 -2.80 2.84
-3.30 -2.75 2.94
-3.30 -2.70 3.04
-3.30 -2.65 3.14
-3.30 -2.60 3.24
-3.30 -2.55 3.34
-3.30 -2.50 3.44
-3.30 -2.45 3.54
-3.30 -2.40 3.64
-3.30 -2.35 3.74
-3.30 -2.30 3.84
-3.30 -2.25 3.94
-3.30 -2.20 4.04
-3.30 -2.15 4.14
-3.30 -2.10 4.24
-3.30 -2.05 4.34
-3.30 -2.00 4.44
-3.30 -1.95 4.54
-3.30 -1.90 4.64
-3.30 -1.85 4.74
-3.30 -1.80 4.84
-3.30 -1.75 4.94
-3.30 -1.70 5.04
-3.30 -1.65 5.14
-3.30 -1.60 5.24
-3.30 -1.55 5.34
-3.30 -1.50 5.44
-3.30 -1.45 5.54
-3.30 -1.40 5.64
-3.30 -1.35 5.74
-3.30 -1.30 5.84
-3.30 -1.25 5.94
-3.30 -1.20 6.04
-3.30 -1.15 6.14
-3.30 -1.10 6.24
-3.30 -1.05 6.34
-3.30 -1.00 6.44
-3.25 -5.00 -1.56
-3.25 -4.95 -1.46
-3.25 -4.90 -1.36
-3.25 -4.85 -1.26
-3.25 -4.80 -1.16
-3.25 -4.75 -1.06
-3.25 -4.70 -0.96
-3.25 -4.65 -0.86
-3.25 -4.60 -0.76
-3.25 -4.55 -0.66
-3.25 -4.50 -0.56
-3.25 -4.45 -0.46
-3.25 -4.40 -0.36
-3.25 -4.35 -0.26
-3.25 -4.30 -0.16
-3.25 -4.25 -0.06
-3.25 -4.20 0.04
-3.25 -4.15 0.14
-3.25 -4.10 0.24
-3.25 -4.05 0.34
-3.25 -4.00 0.44
-3.25 -3.95 0.54
-3.25 -3.90 0.64
-3.25 -3.85 0.74
-3.25 -3.80 0.84
-3.25 -3.75 0.94
-3.25 -3.70 1.04
-3.25 -3.65 1.14
-3.25 -3.60 1.24
-3.25 -3.55 1.34
-3.25 -3.50 1.44
-3.25 -3.45 1.54
-3.25 -3.40 1.64
-3.25 -3.35 1.74
-3.25 -3.30 1.84
-3.25 -3.25 1.94
-3.25 -3.20 2.04
-3.25 -3.15 2.14
-3.25 -3.10 2.24
-3.25 -3.05 2.34
-3.25 -3.00 2.44
-3.25 -2.95 2.54
-3.25 -2.90 2.64
-3.25 -2.85 2.74
-3.25 -2.80 2.84
-3.25 -2.75 2.94
-3.25 -2.70 3.04
-3.25 -2.65 3.14
-3.25 -2.60 3.24
-3.25 -2.55 3.34
-3.25 -2.50 3.44
-3.25 -2.45 3.54
-3.25 -2.40 3.64
-3.25 -2.35 3.74
-3.25 -2.30 3.84
-3.25 -2.25 3.94
-3.25 -2.20 4.04
-3.25 -2.15 4.14
-3.25 -2.10 4.24
-3.25 -2.05 4.34
-3.25 -2.00 4.44
-3.25 -1.95 4.54
-3.25 -1.90 4.64
-3.25 -1.85 4.74
-3.25 -1.80 4.84
-3.25 -1.75 4.94
-3.25 -1.70 5.04
-3.25 -1.65 5.14
-3.25 -1.60 5.24
-3.25 -1.55 5.34
-3.25 -1.50 5.44
-3.25 -1.45 5.54
-3.25 -1.40 5.64
-3.25 -1.35 5.74
-3.25 -1.30 5.84
-3.25 -1.25 5.94
-3.25 -1.20 6.04
-3.25 -1.15 6.14
-3.25 -1.10 6.24
-3.25 -1.05 6.34
-3.25 -1.00 6.44
-3.20 -5.00 -1.56
-3.20 -4.95 -1.46
-3.20 -4.90 -1.36
-3.20 -4.85 -1.26
-3.20 -4.80 -1.16
-3.20 -4.75 -1.06
-3.20 -4.70 -0.96
-3.20 -4.65 -0.86
-3.20 -4.60 -0.76
-3.20 -4.55 -0.66
-3.20 -4.50 -0.56
-3.20 -4.45 -0.46
-3.20 -4.40 -0.36
-3.20 -4.35 -0.26
-3.20 -4.30 -0.16
-3.20 -4.25 -0.06
-3.20 -4.20 0.04
-3.20 -4.15 0.14
-3.20 -4.10 0.24
-3.20 -4.05 0.34
-3.20 -4.00 0.44
-3.20 -3.95 0.54
-3.20 -3.90 0.64
-3.20 -3.85 0.74
-3.20 -3.80 0.84
-3.20 -3.75 0.94
-3.20 -3.70 1.04
-3.20 -3.65 1.14
-3.20 -3.60 1.24
-3.20 -3.55 1.34
-3.20 -3.50 1.44
-3.20 -3.45 1.54
-3.20 -3.40 1.64
-3.20 -3.35 1.74
-3.20 -3.30 1.84
-3.20 -3.25 1.94
-3.20 -3.20 2.04
-3.20 -3.15 2.14
-3.20 -3.10 2.24
-3.20 -3.05 2.34
-3.20 -3.00 2.44
-3.20 -2.95 2.54
-3.20 -2.90 2.64
-3.20 -2.85 2.74
-3.20 -2.80 2.84
-3.20 -2.75 2.94
-3.20 -2.70 3.04
-3.20 -2.65 3.14
-3.20 -2.60 3.24
-3.20 -2.55 3.34
-3.20 -2.50 3.44
-3.20 -2.45 3.54
-3.20 -2.40 3.64
-3.20 -2.35 3.74
-3.20 -2.30 3.84
-3.20 -2.25 3.94
-3.20 -2.20 4.04
-3.20 -2.15 4.14
-3.20 -2.10 4.24
-3.20 -2.05 4.34
-3.20 -2.00 4.44
-3.20 -1.95 4.54
-3.20 -1.90 4.64
-3.20 -1.85 4.74
-3.20 -1.80 4.84
-3.20 -1.75 4.94
-3.20 -1.70 5.04
-3.20 -1.65 5.14
-3.20 -1.60 5.24
-3.20 -1.55 5.34
-3.20 -1.50 5.44
-3.20 -1.45 5.54
-3.20 -1.40 5.64
-3.20 -1.35 5.74
-3.20 -1.30 5.84
-3.20 -1.25 5.94
-3.20 -1.20 6.04
-3.20 -1.15 6.14
-3.20 -1.10 6.24
-3.20 -1.05 6.34
-3.20 -1.00 6.44
-3.15 -5.00 -1.56
-3.15 -4.95 -1.46
-3.15 -4.90 -1.36
-3.15 -4.85 -1.26
-3.15 -4.80 -1.16
-3.15 -4.75 -1.06
-3.15 -4.70 -0.96
-3.15 -4.65 -0.86
-3.15 -4.60 -0.76
-3.15 -4.55 -0.66
-3.15 -4.50 -0.56
-3.15 -4.45 -0.46
-3.15 -4.40 -0.36
-3.15 -4.35 -0.26
-3.15 -4.30 -0.16
-3.15 -4.25 -0.06
-3.15 -4.20 0.04
-3.15 -4.15 0.14
-3.15 -4.10 0.24
-3.15 -4.05 0.34
-3.15 -4.00 0.44
-3.15 -3.95 0.54
-3.15 -3.90 0.64
-3.15 -3.85 0.74
-3.15 -3.80 0.84
-3.15 -3.75 0.94
-3.15 -3.70 1.04
-3.15 -3.65 1.14
-3.15 -3.60 1.24
-3.15 -3.55 1.34
-3.15 -3.50 1.44
-3.15 -3.45 1.54
-3.15 -3.40 1.64
-3.15 -3.35 1.74
-3.15 -3.30 1.84
-3.15 -3.25 1.94
-3.15 -3.20 2.04
-3.15 -3.15 2.14
-3.15 -3.10 2.24
-3.15 -3.05 2.34
-3.15 -3.00 2.44
-3.15 -2.95 2.54
-3.15 -2.90 2.64
-3.15 -2.85 2.74
-3.15 -2.80 2.84
-3.15 -2.75 2.94
-3.15 -2.70 3.04
-3.15 -2.65 3.14
-3.15 -2.60 3.24
-3.15 -2.55 3.34
-3.15 -2.50 3.44
-3.15 -2.45 3.54
-3.15 -2.40 3.64
-3.15 -2.35 3.74
-3.15 -2.30 3.84
-3.15 -2.25 3.94
-3.15 -2.20 4.04
-3.15 -2.15 4.14
-3.15 -2.10 4.24
-3.15 -2.05 4.34
-3.15 -2.00 4.44
-3.15 -1.95 4.54
-3.15 -1.90 4.64
-3.15 -1.85 4.74
-3.15 -1.80 4.84
-3.15 -1.75 4.94
-3.15 -1.70 5.04
-3.15 -1.65 5.14
-3.15 -1.60 5.24
-3.15 -1.55 5.34
-3.15 -1.50 5.44
-3.15 -1.45 5.54
-3.15 -1.40 5.64
-3.15 -1.35 5.74
-3.15 -1.30 5.84
-3.15 -1.25 5.94
-3.15 -1.20 6.04
-3.15 -1.15 6.14
-3.15 -1.10 6.24
-3.15 -1.05 6.34
-3.15 -1.00 6.44
-3.10 -5.00 -1.56
-3.10 -4.95 -1.46
-3.10 -4.90 -1.36
-3.10 -4.85 -1.26
-3.10 -4.80 -1.16
-3.10 -4.75 -1.06
-3.10 -4.70 -0.96
-3.10 -4.65 -0.86
-3.10 -4.60 -0.76
-3.10 -4.55 -0.66
-3.10 -4.50 -0.56
-3.10 -4.45 -0.46
-3.10 -4.40 -0.36
-3.10 -4.35 -0.26
-3.10 -4.30 -0.16
-3.10 -4.25 -0.06
-3.10 -4.20 0.04
-3.10 -4.15 0.14
-3.10 -4.10 0.24
-3.10 -4.05 0.34
-3.10 -4.00 0.44
-3.10 -3.95 0.54
-3.10 -3.90 0.64
-3.10 -3.85 0.74
-3.10 -3.80 0.84
-3.10 -3.75 0.94
-3.10 -3.70 1.04
-3.10 -3.65 1.14
-3.10 -3.60 1.24
-3.10 -3.55 1.34
-3.10 -3.50 1.44
-3.10 -3.45 1.54
-3.10 -3.40 1.64
-3.10 -3.35 1.74
-3.10 -3.30 1.84
-3.10 -3.25 1.94
-3.10 -3.20 2.04
-3.10 -3.15 2.14
-3.10 -3.10 2.24
-3.10 -3.05 2.34
-3.10 -3.00 2.44
-3.10 -2.95 2.54
-3.10 -2.90 2.64
-3.10 -2.85 2.74
-3.10 -2.80 2.84
-3.10 -2.75 2.94
-3.10 -2.70 3.04
-3.10 -2.65 3.14
-3.10 -2.60 3.24
-3.10 -2.55 3.34
-3.10 -2.50 3.44
-3.10 -2.45 3.54
-3.10 -2.40 3.64
-3.10 -2.35 3.74
-3.10 -2.30 3.84
-3.10 -2.25 3.94
-3.10 -2.20 4.04
-3.10 -2.15 4.14
-3.10 -2.10 4.24
-3.10 -2.05 4.34
-3.10 -2.00 4.44
-3.10 -1.95 4.54
-3.10 -1.90 4.64
-3.10 -1.85 4.74
-3.10 -1.80 4.84
-3.10 -1.75 4.94
-3.10 -1.70 5.04
-3.10 -1.65 5.14
-3.10 -1.60 5.24
-3.10 -1.55 5.34
-3.10 -1.50 5.44
-3.10 -1.45 5.54
-3.10 -1.40 5.64
-3.10 -1.35 5.74
-3.10 -1.30 5.84
-3.10 -1.25 5.94
-3.10 -1.20 6.04
-3.10 -1.15 6.14
-3.10 -1.10 6.24
-3.10 -1.05 6.34
-3.10 -1.00 6.44
-3.05 -5.00 -1.56
-3.05 -4.95 -1.46
-3.05 -4.90 -1.36
-3.05 -4.85 -1.26
-3.05 -4.80 -1.16
-3.05 -4.75 -1.06
-3.05 -4.70 -0.96
-3.05 -4.65 -0.86
-3.05 -4.60 -0.76
-3.05 -4.55 -0.66
-3.05 -4.50 -0.56
-3.05 -4.45 -0.46
-3.05 -4.40 -0.36
-3.05 -4.35 -0.26
-3.05 -4.30 -0.16
-3.05 -4.25 -0.06
-3.05 -4.20 0.04
-3.05 -4.15 0.14
-3.05 -4.10 0.24
-3.05 -4.05 0.34
-3.05 -4.00 0.44
-3.05 -3.95 0.54
-3.05 -3.90 0.64
-3.05 -3.85 0.74
-3.05 -3.80 0.84
-3.05 -3.75 0.94
-3.05 -3.70 1.04
-3.05 -3.65 1.14
-3.05 -3.60 1.24
-3.05 -3.55 1.34
-3.05 -3.50 1.44
-3.05 -3.45 1.54
-3.05 -3.40 1.64
-3.05 -3.35 1.74
-3.05 -3.30 1.84
-3.05 -3.25 1.94
-3.05 -3.20 2.04
-3.05 -3.15 2.14
-3.05 -3.10 2.24
-3.05 -3.05 2.34
-3.05 -3.00 2.44
-3.05 -2.95 2.54
-3.05 -2.90 2.64
-3.05 -2.85 2.74
-3.05 -2.80 2.84
-3.05 -2.75 2.94
-3.05 -2.70 3.04
-3.05 -2.65 3.14
-3.05 -2.60 3.24
-3.05 -2.55 3.34
-3.05 -2.50 3.44
-3.05 -2.45 3.54
-3.05 -2.40 3.64
-3.05 -2.35 3.74
-3.05 -2.30 3.84
-3.05 -2.25 3.94
-3.05 -2.20 4.04
-3.05 -2.15 4.14
-3.05 -2.10 4.24
-3.05 -2.05 4.34
-3.05 -2.00 4.44
-3.05 -1.95 4.54
-3.05 -1.90 4.64
-3.05 -1.85 4.74
-3.05 -1.80 4.84
-3.05 -1.75 4.94
-3.05 -1.70 5.04
-3.05 -1.65 5.14
-3.05 -1.60 5.24
-3.05 -1.55 5.34
-3.05 -1.50 5.44
-3.05 -1.45 5.54
-3.05 -1.40 5.64
-3.05 -1.35 5.74
-3.05 -1.30 5.84
-3.05 -1.25 5.94
-3.05 -1.20 6.04
-3.05 -1.15 6.14
-3.05 -1.10 6.24
-3.05 -1.05 6.34
-3.05 -1.00 6.44
-3.00 -5.00 -1.56
-3.00 -4.95 -1.46
-3.00 -4.90 -1.36
-3.00 -4.85 -1.26
-3.00 -4.80 -1.16
-3.00 -4.75 -1.06
-3.00 -4.70 -0.96
-3.00 -4.65 -0.86
-3.00 -4.60 -0.76
-3.00 -4.55 -0.66
-3.00 -4.50 -0.56
-3.00 -4.45 -0.46
-3.00 -4.40 -0.36
-3.00 -4.35 -0.26
-3.00 -4.30 -0.16
-3.00 -4.25 -0.06
-3.00 -4.20 0.04
-3.00 -4.15 0.14
-3.00 -4.10 0.24
-3.00 -4.05 0.34
-3.00 -4.00 0.44
-3.00 -3.95 0.54
-3.00 -3.90 0.64
-3.00 -3.85 0.74
-3.00 -3.80 0.84
-3.00 -3.75 0.94
-3.00 -3.70 1.04
-3.00 -3.65 1.14
-3.00 -3.60 1.24
-3.00 -3.55 1.34
-3.00 -3.50 1.44
-3.00 -3.45 1.54
-3.00 -3.40 1.64
-3.00 -3.35 1.74
-3.00 -3.30 1.84
-3.00 -3.25 1.94
-3.00 -3.20 2.04
-3.00 -3.15 2.14
-3.00 -3.10 2.24
-3.00 -3.05 2.34
-3.00 -3.00 2.44
-3.00 -2.95 2.54
-3.00 -2.90 2.64
-3.00 -2.85 2.74
-3.00 -2.80 2.84
-3.00 -2.75 2.94
-3.00 -2.70 3.04
-3.00 -2.65 3.14
-3.00 -2.60 3.24
-3.00 -2.55 3.34
-3.00 -2.50 3.44
-3.00 -2.45 3.54
-3.00 -2.40 3.64
-3.00 -2.35 3.74
-3.00 -2.30 3.84
-3.00 -2.25 3.94
-3.00 -2.20 4.04
-3.00 -2.15 4.14
-3.00 -2.10 4.24
-3.00 -2.05 4.34
-3.00 -2.00 4.44
-3.00 -1.95 4.54
-3.00 -1.90 4.64
-3.00 -1.85 4.74
-3.00 -1.80 4.84
-3.00 -1.75 4.94
-3.00 -1.70 5.04
-3.00 -1.65 5.14
-3.00 -1.60 5.24
-3.00 -1.55 5.34
-3.00 -1.50 5.44
-3.00 -1.45 5.54
-3.00 -1.40 5.64
-3.00 -1.35 5.74
-3.00 -1.30 5.84
-3.00 -1.25 5.94
-3.00 -1.20 6.04
-3.00 -1.15 6.14
-3.00 -1.10 6.24
-3.00 -1.05 6.34
-3.00 -1.00 6.44
-2.95 -5.00 -1.56
-2.95 -4.95 -1.46
-2.95 -4.90 -1.36
-2.95 -4.85 -1.26
-2.95 -4.80 -1.16
-2.95 -4.75 -1.06
-2.95 -4.70 -0.96
-2.95 -4.65 -0.86
-2.95 -4.60 -0.76
-2.95 -4.55 -0.66
-2.95 -4.50 -0.56
-2.95 -4.45 -0.46
-2.95 -4.40 -0.36
-2.95 -4.35 -0.26
-2.95 -4.30 -0.16
-2.95 -4.25 -0.06
-2.95 -4.20 0.04
-2.95 -4.15 0.14
-2.95 -4.10 0.24
-2.95 -4.05 0.34
-2.95 -4.00 0.44
-2.95 -3.95 0.54
-2.95 -3.90 0.64
-2.95 -3.85 0.74
-2.95 -3.80 0.84
-2.95 -3.75 0.94
-2.95 -3.70 1.04
-2.95 -3.65 1.14
-2.95 -3.60 1.24
-2.95 -3.55 1.34
-2.95 -3.50 1.44
-2.95 -3.45 1.54
-2.95 -3.40 1.64
-2.95 -3.35 1.74
-2.95 -3.30 1.84
-2.95 -3.25 1.94
-2.95 -3.20 2.04
-2.95 -3.15 2.14
-2.95 -3.10 2.24
-2.95 -3.05 2.34
-2.95 -3.00 2.44
-2.95 -2.95 2.54
-2.95 -2.90 2.64
-2.95 -2.85 2.74
-2.95 -2.80 2.84
-2.95 -2.75 2.94
-2.95 -2.70 3.04
-2.95 -2.65 3.14
-2.95 -2.60 3.24
-2.95 -2.55 3.34
-2.95 -2.50 3.44
-2.95 -2.45 3.54
-2.95 -2.40 3.64
-2.95 -2.35 3.74
-2.95 -2.30 3.84
-2.95 -2.25 3.94
-2.95 -2.20 4.04
-2.95 -2.15 4.14
-2.95 -2.10 4.24
-2.95 -2.05 4.34
-2.95 -2.00 4.44
-2.95 -1.95 4.54
-2.95 -1.90 4.64
-2.95 -1.85 4.74
-2.95 -1.80 4.84
-2.95 -1.75 4.94
-2.95 -1.70 5.04
-2.95 -1.65 5.14
-2.95 -1.60 5.24
-2.95 -1.55 5.34
-2.95 -1.50 5.44
-2.95 -1.45 5.54
-2.95 -1.40 5.64
-2.95 -1.35 5.74
-2.95 -1.30 5.84
-2.95 -1.25 5.94
-2.95 -1.20 6.04
-2.95 -1.15 6.14
-2.95 -1.10 6.24
-2.95 -1.05 6.33
-2.95 -1.00 6.43
-2.90 -5.00 -1.56
-2.90 -4.95 -1.46
-2.90 -4.90 -1.36
-2.90 -4.85 -1.26
-2.90 -4.80 -1.16
-2.90 -4.75 -1.06
-2.90 -4.70 -0.96
-2.90 -4.65 -0.86
-2.90 -4.60 -0.76
-2.90 -4.55 -0.66
-2.90 -4.50 -0.56
-2.90 -4.45 -0.46
-2.90 -4.40 -0.36
-2.90 -4.35 -0.26
-2.90 -4.30 -0.16
-2.90 -4.25 -0.06
-2.90 -4.20 0.04
-2.90 -4.15 0.14
-2.90 -4.10 0.24
-2.90 -4.05 0.34
-2.90 -4.00 0.44
-2.90 -3.95 0.54
-2.90 -3.90 0.64
-2.90 -3.85 0.74
-2.90 -3.80 0.84
-2.90 -3.75 0.94
-2.90 -3.70 1.04
-2.90 -3.65 1.14
-2.90 -3.60 1.24
-2.90 -3.55 1.34
-2.90 -3.50 1.44
-2.90 -3.45 1.54
-2.90 -3.40 1.64
-2.90 -3.35 1.74
-2.90 -3.30 1.84
-2.90 -3.25 1.94
-2.90 -3.20 2.04
-2.90 -3.15 2.14
-2.90 -3.10 2.24
-2.90 -3.05 2.34
-2.90 -3.00 2.44
-2.90 -2.95 2.54
-2.90 -2.90 2.64
-2.90 -2.85 2.74
-2.90 -2.80 2.84
-2.90 -2.75 2.94
-2.90 -2.70 3.04
-2.90 -2.65 3.14
-2.90 -2.60 3.24
-2.90 -2.55 3.34
-2.90 -2.50 3.44
-2.90 -2.45 3.54
-2.90 -2.40 3.64
-2.90 -2.35 3.74
-2.90 -2.30 3.84
-2.90 -2.25 3.94
-2.90 -2.20 4.04
-2.90 -2.15 4.14
-2.90 -2.10 4.24
-2.90 -2.05 4.34
-2.90 -2.00 4.44
-2.90 -1.95 4.54
-2.90 -1.90 4.64
-2.90 -1.85 4.74
-2.90 -1.80 4.84
-2.90 -1.75 4.94
-2.90 -1.70 5.04
-2.90 -1.65 5.14
-2.90 -1.60 5.24
-2.90 -1.55 5.34
-2.90 -1.50 5.44
-2.90 -1.45 5.54
-2.90 -1.40 5.64
-2.90 -1.35 5.74
-2.90 -1.30 5.84
-2.90 -1.25 5.94
-2.90 -1.20 6.04
-2.90 -1.15 6.13
-2.90 -1.10 6.23
-2.90 -1.05 6.33
-2.90 -1.00 6.43
-2.85 -5.00 -1.56
-2.85 -4.95 -1.46
-2.85 -4.90 -1.36
-2.85 -4.85 -1.26
-2.85 -4.80 -1.16
-2.85 -4.75 -1.06
-2.85 -4.70 -0.96
-2.85 -4.65 -0.86
-2.85 -4.60 -0.76
-2.85 -4.55 -0.66
-2.85 -4.50 -0.56
-2.85 -4.45 -0.46
-2.85 -4.40 -0.36
-2.85 -4.35 -0.26
-2.85 -4.30 -0.16
-2.85 -4.25 -0.06
-2.85 -4.20 0.04
-2.85 -4.15 0.14
-2.85 -4.10 0.24
-2.85 -4.05 0.34
-2.85 -4.00 0.44
-2.85 -3.95 0.54
-2.85 -3.90 0.64
-2.85 -3.85 0.74
-2.85 -3.80 0.84
-2.85 -3.75 0.94
-2.85 -3.70 1.04
-2.85 -3.65 1.14
-2.85 -3.60 1.24
-2.85 -3.55 1.34
-2.85 -3.50 1.44
-2.85 -3.45 1.54
-2.85 -3.40 1.64
-2.85 -3.35 1.74
-2.85 -3.30 1.84
-2.85 -3.25 1.94
-2.85 -3.20 2.04
-2.85 -3.15 2.14
-2.85 -3.10 2.24
-2.85 -3.05 2.34
-2.85 -3.00 2.44
-2.85 -2.95 2.54
-2.85 -2.90 2.64
-2.85 -2.85 2.74
-2.85 -2.80 2.84
-2.85 -2.75 2.94
-2.85 -2.70 3.04
-2.85 -2.65 3.14
-2.85 -2.60 3.24
-2.85 -2.55 3.34
-2.85 -2.50 3.44
-2.85 -2.45 3.54
-2.85 -2.40 3.64
-2.85 -2.35 3.74
-2.85 -2.30 3.84
-2.85 -2.25 3.94
-2.85 -2.20 4.04
-2.85 -2.15 4.14
-2.85 -2.10 4.24
-2.85 -2.05 4.34
-2.85 -2.00 4.44
-2.85 -1.95 4.54
-2.85 -1.90 4.64
-2.85 -1.85 4.74
-2.85 -1.80 4.84
-2.85 -1.75 4.94
-2.85 -1.70 5.04
-2.85 -1.65 5.14
-2.85 -1.60 5.24
-2.85 -1.55 5.34
-2.85 -1.50 5.44
-2.85 -1.45 5.54
-2.85 -1.40 5.64
-2.85 -1.35 5.74
-2.85 -1.30 5.84
-2.85 -1.25 5.93
-2.85 -1.20 6.03
-2.85 -1.15 6.13
-2.85 -1.10 6.23
-2.85 -1.05 6.33
-2.85 -1.00 6.42
-2.80 -5.00 -1.56
-2.80 -4.95 -1.46
-2.80 -4.90 -1.36
-2.80 -4.85 -1.26
-2.80 -4.80 -1.16
-2.80 -4.75 -1.06
-2.80 -4.70 -0.96
-2.80 -4.65 -0.86
-2.80 -4.60 -0.76
-2.80 -4.55 -0.66
-2.80 -4.50 -0.56
-2.80 -4.45 -0.46
-2.80 -4.40 -0.36
-2.80 -4.35 -0.26
-2.80 -4.30 -0.16
-2.80 -4.25 -0.06
-2.80 -4.20 0.04
-2.80 -4.15 0.14
-2.80 -4.10 0.24
-2.80 -4.05 0.34
-2.80 -4.00 0.44
-2.80 -3.95 0.54
-2.80 -3.90 0.64
-2.80 -3.85 0.74
-2.80 -3.80 0.84
-2.80 -3.75 0.94
-2.80 -3.70 1.04
-2.80 -3.65 1.14
-2.80 -3.60 1.24
-2.80 -3.55 1.34
-2.80 -3.50 1.44
-2.80 -3.45 1.54
-2.80 -3.40 1.64
-2.80 -3.35 1.74
-2.80 -3.30 1.84
-2.80 -3.25 1.94
-2.80 -3.20 2.04
-2.80 -3.15 2.14
-2.80 -3.10 2.24
-2.80 -3.05 2.34
-2.80 -3.00 2.44
-2.80 -2.95 2.54
-2.80 -2.90 2.64
-2.80 -2.85 2.74
-2.80 -2.80 2.84
-2.80 -2.75 2.94
-2.80 -2.70 3.04
-2.80 -2.65 3.14
-2.80 -2.60 3.24
-2.80 -2.55 3.34
-2.80 -2.50 3.44
-2.80 -2.45 3.54
-2.80 -2.40 3.64
-2.80 -2.35 3.74
-2.80 -2.30 3.84
-2.80 -2.25 3.94
-2.80 -2.20 4.04
-2.80 -2.15 4.14
-2.80 -2.10 4.24
-2.80 -2.05 4.34
-2.80 -2.00 4.44
-2.80 -1.95 4.54
-2.80 -1.90 4.64
-2.80 -1.85 4.74
-2.80 -1.80 4.84
-2.80 -1.75 4.94
-2.80 -1.70 5.04
-2.80 -1.65 5.14
-2.80 -1.60 5.24
-2.80 -1.55 5.34
-2.80 -1.50 5.44
-2.80 -1.45 5.54
-2.80 -1.40 5.64
-2.80 -1.35 5.73
-2.80 -1.30 5.83
-2.80 -1.25 5.93
-2.80 -1.20 6.03
-2.80 -1.15 6.13
-2.80 -1.10 6.22
-2.80 -1.05 6.32
-2.80 -1.00 6.41
-2.75 -5.00 -1.56
-2.75 -4.95 -1.46
-2.75 -4.90 -1.36
-2.75 -4.85 -1.26
-2.75 -4.80 -1.16
-2.75 -4.75 -1.06
-2.75 -4.70 -0.96
-2.75 -4.65 -0.86
-2.75 -4.60 -0.76
-2.75 -4.55 -0.66
-2.75 -4.50 -0.56
-2.75 -4.45 -0.46
-2.75 -4.40 -0.36
-2.75 -4.35 -0.26
-2.75 -4.30 -0.16
-2.75 -4.25 -0.06
-2.75 -4.20 0.04
-2.75 -4.15 0.14
-2.75 -4.10 0.24
-2.75 -4.05 0.34
-2.75 -4.00 0.44
-2.75 -3.95 0.54
-2.75 -3.90 0.64
-2.75 -3.85 0.74
-2.75 -3.80 0.84
-2.75 -3.75 0.94
-2.75 -3.70 1.04
-2.75 -3.65 1.14
-2.75 -3.60 1.24
-2.75 -3.55 1.34
-2.75 -3.50 1.44
-2.75 -3.45 1.54
-2.75 -3.40 1.64
-2.75 -3.35 1.74
-2.75 -3.30 1.84
-2.75 -3.25 1.94
-2.75 -3.20 2.04
-2.75 -3.15 2.14
-2.75 -3.10 2.24
-2.75 -3.05 2.34
-2.75 -3.00 2.44
-2.75 -2.95 2.54
-2.75 -2.90 2.64
-2.75 -2.85 2.74
-2.75 -2.80 2.84
-2.75 -2.75 2.94
-2.75 -2.70 3.04
-2.75 -2.65 3.14
-2.75 -2.60 3.24
-2.75 -2.55 3.34
-2.75 -2.50 3.44
-2.75 -2.45 3.54
-2.75 -2.40 3.64
-2.75 -2.35 3.74
-2.75 -2.30 3.84
-2.75 -2.25 3.94
-2.75 -2.20 4.04
-2.75 -2.15 4.14
-2.75 -2.10 4.24
-2.75 -2.05 4.34
-2.75 -2.00 4.44
-2.75 -1.95 4.54
-2.75 -1.90 4.64
-2.75 -1.85 4.74
-2.75 -1.80 4.84
-2.75 -1.75 4.94
-2.75 -1.70 5.04
-2.75 -1.65 5.14
-2.75 -1.60 5.24
-2.75 -1.55 5.34
-2.75 -1.50 5.44
-2.75 -1.45 5.53
-2.75 -1.40 5.63
-2.75 -1.35 5.73
-2.75 -1.30 5.83
-2.75 -1.25 5.93
-2.75 -1.20 6.02
-2.75 -1.15 6.12
-2.75 -1.10 6.21
-2.75 -1.05 6.31
-2.75 -1.00 6.40
-2.70 -5.00 -1.56
-2.70 -4.95 -1.46
-2.70 -4.90 -1.36
-2.70 -4.85 -1.26
-2.70 -4.80 -1.16
-2.70 -4.75 -1.06
-2.70 -4.70 -0.96
-2.70 -4.65 -0.86
-2.70 -4.60 -0.76
-2.70 -4.55 -0.66
-2.70 -4.50 -0.56
-2.70 -4.45 -0.46
-2.70 -4.40 -0.36
-2.70 -4.35 -0.26
-2.70 -4.30 -0.16
-2.70 -4.25 -0.06
-2.70 -4.20 0.04
-2.70 -4.15 0.14
-2.70 -4.10 0.24
-2.70 -4.05 0.34
-2.70 -4.00 0.44
-2.70 -3.95 0.54
-2.70 -3.90 0.64
-2.70 -3.85 0.74
-2.70 -3.80 0.84
-2.70 -3.75 0.94
-2.70 -3.70 1.04
-2.70 -3.65 1.14
-2.70 -3.60 1.24
-2.70 -3.55 1.34
-2.70 -3.50 1.44
-2.70 -3.45 1.54
-2.70 -3.40 1.64
-2.70 -3.35 1.74
-2.70 -3.30 1.84
-2.70 -3.25 1.94
-2.70 -3.20 2.04
-2.70 -3.15 2.14
-2.70 -3.10 2.24
-2.70 -3.05 2.34
-2.70 -3.00 2.44
-2.70 -2.95 2.54
-2.70 -2.90 2.64
-2.70 -2.85 2.74
-2.70 -2.80 2.84
-2.70 -2.75 2.94
-2.70 -2.70 3.04
-2.70 -2.65 3.14
-2.70 -2.60 3.24
-2.70 -2.55 3.34
-2.70 -2.50 3.44
-2.70 -2.45 3.54
-2.70 -2.40 3.64
-2.70 -2.35 3.74
-2.70 -2.30 3.84
-2.70 -2.25 3.94
-2.70 -2.20 4.04
-2.70 -2.15 4.14
-2.70 -2.10 4.24
-2.70 -2.05 4.34
-2.70 -2.00 4.44
-2.70 -1.95 4.54
-2.70 -1.90 4.64
-2.70 -1.85 4.74
-2.70 -1.80 4.84
-2.70 -1.75 4.94
-2.70 -1.70 5.04
-2.70 -1.65 5.14
-2.70 -1.60 5.24
-2.70 -1.55 5.33
-2.70 -1.50 5.43
-2.70 -1.45 5.53
-2.70 -1.40 5.63
-2.70 -1.35 5.73
-2.70 -1.30 5.82
-2.70 -1.25 5.92
-2.70 -1.20 6.01
-2.70 -1.15 6.11
-2.70 -1.10 6.20
-2.70 -1.05 6.29
-2.70 -1.00 6.37
-2.65 -5.00 -1.56
-2.65 -4.95 -1.46
-2.65 -4.90 -1.36
-2.65 -4.85 -1.26
-2.65 -4.80 -1.16
-2.65 -4.75 -1.06
-2.65 -4.70 -0.96
-2.65 -4.65 -0.86
-2.65 -4.60 -0.76
-2.65 -4.55 -0.66
-2.65 -4.50 -0.56
-2.65 -4.45 -0.46
-2.65 -4.40 -0.36
-2.65 -4.35 -0.26
-2.65 -4.30 -0.16
-2.65 -4.25 -0.06
-2.65 -4.20 0.04
-2.65 -4.15 0.14
-2.65 -4.10 0.24
-2.65 -4.05 0.34
-2.65 -4.00 0.44
-2.65 -3.95 0.54
-2.65 -3.90 0.64
-2.65 -3.85 0.74
-2.65 -3.80 0.84
-2.65 -3.75 0.94
-2.65 -3.70 1.04
-2.65 -3.65 1.14
-2.65 -3.60 1.24
-2.65 -3.55 1.34
-2.65 -3.50 1.44
-2.65 -3.45 1.54
-2.65 -3.40 1.64
-2.65 -3.35 1.74
-2.65 -3.30 1.84
-2.65 -3.25 1.94
-2.65 -3.20 2.04
-2.65 -3.15 2.14
-2.65 -3.10 2.24
-2.65 -3.05 2.34
-2.65 -3.00 2.44
-2.65 -2.95 2.54
-2.65 -2.90 2.64
-2.65 -2.85 2.74
-2.65 -2.80 2.84
-2.65 -2.75 2.94
-2.65 -2.70 3.04
-2.65 -2.65 3.14
-2.65 -2.60 3.24
-2.65 -2.55 3.34
-2.65 -2.50 3.44
-2.65 -2.45 3.54
-2.65 -2.40 3.64
-2.65 -2.35 3.74
-2.65 -2.30 3.84
-2.65 -2.25 3.94
-2.65 -2.20 4.04
-2.65 -2.15 4.14
-2.65 -2.10 4.24
-2.65 -2.05 4.34
-2.65 -2.00 4.44
-2.65 -1.95 4.54
-2.65 -1.90 4.64
-2.65 -1.85 4.74
-2.65 -1.80 4.84
-2.65 -1.75 4.94
-2.65 -1.70 5.04
-2.65 -1.65 5.13
-2.65 -1.60 5.23
-2.65 -1.55 5.33
-2.65 -1.50 5.43
-2.65 -1.45 5.53
-2.65 -1.40 5.62
-2.65 -1.35 5.72
-2.65 -1.30 5.81
-2.65 -1.25 5.91
-2.65 -1.20 6.00
-2.65 -1.15 6.09
-2.65 -1.10 6.17
-2.65 -1.05 6.25
-2.65 -1.00 6.33
-2.60 -5.00 -1.56
-2.60 -4.95 -1.46
-2.60 -4.90 -1.36
-2.60 -4.85 -1.26
-2.60 -4.80 -1.16
-2.60 -4.75 -1.06
-2.60 -4.70 -0.96
-2.60 -4.65 -0.86
-2.60 -4.60 -0.76
-2.60 -4.55 -0.66
-2.60 -4.50 -0.56
-2.60 -4.45 -0.46
-2.60 -4.40 -0.36
-2.60 -4.35 -0.26
-2.60 -4.30 -0.16
-2.60 -4.25 -0.06
-2.60 -4.20 0.04
-2.60 -4.15 0.14
-2.60 -4.10 0.24
-2.60 -4.05 0.34
-2.60 -4.00 0.44
-2.60 -3.95 0.54
-2.60 -3.90 0.64
-2.60 -3.85 0.74
-2.60 -3.80 0.84
-2.60 -3.75 0.94
-2.60 -3.70 1.04
-2.60 -3.65 1.14
-2.60 -3.60 1.24
-2.60 -3.55 1.34
-2.60 -3.50 1.44
-2.60 -3.45 1.54
-2.60 -3.40 1.64
-2.60 -3.35 1.74
-2.60 -3.30 1.84
-2.60 -3.25 1.94
-2.60 -3.20 2.04
-2.60 -3.15 2.14
-2.60 -3.10 2.24
-2.60 -3.05 2.34
-2.60 -3.00 2.44
-2.60 -2.95 2.54
-2.60 -2.90 2.64
-2.60 -2.85 2.74
-2.60 -2.80 2.84
-2.60 -2.75 2.94
-2.60 -2.70 3.04
-2.60 -2.65 3.14
-2.60 -2.60 3.24
-2.60 -2.55 3.34
-2.60 -2.50 3.44
-2.60 -2.45 3.54
-2.60 -2.40 3.64
-2.60 -2.35 3.74
-2.60 -2.30 3.84
-2.60 -2.25 3.94
-2.60 -2.20 4.04
-2.60 -2.15 4.14
-2.60 -2.10 4.24
-2.60 -2.05 4.34
-2.60 -2.00 4.44
-2.60 -1.95 4.54
-2.60 -1.90 4.64
-2.60 -1.85 4.74
-2.60 -1.80 4.84
-2.60 -1.75 4.93
-2.60 -1.70 5.03
-2.60 -1.65 5.13
-2.60 -1.60 5.23
-2.60 -1.55 5.33
-2.60 -1.50 5.42
-2.60 -1.45 5.52
-2.60 -1.40 5.61
-2.60 -1.35 5.71
-2.60 -1.30 5.80
-2.60 -1.25 5.89
-2.60 -1.20 5.97
-2.60 -1.15 6.05
-2.60 -1.10 6.13
-2.60 -1.05 6.20
-2.60 -1.00 6.27
-2.55 -5.00 -1.56
-2.55 -4.95 -1.46
-2.55 -4.90 -1.36
-2.55 -4.85 -1.26
-2.55 -4.80 -1.16
-2.55 -4.75 -1.06
-2.55 -4.70 -0.96
-2.55 -4.65 -0.86
-2.55 -4.60 -0.76
-2.55 -4.55 -0.66
-2.55 -4.50 -0.56
-2.55 -4.45 -0.46
-2.55 -4.40 -0.36
-2.55 -4.35 -0.26
-2.55 -4.30 -0.16
-2.55 -4.25 -0.06
-2.55 -4.20 0.04
-2.55 -4.15 0.14
-2.55 -4.10 0.24
-2.55 -4.05 0.34
-2.55 -4.00 0.44
-2.55 -3.95 0.54
-2.55 -3.90 0.64
-2.55 -3.85 0.74
-2.55 -3.80 0.84
-2.55 -3.75 0.94
-2.55 -3.70 1.04
-2.55 -3.65 1.14
-2.55 -3.60 1.24
-2.55 -3.55 1.34
-2.55 -3.50 1.44
-2.55 -3.45 1.54
-2.55 -3.40 1.64
-2.55 -3.35 1.74
-2.55 -3.30 1.84
-2.55 -3.25 1.94
-2.55 -3.20 2.04
-2.55 -3.15 2.14
-2.55 -3.10 2.24
-2.55 -3.05 2.34
-2.55 -3.00 2.44
-2.55 -2.95 2.54
-2.55 -2.90 2.64
-2.55 -2.85 2.74
-2.55 -2.80 2.84
-2.55 -2.75 2.94
-2.55 -2.70 3.04
-2.55 -2.65 3.14
-2.55 -2.60 3.24
-2.55 -2.55 3.34
-2.55 -2.50 3.44
-2.55 -2.45 3.54
-2.55 -2.40 3.64
-2.55 -2.35 3.74
-2.55 -2.30 3.84
-2.55 -2.25 3.94
-2.55 -2.20 4.04
-2.55 -2.15 4.14
-2.55 -2.10 4.24
-2.55 -2.05 4.34
-2.55 -2.00 4.44
-2.55 -1.95 4.54
-2.55 -1.90 4.64
-2.55 -1.85 4.73
-2.55 -1.80 4.83
-2.55 -1.75 4.93
-2.55 -1.70 5.03
-2.55 -1.65 5.13
-2.55 -1.60 5.22
-2.55 -1.55 5.32
-2.55 -1.50 5.41
-2.55 -1.45 5.51
-2.55 -1.40 5.60
-2.55 -1.35 5.69
-2.55 -1.30 5.77
-2.55 -1.25 5.85
-2.55 -1.20 5.93
-2.55 -1.15 6.00
-2.55 -1.10 6.07
-2.55 -1.05 6.12
-2.55 -1.00 6.17
-2.50 -5.00 -1.56
-2.50 -4.95 -1.46
-2.50 -4.90 -1.36
-2.50 -4.85 -1.26
-2.50 -4.80 -1.16
-2.50 -4.75 -1.06
-2.50 -4.70 -0.96
-2.50 -4.65 -0.86
-2.50 -4.60 -0.76
-2.50 -4.55 -0.66
-2.50 -4.50 -0.56
-2.50 -4.45 -0.46
-2.50 -4.40 -0.36
-2.50 -4.35 -0.26
-2.50 -4.30 -0.16
-2.50 -4.25 -0.06
-2.50 -4.20 0.04
-2.50 -4.15 0.14
-2.50 -4.10 0.24
-2.50 -4.05 0.34
-2.50 -4.00 0.44
-2.50 -3.95 0.54
-2.50 -3.90 0.64
-2.50 -3.85 0.74
-2.50 -3.80 0.84
-2.50 -3.75 0.94
-2.50 -3.70 1.04
-2.50 -3.65 1.14
-2.50 -3.60 1.24
-2.50 -3.55 1.34
-2.50 -3.50 1.44
-2.50 -3.45 1.54
-2.50 -3.40 1.64
-2.50 -3.35 1.74
-2.50 -3.30 1.84
-2.50 -3.25 1.94
-2.50 -3.20 2.04
-2.50 -3.15 2.14
-2.50 -3.10 2.24
-2.50 -3.05 2.34
-2.50 -3.00 2.44
-2.50 -2.95 2.54
-2.50 -2.90 2.64
-2.50 -2.85 2.74
-2.50 -2.80 2.84
-2.50 -2.75 2.94
-2.50 -2.70 3.04
-2.50 -2.65 3.14
-2.50 -2.60 3.24
-2.50 -2.55 3.34
-2.50 -2.50 3.44
-2.50 -2.45 3.54
-2.50 -2.40 3.64
-2.50 -2.35 3.74
-2.50 -2.30 3.84
-2.50 -2.25 3.94
-2.50 -2.20 4.04
-2.50 -2.15 4.14
-2.50 -2.10 4.24
-2.50 -2.05 4.34
-2.50 -2.00 4.44
-2.50 -1.95 4.53
-2.50 -1.90 4.63
-2.50 -1.85 4.73
-2.50 -1.80 4.83
-2.50 -1.75 4.93
-2.50 -1.70 5.02
-2.50 -1.65 5.12
-2.50 -1.60 5.21
-2.50 -1.55 5.31
-2.50 -1.50 5.40
-2.50 -1.45 5.49
-2.50 -1.40 5.57
-2.50 -1.35 5.65
-2.50 -1.30 5.73
-2.50 -1.25 5.80
-2.50 -1.20 5.87
-2.50 -1.15 5.92
-2.50 -1.10 5.97
-2.50 -1.05 6.00
-2.50 -1.00 6.01
-2.45 -5.00 -1.56
-2.45 -4.95 -1.46
-2.45 -4.90 -1.36
-2.45 -4.85 -1.26
-2.45 -4.80 -1.16
-2.45 -4.75 -1.06
-2.45 -4.70 -0.96
-2.45 -4.65 -0.86
-2.45 -4.60 -0.76
-2.45 -4.55 -0.66
-2.45 -4.50 -0.56
-2.45 -4.45 -0.46
-2.45 -4.40 -0.36
-2.45 -4.35 -0.26
-2.45 -4.30 -0.16
-2.45 -4.25 -0.06
-2.45 -4.20 0.04
-2.45 -4.15 0.14
-2.45 -4.10 0.24
-2.45 -4.05 0.34
-2.45 -4.00 0.44
-2.45 -3.95 0.54
-2.45 -3.90 0.64
-2.45 -3.85 0.74
-2.45 -3.80 0.84
-2.45 -3.75 0.94
-2.45 -3.70 1.04
-2.45 -3.65 1.14
-2.45 -3.60 1.24
-2.45 -3.55 1.34
-2.45 -3.50 1.44
-2.45 -3.45 1.54
-2.45 -3.40 1.64
-2.45 -3.35 1.74
-2.45 -3.30 1.84
-2.45 -3.25 1.94
-2.45 -3.20 2.04
-2.45 -3.15 2.14
-2.45 -3.10 2.24
-2.45 -3.05 2.34
-2.45 -3.00 2.44
-2.45 -2.95 2.54
-2.45 -2.90 2.64
-2.45 -2.85 2.74
-2.45 -2.80 2.84
-2.45 -2.75 2.94
-2.45 -2.70 3.04
-2.45 -2.65 3.14
-2.45 -2.60 3.24
-2.45 -2.55 3.34
-2.45 -2.50 3.44
-2.45 -2.45 3.54
-2.45 -2.40 3.64
-2.45 -2.35 3.74
-2.45 -2.30 3.84
-2.45 -2.25 3.94
-2.45 -2.20 4.04
-2.45 -2.15 4.14
-2.45 -2.10 4.24
-2.45 -2.05 4.33
-2.45 -2.00 4.43
-2.45 -1.95 4.53
-2.45 -1.90 4.63
-2.45 -1.85 4.73
-2.45 -1.80 4.82
-2.45 -1.75 4.92
-2.45 -1.70 5.01
-2.45 -1.65 5.11
-2.45 -1.60 5.20
-2.45 -1.55 5.29
-2.45 -1.50 5.37
-2.45 -1.45 5.45
-2.45 -1.40 5.53
-2.45 -1.35 5.60
-2.45 -1.30 5.67
-2.45 -1.25 5.72
-2.45 -1.20 5.77
-2.45 -1.15 5.80
-2.45 -1.10 5.81
-2.45 -1.05 5.79
-2.45 -1.00 5.75
-2.40 -5.00 -1.56
-2.40 -4.95 -1.46
-2.40 -4.90 -1.36
-2.40 -4.85 -1.26
-2.40 -4.80 -1.16
-2.40 -4.75 -1.06
-2.40 -4.70 -0.96
-2.40 -4.65 -0.86
-2.40 -4.60 -0.76
-2.40 -4.55 -0.66
-2.40 -4.50 -0.56
-2.40 -4.45 -0.46
-2.40 -4.40 -0.36
-2.40 -4.35 -0.26
-2.40 -4.30 -0.16
-2.40 -4.25 -0.06
-2.40 -4.20 0.04
-2.40 -4.15 0.14
-2.40 -4.10 0.24
-2.40 -4.05 0.34
-2.40 -4.00 0.44
-2.40 -3.95 0.54
-2.40 -3.90 0.64
-2.40 -3.85 0.74
-2.40 -3.80 0.84
-2.40 -3.75 0.94
-2.40 -3.70 1.04
-2.40 -3.65 1.14
-2.40 -3.60 1.24
-2.40 -3.55 1.34
-2.40 -3.50 1.44
-2.40 -3.45 1.54
-2.40 -3.40 1.64
-2.40 -3.35 1.74
-2.40 -3.30 1.84
-2.40 -3.25 1.94
-2.40 -3.20 2.04
-2.40 -3.15 2.14
-2.40 -3.10 2.24
-2.40 -3.05 2.34
-2.40 -3.00 2.44
-2.40 -2.95 2.54
-2.40 -2.90 2.64
-2.40 -2.85 2.74
-2.40 -2.80 2.84
-2.40 -2.75 2.94
-2.40 -2.70 3.04
-2.40 -2.65 3.14
-2.40 -2.60 3.24
-2.40 -2.55 3.34
-2.40 -2.50 3.44
-2.40 -2.45 3.54
-2.40 -2.40 3.64
-2.40 -2.35 3.74
-2.40 -2.30 3.84
-2.40 -2.25 3.94
-2.40 -2.20 4.04
-2.40 -2.15 4.13
-2.40 -2.10 4.23
-2.40 -2.05 4.33
-2.40 -2.00 4.43
-2.40 -1.95 4.53
-2.40 -1.90 4.62
-2.40 -1.85 4.72
-2.40 -1.80 4.81
-2.40 -1.75 4.91
-2.40 -1.70 5.00
-2.40 -1.65 5.09
-2.40 -1.60 5.17
-2.40 -1.55 5.25
-2.40 -1.50 5.33
-2.40 -1.45 5.40
-2.40 -1.40 5.47
-2.40 -1.35 5.52
-2.40 -1.30 5.57
-2.40 -1.25 5.60
-2.40 -1.20 5.61
-2.40 -1.15 5.59
-2.40 -1.10 5.55
-2.40 -1.05 5.47
-2.40 -1.00 5.35
-2.35 -5.00 -1.56
-2.35 -4.95 -1.46
-2.35 -4.90 -1.36
-2.35 -4.85 -1.26
-2.35 -4.80 -1.16
-2.35 -4.75 -1.06
-2.35 -4.70 -0.96
-2.35 -4.65 -0.86
-2.35 -4.60 -0.76
-2.35 -4.55 -0.66
-2.35 -4.50 -0.56
-2.35 -4.45 -0.46
-2.35 -4.40 -0.36
-2.35 -4.35 -0.26
-2.35 -4.30 -0.16
-2.35 -4.25 -0.06
-2.35 -4.20 0.04
-2.35 -4.15 0.14
-2.35 -4.10 0.24
-2.35 -4.05 0.34
-2.35 -4.00 0.44
-2.35 -3.95 0.54
-2.35 -3.90 0.64
-2.35 -3.85 0.74
-2.35 -3.80 0.84
-2.35 -3.75 0.94
-2.35 -3.70 1.04
-2.35 -3.65 1.14
-2.35 -3.60 1.24
-2.35 -3.55 1.34
-2.35 -3.50 1.44
-2.35 -3.45 1.54
-2.35 -3.40 1.64
-2.35 -3.35 1.74
-2.35 -3.30 1.84
-2.35 -3.25 1.94
-2.35 -3.20 2.04
-2.35 -3.15 2.14
-2.35 -3.10 2.24
-2.35 -3.05 2.34
-2.35 -3.00 2.44
-2.35 -2.95 2.54
-2.35 -2.90 2.64
-2.35 -2.85 2.74
-2.35 -2.80 2.84
-2.35 -2.75 2.94
-2.35 -2.70 3.04
-2.35 -2.65 3.14
-2.35 -2.60 3.24
-2.35 -2.55 3.34
-2.35 -2.50 3.44
-2.35 -2.45 3.54
-2.35 -2.40 3.64
-2.35 -2.35 3.74
-2.35 -2.30 3.84
-2.35 -2.25 3.93
-2.35 -2.20 4.03
-2.35 -2.15 4.13
-2.35 -2.10 4.23
-2.35 -2.05 4.33
-2.35 -2.00 4.42
-2.35 -1.95 4.52
-2.35 -1.90 4.61
-2.35 -1.85 4.71
-2.35 -1.80 4.80
-2.35 -1.75 4.89
-2.35 -1.70 4.97
-2.35 -1.65 5.05
-2.35 -1.60 5.13
-2.35 -1.55 5.20
-2.35 -1.50 5.27
-2.35 -1.45 5.32
-2.35 -1.40 5.37
-2.35 -1.35 5.40
-2.35 -1.30 5.41
-2.35 -1.25 5.39
-2.35 -1.20 5.35
-2.35 -1.15 5.27
-2.35 -1.10 5.15
-2.35 -1.05 4.97
-2.35 -1.00 4.71
-2.30 -5.00 -1.56
-2.30 -4.95 -1.46
-2.30 -4.90 -1.36
-2.30 -4.85 -1.26
-2.30 -4.80 -1.16
-2.30 -4.75 -1.06
-2.30 -4.70 -0.96
-2.30 -4.65 -0.86
-2.30 -4.60 -0.76
-2.30 -4.55 -0.66
-2.30 -4.50 -0.56
-2.30 -4.45 -0.46
-2.30 -4.40 -0.36
-2.30 -4.35 -0.26
-2.30 -4.30 -0.16
-2.30 -4.25 -0.06
-2.30 -4.20 0.04
-2.30 -4.15 0.14
-2.30 -4.10 0.24
-2.30 -4.05 0.34
-2.30 -4.00 0.44
-2.30 -3.95 0.54
-2.30 -3.90 0.64
-2.30 -3.85 0.74
-2.30 -3.80 0.84
-2.30 -3.75 0.94
-2.30 -3.70 1.04
-2.30 -3.65 1.14
-2.30 -3.60 1.24
-2.30 -3.55 1.34
-2.30 -3.50 1.44
-2.30 -3.45 1.54
-2.30 -3.40 1.64
-2.30 -3.35 1.74
-2.30 -3.30 1.84
-2.30 -3.25 1.94
-2.30 -3.20 2.04
-2.30 -3.15 2.14
-2.30 -3.10 2.24
-2.30 -3.05 2.34
-2.30 -3.00 2.44
-2.30 -2.95 2.54
-2.30 -2.90 2.64
-2.30 -2.85 2.74
-2.30 -2.80 2.84
-2.30 -2.75 2.94
-2.30 -2.70 3.04
-2.30 -2.65 3.14
-2.30 -2.60 3.24
-2.30 -2.55 3.34
-2.30 -2.50 3.44
-2.30 -2.45 3.54
-2.30 -2.40 3.64
-2.30 -2.35 3.73
-2.30 -2.30 3.83
-2.30 -2.25 3.93
-2.30 -2.20 4.03
-2.30 -2.15 4.13
-2.30 -2.10 4.22
-2.30 -2.05 4.32
-2.30 -2.00 4.41
-2.30 -1.95 4.51
-2.30 -1.90 4.60
-2.30 -1.85 4.69
-2.30 -1.80 4.77
-2.30 -1.75 4.85
-2.30 -1.70 4.93
-2.30 -1.65 5.00
-2.30 -1.60 5.07
-2.30 -1.55 5.12
-2.30 -1.50 5.17
-2.30 -1.45 5.20
-2.30 -1.40 5.21
-2.30 -1.35 5.19
-2.30 -1.30 5.15
-2.30 -1.25 5.07
-2.30 -1.20 4.95
-2.30 -1.15 4.77
-2.30 -1.10 4.51
-2.30 -1.05 4.17
-2.30 -1.00 3.70
-2.25 -5.00 -1.56
-2.25 -4.95 -1.46
-2.25 -4.90 -1.36
-2.25 -4.85 -1.26
-2.25 -4.80 -1.16
-2.25 -4.75 -1.06
-2.25 -4.70 -0.96
-2.25 -4.65 -0.86
-2.25 -4.60 -0.76
-2.25 -4.55 -0.66
-2.25 -4.50 -0.56
-2.25 -4.45 -0.46
-2.25 -4.40 -0.36
-2.25 -4.35 -0.26
-2.25 -4.30 -0.16
-2.25 -4.25 -0.06
-2.25 -4.20 0.04
-2.25 -4.15 0.14
-2.25 -4.10 0.24
-2.25 -4.05 0.34
-2.25 -4.00 0.44
-2.25 -3.95 0.54
-2.25 -3.90 0.64
-2.25 -3.85 0.74
-2.25 -3.80 0.84
-2.25 -3.75 0.94
-2.25 -3.70 1.04
-2.25 -3.65 1.14
-2.25 -3.60 1.24
-2.25 -3.55 1.34
-2.25 -3.50 1.44
-2.25 -3.45 1.54
-2.25 -3.40 1.64
-2.25 -3.35 1.74
-2.25 -3.30 1.84
-2.25 -3.25 1.94
-2.25 -3.20 2.04
-2.25 -3.15 2.14
-2.25 -3.10 2.24
-2.25 -3.05 2.34
-2.25 -3.00 2.44
-2.25 -2.95 2.54
-2.25 -2.90 2.64
-2.25 -2.85 2.74
-2.25 -2.80 2.84
-2.25 -2.75 2.94
-2.25 -2.70 3.04
-2.25 -2.65 3.14
-2.25 -2.60 3.24
-2.25 -2.55 3.34
-2.25 -2.50 3.44
-2.25 -2.45 3.53
-2.25 -2.40 3.63
-2.25 -2.35 3.73
-2.25 -2.30 3.83
-2.25 -2.25 3.93
-2.25 -2.20 4.02
-2.25 -2.15 4.12
-2.25 -2.10 4.21
-2.25 -2.05 4.31
-2.25 -2.00 4.40
-2.25 -1.95 4.49
-2.25 -1.90 4.57
-2.25 -1.85 4.65
-2.25 -1.80 4.73
-2.25 -1.75 4.80
-2.25 -1.70 4.87
-2.25 -1.65 4.92
-2.25 -1.60 4.97
-2.25 -1.55 5.00
-2.25 -1.50 5.01
-2.25 -1.45 4.99
-2.25 -1.40 4.95
-2.25 -1.35 4.87
-2.25 -1.30 4.75
-2.25 -1.25 4.57
-2.25 -1.20 4.31
-2.25 -1.15 3.97
-2.25 -1.10 3.50
-2.25 -1.05 2.89
-2.25 -1.00 2.10
-2.20 -5.00 -1.56
-2.20 -4.95 -1.46
-2.20 -4.90 -1.36
-2.20 -4.85 -1.26
-2.20 -4.80 -1.16
-2.20 -4.75 -1.06
-2.20 -4.70 -0.96
-2.20 -4.65 -0.86
-2.20 -4.60 -0.76
-2.20 -4.55 -0.66
-2.20 -4.50 -0.56
-2.20 -4.45 -0.46
-2.20 -4.40 -0.36
-2.20 -4.35 -0.26
-2.20 -4.30 -0.16
-2.20 -4.25 -0.06
-2.20 -4.20 0.04
-2.20 -4.15 0.14
-2.20 -4.10 0.24
-2.20 -4.05 0.34
-2.20 -4.00 0.44
-2.20 -3.95 0.54
-2.20 -3.90 0.64
-2.20 -3.85 0.74
-2.20 -3.80 0.84
-2.20 -3.75 0.94
-2.20 -3.70 1.04
-2.20 -3.65 1.14
-2.20 -3.60 1.24
-2.20 -3.55 1.34
-2.20 -3.50 1.44
-2.20 -3.45 1.54
-2.20 -3.40 1.64
-2.20 -3.35 1.74
-2.20 -3.30 1.84
-2.20 -3.25 1.94
-2.20 -3.20 2.04
-2.20 -3.15 2.14
-2.20 -3.10 2.24
-2.20 -3.05 2.34
-2.20 -3.00 2.44
-2.20 -2.95 2.54
-2.20 -2.90 2.64
-2.20 -2.85 2.74
-2.20 -2.80 2.84
-2.20 -2.75 2.94
-2.20 -2.70 3.04
-2.20 -2.65 3.14
-2.20 -2.60 3.24
-2.20 -2.55 3.33
-2.20 -2.50 3.43
-2.20 -2.45 3.53
-2.20 -2.40 3.63
-2.20 -2.35 3.73
-2.20 -2.30 3.82
-2.20 -2.25 3.92
-2.20 -2.20 4.01
-2.20 -2.15 4.11
-2.20 -2.10 4.20
-2.20 -2.05 4.29
-2.20 -2.00 4.37
-2.20 -1.95 4.45
-2.20 -1.90 4.53
-2.20 -1.85 4.60
-2.20 -1.80 4.67
-2.20 -1.75 4.72
-2.20 -1.70 4.77
-2.20 -1.65 4.80
-2.20 -1.60 4.81
-2.20 -1.55 4.79
-2.20 -1.50 4.75
-2.20 -1.45 4.67
-2.20 -1.40 4.55
-2.20 -1.35 4.37
-2.20 -1.30 4.11
-2.20 -1.25 3.77
-2.20 -1.20 3.30
-2.20 -1.15 2.69
-2.20 -1.10 1.90
-2.20 -1.05 0.88
-2.20 -1.00 -0.43
-2.15 -5.00 -1.56
-2.15 -4.95 -1.46
-2.15 -4.90 -1.36
-2.15 -4.85 -1.26
-2.15 -4.80 -1.16
-2.15 -4.75 -1.06
-2.15 -4.70 -0.96
-2.15 -4.65 -0.86
-2.15 -4.60 -0.76
-2.15 -4.55 -0.66
-2.15 -4.50 -0.56
-2.15 -4.45 -0.46
-2.15 -4.40 -0.36
-2.15 -4.35 -0.26
-2.15 -4.30 -0.16
-2.15 -4.25 -0.06
-2.15 -4.20 0.04
-2.15 -4.15 0.14
-2.15 -4.10 0.24
-2.15 -4.05 0.34
-2.15 -4.00 0.44
-2.15 -3.95 0.54
-2.15 -3.90 0.64
-2.15 -3.85 0.74
-2.15 -3.80 0.84
-2.15 -3.75 0.94
-2.15 -3.70 1.04
-2.15 -3.65 1.14
-2.15 -3.60 1.24
-2.15 -3.55 1.34
-2.15 -3.50 1.44
-2.15 -3.45 1.54
-2.15 -3.40 1.64
-2.15 -3.35 1.74
-2.15 -3.30 1.84
-2.15 -3.25 1.94
-2.15 -3.20 2.04
-2.15 -3.15 2.14
-2.15 -3.10 2.24
-2.15 -3.05 2.34
-2.15 -3.00 2.44
-2.15 -2.95 2.54
-2.15 -2.90 2.64
-2.15 -2.85 2.74
-2.15 -2.80 2.84
-2.15 -2.75 2.94
-2.15 -2.70 3.04
-2.15 -2.65 3.13
-2.15 -2.60 3.23
-2.15 -2.55 3.33
-2.15 -2.50 3.43
-2.15 -2.45 3.53
-2.15 -2.40 3.62
-2.15 -2.35 3.72
-2.15 -2.30 3.81
-2.15 -2.25 3.91
-2.15 -2.20 4.00
-2.15 -2.15 4.09
-2.15 -2.10 4.17
-2.15 -2.05 4.25
-2.15 -2.00 4.33
-2.15 -1.95 4.40
-2.15 -1.90 4.47
-2.15 -1.85 4.52
-2.15 -1.80 4.57
-2.15 -1.75 4.60
-2.15 -1.70 4.61
-2.15 -1.65 4.59
-2.15 -1.60 4.55
-2.15 -1.55 4.47
-2.15 -1.50 4.35
-2.15 -1.45 4.17
-2.15 -1.40 3.91
-2.15 -1.35 3.57
-2.15 -1.30 3.10
-2.15 -1.25 2.49
-2.15 -1.20 1.70
-2.15 -1.15 0.68
-2.15 -1.10 -0.63
-2.15 -1.05 -2.31
-2.15 -1.00 -4.46
-2.10 -5.00 -1.56
-2.10 -4.95 -1.46
-2.10 -4.90 -1.36
-2.10 -4.85 -1.26
-2.10 -4.80 -1.16
-2.10 -4.75 -1.06
-2.10 -4.70 -0.96
-2.10 -4.65 -0.86
-2.10 -4.60 -0.76
-2.10 -4.55 -0.66
-2.10 -4.50 -0.56
-2.10 -4.45 -0.46
-2.10 -4.40 -0.36
-2.10 -4.35 -0.26
-2.10 -4.30 -0.16
-2.10 -4.25 -0.06
-2.10 -4.20 0.04
-2.10 -4.15 0.14
-2.10 -4.10 0.24
-2.10 -4.05 0.34
-2.10 -4.00 0.44
-2.10 -3.95 0.54
-2.10 -3.90 0.64
-2.10 -3.85 0.74
-2.10 -3.80 0.84
-2.10 -3.75 0.94
-2.10 -3.70 1.04
-2.10 -3.65 1.14
-2.10 -3.60 1.24
-2.10 -3.55 1.34
-2.10 -3.50 1.44
-2.10 -3.45 1.54
-2.10 -3.40 1.64
-2.10 -3.35 1.74
-2.10 -3.30 1.84
-2.10 -3.25 1.94
-2.10 -3.20 2.04
-2.10 -3.15 2.14
-2.10 -3.10 2.24
-2.10 -3.05 2.34
-2.10 -3.00 2.44
-2.10 -2.95 2.54
-2.10 -2.90 2.64
-2.10 -2.85 2.74
-2.10 -2.80 2.84
-2.10 -2.75 2.93
-2.10 -2.70 3.03
-2.10 -2.65 3.13
-2.10 -2.60 3.23
-2.10 -2.55 3.33
-2.10 -2.50 3.42
-2.10 -2.45 3.52
-2.10 -2.40 3.61
-2.10 -2.35 3.71
-2.10 -2.30 3.80
-2.10 -2.25 3.89
-2.10 -2.20 3.97
-2.10 -2.15 4.05
-2.10 -2.10 4.13
-2.10 -2.05 4.20
-2.10 -2.00 4.27
-2.10 -1.95 4.32
-2.10 -1.90 4.37
-2.10 -1.85 4.40
-2.10 -1.80 4.41
-2.10 -1.75 4.39
-2.10 -1.70 4.35
-2.10 -1.65 4.27
-2.10 -1.60 4.15
-2.10 -1.55 3.97
-2.10 -1.50 3.71
-2.10 -1.45 3.37
-2.10 -1.40 2.90
-2.10 -1.35 2.29
-2.10 -1.30 1.50
-2.10 -1.25 0.48
-2.10 -1.20 -0.83
-2.10 -1.15 -2.51
-2.10 -1.10 -4.66
-2.10 -1.05 -7.38
-2.10 -1.00 -10.83
-2.05 -5.00 -1.56
-2.05 -4.95 -1.46
-2.05 -4.90 -1.36
-2.05 -4.85 -1.26
-2.05 -4.80 -1.16
-2.05 -4.75 -1.06
-2.05 -4.70 -0.96
-2.05 -4.65 -0.86
-2.05 -4.60 -0.76
-2.05 -4.55 -0.66
-2.05 -4.50 -0.56
-2.05 -4.45 -0.46
-2.05 -4.40 -0.36
-2.05 -4.35 -0.26
-2.05 -4.30 -0.16
-2.05 -4.25 -0.06
-2.05 -4.20 0.04
-2.05 -4.15 0.14
-2.05 -4.10 0.24
-2.05 -4.05 0.34
-2.05 -4.00 0.44
-2.05 -3.95 0.54
-2.05 -3.90 0.64
-2.05 -3.85 0.74
-2.05 -3.80 0.84
-2.05 -3.75 0.94
-2.05 -3.70 1.04
-2.05 -3.65 1.14
-2.05 -3.60 1.24
-2.05 -3.55 1.34
-2.05 -3.50 1.44
-2.05 -3.45 1.54
-2.05 -3.40 1.64
-2.05 -3.35 1.74
-2.05 -3.30 1.84
-2.05 -3.25 1.94
-2.05 -3.20 2.04
-2.05 -3.15 2.14
-2.05 -3.10 2.24
-2.05 -3.05 2.34
-2.05 -3.00 2.44
-2.05 -2.95 2.54
-2.05 -2.90 2.64
-2.05 -2.85 2.73
-2.05 -2.80 2.83
-2.05 -2.75 2.93
-2.05 -2.70 3.03
-2.05 -2.65 3.13
-2.05 -2.60 3.22
-2.05 -2.55 3.32
-2.05 -2.50 3.41
-2.05 -2.45 3.51
-2.05 -2.40 3.60
-2.05 -2.35 3.69
-2.05 -2.30 3.77
-2.05 -2.25 3.85
-2.05 -2.20 3.93
-2.05 -2.15 4.00
-2.05 -2.10 4.07
-2.05 -2.05 4.12
-2.05 -2.00 4.17
-2.05 -1.95 4.20
-2.05 -1.90 4.21
-2.05 -1.85 4.19
-2.05 -1.80 4.15
-2.05 -1.75 4.07
-2.05 -1.70 3.95
-2.05 -1.65 3.77
-2.05 -1.60 3.51
-2.05 -1.55 3.17
-2.05 -1.50 2.70
-2.05 -1.45 2.09
-2.05 -1.40 1.30
-2.05 -1.35 0.28
-2.05 -1.30 -1.03
-2.05 -1.25 -2.71
-2.05 -1.20 -4.86
-2.05 -1.15 -7.58
-2.05 -1.10 -11.03
-2.05 -1.05 -15.37
-2.05 -1.00 -15.27
-2.00 -5.00 -1.56
-2.00 -4.95 -1.46
-2.00 -4.90 -1.36
-2.00 -4.85 -1.26
-2.00 -4.80 -1.16
-2.00 -4.75 -1.06
-2.00 -4.70 -0.96
-2.00 -4.65 -0.86
-2.00 -4.60 -0.76
-2.00 -4.55 -0.66
-2.00 -4.50 -0.56
-2.00 -4.45 -0.46
-2.00 -4.40 -0.36
-2.00 -4.35 -0.26
-2.00 -4.30 -0.16
-2.00 -4.25 -0.06
-2.00 -4.20 0.04
-2.00 -4.15 0.14
-2.00 -4.10 0.24
-2.00 -4.05 0.34
-2.00 -4.00 0.44
-2.00 -3.95 0.54
-2.00 -3.90 0.64
-2.00 -3.85 0.74
-2.00 -3.80 0.84
-2.00 -3.75 0.94
-2.00 -3.70 1.04
-2.00 -3.65 1.14
-2.00 -3.60 1.24
-2.00 -3.55 1.34
-2.00 -3.50 1.44
-2.00 -3.45 1.54
-2.00 -3.40 1.64
-2.00 -3.35 1.74
-2.00 -3.30 1.84
-2.00 -3.25 1.94
-2.00 -3.20 2.04
-2.00 -3.15 2.14
-2.00 -3.10 2.24
-2.00 -3.05 2.34
-2.00 -3.00 2.44
-2.00 -2.95 2.53
-2.00 -2.90 2.63
-2.00 -2.85 2.73
-2.00 -2.80 2.83
-2.00 -2.75 2.93
-2.00 -2.70 3.02
-2.00 -2.65 3.12
-2.00 -2.60 3.21
-2.00 -2.55 3.31
-2.00 -2.50 3.40
-2.00 -2.45 3.49
-2.00 -2.40 3.57
-2.00 -2.35 3.65
-2.00 -2.30 3.73
-2.00 -2.25 3.80
-2.00 -2.20 3.87
-2.00 -2.15 3.92
-2.00 -2.10 3.97
-2.00 -2.05 4.00
-2.00 -2.00 4.01
-2.00 -1.95 3.99
-2.00 -1.90 3.95
-2.00 -1.85 3.87
-2.00 -1.80 3.75
-2.00 -1.75 3.57
-2.00 -1.70 3.31
-2.00 -1.65 2.97
-2.00 -1.60 2.50
-2.00 -1.55 1.89
-2.00 -1.50 1.10
-2.00 -1.45 0.08
-2.00 -1.40 -1.23
-2.00 -1.35 -2.91
-2.00 -1.30 -5.06
-2.00 -1.25 -7.78
-2.00 -1.20 -11.23
-2.00 -1.15 -15.57
-2.00 -1.10 -15.47
-2.00 -1.05 -15.37
-2.00 -1.00 -15.27
-1.95 -5.00 -1.56
-1.95 -4.95 -1.46
-1.95 -4.90 -1.36
-1.95 -4.85 -1.26
-1.95 -4.80 -1.16
-1.95 -4.75 -1.06
-1.95 -4.70 -0.96
-1.95 -4.65 -0.86
-1.95 -4.60 -0.76
-1.95 -4.55 -0.66
-1.95 -4.50 -0.56
-1.95 -4.45 -0.46
-1.95 -4.40 -0.36
-1.95 -4.35 -0.26
-1.95 -4.30 -0.16
-1.95 -4.25 -0.06
-1.95 -4.20 0.04
-1.95 -4.15 0.14
-1.95 -4.10 0.24
-1.95 -4.05 0.34
-1.95 -4.00 0.44
-1.95 -3.95 0.54
-1.95 -3.90 0.64
-1.95 -3.85 0.74
-1.95 -3.80 0.84
-1.95 -3.75 0.94
-1.95 -3.70 1.04
-1.95 -3.65 1.14
-1.95 -3.60 1.24
-1.95 -3.55 1.34
-1.95 -3.50 1.44
-1.95 -3.45 1.54
-1.95 -3.40 1.64
-1.95 -3.35 1.74
-1.95 -3.30 1.84
-1.95 -3.25 1.94
-1.95 -3.20 2.04
-1.95 -3.15 2.14
-1.95 -3.10 2.24
-1.95 -3.05 2.33
-1.95 -3.00 2.43
-1.95 -2.95 2.53
-1.95 -2.90 2.63
-1.95 -2.85 2.73
-1.95 -2.80 2.82
-1.95 -2.75 2.92
-1.95 -2.70 3.01
-1.95 -2.65 3.11
-1.95 -2.60 3.20
-1.95 -2.55 3.29
-1.95 -2.50 3.37
-1.95 -2.45 3.45
-1.95 -2.40 3.53
-1.95 -2.35 3.60
-1.95 -2.30 3.67
-1.95 -2.25 3.72
-1.95 -2.20 3.77
-1.95 -2.15 3.80
-1.95 -2.10 3.81
-1.95 -2.05 3.79
-1.95 -2.00 3.75
-1.95 -1.95 3.67
-1.95 -1.90 3.55
-1.95 -1.85 3.37
-1.95 -1.80 3.11
-1.95 -1.75 2.77
-1.95 -1.70 2.30
-1.95 -1.65 1.69
-1.95 -1.60 0.90
-1.95 -1.55 -0.12
-1.95 -1.50 -1.43
-1.95 -1.45 -3.11
-1.95 -1.40 -5.26
-1.95 -1.35 -7.98
-1.95 -1.30 -11.43
-1.95 -1.25 -15.77
-1.95 -1.20 -15.67
-1.95 -1.15 -15.57
-1.95 -1.10 -15.47
-1.95 -1.05 -15.37
-1.95 -1.00 -15.27
-1.90 -5.00 -1.56
-1.90 -4.95 -1.46
-1.90 -4.90 -1.36
-1.90 -4.85 -1.26
-1.90 -4.80 -1.16
-1.90 -4.75 -1.06
-1.90 -4.70 -0.96
-1.90 -4.65 -0.86
-1.90 -4.60 -0.76
-1.90 -4.55 -0.66
-1.90 -4.50 -0.56
-1.90 -4.45 -0.46
-1.90 -4.40 -0.36
-1.90 -4.35 -0.26
-1.90 -4.30 -0.16
-1.90 -4.25 -0.06
-1.90 -4.20 0.04
-1.90 -4.15 0.14
-1.90 -4.10 0.24
-1.90 -4.05 0.34
-1.90 -4.00 0.44
-1.90 -3.95 0.54
-1.90 -3.90 0.64
-1.90 -3.85 0.74
-1.90 -3.80 0.84
-1.90 -3.75 0.94
-1.90 -3.70 1.04
-1.90 -3.65 1.14
-1.90 -3.60 1.24
-1.90 -3.55 1.34
-1.90 -3.50 1.44
-1.90 -3.45 1.54
-1.90 -3.40 1.64
-1.90 -3.35 1.74
-1.90 -3.30 1.84
-1.90 -3.25 1.94
-1.90 -3.20 2.04
-1.90 -3.15 2.13
-1.90 -3.10 2.23
-1.90 -3.05 2.33
-1.90 -3.00 2.43
-1.90 -2.95 2.53
-1.90 -2.90 2.62
-1.90 -2.85 2.72
-1.90 -2.80 2.81
-1.90 -2.75 2.91
-1.90 -2.70 3.00
-1.90 -2.65 3.09
-1.90 -2.60 3.17
-1.90 -2.55 3.25
-1.90 -2.50 3.33
-1.90 -2.45 3.40
-1.90 -2.40 3.47
-1.90 -2.35 3.52
-1.90 -2.30 3.57
-1.90 -2.25 3.60
-1.90 -2.20 3.61
-1.90 -2.15 3.59
-1.90 -2.10 3.55
-1.90 -2.05 3.47
-1.90 -2.00 3.35
-1.90 -1.95 3.17
-1.90 -1.90 2.91
-1.90 -1.85 2.57
-1.90 -1.80 2.10
-1.90 -1.75 1.49
-1.90 -1.70 0.70
-1.90 -1.65 -0.32
-1.90 -1.60 -1.63
-1.90 -1.55 -3.31
-1.90 -1.50 -5.46
-1.90 -1.45 -8.18
-1.90 -1.40 -11.63
-1.90 -1.35 -15.97
-1.90 -1.30 -15.87
-1.90 -1.25 -15.77
-1.90 -1.20 -15.67
-1.90 -1.15 -15.57
-1.90 -1.10 -15.47
-1.90 -1.05 -15.37
-1.90 -1.00 -15.27
-1.85 -5.00 -1.56
-1.85 -4.95 -1.46
-1.85 -4.90 -1.36
-1.85 -4.85 -1.26
-1.85 -4.80 -1.16
-1.85 -4.75 -1.06
-1.85 -4.70 -0.96
-1.85 -4.65 -0.86
-1.85 -4.60 -0.76
-1.85 -4.55 -0.66
-1.85 -4.50 -0.56
-1.85 -4.45 -0.46
-1.85 -4.40 -0.36
-1.85 -4.35 -0.26
-1.85 -4.30 -0.16
-1.85 -4.25 -0.06
-1.85 -4.20 0.04
-1.85 -4.15 0.14
-1.85 -4.10 0.24
-1.85 -4.05 0.34
-1.85 -4.00 0.44
-1.85 -3.95 0.54
-1.85 -3.90 0.64
-1.85 -3.85 0.74
-1.85 -3.80 0.84
-1.85 -3.75 0.94
-1.85 -3.70 1.04
-1.85 -3.65 1.14
-1.85 -3.60 1.24
-1.85 -3.55 1.34
-1.85 -3.50 1.44
-1.85 -3.45 1.54
-1.85 -3.40 1.64
-1.85 -3.35 1.74
-1.85 -3.30 1.84
-1.85 -3.25 1.93
-1.85 -3.20 2.03
-1.85 -3.15 2.13
-1.85 -3.10 2.23
-1.85 -3.05 2.33
-1.85 -3.00 2.42
-1.85 -2.95 2.52
-1.85 -2.90 2.61
-1.85 -2.85 2.71
-1.85 -2.80 2.80
-1.85 -2.75 2.89
-1.85 -2.70 2.97
-1.85 -2.65 3.05
-1.85 -2.60 3.13
-1.85 -2.55 3.20
-1.85 -2.50 3.27
-1.85 -2.45 3.32
-1.85 -2.40 3.37
-1.85 -2.35 3.40
-1.85 -2.30 3.41
-1.85 -2.25 3.39
-1.85 -2.20 3.35
-1.85 -2.15 3.27
-1.85 -2.10 3.15
-1.85 -2.05 2.97
-1.85 -2.00 2.71
-1.85 -1.95 2.37
-1.85 -1.90 1.90
-1.85 -1.85 1.29
-1.85 -1.80 0.50
-1.85 -1.75 -0.52
-1.85 -1.70 -1.83
-1.85 -1.65 -3.51
-1.85 -1.60 -5.66
-1.85 -1.55 -8.38
-1.85 -1.50 -11.83
-1.85 -1.45 -16.17
-1.85 -1.40 -16.07
-1.85 -1.35 -15.97
-1.85 -1.30 -15.87
-1.85 -1.25 -15.77
-1.85 -1.20 -15.67
-1.85 -1.15 -15.57
-1.85 -1.10 -15.47
-1.85 -1.05 -15.37
-1.85 -1.00 -15.27
-1.80 -5.00 -1.56
-1.80 -4.95 -1.46
-1.80 -4.90 -1.36
-1.80 -4.85 -1.26
-1.80 -4.80 -1.16
-1.80 -4.75 -1.06
-1.80 -4.70 -0.96
-1.80 -4.65 -0.86
-1.80 -4.60 -0.76
-1.80 -4.55 -0.66
-1.80 -4.50 -0.56
-1.80 -4.45 -0.46
-1.80 -4.40 -0.36
-1.80 -4.35 -0.26
-1.80 -4.30 -0.16
-1.80 -4.25 -0.06
-1.80 -4.20 0.04
-1.80 -4.15 0.14
-1.80 -4.10 0.24
-1.80 -4.05 0.34
-1.80 -4.00 0.44
-1.80 -3.95 0.54
-1.80 -3.90 0.64
-1.80 -3.85 0.74
-1.80 -3.80 0.84
-1.80 -3.75 0.94
-1.80 -3.70 1.04
-1.80 -3.65 1.14
-1.80 -3.60 1.24
-1.80 -3.55 1.34
-1.80 -3.50 1.44
-1.80 -3.45 1.54
-1.80 -3.40 1.64
-1.80 -3.35 1.73
-1.80 -3.30 1.83
-1.80 -3.25 1.93
-1.80 -3.20 2.03
-1.80 -3.15 2.13
-1.80 -3.10 2.22
-1.80 -3.05 2.32
-1.80 -3.00 2.41
-1.80 -2.95 2.51
-1.80 -2.90 2.60
-1.80 -2.85 2.69
-1.80 -2.80 2.77
-1.80 -2.75 2.85
-1.80 -2.70 2.93
-1.80 -2.65 3.00
-1.80 -2.60 3.07
-1.80 -2.55 3.12
-1.80 -2.50 3.17
-1.80 -2.45 3.20
-1.80 -2.40 3.21
-1.80 -2.35 3.19
-1.80 -2.30 3.15
-1.80 -2.25 3.07
-1.80 -2.20 2.95
-1.80 -2.15 2.77
-1.80 -2.10 2.51
-1.80 -2.05 2.17
-1.80 -2.00 1.70
-1.80 -1.95 1.09
-1.80 -1.90 0.30
-1.80 -1.85 -0.72
-1.80 -1.80 -2.03
-1.80 -1.75 -3.71
-1.80 -1.70 -5.86
-1.80 -1.65 -8.58
-1.80 -1.60 -12.03
-1.80 -1.55 -16.37
-1.80 -1.50 -16.27
-1.80 -1.45 -16.17
-1.80 -1.40 -16.07
-1.80 -1.35 -15.97
-1.80 -1.30 -15.87
-1.80 -1.25 -15.77
-1.80 -1.20 -15.67
-1.80 -1.15 -15.57
-1.80 -1.10 -15.47
-1.80 -1.05 -15.37
-1.80 -1.00 -15.27
-1.75 -5.00 -1.56
-1.75 -4.95 -1.46
-1.75 -4.90 -1.36
-1.75 -4.85 -1.26
-1.75 -4.80 -1.16
-1.75 -4.75 -1.06
-1.75 -4.70 -0.96
-1.75 -4.65 -0.86
-1.75 -4.60 -0.76
-1.75 -4.55 -0.66
-1.75 -4.50 -0.56
-1.75 -4.45 -0.46
-1.75 -4.40 -0.36
-1.75 -4.35 -0.26
-1.75 -4.30 -0.16
-1.75 -4.25 -0.06
-1.75 -4.20 0.04
-1.75 -4.15 0.14
-1.75 -4.10 0.24
-1.75 -4.05 0.34
-1.75 -4.00 0.44
-1.75 -3.95 0.54
-1.75 -3.90 0.64
-1.75 -3.85 0.74
-1.75 -3.80 0.84
-1.75 -3.75 0.94
-1.75 -3.70 1.04
-1.75 -3.65 1.14
-1.75 -3.60 1.24
-1.75 -3.55 1.34
-1.75 -3.50 1.44
-1.75 -3.45 1.53
-1.75 -3.40 1.63
-1.75 -3.35 1.73
-1.75 -3.30 1.83
-1.75 -3.25 1.93
-1.75 -3.20 2.02
-1.75 -3.15 2.12
-1.75 -3.10 2.21
-1.75 -3.05 2.31
-1.75 -3.00 2.40
-1.75 -2.95 2.49
-1.75 -2.90 2.57
-1.75 -2.85 2.65
-1.75 -2.80 2.73
-1.75 -2.75 2.80
-1.75 -2.70 2.87
-1.75 -2.65 2.92
-1.75 -2.60 2.97
-1.75 -2.55 3.00
-1.75 -2.50 3.01
-1.75 -2.45 2.99
-1.75 -2.40 2.95
-1.75 -2.35 2.87
-1.75 -2.30 2.75
-1.75 -2.25 2.57
-1.75 -2.20 2.31
-1.75 -2.15 1.97
-1.75 -2.10 1.50
-1.75 -2.05 0.89
-1.75 -2.00 0.10
-1.75 -1.95 -0.92
-1.75 -1.90 -2.23
-1.75 -1.85 -3.91
-1.75 -1.80 -6.06
-1.75 -1.75 -8.78
-1.75 -1.70 -12.23
-1.75 -1.65 -16.57
-1.75 -1.60 -16.47
-1.75 -1.55 -16.37
-1.75 -1.50 -16.27
-1.75 -1.45 -16.17
-1.75 -1.40 -16.07
-1.75 -1.35 -15.97
-1.75 -1.30 -15.87
-1.75 -1.25 -15.77
-1.75 -1.20 -15.67
-1.75 -1.15 -15.57
-1.75 -1.10 -15.47
-1.75 -1.05 -15.37
-1.75 -1.00 -15.27
-1.70 -5.00 -1.56
-1.70 -4.95 -1.46
-1.70 -4.90 -1.36
-1.70 -4.85 -1.26
-1.70 -4.80 -1.16
-1.70 -4.75 -1.06
-1.70 -4.70 -0.96
-1.70 -4.65 -0.86
-1.70 -4.60 -0.76
-1.70 -4.55 -0.66
-1.70 -4.50 -0.56
-1.70 -4.45 -0.46
-1.70 -4.40 -0.36
-1.70 -4.35 -0.26
-1.70 -4.30 -0.16
-1.70 -4.25 -0.06
-1.70 -4.20 0.04
-1.70 -4.15 0.14
-1.70 -4.10 0.24
-1.70 -4.05 0.34
-1.70 -4.00 0.44
-1.70 -3.95 0.54
-1.70 -3.90 0.64
-1.70 -3.85 0.74
-1.70 -3.80 0.84
-1.70 -3.75 0.94
-1.70 -3.70 1.04
-1.70 -3.65 1.14
-1.70 -3.60 1.24
-1.70 -3.55 1.33
-1.70 -3.50 1.43
-1.70 -3.45 1.53
-1.70 -3.40 1.63
-1.70 -3.35 1.73
-1.70 -3.30 1.82
-1.70 -3.25 1.92
-1.70 -3.20 2.01
-1.70 -3.15 2.11
-1.70 -3.10 2.20
-1.70 -3.05 2.29
-1.70 -3.00 2.37
-1.70 -2.95 2.45
-1.70 -2.90 2.53
-1.70 -2.85 2.60
-1.70 -2.80 2.67
-1.70 -2.75 2.72
-1.70 -2.70 2.77
-1.70 -2.65 2.80
-1.70 -2.60 2.81
-1.70 -2.55 2.79
-1.70 -2.50 2.75
-1.70 -2.45 2.67
-1.70 -2.40 2.55
-1.70 -2.35 2.37
-1.70 -2.30 2.11
-1.70 -2.25 1.77
-1.70 -2.20 1.30
-1.70 -2.15 0.69
-1.70 -2.10 -0.10
-1.70 -2.05 -1.12
-1.70 -2.00 -2.43
-1.70 -1.95 -4.11
-1.70 -1.90 -6.26
-1.70 -1.85 -8.98
-1.70 -1.80 -12.43
-1.70 -1.75 -16.77
-1.70 -1.70 -16.67
-1.70 -1.65 -16.57
-1.70 -1.60 -16.47
-1.70 -1.55 -16.37
-1.70 -1.50 -16.27
-1.70 -1.45 -16.17
-1.70 -1.40 -16.07
-1.70 -1.35 -15.97
-1.70 -1.30 -15.87
-1.70 -1.25 -15.77
-1.70 -1.20 -15.67
-1.70 -1.15 -15.57
-1.70 -1.10 -15.47
-1.70 -1.05 -15.37
-1.70 -1.00 -15.27
-1.65 -5.00 -1.56
-1.65 -4.95 -1.46
-1.65 -4.90 -1.36
-1.65 -4.85 -1.26
-1.65 -4.80 -1.16
-1.65 -4.75 -1.06
-1.65 -4.70 -0.96
-1.65 -4.65 -0.86
-1.65 -4.60 -0.76
-1.65 -4.55 -0.66
-1.65 -4.50 -0.56
-1.65 -4.45 -0.46
-1.65 -4.40 -0.36
-1.65 -4.35 -0.26
-1.65 -4.30 -0.16
-1.65 -4.25 -0.06
-1.65 -4.20 0.04
-1.65 -4.15 0.14
-1.65 -4.10 0.24
-1.65 -4.05 0.34
-1.65 -4.00 0.44
-1.65 -3.95 0.54
-1.65 -3.90 0.64
-1.65 -3.85 0.74
-1.65 -3.80 0.84
-1.65 -3.75 0.94
-1.65 -3.70 1.04
-1.65 -3.65 1.13
-1.65 -3.60 1.23
-1.65 -3.55 1.33
-1.65 -3.50 1.43
-1.65 -3.45 1.53
-1.65 -3.40 1.62
-1.65 -3.35 1.72
-1.65 -3.30 1.81
-1.65 -3.25 1.91
-1.65 -3.20 2.00
-1.65 -3.15 2.09
-1.65 -3.10 2.17
-1.65 -3.05 2.25
-1.65 -3.00 2.33
-1.65 -2.95 2.40
-1.65 -2.90 2.47
-1.65 -2.85 2.52
-1.65 -2.80 2.57
-1.65 -2.75 2.60
-1.65 -2.70 2.61
-1.65 -2.65 2.59
-1.65 -2.60 2.55
-1.65 -2.55 2.47
-1.65 -2.50 2.35
-1.65 -2.45 2.17
-1.65 -2.40 1.91
-1.65 -2.35 1.57
-1.65 -2.30 1.10
-1.65 -2.25 0.49
-1.65 -2.20 -0.30
-1.65 -2.15 -1.32
-1.65 -2.10 -2.63
-1.65 -2.05 -4.31
-1.65 -2.00 -6.46
-1.65 -1.95 -9.18
-1.65 -1.90 -12.63
-1.65 -1.85 -16.97
-1.65 -1.80 -16.87
-1.65 -1.75 -16.77
-1.65 -1.70 -16.67
-1.65 -1.65 -16.57
-1.65 -1.60 -16.47
-1.65 -1.55 -16.37
-1.65 -1.50 -16.27
-1.65 -1.45 -16.17
-1.65 -1.40 -16.07
-1.65 -1.35 -15.97
-1.65 -1.30 -15.87
-1.65 -1.25 -15.77
-1.65 -1.20 -15.67
-1.65 -1.15 -15.57
-1.65 -1.10 -15.47
-1.65 -1.05 -15.37
-1.65 -1.00 -15.27
-1.60 -5.00 -1.56
-1.60 -4.95 -1.46
-1.60 -4.90 -1.36
-1.60 -4.85 -1.26
-1.60 -4.80 -1.16
-1.60 -4.75 -1.06
-1.60 -4.70 -0.96
-1.60 -4.65 -0.86
-1.60 -4.60 -0.76
-1.60 -4.55 -0.66
-1.60 -4.50 -0.56
-1.60 -4.45 -0.46
-1.60 -4.40 -0.36
-1.60 -4.35 -0.26
-1.60 -4.30 -0.16
-1.60 -4.25 -0.06
-1.60 -4.20 0.04
-1.60 -4.15 0.14
-1.60 -4.10 0.24
-1.60 -4.05 0.34
-1.60 -4.00 0.44
-1.60 -3.95 0.54
-1.60 -3.90 0.64
-1.60 -3.85 0.74
-1.60 -3.80 0.84
-1.60 -3.75 0.93
-1.60 -3.70 1.03
-1.60 -3.65 1.13
-1.60 -3.60 1.23
-1.60 -3.55 1.33
-1.60 -3.50 1.42
-1.60 -3.45 1.52
-1.60 -3.40 1.61
-1.60 -3.35 1.71
-1.60 -3.30 1.80
-1.60 -3.25 1.89
-1.60 -3.20 1.97
-1.60 -3.15 2.05
-1.60 -3.10 2.13
-1.60 -3.05 2.20
-1.60 -3.00 2.27
-1.60 -2.95 2.32
-1.60 -2.90 2.37
-1.60 -2.85 2.40
-1.60 -2.80 2.41
-1.60 -2.75 2.39
-1.60 -2.70 2.35
-1.60 -2.65 2.27
-1.60 -2.60 2.15
-1.60 -2.55 1.97
-1.60 -2.50 1.71
-1.60 -2.45 1.37
-1.60 -2.40 0.90
-1.60 -2.35 0.29
-1.60 -2.30 -0.50
-1.60 -2.25 -1.52
-1.60 -2.20 -2.83
-1.60 -2.15 -4.51
-1.60 -2.10 -6.66
-1.60 -2.05 -9.38
-1.60 -2.00 -12.83
-1.60 -1.95 -17.17
-1.60 -1.90 -17.07
-1.60 -1.85 -16.97
-1.60 -1.80 -16.87
-1.60 -1.75 -16.77
-1.60 -1.70 -16.67
-1.60 -1.65 -16.57
-1.60 -1.60 -16.47
-1.60 -1.55 -16.37
-1.60 -1.50 -16.27
-1.60 -1.45 -16.17
-1.60 -1.40 -16.07
-1.60 -1.35 -15.97
-1.60 -1.30 -15.87
-1.60 -1.25 -15.77
-1.60 -1.20 -15.67
-1.60 -1.15 -15.57
-1.60 -1.10 -15.47
-1.60 -1.05 -15.37
-1.60 -1.00 -15.27
-1.55 -5.00 -1.56
-1.55 -4.95 -1.46
-1.55 -4.90 -1.36
-1.55 -4.85 -1.26
-1.55 -4.80 -1.16
-1.55 -4.75 -1.06
-1.55 -4.70 -0.96
-1.55 -4.65 -0.86
-1.55 -4.60 -0.76
-1.55 -4.55 -0.66
-1.55 -4.50 -0.56
-1.55 -4.45 -0.46
-1.55 -4.40 -0.36
-1.55 -4.35 -0.26
-1.55 -4.30 -0.16
-1.55 -4.25 -0.06
-1.55 -4.20 0.04
-1.55 -4.15 0.14
-1.55 -4.10 0.24
-1.55 -4.05 0.34
-1.55 -4.00 0.44
-1.55 -3.95 0.54
-1.55 -3.90 0.64
-1.55 -3.85 0.73
-1.55 -3.80 0.83
-1.55 -3.75 0.93
-1.55 -3.70 1.03
-1.55 -3.65 1.13
-1.55 -3.60 1.22
-1.55 -3.55 1.32
-1.55 -3.50 1.41
-1.55 -3.45 1.51
-1.55 -3.40 1.60
-1.55 -3.35 1.69
-1.55 -3.30 1.77
-1.55 -3.25 1.85
-1.55 -3.20 1.93
-1.55 -3.15 2.00
-1.55 -3.10 2.07
-1.55 -3.05 2.12
-1.55 -3.00 2.17
-1.55 -2.95 2.20
-1.55 -2.90 2.21
-1.55 -2.85 2.19
-1.55 -2.80 2.15
-1.55 -2.75 2.07
-1.55 -2.70 1.95
-1.55 -2.65 1.77
-1.55 -2.60 1.51
-1.55 -2.55 1.17
-1.55 -2.50 0.70
-1.55 -2.45 0.09
-1.55 -2.40 -0.70
-1.55 -2.35 -1.72
-1.55 -2.30 -3.03
-1.55 -2.25 -4.71
-1.55 -2.20 -6.86
-1.55 -2.15 -9.58
-1.55 -2.10 -13.03
-1.55 -2.05 -17.37
-1.55 -2.00 -17.27
-1.55 -1.95 -17.17
-1.55 -1.90 -17.07
-1.55 -1.85 -16.97
-1.55 -1.80 -16.87
-1.55 -1.75 -16.77
-1.55 -1.70 -16.67
-1.55 -1.65 -16.57
-1.55 -1.60 -16.47
-1.55 -1.55 -16.37
-1.55 -1.50 -16.27
-1.55 -1.45 -16.17
-1.55 -1.40 -16.07
-1.55 -1.35 -15.97
-1.55 -1.30 -15.87
-1.55 -1.25 -15.77
-1.55 -1.20 -15.67
-1.55 -1.15 -15.57
-1.55 -1.10 -15.47
-1.55 -1.05 -15.37
-1.55 -1.00 -15.27
-1.50 -5.00 -1.56
-1.50 -4.95 -1.46
-1.50 -4.90 -1.36
-1.50 -4.85 -1.26
-1.50 -4.80 -1.16
-1.50 -4.75 -1.06
-1.50 -4.70 -0.96
-1.50 -4.65 -0.86
-1.50 -4.60 -0.76
-1.50 -4.55 -0.66
-1.50 -4.50 -0.56
-1.50 -4.45 -0.46
-1.50 -4.40 -0.36
-1.50 -4.35 -0.26
-1.50 -4.30 -0.16
-1.50 -4.25 -0.06
-1.50 -4.20 0.04
-1.50 -4.15 0.14
-1.50 -4.10 0.24
-1.50 -4.05 0.34
-1.50 -4.00 0.44
-1.50 -3.95 0.53
-1.50 -3.90 0.63
-1.50 -3.85 0.73
-1.50 -3.80 0.83
-1.50 -3.75 0.93
-1.50 -3.70 1.02
-1.50 -3.65 1.12
-1.50 -3.60 1.21
-1.50 -3.55 1.31
-1.50 -3.50 1.40
-1.50 -3.45 1.49
-1.50 -3.40 1.57
-1.50 -3.35 1.65
-1.50 -3.30 1.73
-1.50 -3.25 1.80
-1.50 -3.20 1.87
-1.50 -3.15 1.92
-1.50 -3.10 1.97
-1.50 -3.05 2.00
-1.50 -3.00 2.01
-1.50 -2.95 1.99
-1.50 -2.90 1.95
-1.50 -2.85 1.87
-1.50 -2.80 1.75
-1.50 -2.75 1.57
-1.50 -2.70 1.31
-1.50 -2.65 0.97
-1.50 -2.60 0.50
-1.50 -2.55 -0.11
-1.50 -2.50 -0.90
-1.50 -2.45 -1.92
-1.50 -2.40 -3.23
-1.50 -2.35 -4.91
-1.50 -2.30 -7.06
-1.50 -2.25 -9.78
-1.50 -2.20 -13.23
-1.50 -2.15 -17.57
-1.50 -2.10 -17.47
-1.50 -2.05 -17.37
-1.50 -2.00 -17.27
-1.50 -1.95 -17.17
-1.50 -1.90 -17.07
-1.50 -1.85 -16.97
-1.50 -1.80 -16.87
-1.50 -1.75 -16.77
-1.50 -1.70 -16.67
-1.50 -1.65 -16.57
-1.50 -1.60 -16.47
-1.50 -1.55 -16.37
-1.50 -1.50 -16.27
-1.50 -1.45 -16.17
-1.50 -1.40 -16.07
-1.50 -1.35 -15.97
-1.50 -1.30 -15.87
-1.50 -1.25 -15.77
-1.50 -1.20 -15.67
-1.50 -1.15 -15.57
-1.50 -1.10 -15.47
-1.50 -1.05 -15.37
-1.50 -1.00 -15.27
-1.45 -5.00 -1.56
-1.45 -4.95 -1.46
-1.45 -4.90 -1.36
-1.45 -4.85 -1.26
-1.45 -4.80 -1.16
-1.45 -4.75 -1.06
-1.45 -4.70 -0.96
-1.45 -4.65 -0.86
-1.45 -4.60 -0.76
-1.45 -4.55 -0.66
-1.45 -4.50 -0.56
-1.45 -4.45 -0.46
-1.45 -4.40 -0.36
-1.45 -4.35 -0.26
-1.45 -4.30 -0.16
-1.45 -4.25 -0.06
-1.45 -4.20 0.04
-1.45 -4.15 0.14
-1.45 -4.10 0.24
-1.45 -4.05 0.33
-1.45 -4.00 0.43
-1.45 -3.95 0.53
-1.45 -3.90 0.63
-1.45 -3.85 0.73
-1.45 -3.80 0.82
-1.45 -3.75 0.92
-1.45 -3.70 1.01
-1.45 -3.65 1.11
-1.45 -3.60 1.20
-1.45 -3.55 1.29
-1.45 -3.50 1.37
-1.45 -3.45 1.45
-1.45 -3.40 1.53
-1.45 -3.35 1.60
-1.45 -3.30 1.67
-1.45 -3.25 1.72
-1.45 -3.20 1.77
-1.45 -3.15 1.80
-1.45 -3.10 1.81
-1.45 -3.05 1.79
-1.45 -3.00 1.75
-1.45 -2.95 1.67
-1.45 -2.90 1.55
-1.45 -2.85 1.37
-1.45 -2.80 1.11
-1.45 -2.75 0.77
-1.45 -2.70 0.30
-1.45 -2.65 -0.31
-1.45 -2.60 -1.10
-1.45 -2.55 -2.12
-1.45 -2.50 -3.43
-1.45 -2.45 -5.11
-1.45 -2.40 -7.26
-1.45 -2.35 -9.98
-1.45 -2.30 -13.43
-1.45 -2.25 -17.77
-1.45 -2.20 -17.67
-1.45 -2.15 -17.57
-1.45 -2.10 -17.47
-1.45 -2.05 -17.37
-1.45 -2.00 -17.27
-1.45 -1.95 -17.17
-1.45 -1.90 -17.07
-1.45 -1.85 -16.97
-1.45 -1.80 -16.87
-1.45 -1.75 -16.77
-1.45 -1.70 -16.67
-1.45 -1.65 -16.57
-1.45 -1.60 -16.47
-1.45 -1.55 -16.37
-1.45 -1.50 -16.27
-1.45 -1.45 -16.17
-1.45 -1.40 -16.07
-1.45 -1.35 -15.97
-1.45 -1.30 -15.87
-1.45 -1.25 -15.77
-1.45 -1.20 -15.67
-1.45 -1.15 -15.57
-1.45 -1.10 -15.47
-1.45 -1.05 -15.37
-1.45 -1.00 -15.27
-1.40 -5.00 -1.56
-1.40 -4.95 -1.46
-1.40 -4.90 -1.36
-1.40 -4.85 -1.26
-1.40 -4.80 -1.16
-1.40 -4.75 -1.06
-1.40 -4.70 -0.96
-1.40 -4.65 -0.86
-1.40 -4.60 -0.76
-1.40 -4.55 -0.66
-1.40 -4.50 -0.56
-1.40 -4.45 -0.46
-1.40 -4.40 -0.36
-1.40 -4.35 -0.26
-1.40 -4.30 -0.16
-1.40 -4.25 -0.06
-1.40 -4.20 0.04
-1.40 -4.15 0.13
-1.40 -4.10 0.23
-1.40 -4.05 0.33
-1.40 -4.00 0.43
-1.40 -3.95 0.53
-1.40 -3.90 0.62
-1.40 -3.85 0.72
-1.40 -3.80 0.81
-1.40 -3.75 0.91
-1.40 -3.70 1.00
-1.40 -3.65 1.09
-1.40 -3.60 1.17
-1.40 -3.55 1.25
-1.40 -3.50 1.33
-1.40 -3.45 1.40
-1.40 -3.40 1.47
-1.40 -3.35 1.52
-1.40 -3.30 1.57
-1.40 -3.25 1.60
-1.40 -3.20 1.61
-1.40 -3.15 1.59
-1.40 -3.10 1.55
-1.40 -3.05 1.47
-1.40 -3.00 1.35
-1.40 -2.95 1.17
-1.40 -2.90 0.91
-1.40 -2.85 0.57
-1.40 -2.80 0.10
-1.40 -2.75 -0.51
-1.40 -2.70 -1.30
-1.40 -2.65 -2.32
-1.40 -2.60 -3.63
-1.40 -2.55 -5.31
-1.40 -2.50 -7.46
-1.40 -2.45 -10.18
-1.40 -2.40 -13.63
-1.40 -2.35 -17.97
-1.40 -2.30 -17.87
-1.40 -2.25 -17.77
-1.40 -2.20 -17.67
-1.40 -2.15 -17.57
-1.40 -2.10 -17.47
-1.40 -2.05 -17.37
-1.40 -2.00 -17.27
-1.40 -1.95 -17.17
-1.40 -1.90 -17.07
-1.40 -1.85 -16.97
-1.40 -1.80 -16.87
-1.40 -1.75 -16.77
-1.40 -1.70 -16.67
-1.40 -1.65 -16.57
-1.40 -1.60 -16.47
-1.40 -1.55 -16.37
-1.40 -1.50 -16.27
-1.40 -1.45 -16.17
-1.40 -1.40 -16.07
-1.40 -1.35 -15.97
-1.40 -1.30 -15.87
-1.40 -1.25 -15.77
-1.40 -1.20 -15.67
-1.40 -1.15 -15.57
-1.40 -1.10 -15.47
-1.40 -1.05 -15.37
-1.40 -1.00 -15.27
-1.35 -5.00 -1.56
-1.35 -4.95 -1.46
-1.35 -4.90 -1.36
-1.35 -4.85 -1.26
-1.35 -4.80 -1.16
-1.35 -4.75 -1.06
-1.35 -4.70 -0.96
-1.35 -4.65 -0.86
-1.35 -4.60 -0.76
-1.35 -4.55 -0.66
-1.35 -4.50 -0.56
-1.35 -4.45 -0.46
-1.35 -4.40 -0.36
-1.35 -4.35 -0.26
-1.35 -4.30 -0.16
-1.35 -4.25 -0.07
-1.35 -4.20 0.03
-1.35 -4.15 0.13
-1.35 -4.10 0.23
-1.35 -4.05 0.33
-1.35 -4.00 0.42
-1.35 -3.95 0.52
-1.35 -3.90 0.61
-1.35 -3.85 0.71
-1.35 -3.80 0.80
-1.35 -3.75 0.89
-1.35 -3.70 0.97
-1.35 -3.65 1.05
-1.35 -3.60 1.13
-1.35 -3.55 1.20
-1.35 -3.50 1.27
-1.35 -3.45 1.32
-1.35 -3.40 1.37
-1.35 -3.35 1.40
-1.35 -3.30 1.41
-1.35 -3.25 1.39
-1.35 -3.20 1.35
-1.35 -3.15 1.27
-1.35 -3.10 1.15
-1.35 -3.05 0.97
-1.35 -3.00 0.71
-1.35 -2.95 0.37
-1.35 -2.90 -0.10
-1.35 -2.85 -0.71
-1.35 -2.80 -1.50
-1.35 -2.75 -2.52
-1.35 -2.70 -3.83
-1.35 -2.65 -5.51
-1.35 -2.60 -7.66
-1.35 -2.55 -10.38
-1.35 -2.50 -13.83
-1.35 -2.45 -18.17
-1.35 -2.40 -18.07
-1.35 -2.35 -17.97
-1.35 -2.30 -17.87
-1.35 -2.25 -17.77
-1.35 -2.20 -17.67
-1.35 -2.15 -17.57
-1.35 -2.10 -17.47
-1.35 -2.05 -17.37
-1.35 -2.00 -17.27
-1.35 -1.95 -17.17
-1.35 -1.90 -17.07
-1.35 -1.85 -16.97
-1.35 -1.80 -16.87
-1.35 -1.75 -16.77
-1.35 -1.70 -16.67
-1.35 -1.65 -16.57
-1.35 -1.60 -16.47
-1.35 -1.55 -16.37
-1.35 -1.50 -16.27
-1.35 -1.45 -16.17
-1.35 -1.40 -16.07
-1.35 -1.35 -15.97
-1.35 -1.30 -15.87
-1.35 -1.25 -15.77
-1.35 -1.20 -15.67
-1.35 -1.15 -15.57
-1.35 -1.10 -15.47
-1.35 -1.05 -15.37
-1.35 -1.00 -15.27
-1.30 -5.00 -1.56
-1.30 -4.95 -1.46
-1.30 -4.90 -1.36
-1.30 -4.85 -1.26
-1.30 -4.80 -1.16
-1.30 -4.75 -1.06
-1.30 -4.70 -0.96
-1.30 -4.65 -0.86
-1.30 -4.60 -0.76
-1.30 -4.55 -0.66
-1.30 -4.50 -0.56
-1.30 -4.45 -0.46
-1.30 -4.40 -0.36
-1.30 -4.35 -0.27
-1.30 -4.30 -0.17
-1.30 -4.25 -0.07
-1.30 -4.20 0.03
-1.30 -4.15 0.13
-1.30 -4.10 0.22
-1.30 -4.05 0.32
-1.30 -4.00 0.41
-1.30 -3.95 0.51
-1.30 -3.90 0.60
-1.30 -3.85 0.69
-1.30 -3.80 0.77
-1.30 -3.75 0.85
-1.30 -3.70 0.93
-1.30 -3.65 1.00
-1.30 -3.60 1.07
-1.30 -3.55 1.12
-1.30 -3.50 1.17
-1.30 -3.45 1.20
-1.30 -3.40 1.21
-1.30 -3.35 1.19
-1.30 -3.30 1.15
-1.30 -3.25 1.07
-1.30 -3.20 0.95
-1.30 -3.15 0.77
-1.30 -3.10 0.51
-1.30 -3.05 0.17
-1.30 -3.00 -0.30
-1.30 -2.95 -0.91
-1.30 -2.90 -1.70
-1.30 -2.85 -2.72
-1.30 -2.80 -4.03
-1.30 -2.75 -5.71
-1.30 -2.70 -7.86
-1.30 -2.65 -10.58
-1.30 -2.60 -14.03
-1.30 -2.55 -18.36
-1.30 -2.50 -18.27
-1.30 -2.45 -18.17
-1.30 -2.40 -18.07
-1.30 -2.35 -17.97
-1.30 -2.30 -17.87
-1.30 -2.25 -17.77
-1.30 -2.20 -17.67
-1.30 -2.15 -17.57
-1.30 -2.10 -17.47
-1.30 -2.05 -17.37
-1.30 -2.00 -17.27
-1.30 -1.95 -17.17
-1.30 -1.90 -17.07
-1.30 -1.85 -16.97
-1.30 -1.80 -16.87
-1.30 -1.75 -16.77
-1.30 -1.70 -16.67
-1.30 -1.65 -16.57
-1.30 -1.60 -16.47
-1.30 -1.55 -16.37
-1.30 -1.50 -16.27
-1.30 -1.45 -16.17
-1.30 -1.40 -16.07
-1.30 -1.35 -15.97
-1.30 -1.30 -15.87
-1.30 -1.25 -15.77
-1.30 -1.20 -15.67
-1.30 -1.15 -15.57
-1.30 -1.10 -15.47
-1.30 -1.05 -15.37
-1.30 -1.00 -15.27
-1.25 -5.00 -1.56
-1.25 -4.95 -1.46
-1.25 -4.90 -1.36
-1.25 -4.85 -1.26
-1.25 -4.80 -1.16
-1.25 -4.75 -1.06
-1.25 -4.70 -0.96
-1.25 -4.65 -0.86
-1.25 -4.60 -0.76
-1.25 -4.55 -0.66
-1.25 -4.50 -0.56
-1.25 -4.45 -0.47
-1.25 -4.40 -0.37
-1.25 -4.35 -0.27
-1.25 -4.30 -0.17
-1.25 -4.25 -0.07
-1.25 -4.20 0.02
-1.25 -4.15 0.12
-1.25 -4.10 0.21
-1.25 -4.05 0.31
-1.25 -4.00 0.40
-1.25 -3.95 0.49
-1.25 -3.90 0.57
-1.25 -3.85 0.65
-1.25 -3.80 0.73
-1.25 -3.75 0.80
-1.25 -3.70 0.87
-1.25 -3.65 0.92
-1.25 -3.60 0.97
-1.25 -3.55 1.00
-1.25 -3.50 1.01
-1.25 -3.45 0.99
-1.25 -3.40 0.95
-1.25 -3.35 0.87
-1.25 -3.30 0.75
-1.25 -3.25 0.57
-1.25 -3.20 0.31
-1.25 -3.15 -0.03
-1.25 -3.10 -0.50
-1.25 -3.05 -1.11
-1.25 -3.00 -1.90
-1.25 -2.95 -2.92
-1.25 -2.90 -4.23
-1.25 -2.85 -5.91
-1.25 -2.80 -8.06
-1.25 -2.75 -10.78
-1.25 -2.70 -14.23
-1.25 -2.65 -18.56
-1.25 -2.60 -18.46
-1.25 -2.55 -18.36
-1.25 -2.50 -18.27
-1.25 -2.45 -18.17
-1.25 -2.40 -18.07
-1.25 -2.35 -17.97
-1.25 -2.30 -17.87
-1.25 -2.25 -17.77
-1.25 -2.20 -17.67
-1.25 -2.15 -17.57
-1.25 -2.10 -17.47
-1.25 -2.05 -17.37
-1.25 -2.00 -17.27
-1.25 -1.95 -17.17
-1.25 -1.90 -17.07
-1.25 -1.85 -16.97
-1.25 -1.80 -16.87
-1.25 -1.75 -16.77
-1.25 -1.70 -16.67
-1.25 -1.65 -16.57
-1.25 -1.60 -16.47
-1.25 -1.55 -16.37
-1.25 -1.50 -16.27
-1.25 -1.45 -16.17
-1.25 -1.40 -16.07
-1.25 -1.35 -15.97
-1.25 -1.30 -15.87
-1.25 -1.25 -15.77
-1.25 -1.20 -15.67
-1.25 -1.15 -15.57
-1.25 -1.10 -15.47
-1.25 -1.05 -15.37
-1.25 -1.00 -15.27
-1.20 -5.00 -1.56
-1.20 -4.95 -1.46
-1.20 -4.90 -1.36
-1.20 -4.85 -1.26
-1.20 -4.80 -1.16
-1.20 -4.75 -1.06
-1.20 -4.70 -0.96
-1.20 -4.65 -0.86
-1.20 -4.60 -0.76
-1.20 -4.55 -0.67
-1.20 -4.50 -0.57
-1.20 -4.45 -0.47
-1.20 -4.40 -0.37
-1.20 -4.35 -0.27
-1.20 -4.30 -0.18
-1.20 -4.25 -0.08
-1.20 -4.20 0.01
-1.20 -4.15 0.11
-1.20 -4.10 0.20
-1.20 -4.05 0.29
-1.20 -4.00 0.37
-1.20 -3.95 0.45
-1.20 -3.90 0.53
-1.20 -3.85 0.60
-1.20 -3.80 0.67
-1.20 -3.75 0.72
-1.20 -3.70 0.77
-1.20 -3.65 0.80
-1.20 -3.60 0.81
-1.20 -3.55 0.79
-1.20 -3.50 0.75
-1.20 -3.45 0.67
-1.20 -3.40 0.55
-1.20 -3.35 0.37
-1.20 -3.30 0.11
-1.20 -3.25 -0.23
-1.20 -3.20 -0.70
-1.20 -3.15 -1.31
-1.20 -3.10 -2.10
-1.20 -3.05 -3.12
-1.20 -3.00 -4.43
-1.20 -2.95 -6.11
-1.20 -2.90 -8.26
-1.20 -2.85 -10.98
-1.20 -2.80 -14.43
-1.20 -2.75 -18.75
-1.20 -2.70 -18.65
-1.20 -2.65 -18.56
-1.20 -2.60 -18.46
-1.20 -2.55 -18.36
-1.20 -2.50 -18.27
-1.20 -2.45 -18.17
-1.20 -2.40 -18.07
-1.20 -2.35 -17.97
-1.20 -2.30 -17.87
-1.20 -2.25 -17.77
-1.20 -2.20 -17.67
-1.20 -2.15 -17.57
-1.20 -2.10 -17.47
-1.20 -2.05 -17.37
-1.20 -2.00 -17.27
-1.20 -1.95 -17.17
-1.20 -1.90 -17.07
-1.20 -1.85 -16.97
-1.20 -1.80 -16.87
-1.20 -1.75 -16.77
-1.20 -1.70 -16.67
-1.20 -1.65 -16.57
-1.20 -1.60 -16.47
-1.20 -1.55 -16.37
-1.20 -1.50 -16.27
-1.20 -1.45 -16.17
-1.20 -1.40 -16.07
-1.20 -1.35 -15.97
-1.20 -1.30 -15.87
-1.20 -1.25 -15.77
-1.20 -1.20 -15.67
-1.20 -1.15 -15.57
-1.20 -1.10 -15.47
-1.20 -1.05 -15.37
-1.20 -1.00 -15.27
-1.15 -5.00 -1.56
-1.15 -4.95 -1.46
-1.15 -4.90 -1.36
-1.15 -4.85 -1.26
-1.15 -4.80 -1.16
-1.15 -4.75 -1.06
-1.15 -4.70 -0.96
-1.15 -4.65 -0.87
-1.15 -4.60 -0.77
-1.15 -4.55 -0.67
-1.15 -4.50 -0.57
-1.15 -4.45 -0.47
-1.15 -4.40 -0.38
-1.15 -4.35 -0.28
-1.15 -4.30 -0.19
-1.15 -4.25 -0.09
-1.15 -4.20 0.00
-1.15 -4.15 0.09
-1.15 -4.10 0.17
-1.15 -4.05 0.25
-1.15 -4.00 0.33
-1.15 -3.95 0.40
-1.15 -3.90 0.47
-1.15 -3.85 0.52
-1.15 -3.80 0.57
-1.15 -3.75 0.60
-1.15 -3.70 0.61
-1.15 -3.65 0.59
-1.15 -3.60 0.55
-1.15 -3.55 0.47
-1.15 -3.50 0.35
-1.15 -3.45 0.17
-1.15 -3.40 -0.09
-1.15 -3.35 -0.43
-1.15 -3.30 -0.90
-1.15 -3.25 -1.51
-1.15 -3.20 -2.30
-1.15 -3.15 -3.32
-1.15 -3.10 -4.63
-1.15 -3.05 -6.31
-1.15 -3.00 -8.46
-1.15 -2.95 -11.18
-1.15 -2.90 -14.63
-1.15 -2.85 -18.94
-1.15 -2.80 -18.84
-1.15 -2.75 -18.75
-1.15 -2.70 -18.65
-1.15 -2.65 -18.56
-1.15 -2.60 -18.46
-1.15 -2.55 -18.36
-1.15 -2.50 -18.27
-1.15 -2.45 -18.17
-1.15 -2.40 -18.07
-1.15 -2.35 -17.97
-1.15 -2.30 -17.87
-1.15 -2.25 -17.77
-1.15 -2.20 -17.67
-1.15 -2.15 -17.57
-1.15 -2.10 -17.47
-1.15 -2.05 -17.37
-1.15 -2.00 -17.27
-1.15 -1.95 -17.17
-1.15 -1.90 -17.07
-1.15 -1.85 -16.97
-1.15 -1.80 -16.87
-1.15 -1.75 -16.77
-1.15 -1.70 -16.67
-1.15 -1.65 -16.57
-1.15 -1.60 -16.47
-1.15 -1.55 -16.37
-1.15 -1.50 -16.27
-1.15 -1.45 -16.17
-1.15 -1.40 -16.07
-1.15 -1.35 -15.97
-1.15 -1.30 -15.87
-1.15 -1.25 -15.77
-1.15 -1.20 -15.67
-1.15 -1.15 -15.57
-1.15 -1.10 -15.47
-1.15 -1.05 -15.37
-1.15 -1.00 -15.27
-1.10 -5.00 -1.56
-1.10 -4.95 -1.46
-1.10 -4.90 -1.36
-1.10 -4.85 -1.26
-1.10 -4.80 -1.16
-1.10 -4.75 -1.07
-1.10 -4.70 -0.97
-1.10 -4.65 -0.87
-1.10 -4.60 -0.77
-1.10 -4.55 -0.67
-1.10 -4.50 -0.58
-1.10 -4.45 -0.48
-1.10 -4.40 -0.39
-1.10 -4.35 -0.29
-1.10 -4.30 -0.20
-1.10 -4.25 -0.11
-1.10 -4.20 -0.03
-1.10 -4.15 0.05
-1.10 -4.10 0.13
-1.10 -4.05 0.20
-1.10 -4.00 0.27
-1.10 -3.95 0.32
-1.10 -3.90 0.37
-1.10 -3.85 0.40
-1.10 -3.80 0.41
-1.10 -3.75 0.39
-1.10 -3.70 0.35
-1.10 -3.65 0.27
-1.10 -3.60 0.15
-1.10 -3.55 -0.03
-1.10 -3.50 -0.29
-1.10 -3.45 -0.63
-1.10 -3.40 -1.10
-1.10 -3.35 -1.71
-1.10 -3.30 -2.50
-1.10 -3.25 -3.52
-1.10 -3.20 -4.83
-1.10 -3.15 -6.51
-1.10 -3.10 -8.66
-1.10 -3.05 -11.38
-1.10 -3.00 -14.83
-1.10 -2.95 -19.11
-1.10 -2.90 -19.03
-1.10 -2.85 -18.94
-1.10 -2.80 -18.84
-1.10 -2.75 -18.75
-1.10 -2.70 -18.65
-1.10 -2.65 -18.56
-1.10 -2.60 -18.46
-1.10 -2.55 -18.36
-1.10 -2.50 -18.27
-1.10 -2.45 -18.17
-1.10 -2.40 -18.07
-1.10 -2.35 -17.97
-1.10 -2.30 -17.87
-1.10 -2.25 -17.77
-1.10 -2.20 -17.67
-1.10 -2.15 -17.57
-1.10 -2.10 -17.47
-1.10 -2.05 -17.37
-1.10 -2.00 -17.27
-1.10 -1.95 -17.17
-1.10 -1.90 -17.07
-1.10 -1.85 -16.97
-1.10 -1.80 -16.87
-1.10 -1.75 -16.77
-1.10 -1.70 -16.67
-1.10 -1.65 -16.57
-1.10 -1.60 -16.47
-1.10 -1.55 -16.37
-1.10 -1.50 -16.27
-1.10 -1.45 -16.17
-1.10 -1.40 -16.07
-1.10 -1.35 -15.97
-1.10 -1.30 -15.87
-1.10 -1.25 -15.77
-1.10 -1.20 -15.67
-1.10 -1.15 -15.57
-1.10 -1.10 -15.47
-1.10 -1.05 -15.37
-1.10 -1.00 -15.27
-1.05 -5.00 -1.56
-1.05 -4.95 -1.46
-1.05 -4.90 -1.36
-1.05 -4.85 -1.27
-1.05 -4.80 -1.17
-1.05 -4.75 -1.07
-1.05 -4.70 -0.97
-1.05 -4.65 -0.87
-1.05 -4.60 -0.78
-1.05 -4.55 -0.68
-1.05 -4.50 -0.59
-1.05 -4.45 -0.49
-1.05 -4.40 -0.40
-1.05 -4.35 -0.31
-1.05 -4.30 -0.23
-1.05 -4.25 -0.15
-1.05 -4.20 -0.07
-1.05 -4.15 0.00
-1.05 -4.10 0.07
-1.05 -4.05 0.12
-1.05 -4.00 0.17
-1.05 -3.95 0.20
-1.05 -3.90 0.21
-1.05 -3.85 0.19
-1.05 -3.80 0.15
-1.05 -3.75 0.07
-1.05 -3.70 -0.05
-1.05 -3.65 -0.23
-1.05 -3.60 -0.49
-1.05 -3.55 -0.83
-1.05 -3.50 -1.30
-1.05 -3.45 -1.91
-1.05 -3.40 -2.70
-1.05 -3.35 -3.72
-1.05 -3.30 -5.03
-1.05 -3.25 -6.71
-1.05 -3.20 -8.86
-1.05 -3.15 -11.58
-1.05 -3.10 -15.03
-1.05 -3.05 -19.28
-1.05 -3.00 -19.20
-1.05 -2.95 -19.11
-1.05 -2.90 -19.03
-1.05 -2.85 -18.94
-1.05 -2.80 -18.84
-1.05 -2.75 -18.75
-1.05 -2.70 -18.65
-1.05 -2.65 -18.56
-1.05 -2.60 -18.46
-1.05 -2.55 -18.36
-1.05 -2.50 -18.27
-1.05 -2.45 -18.17
-1.05 -2.40 -18.07
-1.05 -2.35 -17.97
-1.05 -2.30 -17.87
-1.05 -2.25 -17.77
-1.05 -2.20 -17.67
-1.05 -2.15 -17.57
-1.05 -2.10 -17.47
-1.05 -2.05 -17.37
-1.05 -2.00 -17.27
-1.05 -1.95 -17.17
-1.05 -1.90 -17.07
-1.05 -1.85 -16.97
-1.05 -1.80 -16.87
-1.05 -1.75 -16.77
-1.05 -1.70 -16.67
-1.05 -1.65 -16.57
-1.05 -1.60 -16.47
-1.05 -1.55 -16.37
-1.05 -1.50 -16.27
-1.05 -1.45 -16.17
-1.05 -1.40 -16.07
-1.05 -1.35 -15.97
-1.05 -1.30 -15.87
-1.05 -1.25 -15.77
-1.05 -1.20 -15.67
-1.05 -1.15 -15.57
-1.05 -1.10 -15.47
-1.05 -1.05 -15.37
-1.05 -1.00 -15.27
-1.00 -5.00 -1.56
-1.00 -4.95 -1.47
-1.00 -4.90 -1.37
-1.00 -4.85 -1.27
-1.00 -4.80 -1.17
-1.00 -4.75 -1.07
-1.00 -4.70 -0.98
-1.00 -4.65 -0.88
-1.00 -4.60 -0.79
-1.00 -4.55 -0.69
-1.00 -4.50 -0.60
-1.00 -4.45 -0.51
-1.00 -4.40 -0.43
-1.00 -4.35 -0.35
-1.00 -4.30 -0.27
-1.00 -4.25 -0.20
-1.00 -4.20 -0.13
-1.00 -4.15 -0.08
-1.00 -4.10 -0.03
-1.00 -4.05 0.00
-1.00 -4.00 0.01
-1.00 -3.95 -0.01
-1.00 -3.90 -0.05
-1.00 -3.85 -0.13
-1.00 -3.80 -0.25
-1.00 -3.75 -0.43
-1.00 -3.70 -0.69
-1.00 -3.65 -1.03
-1.00 -3.60 -1.50
-1.00 -3.55 -2.11
-1.00 -3.50 -2.90
-1.00 -3.45 -3.92
-1.00 -3.40 -5.23
-1.00 -3.35 -6.91
-1.00 -3.30 -9.06
-1.00 -3.25 -11.78
-1.00 -3.20 -15.23
-1.00 -3.15 -19.44
-1.00 -3.10 -19.36
-1.00 -3.05 -19.28
-1.00 -3.00 -19.20
-1.00 -2.95 -19.11
-1.00 -2.90 -19.03
-1.00 -2.85 -18.94
-1.00 -2.80 -18.84
-1.00 -2.75 -18.75
-1.00 -2.70 -18.65
-1.00 -2.65 -18.56
-1.00 -2.60 -18.46
-1.00 -2.55 -18.36
-1.00 -2.50 -18.27
-1.00 -2.45 -18.17
-1.00 -2.40 -18.07
-1.00 -2.35 -17.97
-1.00 -2.30 -17.87
-1.00 -2.25 -17.77
-1.00 -2.20 -17.67
-1.00 -2.15 -17.57
-1.00 -2.10 -17.47
-1.00 -2.05 -17.37
-1.00 -2.00 -17.27
-1.00 -1.95 -17.17
-1.00 -1.90 -17.07
-1.00 -1.85 -16.97
-1.00 -1.80 -16.87
-1.00 -1.75 -16.77
-1.00 -1.70 -16.67
-1.00 -1.65 -16.57
-1.00 -1.60 -16.47
-1.00 -1.55 -16.37
-1.00 -1.50 -16.27
-1.00 -1.45 -16.17
-1.00 -1.40 -16.07
-1.00 -1.35 -15.97
-1.00 -1.30 -15.87
-1.00 -1.25 -15.77
-1.00 -1.20 -15.67
-1.00 -1.15 -15.57
-1.00 -1.10 -15.47
-1.00 -1.05 -15.37
-1.00 -1.00 -15.27
-0.95 -5.00 -1.57
-0.95 -4.95 -1.47
-0.95 -4.90 -1.37
-0.95 -4.85 -1.27
-0.95 -4.80 -1.18
-0.95 -4.75 -1.08
-0.95 -4.70 -0.99
-0.95 -4.65 -0.89
-0.95 -4.60 -0.80
-0.95 -4.55 -0.71
-0.95 -4.50 -0.63
-0.95 -4.45 -0.55
-0.95 -4.40 -0.47
-0.95 -4.35 -0.40
-0.95 -4.30 -0.33
-0.95 -4.25 -0.28
-0.95 -4.20 -0.23
-0.95 -4.15 -0.20
-0.95 -4.10 -0.19
-0.95 -4.05 -0.21
-0.95 -4.00 -0.25
-0.95 -3.95 -0.33
-0.95 -3.90 -0.45
-0.95 -3.85 -0.63
-0.95 -3.80 -0.89
-0.95 -3.75 -1.23
-0.95 -3.70 -1.70
-0.95 -3.65 -2.31
-0.95 -3.60 -3.10
-0.95 -3.55 -4.12
-0.95 -3.50 -5.43
-0.95 -3.45 -7.11
-0.95 -3.40 -9.26
-0.95 -3.35 -11.98
-0.95 -3.30 -15.43
-0.95 -3.25 -19.57
-0.95 -3.20 -19.51
-0.95 -3.15 -19.44
-0.95 -3.10 -19.36
-0.95 -3.05 -19.28
-0.95 -3.00 -19.20
-0.95 -2.95 -19.11
-0.95 -2.90 -19.03
-0.95 -2.85 -18.94
-0.95 -2.80 -18.84
-0.95 -2.75 -18.75
-0.95 -2.70 -18.65
-0.95 -2.65 -18.56
-0.95 -2.60 -18.46
-0.95 -2.55 -18.36
-0.95 -2.50 -18.27
-0.95 -2.45 -18.17
-0.95 -2.40 -18.07
-0.95 -2.35 -17.97
-0.95 -2.30 -17.87
-0.95 -2.25 -17.77
-0.95 -2.20 -17.67
-0.95 -2.15 -17.57
-0.95 -2.10 -17.47
-0.95 -2.05 -17.37
-0.95 -2.00 -17.27
-0.95 -1.95 -17.17
-0.95 -1.90 -17.07
-0.95 -1.85 -16.97
-0.95 -1.80 -16.87
-0.95 -1.75 -16.77
-0.95 -1.70 -16.67
-0.95 -1.65 -16.57
-0.95 -1.60 -16.47
-0.95 -1.55 -16.37
-0.95 -1.50 -16.27
-0.95 -1.45 -16.17
-0.95 -1.40 -16.07
-0.95 -1.35 -15.97
-0.95 -1.30 -15.87
-0.95 -1.25 -15.77
-0.95 -1.20 -15.67
-0.95 -1.15 -15.57
-0.95 -1.10 -15.47
-0.95 -1.05 -15.37
-0.95 -1.00 -15.27
-0.90 -5.00 -1.57
-0.90 -4.95 -1.47
-0.90 -4.90 -1.38
-0.90 -4.85 -1.28
-0.90 -4.80 -1.19
-0.90 -4.75 -1.09
-0.90 -4.70 -1.00
-0.90 -4.65 -0.91
-0.90 -4.60 -0.83
-0.90 -4.55 -0.75
-0.90 -4.50 -0.67
-0.90 -4.45 -0.60
-0.90 -4.40 -0.53
-0.90 -4.35 -0.48
-0.90 -4.30 -0.43
-0.90 -4.25 -0.40
-0.90 -4.20 -0.39
-0.90 -4.15 -0.41
-0.90 -4.10 -0.45
-0.90 -4.05 -0.53
-0.90 -4.00 -0.65
-0.90 -3.95 -0.83
-0.90 -3.90 -1.09
-0.90 -3.85 -1.43
-0.90 -3.80 -1.90
-0.90 -3.75 -2.51
-0.90 -3.70 -3.30
-0.90 -3.65 -4.32
-0.90 -3.60 -5.63
-0.90 -3.55 -7.31
-0.90 -3.50 -9.46
-0.90 -3.45 -12.18
-0.90 -3.40 -15.63
-0.90 -3.35 -19.69
-0.90 -3.30 -19.63
-0.90 -3.25 -19.57
-0.90 -3.20 -19.51
-0.90 -3.15 -19.44
-0.90 -3.10 -19.36
-0.90 -3.05 -19.28
-0.90 -3.00 -19.20
-0.90 -2.95 -19.11
-0.90 -2.90 -19.03
-0.90 -2.85 -18.94
-0.90 -2.80 -18.84
-0.90 -2.75 -18.75
-0.90 -2.70 -18.65
-0.90 -2.65 -18.56
-0.90 -2.60 -18.46
-0.90 -2.55 -18.36
-0.90 -2.50 -18.27
-0.90 -2.45 -18.17
-0.90 -2.40 -18.07
-0.90 -2.35 -17.97
-0.90 -2.30 -17.87
-0.90 -2.25 -17.77
-0.90 -2.20 -17.67
-0.90 -2.15 -17.57
-0.90 -2.10 -17.47
-0.90 -2.05 -17.37
-0.90 -2.00 -17.27
-0.90 -1.95 -17.17
-0.90 -1.90 -17.07
-0.90 -1.85 -16.97
-0.90 -1.80 -16.87
-0.90 -1.75 -16.77
-0.90 -1.70 -16.67
-0.90 -1.65 -16.57
-0.90 -1.60 -16.47
-0.90 -1.55 -16.37
-0.90 -1.50 -16.27
-0.90 -1.45 -16.17
-0.90 -1.40 -16.07
-0.90 -1.35 -15.97
-0.90 -1.30 -15.87
-0.90 -1.25 -15.77
-0.90 -1.20 -15.67
-0.90 -1.15 -15.57
-0.90 -1.10 -15.47
-0.90 -1.05 -15.37
-0.90 -1.00 -15.27
-0.85 -5.00 -1.58
-0.85 -4.95 -1.48
-0.85 -4.90 -1.39
-0.85 -4.85 -1.29
-0.85 -4.80 -1.20
-0.85 -4.75 -1.11
-0.85 -4.70 -1.03
-0.85 -4.65 -0.95
-0.85 -4.60 -0.87
-0.85 -4.55 -0.80
-0.85 -4.50 -0.73
-0.85 -4.45 -0.68
-0.85 -4.40 -0.63
-0.85 -4.35 -0.60
-0.85 -4.30 -0.59
-0.85 -4.25 -0.61
-0.85 -4.20 -0.65
-0.85 -4.15 -0.73
-0.85 -4.10 -0.85
-0.85 -4.05 -1.03
-0.85 -4.00 -1.29
-0.85 -3.95 -1.63
-0.85 -3.90 -2.10
-0.85 -3.85 -2.71
-0.85 -3.80 -3.50
-0.85 -3.75 -4.52
-0.85 -3.70 -5.83
-0.85 -3.65 -7.51
-0.85 -3.60 -9.66
-0.85 -3.55 -12.38
-0.85 -3.50 -15.83
-0.85 -3.45 -19.78
-0.85 -3.40 -19.73
-0.85 -3.35 -19.69
-0.85 -3.30 -19.63
-0.85 -3.25 -19.57
-0.85 -3.20 -19.51
-0.85 -3.15 -19.44
-0.85 -3.10 -19.36
-0.85 -3.05 -19.28
-0.85 -3.00 -19.20
-0.85 -2.95 -19.11
-0.85 -2.90 -19.03
-0.85 -2.85 -18.94
-0.85 -2.80 -18.84
-0.85 -2.75 -18.75
-0.85 -2.70 -18.65
-0.85 -2.65 -18.56
-0.85 -2.60 -18.46
-0.85 -2.55 -18.36
-0.85 -2.50 -18.27
-0.85 -2.45 -18.17
-0.85 -2.40 -18.07
-0.85 -2.35 -17.97
-0.85 -2.30 -17.87
-0.85 -2.25 -17.77
-0.85 -2.20 -17.67
-0.85 -2.15 -17.57
-0.85 -2.10 -17.47
-0.85 -2.05 -17.37
-0.85 -2.00 -17.27
-0.85 -1.95 -17.17
-0.85 -1.90 -17.07
-0.85 -1.85 -16.97
-0.85 -1.80 -16.87
-0.85 -1.75 -16.77
-0.85 -1.70 -16.67
-0.85 -1.65 -16.57
-0.85 -1.60 -16.47
-0.85 -1.55 -16.37
-0.85 -1.50 -16.27
-0.85 -1.45 -16.17
-0.85 -1.40 -16.07
-0.85 -1.35 -15.97
-0.85 -1.30 -15.87
-0.85 -1.25 -15.77
-0.85 -1.20 -15.67
-0.85 -1.15 -15.57
-0.85 -1.10 -15.47
-0.85 -1.05 -15.37
-0.85 -1.00 -15.27
-0.80 -5.00 -1.59
-0.80 -4.95 -1.49
-0.80 -4.90 -1.40
-0.80 -4.85 -1.31
-0.80 -4.80 -1.23
-0.80 -4.75 -1.15
-0.80 -4.70 -1.07
-0.80 -4.65 -1.00
-0.80 -4.60 -0.93
-0.80 -4.55 -0.88
-0.80 -4.50 -0.83
-0.80 -4.45 -0.80
-0.80 -4.40 -0.79
-0.80 -4.35 -0.81
-0.80 -4.30 -0.85
-0.80 -4.25 -0.93
-0.80 -4.20 -1.05
-0.80 -4.15 -1.23
-0.80 -4.10 -1.49
-0.80 -4.05 -1.83
-0.80 -4.00 -2.30
-0.80 -3.95 -2.91
-0.80 -3.90 -3.70
-0.80 -3.85 -4.72
-0.80 -3.80 -6.03
-0.80 -3.75 -7.71
-0.80 -3.70 -9.86
-0.80 -3.65 -12.58
-0.80 -3.60 -16.03
-0.80 -3.55 -19.85
-0.80 -3.50 -19.82
-0.80 -3.45 -19.78
-0.80 -3.40 -19.73
-0.80 -3.35 -19.69
-0.80 -3.30 -19.63
-0.80 -3.25 -19.57
-0.80 -3.20 -19.51
-0.80 -3.15 -19.44
-0.80 -3.10 -19.36
-0.80 -3.05 -19.28
-0.80 -3.00 -19.20
-0.80 -2.95 -19.11
-0.80 -2.90 -19.03
-0.80 -2.85 -18.94
-0.80 -2.80 -18.84
-0.80 -2.75 -18.75
-0.80 -2.70 -18.65
-0.80 -2.65 -18.56
-0.80 -2.60 -18.46
-0.80 -2.55 -18.36
-0.80 -2.50 -18.27
-0.80 -2.45 -18.17
-0.80 -2.40 -18.07
-0.80 -2.35 -17.97
-0.80 -2.30 -17.87
-0.80 -2.25 -17.77
-0.80 -2.20 -17.67
-0.80 -2.15 -17.57
-0.80 -2.10 -17.47
-0.80 -2.05 -17.37
-0.80 -2.00 -17.27
-0.80 -1.95 -17.17
-0.80 -1.90 -17.07
-0.80 -1.85 -16.97
-0.80 -1.80 -16.87
-0.80 -1.75 -16.77
-0.80 -1.70 -16.67
-0.80 -1.65 -16.57
-0.80 -1.60 -16.47
-0.80 -1.55 -16.37
-0.80 -1.50 -16.27
-0.80 -1.45 -16.17
-0.80 -1.40 -16.07
-0.80 -1.35 -15.97
-0.80 -1.30 -15.87
-0.80 -1.25 -15.77
-0.80 -1.20 -15.67
-0.80 -1.15 -15.57
-0.80 -1.10 -15.47
-0.80 -1.05 -15.37
-0.80 -1.00 -15.27
-0.75 -5.00 -1.60
-0.75 -4.95 -1.51
-0.75 -4.90 -1.43
-0.75 -4.85 -1.35
-0.75 -4.80 -1.27
-0.75 -4.75 -1.20
-0.75 -4.70 -1.13
-0.75 -4.65 -1.08
-0.75 -4.60 -1.03
-0.75 -4.55 -1.00
-0.75 -4.50 -0.99
-0.75 -4.45 -1.01
-0.75 -4.40 -1.05
-0.75 -4.35 -1.13
-0.75 -4.30 -1.25
-0.75 -4.25 -1.43
-0.75 -4.20 -1.69
-0.75 -4.15 -2.03
-0.75 -4.10 -2.50
-0.75 -4.05 -3.11
-0.75 -4.00 -3.90
-0.75 -3.95 -4.92
-0.75 -3.90 -6.23
-0.75 -3.85 -7.91
-0.75 -3.80 -10.06
-0.75 -3.75 -12.78
-0.75 -3.70 -16.23
-0.75 -3.65 -19.90
-0.75 -3.60 -19.87
-0.75 -3.55 -19.85
-0.75 -3.50 -19.82
-0.75 -3.45 -19.78
-0.75 -3.40 -19.73
-0.75 -3.35 -19.69
-0.75 -3.30 -19.63
-0.75 -3.25 -19.57
-0.75 -3.20 -19.51
-0.75 -3.15 -19.44
-0.75 -3.10 -19.36
-0.75 -3.05 -19.28
-0.75 -3.00 -19.20
-0.75 -2.95 -19.11
-0.75 -2.90 -19.03
-0.75 -2.85 -18.94
-0.75 -2.80 -18.84
-0.75 -2.75 -18.75
-0.75 -2.70 -18.65
-0.75 -2.65 -18.56
-0.75 -2.60 -18.46
-0.75 -2.55 -18.36
-0.75 -2.50 -18.27
-0.75 -2.45 -18.17
-0.75 -2.40 -18.07
-0.75 -2.35 -17.97
-0.75 -2.30 -17.87
-0.75 -2.25 -17.77
-0.75 -2.20 -17.67
-0.75 -2.15 -17.57
-0.75 -2.10 -17.47
-0.75 -2.05 -17.37
-0.75 -2.00 -17.27
-0.75 -1.95 -17.17
-0.75 -1.90 -17.07
-0.75 -1.85 -16.97
-0.75 -1.80 -16.87
-0.75 -1.75 -16.77
-0.75 -1.70 -16.67
-0.75 -1.65 -16.57
-0.75 -1.60 -16.47
-0.75 -1.55 -16.37
-0.75 -1.50 -16.27
-0.75 -1.45 -16.17
-0.75 -1.40 -16.07
-0.75 -1.35 -15.97
-0.75 -1.30 -15.87
-0.75 -1.25 -15.77
-0.75 -1.20 -15.67
-0.75 -1.15 -15.57
-0.75 -1.10 -15.47
-0.75 -1.05 -15.37
-0.75 -1.00 -15.27
-0.70 -5.00 -1.63
-0.70 -4.95 -1.55
-0.70 -4.90 -1.47
-0.70 -4.85 -1.40
-0.70 -4.80 -1.33
-0.70 -4.75 -1.28
-0.70 -4.70 -1.23
-0.70 -4.65 -1.20
-0.70 -4.60 -1.19
-0.70 -4.55 -1.21
-0.70 -4.50 -1.25
-0.70 -4.45 -1.33
-0.70 -4.40 -1.45
-0.70 -4.35 -1.63
-0.70 -4.30 -1.89
-0.70 -4.25 -2.23
-0.70 -4.20 -2.70
-0.70 -4.15 -3.31
-0.70 -4.10 -4.10
-0.70 -4.05 -5.12
-0.70 -4.00 -6.43
-0.70 -3.95 -8.11
-0.70 -3.90 -10.26
-0.70 -3.85 -12.98
-0.70 -3.80 -16.43
-0.70 -3.75 -19.93
-0.70 -3.70 -19.92
-0.70 -3.65 -19.90
-0.70 -3.60 -19.87
-0.70 -3.55 -19.85
-0.70 -3.50 -19.82
-0.70 -3.45 -19.78
-0.70 -3.40 -19.73
-0.70 -3.35 -19.69
-0.70 -3.30 -19.63
-0.70 -3.25 -19.57
-0.70 -3.20 -19.51
-0.70 -3.15 -19.44
-0.70 -3.10 -19.36
-0.70 -3.05 -19.28
-0.70 -3.00 -19.20
-0.70 -2.95 -19.11
-0.70 -2.90 -19.03
-0.70 -2.85 -18.94
-0.70 -2.80 -18.84
-0.70 -2.75 -18.75
-0.70 -2.70 -18.65
-0.70 -2.65 -18.56
-0.70 -2.60 -18.46
-0.70 -2.55 -18.36
-0.70 -2.50 -18.27
-0.70 -2.45 -18.17
-0.70 -2.40 -18.07
-0.70 -2.35 -17.97
-0.70 -2.30 -17.87
-0.70 -2.25 -17.77
-0.70 -2.20 -17.67
-0.70 -2.15 -17.57
-0.70 -2.10 -17.47
-0.70 -2.05 -17.37
-0.70 -2.00 -17.27
-0.70 -1.95 -17.17
-0.70 -1.90 -17.07
-0.70 -1.85 -16.97
-0.70 -1.80 -16.87
-0.70 -1.75 -16.77
-0.70 -1.70 -16.67
-0.70 -1.65 -16.57
-0.70 -1.60 -16.47
-0.70 -1.55 -16.37
-0.70 -1.50 -16.27
-0.70 -1.45 -16.17
-0.70 -1.40 -16.07
-0.70 -1.35 -15.97
-0.70 -1.30 -15.87
-0.70 -1.25 -15.77
-0.70 -1.20 -15.67
-0.70 -1.15 -15.57
-0.70 -1.10 -15.47
-0.70 -1.05 -15.37
-0.70 -1.00 -15.27
-0.65 -5.00 -1.67
-0.65 -4.95 -1.60
-0.65 -4.90 -1.53
-0.65 -4.85 -1.48
-0.65 -4.80 -1.43
-0.65 -4.75 -1.40
-0.65 -4.70 -1.39
-0.65 -4.65 -1.41
-0.65 -4.60 -1.45
-0.65 -4.55 -1.53
-0.65 -4.50 -1.65
-0.65 -4.45 -1.83
-0.65 -4.40 -2.09
-0.65 -4.35 -2.43
-0.65 -4.30 -2.90
-0.65 -4.25 -3.51
-0.65 -4.20 -4.30
-0.65 -4.15 -5.32
-0.65 -4.10 -6.63
-0.65 -4.05 -8.31
-0.65 -4.00 -10.46
-0.65 -3.95 -13.18
-0.65 -3.90 -16.63
-0.65 -3.85 -19.96
-0.65 -3.80 -19.95
-0.65 -3.75 -19.93
-0.65 -3.70 -19.92
-0.65 -3.65 -19.90
-0.65 -3.60 -19.87
-0.65 -3.55 -19.85
-0.65 -3.50 -19.82
-0.65 -3.45 -19.78
-0.65 -3.40 -19.73
-0.65 -3.35 -19.69
-0.65 -3.30 -19.63
-0.65 -3.25 -19.57
-0.65 -3.20 -19.51
-0.65 -3.15 -19.44
-0.65 -3.10 -19.36
-0.65 -3.05 -19.28
-0.65 -3.00 -19.20
-0.65 -2.95 -19.11
-0.65 -2.90 -19.03
-0.65 -2.85 -18.94
-0.65 -2.80 -18.84
-0.65 -2.75 -18.75
-0.65 -2.70 -18.65
-0.65 -2.65 -18.56
-0.65 -2.60 -18.46
-0.65 -2.55 -18.36
-0.65 -2.50 -18.27
-0.65 -2.45 -18.17
-0.65 -2.40 -18.07
-0.65 -2.35 -17.97
-0.65 -2.30 -17.87
-0.65 -2.25 -17.77
-0.65 -2.20 -17.67
-0.65 -2.15 -17.57
-0.65 -2.10 -17.47
-0.65 -2.05 -17.37
-0.65 -2.00 -17.27
-0.65 -1.95 -17.17
-0.65 -1.90 -17.07
-0.65 -1.85 -16.97
-0.65 -1.80 -16.87
-0.65 -1.75 -16.77
-0.65 -1.70 -16.67
-0.65 -1.65 -16.57
-0.65 -1.60 -16.47
-0.65 -1.55 -16.37
-0.65 -1.50 -16.27
-0.65 -1.45 -16.17
-0.65 -1.40 -16.07
-0.65 -1.35 -15.97
-0.65 -1.30 -15.87
-0.65 -1.25 -15.77
-0.65 -1.20 -15.67
-0.65 -1.15 -15.57
-0.65 -1.10 -15.47
-0.65 -1.05 -15.37
-0.65 -1.00 -15.27
-0.60 -5.00 -1.73
-0.60 -4.95 -1.68
-0.60 -4.90 -1.63
-0.60 -4.85 -1.60
-0.60 -4.80 -1.59
-0.60 -4.75 -1.61
-0.60 -4.70 -1.65
-0.60 -4.65 -1.73
-0.60 -4.60 -1.85
-0.60 -4.55 -2.03
-0.60 -4.50 -2.29
-0.60 -4.45 -2.63
-0.60 -4.40 -3.10
-0.60 -4.35 -3.71
-0.60 -4.30 -4.50
-0.60 -4.25 -5.52
-0.60 -4.20 -6.83
-0.60 -4.15 -8.51
-0.60 -4.10 -10.66
-0.60 -4.05 -13.38
-0.60 -4.00 -16.83
-0.60 -3.95 -19.97
-0.60 -3.90 -19.96
-0.60 -3.85 -19.96
-0.60 -3.80 -19.95
-0.60 -3.75 -19.93
-0.60 -3.70 -19.92
-0.60 -3.65 -19.90
-0.60 -3.60 -19.87
-0.60 -3.55 -19.85
-0.60 -3.50 -19.82
-0.60 -3.45 -19.78
-0.60 -3.40 -19.73
-0.60 -3.35 -19.69
-0.60 -3.30 -19.63
-0.60 -3.25 -19.57
-0.60 -3.20 -19.51
-0.60 -3.15 -19.44
-0.60 -3.10 -19.36
-0.60 -3.05 -19.28
-0.60 -3.00 -19.20
-0.60 -2.95 -19.11
-0.60 -2.90 -19.03
-0.60 -2.85 -18.94
-0.60 -2.80 -18.84
-0.60 -2.75 -18.75
-0.60 -2.70 -18.65
-0.60 -2.65 -18.56
-0.60 -2.60 -18.46
-0.60 -2.55 -18.36
-0.60 -2.50 -18.27
-0.60 -2.45 -18.17
-0.60 -2.40 -18.07
-0.60 -2.35 -17.97
-0.60 -2.30 -17.87
-0.60 -2.25 -17.77
-0.60 -2.20 -17.67
-0.60 -2.15 -17.57
-0.60 -2.10 -17.47
-0.60 -2.05 -17.37
-0.60 -2.00 -17.27
-0.60 -1.95 -17.17
-0.60 -1.90 -17.07
-0.60 -1.85 -16.97
-0.60 -1.80 -16.87
-0.60 -1.75 -16.77
-0.60 -1.70 -16.67
-0.60 -1.65 -16.57
-0.60 -1.60 -16.47
-0.60 -1.55 -16.37
-0.60 -1.50 -16.27
-0.60 -1.45 -16.17
-0.60 -1.40 -16.07
-0.60 -1.35 -15.97
-0.60 -1.30 -15.87
-0.60 -1.25 -15.77
-0.60 -1.20 -15.67
-0.60 -1.15 -15.57
-0.60 -1.10 -15.47
-0.60 -1.05 -15.37
-0.60 -1.00 -15.27
-0.55 -5.00 -1.83
-0.55 -4.95 -1.80
-0.55 -4.90 -1.79
-0.55 -4.85 -1.81
-0.55 -4.80 -1.85
-0.55 -4.75 -1.93
-0.55 -4.70 -2.05
-0.55 -4.65 -2.23
-0.55 -4.60 -2.49
-0.55 -4.55 -2.83
-0.55 -4.50 -3.30
-0.55 -4.45 -3.91
-0.55 -4.40 -4.70
-0.55 -4.35 -5.72
-0.55 -4.30 -7.03
-0.55 -4.25 -8.71
-0.55 -4.20 -10.86
-0.55 -4.15 -13.58
-0.55 -4.10 -17.03
-0.55 -4.05 -19.98
-0.55 -4.00 -19.98
-0.55 -3.95 -19.97
-0.55 -3.90 -19.96
-0.55 -3.85 -19.96
-0.55 -3.80 -19.95
-0.55 -3.75 -19.93
-0.55 -3.70 -19.92
-0.55 -3.65 -19.90
-0.55 -3.60 -19.87
-0.55 -3.55 -19.85
-0.55 -3.50 -19.82
-0.55 -3.45 -19.78
-0.55 -3.40 -19.73
-0.55 -3.35 -19.69
-0.55 -3.30 -19.63
-0.55 -3.25 -19.57
-0.55 -3.20 -19.51
-0.55 -3.15 -19.44
-0.55 -3.10 -19.36
-0.55 -3.05 -19.28
-0.55 -3.00 -19.20
-0.55 -2.95 -19.11
-0.55 -2.90 -19.03
-0.55 -2.85 -18.94
-0.55 -2.80 -18.84
-0.55 -2.75 -18.75
-0.55 -2.70 -18.65
-0.55 -2.65 -18.56
-0.55 -2.60 -18.46
-0.55 -2.55 -18.36
-0.55 -2.50 -18.27
-0.55 -2.45 -18.17
-0.55 -2.40 -18.07
-0.55 -2.35 -17.97
-0.55 -2.30 -17.87
-0.55 -2.25 -17.77
-0.55 -2.20 -17.67
-0.55 -2.15 -17.57
-0.55 -2.10 -17.47
-0.55 -2.05 -17.37
-0.55 -2.00 -17.27
-0.55 -1.95 -17.17
-0.55 -1.90 -17.07
-0.55 -1.85 -16.97
-0.55 -1.80 -16.87
-0.55 -1.75 -16.77
-0.55 -1.70 -16.67
-0.55 -1.65 -16.57
-0.55 -1.60 -16.47
-0.55 -1.55 -16.37
-0.55 -1.50 -16.27
-0.55 -1.45 -16.17
-0.55 -1.40 -16.07
-0.55 -1.35 -15.97
-0.55 -1.30 -15.87
-0.55 -1.25 -15.77
-0.55 -1.20 -15.67
-0.55 -1.15 -15.57
-0.55 -1.10 -15.47
-0.55 -1.05 -15.37
-0.55 -1.00 -15.27
-0.50 -5.00 -1.99
-0.50 -4.95 -2.01
-0.50 -4.90 -2.05
-0.50 -4.85 -2.13
-0.50 -4.80 -2.25
-0.50 -4.75 -2.43
-0.50 -4.70 -2.69
-0.50 -4.65 -3.03
-0.50 -4.60 -3.50
-0.50 -4.55 -4.11
-0.50 -4.50 -4.90
-0.50 -4.45 -5.92
-0.50 -4.40 -7.23
-0.50 -4.35 -8.91
-0.50 -4.30 -11.06
-0.50 -4.25 -13.78
-0.50 -4.20 -17.23
-0.50 -4.15 -19.99
-0.50 -4.10 -19.99
-0.50 -4.05 -19.98
-0.50 -4.00 -19.98
-0.50 -3.95 -19.97
-0.50 -3.90 -19.96
-0.50 -3.85 -19.96
-0.50 -3.80 -19.95
-0.50 -3.75 -19.93
-0.50 -3.70 -19.92
-0.50 -3.65 -19.90
-0.50 -3.60 -19.87
-0.50 -3.55 -19.85
-0.50 -3.50 -19.82
-0.50 -3.45 -19.78
-0.50 -3.40 -19.73
-0.50 -3.35 -19.69
-0.50 -3.30 -19.63
-0.50 -3.25 -19.57
-0.50 -3.20 -19.51
-0.50 -3.15 -19.44
-0.50 -3.10 -19.36
-0.50 -3.05 -19.28
-0.50 -3.00 -19.20
-0.50 -2.95 -19.11
-0.50 -2.90 -19.03
-0.50 -2.85 -18.94
-0.50 -2.80 -18.84
-0.50 -2.75 -18.75
-0.50 -2.70 -18.65
-0.50 -2.65 -18.56
-0.50 -2.60 -18.46
-0.50 -2.55 -18.36
-0.50 -2.50 -18.27
-0.50 -2.45 -18.17
-0.50 -2.40 -18.07
-0.50 -2.35 -17.97
-0.50 -2.30 -17.87
-0.50 -2.25 -17.77
-0.50 -2.20 -17.67
-0.50 -2.15 -17.57
-0.50 -2.10 -17.47
-0.50 -2.05 -17.37
-0.50 -2.00 -17.27
-0.50 -1.95 -17.17
-0.50 -1.90 -17.07
-0.50 -1.85 -16.97
-0.50 -1.80 -16.87
-0.50 -1.75 -16.77
-0.50 -1.70 -16.67
-0.50 -1.65 -16.57
-0.50 -1.60 -16.47
-0.50 -1.55 -16.37
-0.50 -1.50 -16.27
-0.50 -1.45 -16.17
-0.50 -1.40 -16.07
-0.50 -1.35 -15.97
-0.50 -1.30 -15.87
-0.50 -1.25 -15.77
-0.50 -1.20 -15.67
-0.50 -1.15 -15.57
-0.50 -1.10 -15.47
-0.50 -1.05 -15.37
-0.50 -1.00 -15.27
-0.45 -5.00 -2.25
-0.45 -4.95 -2.33
-0.45 -4.90 -2.45
-0.45 -4.85 -2.63
-0.45 -4.80 -2.89
-0.45 -4.75 -3.23
-0.45 -4.70 -3.70
-0.45 -4.65 -4.31
-0.45 -4.60 -5.10
-0.45 -4.55 -6.12
-0.45 -4.50 -7.43
-0.45 -4.45 -9.11
-0.45 -4.40 -11.26
-0.45 -4.35 -13.98
-0.45 -4.30 -17.43
-0.45 -4.25 -19.99
-0.45 -4.20 -19.99
-0.45 -4.15 -19.99
-0.45 -4.10 -19.99
-0.45 -4.05 -19.98
-0.45 -4.00 -19.98
-0.45 -3.95 -19.97
-0.45 -3.90 -19.96
-0.45 -3.85 -19.96
-0.45 -3.80 -19.95
-0.45 -3.75 -19.93
-0.45 -3.70 -19.92
-0.45 -3.65 -19.90
-0.45 -3.60 -19.87
-0.45 -3.55 -19.85
-0.45 -3.50 -19.82
-0.45 -3.45 -19.78
-0.45 -3.40 -19.73
-0.45 -3.35 -19.69
-0.45 -3.30 -19.63
-0.45 -3.25 -19.57
-0.45 -3.20 -19.51
-0.45 -3.15 -19.44
-0.45 -3.10 -19.36
-0.45 -3.05 -19.28
-0.45 -3.00 -19.20
-0.45 -2.95 -19.11
-0.45 -2.90 -19.03
-0.45 -2.85 -18.94
-0.45 -2.80 -18.84
-0.45 -2.75 -18.75
-0.45 -2.70 -18.65
-0.45 -2.65 -18.56
-0.45 -2.60 -18.46
-0.45 -2.55 -18.36
-0.45 -2.50 -18.27
-0.45 -2.45 -18.17
-0.45 -2.40 -18.07
-0.45 -2.35 -17.97
-0.45 -2.30 -17.87
-0.45 -2.25 -17.77
-0.45 -2.20 -17.67
-0.45 -2.15 -17.57
-0.45 -2.10 -17.47
-0.45 -2.05 -17.37
-0.45 -2.00 -17.27
-0.45 -1.95 -17.17
-0.45 -1.90 -17.07
-0.45 -1.85 -16.97
-0.45 -1.80 -16.87
-0.45 -1.75 -16.77
-0.45 -1.70 -16.67
-0.45 -1.65 -16.57
-0.45 -1.60 -16.47
-0.45 -1.55 -16.37
-0.45 -1.50 -16.27
-0.45 -1.45 -16.17
-0.45 -1.40 -16.07
-0.45 -1.35 -15.97
-0.45 -1.30 -15.87
-0.45 -1.25 -15.77
-0.45 -1.20 -15.67
-0.45 -1.15 -15.57
-0.45 -1.10 -15.47
-0.45 -1.05 -15.37
-0.45 -1.00 -15.27
-0.40 -5.00 -2.65
-0.40 -4.95 -2.83
-0.40 -4.90 -3.09
-0.40 -4.85 -3.43
-0.40 -4.80 -3.90
-0.40 -4.75 -4.51
-0.40 -4.70 -5.30
-0.40 -4.65 -6.32
-0.40 -4.60 -7.63
-0.40 -4.55 -9.31
-0.40 -4.50 -11.46
-0.40 -4.45 -14.18
-0.40 -4.40 -17.63
-0.40 -4.35 -20.00
-0.40 -4.30 -19.99
-0.40 -4.25 -19.99
-0.40 -4.20 -19.99
-0.40 -4.15 -19.99
-0.40 -4.10 -19.99
-0.40 -4.05 -19.98
-0.40 -4.00 -19.98
-0.40 -3.95 -19.97
-0.40 -3.90 -19.96
-0.40 -3.85 -19.96
-0.40 -3.80 -19.95
-0.40 -3.75 -19.93
-0.40 -3.70 -19.92
-0.40 -3.65 -19.90
-0.40 -3.60 -19.87
-0.40 -3.55 -19.85
-0.40 -3.50 -19.82
-0.40 -3.45 -19.78
-0.40 -3.40 -19.73
-0.40 -3.35 -19.69
-0.40 -3.30 -19.63
-0.40 -3.25 -19.57
-0.40 -3.20 -19.51
-0.40 -3.15 -19.44
-0.40 -3.10 -19.36
-0.40 -3.05 -19.28
-0.40 -3.00 -19.20
-0.40 -2.95 -19.11
-0.40 -2.90 -19.03
-0.40 -2.85 -18.94
-0.40 -2.80 -18.84
-0.40 -2.75 -18.75
-0.40 -2.70 -18.65
-0.40 -2.65 -18.56
-0.40 -2.60 -18.46
-0.40 -2.55 -18.36
-0.40 -2.50 -18.27
-0.40 -2.45 -18.17
-0.40 -2.40 -18.07
-0.40 -2.35 -17.97
-0.40 -2.30 -17.87
-0.40 -2.25 -17.77
-0.40 -2.20 -17.67
-0.40 -2.15 -17.57
-0.40 -2.10 -17.47
-0.40 -2.05 -17.37
-0.40 -2.00 -17.27
-0.40 -1.95 -17.17
-0.40 -1.90 -17.07
-0.40 -1.85 -16.97
-0.40 -1.80 -16.87
-0.40 -1.75 -16.77
-0.40 -1.70 -16.67
-0.40 -1.65 -16.57
-0.40 -1.60 -16.47
-0.40 -1.55 -16.37
-0.40 -1.50 -16.27
-0.40 -1.45 -16.17
-0.40 -1.40 -16.07
-0.40 -1.35 -15.97
-0.40 -1.30 -15.87
-0.40 -1.25 -15.77
-0.40 -1.20 -15.67
-0.40 -1.15 -15.57
-0.40 -1.10 -15.47
-0.40 -1.05 -15.37
-0.40 -1.00 -15.27
-0.35 -5.00 -3.29
-0.35 -4.95 -3.63
-0.35 -4.90 -4.10
-0.35 -4.85 -4.71
-0.35 -4.80 -5.50
-0.35 -4.75 -6.52
-0.35 -4.70 -7.83
-0.35 -4.65 -9.51
-0.35 -4.60 -11.66
-0.35 -4.55 -14.38
-0.35 -4.50 -17.83
-0.35 -4.45 -20.00
-0.35 -4.40 -20.00
-0.35 -4.35 -20.00
-0.35 -4.30 -19.99
-0.35 -4.25 -19.99
-0.35 -4.20 -19.99
-0.35 -4.15 -19.99
-0.35 -4.10 -19.99
-0.35 -4.05 -19.98
-0.35 -4.00 -19.98
-0.35 -3.95 -19.97
-0.35 -3.90 -19.96
-0.35 -3.85 -19.96
-0.35 -3.80 -19.95
-0.35 -3.75 -19.93
-0.35 -3.70 -19.92
-0.35 -3.65 -19.90
-0.35 -3.60 -19.87
-0.35 -3.55 -19.85
-0.35 -3.50 -19.82
-0.35 -3.45 -19.78
-0.35 -3.40 -19.73
-0.35 -3.35 -19.69
-0.35 -3.30 -19.63
-0.35 -3.25 -19.57
-0.35 -3.20 -19.51
-0.35 -3.15 -19.44
-0.35 -3.10 -19.36
-0.35 -3.05 -19.28
-0.35 -3.00 -19.20
-0.35 -2.95 -19.11
-0.35 -2.90 -19.03
-0.35 -2.85 -18.94
-0.35 -2.80 -18.84
-0.35 -2.75 -18.75
-0.35 -2.70 -18.65
-0.35 -2.65 -18.56
-0.35 -2.60 -18.46
-0.35 -2.55 -18.36
-0.35 -2.50 -18.27
-0.35 -2.45 -18.17
-0.35 -2.40 -18.07
-0.35 -2.35 -17.97
-0.35 -2.30 -17.87
-0.35 -2.25 -17.77
-0.35 -2.20 -17.67
-0.35 -2.15 -17.57
-0.35 -2.10 -17.47
-0.35 -2.05 -17.37
-0.35 -2.00 -17.27
-0.35 -1.95 -17.17
-0.35 -1.90 -17.07
-0.35 -1.85 -16.97
-0.35 -1.80 -16.87
-0.35 -1.75 -16.77
-0.35 -1.70 -16.67
-0.35 -1.65 -16.57
-0.35 -1.60 -16.47
-0.35 -1.55 -16.37
-0.35 -1.50 -16.27
-0.35 -1.45 -16.17
-0.35 -1.40 -16.07
-0.35 -1.35 -15.97
-0.35 -1.30 -15.87
-0.35 -1.25 -15.77
-0.35 -1.20 -15.67
-0.35 -1.15 -15.57
-0.35 -1.10 -15.47
-0.35 -1.05 -15.37
-0.35 -1.00 -15.27
-0.30 -5.00 -4.30
-0.30 -4.95 -4.91
-0.30 -4.90 -5.70
-0.30 -4.85 -6.72
-0.30 -4.80 -8.03
-0.30 -4.75 -9.71
-0.30 -4.70 -11.86
-0.30 -4.65 -14.58
-0.30 -4.60 -18.02
-0.30 -4.55 -20.00
-0.30 -4.50 -20.00
-0.30 -4.45 -20.00
-0.30 -4.40 -20.00
-0.30 -4.35 -20.00
-0.30 -4.30 -19.99
-0.30 -4.25 -19.99
-0.30 -4.20 -19.99
-0.30 -4.15 -19.99
-0.30 -4.10 -19.99
-0.30 -4.05 -19.98
-0.30 -4.00 -19.98
-0.30 -3.95 -19.97
-0.30 -3.90 -19.96
-0.30 -3.85 -19.96
-0.30 -3.80 -19.95
-0.30 -3.75 -19.93
-0.30 -3.70 -19.92
-0.30 -3.65 -19.90
-0.30 -3.60 -19.87
-0.30 -3.55 -19.85
-0.30 -3.50 -19.82
-0.30 -3.45 -19.78
-0.30 -3.40 -19.73
-0.30 -3.35 -19.69
-0.30 -3.30 -19.63
-0.30 -3.25 -19.57
-0.30 -3.20 -19.51
-0.30 -3.15 -19.44
-0.30 -3.10 -19.36
-0.30 -3.05 -19.28
-0.30 -3.00 -19.20
-0.30 -2.95 -19.11
-0.30 -2.90 -19.03
-0.30 -2.85 -18.94
-0.30 -2.80 -18.84
-0.30 -2.75 -18.75
-0.30 -2.70 -18.65
-0.30 -2.65 -18.56
-0.30 -2.60 -18.46
-0.30 -2.55 -18.36
-0.30 -2.50 -18.27
-0.30 -2.45 -18.17
-0.30 -2.40 -18.07
-0.30 -2.35 -17.97
-0.30 -2.30 -17.87
-0.30 -2.25 -17.77
-0.30 -2.20 -17.67
-0.30 -2.15 -17.57
-0.30 -2.10 -17.47
-0.30 -2.05 -17.37
-0.30 -2.00 -17.27
-0.30 -1.95 -17.17
-0.30 -1.90 -17.07
-0.30 -1.85 -16.97
-0.30 -1.80 -16.87
-0.30 -1.75 -16.77
-0.30 -1.70 -16.67
-0.30 -1.65 -16.57
-0.30 -1.60 -16.47
-0.30 -1.55 -16.37
-0.30 -1.50 -16.27
-0.30 -1.45 -16.17
-0.30 -1.40 -16.07
-0.30 -1.35 -15.97
-0.30 -1.30 -15.87
-0.30 -1.25 -15.77
-0.30 -1.20 -15.67
-0.30 -1.15 -15.57
-0.30 -1.10 -15.47
-0.30 -1.05 -15.37
-0.30 -1.00 -15.27
-0.25 -5.00 -5.90
-0.25 -4.95 -6.92
-0.25 -4.90 -8.23
-0.25 -4.85 -9.91
-0.25 -4.80 -12.06
-0.25 -4.75 -14.78
-0.25 -4.70 -18.22
-0.25 -4.65 -20.00
-0.25 -4.60 -20.00
-0.25 -4.55 -20.00
-0.25 -4.50 -20.00
-0.25 -4.45 -20.00
-0.25 -4.40 -20.00
-0.25 -4.35 -20.00
-0.25 -4.30 -19.99
-0.25 -4.25 -19.99
-0.25 -4.20 -19.99
-0.25 -4.15 -19.99
-0.25 -4.10 -19.99
-0.25 -4.05 -19.98
-0.25 -4.00 -19.98
-0.25 -3.95 -19.97
-0.25 -3.90 -19.96
-0.25 -3.85 -19.96
-0.25 -3.80 -19.95
-0.25 -3.75 -19.93
-0.25 -3.70 -19.92
-0.25 -3.65 -19.90
-0.25 -3.60 -19.87
-0.25 -3.55 -19.85
-0.25 -3.50 -19.82
-0.25 -3.45 -19.78
-0.25 -3.40 -19.73
-0.25 -3.35 -19.69
-0.25 -3.30 -19.63
-0.25 -3.25 -19.57
-0.25 -3.20 -19.51
-0.25 -3.15 -19.44
-0.25 -3.10 -19.36
-0.25 -3.05 -19.28
-0.25 -3.00 -19.20
-0.25 -2.95 -19.11
-0.25 -2.90 -19.03
-0.25 -2.85 -18.94
-0.25 -2.80 -18.84
-0.25 -2.75 -18.75
-0.25 -2.70 -18.65
-0.25 -2.65 -18.56
-0.25 -2.60 -18.46
-0.25 -2.55 -18.36
-0.25 -2.50 -18.27
-0.25 -2.45 -18.17
-0.25 -2.40 -18.07
-0.25 -2.35 -17.97
-0.25 -2.30 -17.87
-0.25 -2.25 -17.77
-0.25 -2.20 -17.67
-0.25 -2.15 -17.57
-0.25 -2.10 -17.47
-0.25 -2.05 -17.37
-0.25 -2.00 -17.27
-0.25 -1.95 -17.17
-0.25 -1.90 -17.07
-0.25 -1.85 -16.97
-0.25 -1.80 -16.87
-0.25 -1.75 -16.77
-0.25 -1.70 -16.67
-0.25 -1.65 -16.57
-0.25 -1.60 -16.47
-0.25 -1.55 -16.37
-0.25 -1.50 -16.27
-0.25 -1.45 -16.17
-0.25 -1.40 -16.07
-0.25 -1.35 -15.97
-0.25 -1.30 -15.87
-0.25 -1.25 -15.77
-0.25 -1.20 -15.67
-0.25 -1.15 -15.57
-0.25 -1.10 -15.47
-0.25 -1.05 -15.37
-0.25 -1.00 -15.27
-0.20 -5.00 -8.43
-0.20 -4.95 -10.11
-0.20 -4.90 -12.26
-0.20 -4.85 -14.98
-0.20 -4.80 -18.42
-0.20 -4.75 -20.00
-0.20 -4.70 -20.00
-0.20 -4.65 -20.00
-0.20 -4.60 -20.00
-0.20 -4.55 -20.00
-0.20 -4.50 -20.00
-0.20 -4.45 -20.00
-0.20 -4.40 -20.00
-0.20 -4.35 -20.00
-0.20 -4.30 -19.99
-0.20 -4.25 -19.99
-0.20 -4.20 -19.99
-0.20 -4.15 -19.99
-0.20 -4.10 -19.99
-0.20 -4.05 -19.98
-0.20 -4.00 -19.98
-0.20 -3.95 -19.97
-0.20 -3.90 -19.96
-0.20 -3.85 -19.96
-0.20 -3.80 -19.95
-0.20 -3.75 -19.93
-0.20 -3.70 -19.92
-0.20 -3.65 -19.90
-0.20 -3.60 -19.87
-0.20 -3.55 -19.85
-0.20 -3.50 -19.82
-0.20 -3.45 -19.78
-0.20 -3.40 -19.73
-0.20 -3.35 -19.69
-0.20 -3.30 -19.63
-0.20 -3.25 -19.57
-0.20 -3.20 -19.51
-0.20 -3.15 -19.44
-0.20 -3.10 -19.36
-0.20 -3.05 -19.28
-0.20 -3.00 -19.20
-0.20 -2.95 -19.11
-0.20 -2.90 -19.03
-0.20 -2.85 -18.94
-0.20 -2.80 -18.84
-0.20 -2.75 -18.75
-0.20 -2.70 -18.65
-0.20 -2.65 -18.56
-0.20 -2.60 -18.46
-0.20 -2.55 -18.36
-0.20 -2.50 -18.27
-0.20 -2.45 -18.17
-0.20 -2.40 -18.07
-0.20 -2.35 -17.97
-0.20 -2.30 -17.87
-0.20 -2.25 -17.77
-0.20 -2.20 -17.67
-0.20 -2.15 -17.57
-0.20 -2.10 -17.47
-0.20 -2.05 -17.37
-0.20 -2.00 -17.27
-0.20 -1.95 -17.17
-0.20 -1.90 -17.07
-0.20 -1.85 -16.97
-0.20 -1.80 -16.87
-0.20 -1.75 -16.77
-0.20 -1.70 -16.67
-0.20 -1.65 -16.57
-0.20 -1.60 -16.47
-0.20 -1.55 -16.37
-0.20 -1.50 -16.27
-0.20 -1.45 -16.17
-0.20 -1.40 -16.07
-0.20 -1.35 -15.97
-0.20 -1.30 -15.87
-0.20 -1.25 -15.77
-0.20 -1.20 -15.67
-0.20 -1.15 -15.57
-0.20 -1.10 -15.47
-0.20 -1.05 -15.37
-0.20 -1.00 -15.27
-0.15 -5.00 -12.46
-0.15 -4.95 -15.18
-0.15 -4.90 -18.61
-0.15 -4.85 -20.00
-0.15 -4.80 -20.00
-0.15 -4.75 -20.00
-0.15 -4.70 -20.00
-0.15 -4.65 -20.00
-0.15 -4.60 -20.00
-0.15 -4.55 -20.00
-0.15 -4.50 -20.00
-0.15 -4.45 -20.00
-0.15 -4.40 -20.00
-0.15 -4.35 -20.00
-0.15 -4.30 -19.99
-0.15 -4.25 -19.99
-0.15 -4.20 -19.99
-0.15 -4.15 -19.99
-0.15 -4.10 -19.99
-0.15 -4.05 -19.98
-0.15 -4.00 -19.98
-0.15 -3.95 -19.97
-0.15 -3.90 -19.96
-0.15 -3.85 -19.96
-0.15 -3.80 -19.95
-0.15 -3.75 -19.93
-0.15 -3.70 -19.92
-0.15 -3.65 -19.90
-0.15 -3.60 -19.87
-0.15 -3.55 -19.85
-0.15 -3.50 -19.82
-0.15 -3.45 -19.78
-0.15 -3.40 -19.73
-0.15 -3.35 -19.69
-0.15 -3.30 -19.63
-0.15 -3.25 -19.57
-0.15 -3.20 -19.51
-0.15 -3.15 -19.44
-0.15 -3.10 -19.36
-0.15 -3.05 -19.28
-0.15 -3.00 -19.20
-0.15 -2.95 -19.11
-0.15 -2.90 -19.03
-0.15 -2.85 -18.94
-0.15 -2.80 -18.84
-0.15 -2.75 -18.75
-0.15 -2.70 -18.65
-0.15 -2.65 -18.56
-0.15 -2.60 -18.46
-0.15 -2.55 -18.36
-0.15 -2.50 -18.27
-0.15 -2.45 -18.17
-0.15 -2.40 -18.07
-0.15 -2.35 -17.97
-0.15 -2.30 -17.87
-0.15 -2.25 -17.77
-0.15 -2.20 -17.67
-0.15 -2.15 -17.57
-0.15 -2.10 -17.47
-0.15 -2.05 -17.37
-0.15 -2.00 -17.27
-0.15 -1.95 -17.17
-0.15 -1.90 -17.07
-0.15 -1.85 -16.97
-0.15 -1.80 -16.87
-0.15 -1.75 -16.77
-0.15 -1.70 -16.67
-0.15 -1.65 -16.57
-0.15 -1.60 -16.47
-0.15 -1.55 -16.37
-0.15 -1.50 -16.27
-0.15 -1.45 -16.17
-0.15 -1.40 -16.07
-0.15 -1.35 -15.97
-0.15 -1.30 -15.87
-0.15 -1.25 -15.77
-0.15 -1.20 -15.67
-0.15 -1.15 -15.57
-0.15 -1.10 -15.47
-0.15 -1.05 -15.37
-0.15 -1.00 -15.27
-0.10 -5.00 -18.80
-0.10 -4.95 -20.00
-0.10 -4.90 -20.00
-0.10 -4.85 -20.00
-0.10 -4.80 -20.00
-0.10 -4.75 -20.00
-0.10 -4.70 -20.00
-0.10 -4.65 -20.00
-0.10 -4.60 -20.00
-0.10 -4.55 -20.00
-0.10 -4.50 -20.00
-0.10 -4.45 -20.00
-0.10 -4.40 -20.00
-0.10 -4.35 -20.00
-0.10 -4.30 -19.99
-0.10 -4.25 -19.99
-0.10 -4.20 -19.99
-0.10 -4.15 -19.99
-0.10 -4.10 -19.99
-0.10 -4.05 -19.98
-0.10 -4.00 -19.98
-0.10 -3.95 -19.97
-0.10 -3.90 -19.96
-0.10 -3.85 -19.96
-0.10 -3.80 -19.95
-0.10 -3.75 -19.93
-0.10 -3.70 -19.92
-0.10 -3.65 -19.90
-0.10 -3.60 -19.87
-0.10 -3.55 -19.85
-0.10 -3.50 -19.82
-0.10 -3.45 -19.78
-0.10 -3.40 -19.73
-0.10 -3.35 -19.69
-0.10 -3.30 -19.63
-0.10 -3.25 -19.57
-0.10 -3.20 -19.51
-0.10 -3.15 -19.44
-0.10 -3.10 -19.36
-0.10 -3.05 -19.28
-0.10 -3.00 -19.20
-0.10 -2.95 -19.11
-0.10 -2.90 -19.03
-0.10 -2.85 -18.94
-0.10 -2.80 -18.84
-0.10 -2.75 -18.75
-0.10 -2.70 -18.65
-0.10 -2.65 -18.56
-0.10 -2.60 -18.46
-0.10 -2.55 -18.36
-0.10 -2.50 -18.27
-0.10 -2.45 -18.17
-0.10 -2.40 -18.07
-0.10 -2.35 -17.97
-0.10 -2.30 -17.87
-0.10 -2.25 -17.77
-0.10 -2.20 -17.67
-0.10 -2.15 -17.57
-0.10 -2.10 -17.47
-0.10 -2.05 -17.37
-0.10 -2.00 -17.27
-0.10 -1.95 -17.17
-0.10 -1.90 -17.07
-0.10 -1.85 -16.97
-0.10 -1.80 -16.87
-0.10 -1.75 -16.77
-0.10 -1.70 -16.67
-0.10 -1.65 -16.57
-0.10 -1.60 -16.47
-0.10 -1.55 -16.37
-0.10 -1.50 -16.27
-0.10 -1.45 -16.17
-0.10 -1.40 -16.07
-0.10 -1.35 -15.97
-0.10 -1.30 -15.87
-0.10 -1.25 -15.77
-0.10 -1.20 -15.67
-0.10 -1.15 -15.57
-0.10 -1.10 -15.48
-0.10 -1.05 -15.38
-0.10 -1.00 -15.28
-0.05 -5.00 -20.00
-0.05 -4.95 -20.00
-0.05 -4.90 -20.00
-0.05 -4.85 -20.00
-0.05 -4.80 -20.00
-0.05 -4.75 -20.00
-0.05 -4.70 -20.00
-0.05 -4.65 -20.00
-0.05 -4.60 -20.00
-0.05 -4.55 -20.00
-0.05 -4.50 -20.00
-0.05 -4.45 -20.00
-0.05 -4.40 -20.00
-0.05 -4.35 -20.00
-0.05 -4.30 -19.99
-0.05 -4.25 -19.99
-0.05 -4.20 -19.99
-0.05 -4.15 -19.99
-0.05 -4.10 -19.99
-0.05 -4.05 -19.98
-0.05 -4.00 -19.98
-0.05 -3.95 -19.97
-0.05 -3.90 -19.96
-0.05 -3.85 -19.96
-0.05 -3.80 -19.95
-0.05 -3.75 -19.93
-0.05 -3.70 -19.92
-0.05 -3.65 -19.90
-0.05 -3.60 -19.87
-0.05 -3.55 -19.85
-0.05 -3.50 -19.82
-0.05 -3.45 -19.78
-0.05 -3.40 -19.73
-0.05 -3.35 -19.69
-0.05 -3.30 -19.63
-0.05 -3.25 -19.57
-0.05 -3.20 -19.51
-0.05 -3.15 -19.44
-0.05 -3.10 -19.36
-0.05 -3.05 -19.28
-0.05 -3.00 -19.20
-0.05 -2.95 -19.11
-0.05 -2.90 -19.03
-0.05 -2.85 -18.94
-0.05 -2.80 -18.84
-0.05 -2.75 -18.75
-0.05 -2.70 -18.65
-0.05 -2.65 -18.56
-0.05 -2.60 -18.46
-0.05 -2.55 -18.36
-0.05 -2.50 -18.27
-0.05 -2.45 -18.17
-0.05 -2.40 -18.07
-0.05 -2.35 -17.97
-0.05 -2.30 -17.87
-0.05 -2.25 -17.77
-0.05 -2.20 -17.67
-0.05 -2.15 -17.57
-0.05 -2.10 -17.47
-0.05 -2.05 -17.37
-0.05 -2.00 -17.27
-0.05 -1.95 -17.17
-0.05 -1.90 -17.07
-0.05 -1.85 -16.97
-0.05 -1.80 -16.87
-0.05 -1.75 -16.77
-0.05 -1.70 -16.67
-0.05 -1.65 -16.57
-0.05 -1.60 -16.47
-0.05 -1.55 -16.37
-0.05 -1.50 -16.27
-0.05 -1.45 -16.17
-0.05 -1.40 -16.07
-0.05 -1.35 -15.97
-0.05 -1.30 -15.88
-0.05 -1.25 -15.78
-0.05 -1.20 -15.68
-0.05 -1.15 -15.58
-0.05 -1.10 -15.48
-0.05 -1.05 -15.38
-0.05 -1.00 -15.28
0.00 -5.00 -20.00
0.00 -4.95 -20.00
0.00 -4.90 -20.00
0.00 -4.85 -20.00
0.00 -4.80 -20.00
0.00 -4.75 -20.00
0.00 -4.70 -20.00
0.00 -4.65 -20.00
0.00 -4.60 -20.00
0.00 -4.55 -20.00
0.00 -4.50 -20.00
0.00 -4.45 -20.00
0.00 -4.40 -20.00
0.00 -4.35 -20.00
0.00 -4.30 -19.99
0.00 -4.25 -19.99
0.00 -4.20 -19.99
0.00 -4.15 -19.99
0.00 -4.10 -19.99
0.00 -4.05 -19.98
0.00 -4.00 -19.98
0.00 -3.95 -19.97
0.00 -3.90 -19.96
0.00 -3.85 -19.96
0.00 -3.80 -19.95
0.00 -3.75 -19.93
0.00 -3.70 -19.92
0.00 -3.65 -19.90
0.00 -3.60 -19.87
0.00 -3.55 -19.85
0.00 -3.50 -19.82
0.00 -3.45 -19.78
0.00 -3.40 -19.73
0.00 -3.35 -19.69
0.00 -3.30 -19.63
0.00 -3.25 -19.57
0.00 -3.20 -19.51
0.00 -3.15 -19.44
0.00 -3.10 -19.36
0.00 -3.05 -19.28
0.00 -3.00 -19.20
0.00 -2.95 -19.11
0.00 -2.90 -19.03
0.00 -2.85 -18.94
0.00 -2.80 -18.84
0.00 -2.75 -18.75
0.00 -2.70 -18.65
0.00 -2.65 -18.56
0.00 -2.60 -18.46
0.00 -2.55 -18.36
0.00 -2.50 -18.27
0.00 -2.45 -18.17
0.00 -2.40 -18.07
0.00 -2.35 -17.97
0.00 -2.30 -17.87
0.00 -2.25 -17.77
0.00 -2.20 -17.67
0.00 -2.15 -17.57
0.00 -2.10 -17.47
0.00 -2.05 -17.37
0.00 -2.00 -17.27
0.00 -1.95 -17.17
0.00 -1.90 -17.07
0.00 -1.85 -16.97
0.00 -1.80 -16.87
0.00 -1.75 -16.77
0.00 -1.70 -16.67
0.00 -1.65 -16.57
0.00 -1.60 -16.47
0.00 -1.55 -16.37
0.00 -1.50 -16.27
0.00 -1.45 -16.18
0.00 -1.40 -16.08
0.00 -1.35 -15.98
0.00 -1.30 -15.88
0.00 -1.25 -15.78
0.00 -1.20 -15.68
0.00 -1.15 -15.58
0.00 -1.10 -15.48
0.00 -1.05 -15.38
0.00 -1.00 -15.28
0.05 -5.00 -20.00
0.05 -4.95 -20.00
0.05 -4.90 -20.00
0.05 -4.85 -20.00
0.05 -4.80 -20.00
0.05 -4.75 -20.00
0.05 -4.70 -20.00
0.05 -4.65 -20.00
0.05 -4.60 -20.00
0.05 -4.55 -20.00
0.05 -4.50 -20.00
0.05 -4.45 -20.00
0.05 -4.40 -20.00
0.05 -4.35 -20.00
0.05 -4.30 -19.99
0.05 -4.25 -19.99
0.05 -4.20 -19.99
0.05 -4.15 -19.99
0.05 -4.10 -19.99
0.05 -4.05 -19.98
0.05 -4.00 -19.98
0.05 -3.95 -19.97
0.05 -3.90 -19.96
0.05 -3.85 -19.96
0.05 -3.80 -19.95
0.05 -3.75 -19.93
0.05 -3.70 -19.92
0.05 -3.65 -19.90
0.05 -3.60 -19.87
0.05 -3.55 -19.85
0.05 -3.50 -19.82
0.05 -3.45 -19.78
0.05 -3.40 -19.73
0.05 -3.35 -19.69
0.05 -3.30 -19.63
0.05 -3.25 -19.57
0.05 -3.20 -19.51
0.05 -3.15 -19.44
0.05 -3.10 -19.36
0.05 -3.05 -19.28
0.05 -3.00 -19.20
0.05 -2.95 -19.11
0.05 -2.90 -19.03
0.05 -2.85 -18.94
0.05 -2.80 -18.84
0.05 -2.75 -18.75
0.05 -2.70 -18.66
0.05 -2.65 -18.56
0.05 -2.60 -18.46
0.05 -2.55 -18.36
0.05 -2.50 -18.27
0.05 -2.45 -18.17
0.05 -2.40 -18.07
0.05 -2.35 -17.97
0.05 -2.30 -17.87
0.05 -2.25 -17.77
0.05 -2.20 -17.67
0.05 -2.15 -17.57
0.05 -2.10 -17.47
0.05 -2.05 -17.37
0.05 -2.00 -17.27
0.05 -1.95 -17.17
0.05 -1.90 -17.07
0.05 -1.85 -16.97
0.05 -1.80 -16.87
0.05 -1.75 -16.77
0.05 -1.70 -16.67
0.05 -1.65 -16.57
0.05 -1.60 -16.47
0.05 -1.55 -16.38
0.05 -1.50 -16.28
0.05 -1.45 -16.18
0.05 -1.40 -16.08
0.05 -1.35 -15.98
0.05 -1.30 -15.88
0.05 -1.25 -15.78
0.05 -1.20 -15.68
0.05 -1.15 -15.58
0.05 -1.10 -15.48
0.05 -1.05 -15.38
0.05 -1.00 -15.28
0.10 -5.00 -20.00
0.10 -4.95 -20.00
0.10 -4.90 -20.00
0.10 -4.85 -20.00
0.10 -4.80 -20.00
0.10 -4.75 -20.00
0.10 -4.70 -20.00
0.10 -4.65 -20.00
0.10 -4.60 -20.00
0.10 -4.55 -20.00
0.10 -4.50 -20.00
0.10 -4.45 -20.00
0.10 -4.40 -20.00
0.10 -4.35 -20.00
0.10 -4.30 -19.99
0.10 -4.25 -19.99
0.10 -4.20 -19.99
0.10 -4.15 -19.99
0.10 -4.10 -19.99
0.10 -4.05 -19.98
0.10 -4.00 -19.98
0.10 -3.95 -19.97
0.10 -3.90 -19.96
0.10 -3.85 -19.96
0.10 -3.80 -19.95
0.10 -3.75 -19.93
0.10 -3.70 -19.92
0.10 -3.65 -19.90
0.10 -3.60 -19.87
0.10 -3.55 -19.85
0.10 -3.50 -19.82
0.10 -3.45 -19.78
0.10 -3.40 -19.73
0.10 -3.35 -19.69
0.10 -3.30 -19.63
0.10 -3.25 -19.57
0.10 -3.20 -19.51
0.10 -3.15 -19.44
0.10 -3.10 -19.36
0.10 -3.05 -19.28
0.10 -3.00 -19.20
0.10 -2.95 -19.11
0.10 -2.90 -19.03
0.10 -2.85 -18.94
0.10 -2.80 -18.84
0.10 -2.75 -18.75
0.10 -2.70 -18.66
0.10 -2.65 -18.56
0.10 -2.60 -18.46
0.10 -2.55 -18.36
0.10 -2.50 -18.27
0.10 -2.45 -18.17
0.10 -2.40 -18.07
0.10 -2.35 -17.97
0.10 -2.30 -17.87
0.10 -2.25 -17.77
0.10 -2.20 -17.67
0.10 -2.15 -17.57
0.10 -2.10 -17.47
0.10 -2.05 -17.37
0.10 -2.00 -17.27
0.10 -1.95 -17.17
0.10 -1.90 -17.07
0.10 -1.85 -16.97
0.10 -1.80 -16.87
0.10 -1.75 -16.77
0.10 -1.70 -16.67
0.10 -1.65 -16.58
0.10 -1.60 -16.48
0.10 -1.55 -16.38
0.10 -1.50 -16.28
0.10 -1.45 -16.18
0.10 -1.40 -16.08
0.10 -1.35 -15.98
0.10 -1.30 -15.88
0.10 -1.25 -15.78
0.10 -1.20 -15.68
0.10 -1.15 -15.58
0.10 -1.10 -15.48
0.10 -1.05 -15.38
0.10 -1.00 -15.28
0.15 -5.00 -20.00
0.15 -4.95 -20.00
0.15 -4.90 -20.00
0.15 -4.85 -20.00
0.15 -4.80 -20.00
0.15 -4.75 -20.00
0.15 -4.70 -20.00
0.15 -4.65 -20.00
0.15 -4.60 -20.00
0.15 -4.55 -20.00
0.15 -4.50 -20.00
0.15 -4.45 -20.00
0.15 -4.40 -20.00
0.15 -4.35 -20.00
0.15 -4.30 -19.99
0.15 -4.25 -19.99
0.15 -4.20 -19.99
0.15 -4.15 -19.99
0.15 -4.10 -19.99
0.15 -4.05 -19.98
0.15 -4.00 -19.98
0.15 -3.95 -19.97
0.15 -3.90 -19.96
0.15 -3.85 -19.96
0.15 -3.80 -19.95
0.15 -3.75 -19.93
0.15 -3.70 -19.92
0.15 -3.65 -19.90
0.15 -3.60 -19.87
0.15 -3.55 -19.85
0.15 -3.50 -19.82
0.15 -3.45 -19.78
0.15 -3.40 -19.73
0.15 -3.35 -19.69
0.15 -3.30 -19.63
0.15 -3.25 -19.57
0.15 -3.20 -19.51
0.15 -3.15 -19.44
0.15 -3.10 -19.36
0.15 -3.05 -19.28
0.15 -3.00 -19.20
0.15 -2.95 -19.11
0.15 -2.90 -19.03
0.15 -2.85 -18.94
0.15 -2.80 -18.84
0.15 -2.75 -18.75
0.15 -2.70 -18.66
0.15 -2.65 -18.56
0.15 -2.60 -18.46
0.15 -2.55 -18.37
0.15 -2.50 -18.27
0.15 -2.45 -18.17
0.15 -2.40 -18.07
0.15 -2.35 -17.97
0.15 -2.30 -17.87
0.15 -2.25 -17.77
0.15 -2.20 -17.67
0.15 -2.15 -17.57
0.15 -2.10 -17.47
0.15 -2.05 -17.37
0.15 -2.00 -17.27
0.15 -1.95 -17.17
0.15 -1.90 -17.07
0.15 -1.85 -16.97
0.15 -1.80 -16.87
0.15 -1.75 -16.77
0.15 -1.70 -16.68
0.15 -1.65 -16.58
0.15 -1.60 -16.48
0.15 -1.55 -16.38
0.15 -1.50 -16.28
0.15 -1.45 -16.18
0.15 -1.40 -16.08
0.15 -1.35 -15.98
0.15 -1.30 -15.88
0.15 -1.25 -15.78
0.15 -1.20 -15.68
0.15 -1.15 -15.58
0.15 -1.10 -15.48
0.15 -1.05 -15.38
0.15 -1.00 -15.28
0.20 -5.00 -20.00
0.20 -4.95 -20.00
0.20 -4.90 -20.00
0.20 -4.85 -20.00
0.20 -4.80 -20.00
0.20 -4.75 -20.00
0.20 -4.70 -20.00
0.20 -4.65 -20.00
0.20 -4.60 -20.00
0.20 -4.55 -20.00
0.20 -4.50 -20.00
0.20 -4.45 -20.00
0.20 -4.40 -20.00
0.20 -4.35 -20.00
0.20 -4.30 -19.99
0.20 -4.25 -19.99
0.20 -4.20 -19.99
0.20 -4.15 -19.99
0.20 -4.10 -19.99
0.20 -4.05 -19.98
0.20 -4.00 -19.98
0.20 -3.95 -19.97
0.20 -3.90 -19.96
0.20 -3.85 -19.96
0.20 -3.80 -19.95
0.20 -3.75 -19.93
0.20 -3.70 -19.92
0.20 -3.65 -19.90
0.20 -3.60 -19.87
0.20 -3.55 -19.85
0.20 -3.50 -19.82
0.20 -3.45 -19.78
0.20 -3.40 -19.73
0.20 -3.35 -19.69
0.20 -3.30 -19.63
0.20 -3.25 -19.57
0.20 -3.20 -19.51
0.20 -3.15 -19.44
0.20 -3.10 -19.36
0.20 -3.05 -19.28
0.20 -3.00 -19.20
0.20 -2.95 -19.11
0.20 -2.90 -19.03
0.20 -2.85 -18.94
0.20 -2.80 -18.84
0.20 -2.75 -18.75
0.20 -2.70 -18.66
0.20 -2.65 -18.56
0.20 -2.60 -18.46
0.20 -2.55 -18.37
0.20 -2.50 -18.27
0.20 -2.45 -18.17
0.20 -2.40 -18.07
0.20 -2.35 -17.97
0.20 -2.30 -17.87
0.20 -2.25 -17.77
0.20 -2.20 -17.67
0.20 -2.15 -17.57
0.20 -2.10 -17.47
0.20 -2.05 -17.37
0.20 -2.00 -17.27
0.20 -1.95 -17.17
0.20 -1.90 -17.07
0.20 -1.85 -16.97
0.20 -1.80 -16.87
0.20 -1.75 -16.78
0.20 -1.70 -16.68
0.20 -1.65 -16.58
0.20 -1.60 -16.48
0.20 -1.55 -16.38
0.20 -1.50 -16.28
0.20 -1.45 -16.18
0.20 -1.40 -16.08
0.20 -1.35 -15.98
0.20 -1.30 -15.88
0.20 -1.25 -15.78
0.20 -1.20 -15.68
0.20 -1.15 -15.58
0.20 -1.10 -15.48
0.20 -1.05 -15.38
0.20 -1.00 -15.28
0.25 -5.00 -20.00
0.25 -4.95 -20.00
0.25 -4.90 -20.00
0.25 -4.85 -20.00
0.25 -4.80 -20.00
0.25 -4.75 -20.00
0.25 -4.70 -20.00
0.25 -4.65 -20.00
0.25 -4.60 -20.00
0.25 -4.55 -20.00
0.25 -4.50 -20.00
0.25 -4.45 -20.00
0.25 -4.40 -20.00
0.25 -4.35 -20.00
0.25 -4.30 -19.99
0.25 -4.25 -19.99
0.25 -4.20 -19.99
0.25 -4.15 -19.99
0.25 -4.10 -19.99
0.25 -4.05 -19.98
0.25 -4.00 -19.98
0.25 -3.95 -19.97
0.25 -3.90 -19.96
0.25 -3.85 -19.96
0.25 -3.80 -19.95
0.25 -3.75 -19.93
0.25 -3.70 -19.92
0.25 -3.65 -19.90
0.25 -3.60 -19.87
0.25 -3.55 -19.85
0.25 -3.50 -19.82
0.25 -3.45 -19.78
0.25 -3.40 -19.74
0.25 -3.35 -19.69
0.25 -3.30 -19.63
0.25 -3.25 -19.57
0.25 -3.20 -19.51
0.25 -3.15 -19.44
0.25 -3.10 -19.36
0.25 -3.05 -19.28
0.25 -3.00 -19.20
0.25 -2.95 -19.11
0.25 -2.90 -19.03
0.25 -2.85 -18.94
0.25 -2.80 -18.84
0.25 -2.75 -18.75
0.25 -2.70 -18.66
0.25 -2.65 -18.56
0.25 -2.60 -18.46
0.25 -2.55 -18.37
0.25 -2.50 -18.27
0.25 -2.45 -18.17
0.25 -2.40 -18.07
0.25 -2.35 -17.97
0.25 -2.30 -17.87
0.25 -2.25 -17.77
0.25 -2.20 -17.67
0.25 -2.15 -17.57
0.25 -2.10 -17.47
0.25 -2.05 -17.37
0.25 -2.00 -17.27
0.25 -1.95 -17.17
0.25 -1.90 -17.07
0.25 -1.85 -16.98
0.25 -1.80 -16.88
0.25 -1.75 -16.78
0.25 -1.70 -16.68
0.25 -1.65 -16.58
0.25 -1.60 -16.48
0.25 -1.55 -16.38
0.25 -1.50 -16.28
0.25 -1.45 -16.18
0.25 -1.40 -16.08
0.25 -1.35 -15.98
0.25 -1.30 -15.88
0.25 -1.25 -15.78
0.25 -1.20 -15.68
0.25 -1.15 -15.58
0.25 -1.10 -15.48
0.25 -1.05 -15.38
0.25 -1.00 -15.28
0.30 -5.00 -20.00
0.30 -4.95 -20.00
0.30 -4.90 -20.00
0.30 -4.85 -20.00
0.30 -4.80 -20.00
0.30 -4.75 -20.00
0.30 -4.70 -20.00
0.30 -4.65 -20.00
0.30 -4.60 -20.00
0.30 -4.55 -20.00
0.30 -4.50 -20.00
0.30 -4.45 -20.00
0.30 -4.40 -20.00
0.30 -4.35 -20.00
0.30 -4.30 -19.99
0.30 -4.25 -19.99
0.30 -4.20 -19.99
0.30 -4.15 -19.99
0.30 -4.10 -19.99
0.30 -4.05 -19.98
0.30 -4.00 -19.98
0.30 -3.95 -19.97
0.30 -3.90 -19.96
0.30 -3.85 -19.96
0.30 -3.80 -19.95
0.30 -3.75 -19.93
0.30 -3.70 -19.92
0.30 -3.65 -19.90
0.30 -3.60 -19.87
0.30 -3.55 -19.85
0.30 -3.50 -19.82
0.30 -3.45 -19.78
0.30 -3.40 -19.74
0.30 -3.35 -19.69
0.30 -3.30 -19.63
0.30 -3.25 -19.57
0.30 -3.20 -19.51
0.30 -3.15 -19.44
0.30 -3.10 -19.36
0.30 -3.05 -19.28
0.30 -3.00 -19.20
0.30 -2.95 -19.11
0.30 -2.90 -19.03
0.30 -2.85 -18.94
0.30 -2.80 -18.84
0.30 -2.75 -18.75
0.30 -2.70 -18.66
0.30 -2.65 -18.56
0.30 -2.60 -18.46
0.30 -2.55 -18.37
0.30 -2.50 -18.27
0.30 -2.45 -18.17
0.30 -2.40 -18.07
0.30 -2.35 -17.97
0.30 -2.30 -17.87
0.30 -2.25 -17.77
0.30 -2.20 -17.67
0.30 -2.15 -17.57
0.30 -2.10 -17.47
0.30 -2.05 -17.37
0.30 -2.00 -17.27
0.30 -1.95 -17.17
0.30 -1.90 -17.08
0.30 -1.85 -16.98
0.30 -1.80 -16.88
0.30 -1.75 -16.78
0.30 -1.70 -16.68
0.30 -1.65 -16.58
0.30 -1.60 -16.48
0.30 -1.55 -16.38
0.30 -1.50 -16.28
0.30 -1.45 -16.18
0.30 -1.40 -16.08
0.30 -1.35 -15.98
0.30 -1.30 -15.88
0.30 -1.25 -15.78
0.30 -1.20 -15.68
0.30 -1.15 -15.58
0.30 -1.10 -15.48
0.30 -1.05 -15.38
0.30 -1.00 -15.28
0.35 -5.00 -20.00
0.35 -4.95 -20.00
0.35 -4.90 -20.00
0.35 -4.85 -20.00
0.35 -4.80 -20.00
0.35 -4.75 -20.00
0.35 -4.70 -20.00
0.35 -4.65 -20.00
0.35 -4.60 -20.00
0.35 -4.55 -20.00
0.35 -4.50 -20.00
0.35 -4.45 -20.00
0.35 -4.40 -20.00
0.35 -4.35 -20.00
0.35 -4.30 -19.99
0.35 -4.25 -19.99
0.35 -4.20 -19.99
0.35 -4.15 -19.99
0.35 -4.10 -19.99
0.35 -4.05 -19.98
0.35 -4.00 -19.98
0.35 -3.95 -19.97
0.35 -3.90 -19.96
0.35 -3.85 -19.96
0.35 -3.80 -19.95
0.35 -3.75 -19.93
0.35 -3.70 -19.92
0.35 -3.65 -19.90
0.35 -3.60 -19.87
0.35 -3.55 -19.85
0.35 -3.50 -19.82
0.35 -3.45 -19.78
0.35 -3.40 -19.74
0.35 -3.35 -19.69
0.35 -3.30 -19.63
0.35 -3.25 -19.57
0.35 -3.20 -19.51
0.35 -3.15 -19.44
0.35 -3.10 -19.36
0.35 -3.05 -19.28
0.35 -3.00 -19.20
0.35 -2.95 -19.12
0.35 -2.90 -19.03
0.35 -2.85 -18.94
0.35 -2.80 -18.84
0.35 -2.75 -18.75
0.35 -2.70 -18.66
0.35 -2.65 -18.56
0.35 -2.60 -18.46
0.35 -2.55 -18.37
0.35 -2.50 -18.27
0.35 -2.45 -18.17
0.35 -2.40 -18.07
0.35 -2.35 -17.97
0.35 -2.30 -17.87
0.35 -2.25 -17.77
0.35 -2.20 -17.67
0.35 -2.15 -17.57
0.35 -2.10 -17.47
0.35 -2.05 -17.37
0.35 -2.00 -17.27
0.35 -1.95 -17.18
0.35 -1.90 -17.08
0.35 -1.85 -16.98
0.35 -1.80 -16.88
0.35 -1.75 -16.78
0.35 -1.70 -16.68
0.35 -1.65 -16.58
0.35 -1.60 -16.48
0.35 -1.55 -16.38
0.35 -1.50 -16.28
0.35 -1.45 -16.18
0.35 -1.40 -16.08
0.35 -1.35 -15.98
0.35 -1.30 -15.88
0.35 -1.25 -15.78
0.35 -1.20 -15.68
0.35 -1.15 -15.58
0.35 -1.10 -15.48
0.35 -1.05 -15.38
0.35 -1.00 -15.28
0.40 -5.00 -20.00
0.40 -4.95 -20.00
0.40 -4.90 -20.00
0.40 -4.85 -20.00
0.40 -4.80 -20.00
0.40 -4.75 -20.00
0.40 -4.70 -20.00
0.40 -4.65 -20.00
0.40 -4.60 -20.00
0.40 -4.55 -20.00
0.40 -4.50 -20.00
0.40 -4.45 -20.00
0.40 -4.40 -20.00
0.40 -4.35 -20.00
0.40 -4.30 -19.99
0.40 -4.25 -19.99
0.40 -4.20 -19.99
0.40 -4.15 -19.99
0.40 -4.10 -19.99
0.40 -4.05 -19.98
0.40 -4.00 -19.98
0.40 -3.95 -19.97
0.40 -3.90 -19.96
0.40 -3.85 -19.96
0.40 -3.80 -19.95
0.40 -3.75 -19.93
0.40 -3.70 -19.92
0.40 -3.65 -19.90
0.40 -3.60 -19.87
0.40 -3.55 -19.85
0.40 -3.50 -19.82
0.40 -3.45 -19.78
0.40 -3.40 -19.74
0.40 -3.35 -19.69
0.40 -3.30 -19.63
0.40 -3.25 -19.57
0.40 -3.20 -19.51
0.40 -3.15 -19.44
0.40 -3.10 -19.36
0.40 -3.05 -19.28
0.40 -3.00 -19.20
0.40 -2.95 -19.12
0.40 -2.90 -19.03
0.40 -2.85 -18.94
0.40 -2.80 -18.84
0.40 -2.75 -18.75
0.40 -2.70 -18.66
0.40 -2.65 -18.56
0.40 -2.60 -18.46
0.40 -2.55 -18.37
0.40 -2.50 -18.27
0.40 -2.45 -18.17
0.40 -2.40 -18.07
0.40 -2.35 -17.97
0.40 -2.30 -17.87
0.40 -2.25 -17.77
0.40 -2.20 -17.67
0.40 -2.15 -17.57
0.40 -2.10 -17.47
0.40 -2.05 -17.37
0.40 -2.00 -17.28
0.40 -1.95 -17.18
0.40 -1.90 -17.08
0.40 -1.85 -16.98
0.40 -1.80 -16.88
0.40 -1.75 -16.78
0.40 -1.70 -16.68
0.40 -1.65 -16.58
0.40 -1.60 -16.48
0.40 -1.55 -16.38
0.40 -1.50 -16.28
0.40 -1.45 -16.18
0.40 -1.40 -16.08
0.40 -1.35 -15.98
0.40 -1.30 -15.88
0.40 -1.25 -15.78
0.40 -1.20 -15.68
0.40 -1.15 -15.58
0.40 -1.10 -15.48
0.40 -1.05 -15.38
0.40 -1.00 -15.28
0.45 -5.00 -20.00
0.45 -4.95 -20.00
0.45 -4.90 -20.00
0.45 -4.85 -20.00
0.45 -4.80 -20.00
0.45 -4.75 -20.00
0.45 -4.70 -20.00
0.45 -4.65 -20.00
0.45 -4.60 -20.00
0.45 -4.55 -20.00
0.45 -4.50 -20.00
0.45 -4.45 -20.00
0.45 -4.40 -20.00
0.45 -4.35 -20.00
0.45 -4.30 -19.99
0.45 -4.25 -19.99
0.45 -4.20 -19.99
0.45 -4.15 -19.99
0.45 -4.10 -19.99
0.45 -4.05 -19.98
0.45 -4.00 -19.98
0.45 -3.95 -19.97
0.45 -3.90 -19.97
0.45 -3.85 -19.96
0.45 -3.80 -19.95
0.45 -3.75 -19.93
0.45 -3.70 -19.92
0.45 -3.65 -19.90
0.45 -3.60 -19.87
0.45 -3.55 -19.85
0.45 -3.50 -19.82
0.45 -3.45 -19.78
0.45 -3.40 -19.74
0.45 -3.35 -19.69
0.45 -3.30 -19.63
0.45 -3.25 -19.57
0.45 -3.20 -19.51
0.45 -3.15 -19.44
0.45 -3.10 -19.36
0.45 -3.05 -19.28
0.45 -3.00 -19.20
0.45 -2.95 -19.12
0.45 -2.90 -19.03
0.45 -2.85 -18.94
0.45 -2.80 -18.84
0.45 -2.75 -18.75
0.45 -2.70 -18.66
0.45 -2.65 -18.56
0.45 -2.60 -18.46
0.45 -2.55 -18.37
0.45 -2.50 -18.27
0.45 -2.45 -18.17
0.45 -2.40 -18.07
0.45 -2.35 -17.97
0.45 -2.30 -17.87
0.45 -2.25 -17.77
0.45 -2.20 -17.67
0.45 -2.15 -17.57
0.45 -2.10 -17.47
0.45 -2.05 -17.38
0.45 -2.00 -17.28
0.45 -1.95 -17.18
0.45 -1.90 -17.08
0.45 -1.85 -16.98
0.45 -1.80 -16.88
0.45 -1.75 -16.78
0.45 -1.70 -16.68
0.45 -1.65 -16.58
0.45 -1.60 -16.48
0.45 -1.55 -16.38
0.45 -1.50 -16.28
0.45 -1.45 -16.18
0.45 -1.40 -16.08
0.45 -1.35 -15.98
0.45 -1.30 -15.88
0.45 -1.25 -15.78
0.45 -1.20 -15.68
0.45 -1.15 -15.58
0.45 -1.10 -15.48
0.45 -1.05 -15.38
0.45 -1.00 -15.28
0.50 -5.00 -20.00
0.50 -4.95 -20.00
0.50 -4.90 -20.00
0.50 -4.85 -20.00
0.50 -4.80 -20.00
0.50 -4.75 -20.00
0.50 -4.70 -20.00
0.50 -4.65 -20.00
0.50 -4.60 -20.00
0.50 -4.55 -20.00
0.50 -4.50 -20.00
0.50 -4.45 -20.00
0.50 -4.40 -20.00
0.50 -4.35 -20.00
0.50 -4.30 -19.99
0.50 -4.25 -19.99
0.50 -4.20 -19.99
0.50 -4.15 -19.99
0.50 -4.10 -19.99
0.50 -4.05 -19.98
0.50 -4.00 -19.98
0.50 -3.95 -19.97
0.50 -3.90 -19.97
0.50 -3.85 -19.96
0.50 -3.80 -19.95
0.50 -3.75 -19.93
0.50 -3.70 -19.92
0.50 -3.65 -19.90
0.50 -3.60 -19.87
0.50 -3.55 -19.85
0.50 -3.50 -19.82
0.50 -3.45 -19.78
0.50 -3.40 -19.74
0.50 -3.35 -19.69
0.50 -3.30 -19.63
0.50 -3.25 -19.57
0.50 -3.20 -19.51
0.50 -3.15 -19.44
0.50 -3.10 -19.36
0.50 -3.05 -19.28
0.50 -3.00 -19.20
0.50 -2.95 -19.12
0.50 -2.90 -19.03
0.50 -2.85 -18.94
0.50 -2.80 -18.84
0.50 -2.75 -18.75
0.50 -2.70 -18.66
0.50 -2.65 -18.56
0.50 -2.60 -18.46
0.50 -2.55 -18.37
0.50 -2.50 -18.27
0.50 -2.45 -18.17
0.50 -2.40 -18.07
0.50 -2.35 -17.97
0.50 -2.30 -17.87
0.50 -2.25 -17.77
0.50 -2.20 -17.67
0.50 -2.15 -17.57
0.50 -2.10 -17.48
0.50 -2.05 -17.38
0.50 -2.00 -17.28
0.50 -1.95 -17.18
0.50 -1.90 -17.08
0.50 -1.85 -16.98
0.50 -1.80 -16.88
0.50 -1.75 -16.78
0.50 -1.70 -16.68
0.50 -1.65 -16.58
0.50 -1.60 -16.48
0.50 -1.55 -16.38
0.50 -1.50 -16.28
0.50 -1.45 -16.18
0.50 -1.40 -16.08
0.50 -1.35 -15.98
0.50 -1.30 -15.88
0.50 -1.25 -15.78
0.50 -1.20 -15.68
0.50 -1.15 -15.58
0.50 -1.10 -15.48
0.50 -1.05 -15.38
0.50 -1.00 -15.28
0.55 -5.00 -20.00
0.55 -4.95 -20.00
0.55 -4.90 -20.00
0.55 -4.85 -20.00
0.55 -4.80 -20.00
0.55 -4.75 -20.00
0.55 -4.70 -20.00
0.55 -4.65 -20.00
0.55 -4.60 -20.00
0.55 -4.55 -20.00
0.55 -4.50 -20.00
0.55 -4.45 -20.00
0.55 -4.40 -20.00
0.55 -4.35 -20.00
0.55 -4.30 -19.99
0.55 -4.25 -19.99
0.55 -4.20 -19.99
0.55 -4.15 -19.99
0.55 -4.10 -19.99
0.55 -4.05 -19.98
0.55 -4.00 -19.98
0.55 -3.95 -19.97
0.55 -3.90 -19.97
0.55 -3.85 -19.96
0.55 -3.80 -19.95
0.55 -3.75 -19.93
0.55 -3.70 -19.92
0.55 -3.65 -19.90
0.55 -3.60 -19.88
0.55 -3.55 -19.85
0.55 -3.50 -19.82
0.55 -3.45 -19.78
0.55 -3.40 -19.74
0.55 -3.35 -19.69
0.55 -3.30 -19.63
0.55 -3.25 -19.57
0.55 -3.20 -19.51
0.55 -3.15 -19.44
0.55 -3.10 -19.36
0.55 -3.05 -19.28
0.55 -3.00 -19.20
0.55 -2.95 -19.12
0.55 -2.90 -19.03
0.55 -2.85 -18.94
0.55 -2.80 -18.85
0.55 -2.75 -18.75
0.55 -2.70 -18.66
0.55 -2.65 -18.56
0.55 -2.60 -18.46
0.55 -2.55 -18.37
0.55 -2.50 -18.27
0.55 -2.45 -18.17
0.55 -2.40 -18.07
0.55 -2.35 -17.97
0.55 -2.30 -17.87
0.55 -2.25 -17.77
0.55 -2.20 -17.67
0.55 -2.15 -17.58
0.55 -2.10 -17.48
0.55 -2.05 -17.38
0.55 -2.00 -17.28
0.55 -1.95 -17.18
0.55 -1.90 -17.08
0.55 -1.85 -16.98
0.55 -1.80 -16.88
0.55 -1.75 -16.78
0.55 -1.70 -16.68
0.55 -1.65 -16.58
0.55 -1.60 -16.48
0.55 -1.55 -16.38
0.55 -1.50 -16.28
0.55 -1.45 -16.18
0.55 -1.40 -16.08
0.55 -1.35 -15.98
0.55 -1.30 -15.88
0.55 -1.25 -15.78
0.55 -1.20 -15.68
0.55 -1.15 -15.58
0.55 -1.10 -15.48
0.55 -1.05 -15.38
0.55 -1.00 -15.28
0.60 -5.00 -20.00
0.60 -4.95 -20.00
0.60 -4.90 -20.00
0.60 -4.85 -20.00
0.60 -4.80 -20.00
0.60 -4.75 -20.00
0.60 -4.70 -20.00
0.60 -4.65 -20.00
0.60 -4.60 -20.00
0.60 -4.55 -20.00
0.60 -4.50 -20.00
0.60 -4.45 -20.00
0.60 -4.40 -20.00
0.60 -4.35 -20.00
0.60 -4.30 -19.99
0.60 -4.25 -19.99
0.60 -4.20 -19.99
0.60 -4.15 -19.99
0.60 -4.10 -19.99
0.60 -4.05 -19.98
0.60 -4.00 -19.98
0.60 -3.95 -19.97
0.60 -3.90 -19.97
0.60 -3.85 -19.96
0.60 -3.80 -19.95
0.60 -3.75 -19.93
0.60 -3.70 -19.92
0.60 -3.65 -19.90
0.60 -3.60 -19.88
0.60 -3.55 -19.85
0.60 -3.50 -19.82
0.60 -3.45 -19.78
0.60 -3.40 -19.74
0.60 -3.35 -19.69
0.60 -3.30 -19.63
0.60 -3.25 -19.57
0.60 -3.20 -19.51
0.60 -3.15 -19.44
0.60 -3.10 -19.36
0.60 -3.05 -19.28
0.60 -3.00 -19.20
0.60 -2.95 -19.12
0.60 -2.90 -19.03
0.60 -2.85 -18.94
0.60 -2.80 -18.85
0.60 -2.75 -18.75
0.60 -2.70 -18.66
0.60 -2.65 -18.56
0.60 -2.60 -18.46
0.60 -2.55 -18.37
0.60 -2.50 -18.27
0.60 -2.45 -18.17
0.60 -2.40 -18.07
0.60 -2.35 -17.97
0.60 -2.30 -17.87
0.60 -2.25 -17.77
0.60 -2.20 -17.68
0.60 -2.15 -17.58
0.60 -2.10 -17.48
0.60 -2.05 -17.38
0.60 -2.00 -17.28
0.60 -1.95 -17.18
0.60 -1.90 -17.08
0.60 -1.85 -16.98
0.60 -1.80 -16.88
0.60 -1.75 -16.78
0.60 -1.70 -16.68
0.60 -1.65 -16.58
0.60 -1.60 -16.48
0.60 -1.55 -16.38
0.60 -1.50 -16.28
0.60 -1.45 -16.18
0.60 -1.40 -16.08
0.60 -1.35 -15.98
0.60 -1.30 -15.88
0.60 -1.25 -15.78
0.60 -1.20 -15.68
0.60 -1.15 -15.58
0.60 -1.10 -15.48
0.60 -1.05 -15.38
0.60 -1.00 -15.28
0.65 -5.00 -20.00
0.65 -4.95 -20.00
0.65 -4.90 -20.00
0.65 -4.85 -20.00
0.65 -4.80 -20.00
0.65 -4.75 -20.00
0.65 -4.70 -20.00
0.65 -4.65 -20.00
0.65 -4.60 -20.00
0.65 -4.55 -20.00
0.65 -4.50 -20.00
0.65 -4.45 -20.00
0.65 -4.40 -20.00
0.65 -4.35 -20.00
0.65 -4.30 -19.99
0.65 -4.25 -19.99
0.65 -4.20 -19.99
0.65 -4.15 -19.99
0.65 -4.10 -19.99
0.65 -4.05 -19.98
0.65 -4.00 -19.98
0.65 -3.95 -19.97
0.65 -3.90 -19.97
0.65 -3.85 -19.96
0.65 -3.80 -19.95
0.65 -3.75 -19.93
0.65 -3.70 -19.92
0.65 -3.65 -19.90
0.65 -3.60 -19.88
0.65 -3.55 -19.85
0.65 -3.50 -19.82
0.65 -3.45 -19.78
0.65 -3.40 -19.74
0.65 -3.35 -19.69
0.65 -3.30 -19.63
0.65 -3.25 -19.57
0.65 -3.20 -19.51
0.65 -3.15 -19.44
0.65 -3.10 -19.36
0.65 -3.05 -19.29
0.65 -3.00 -19.20
0.65 -2.95 -19.12
0.65 -2.90 -19.03
0.65 -2.85 -18.94
0.65 -2.80 -18.85
0.65 -2.75 -18.75
0.65 -2.70 -18.66
0.65 -2.65 -18.56
0.65 -2.60 -18.47
0.65 -2.55 -18.37
0.65 -2.50 -18.27
0.65 -2.45 -18.17
0.65 -2.40 -18.07
0.65 -2.35 -17.97
0.65 -2.30 -17.87
0.65 -2.25 -17.78
0.65 -2.20 -17.68
0.65 -2.15 -17.58
0.65 -2.10 -17.48
0.65 -2.05 -17.38
0.65 -2.00 -17.28
0.65 -1.95 -17.18
0.65 -1.90 -17.08
0.65 -1.85 -16.98
0.65 -1.80 -16.88
0.65 -1.75 -16.78
0.65 -1.70 -16.68
0.65 -1.65 -16.58
0.65 -1.60 -16.48
0.65 -1.55 -16.38
0.65 -1.50 -16.28
0.65 -1.45 -16.18
0.65 -1.40 -16.08
0.65 -1.35 -15.98
0.65 -1.30 -15.88
0.65 -1.25 -15.78
0.65 -1.20 -15.68
0.65 -1.15 -15.58
0.65 -1.10 -15.48
0.65 -1.05 -15.38
0.65 -1.00 -15.28
0.70 -5.00 -20.00
0.70 -4.95 -20.00
0.70 -4.90 -20.00
0.70 -4.85 -20.00
0.70 -4.80 -20.00
0.70 -4.75 -20.00
0.70 -4.70 -20.00
0.70 -4.65 -20.00
0.70 -4.60 -20.00
0.70 -4.55 -20.00
0.70 -4.50 -20.00
0.70 -4.45 -20.00
0.70 -4.40 -20.00
0.70 -4.35 -20.00
0.70 -4.30 -19.99
0.70 -4.25 -19.99
0.70 -4.20 -19.99
0.70 -4.15 -19.99
0.70 -4.10 -19.99
0.70 -4.05 -19.98
0.70 -4.00 -19.98
0.70 -3.95 -19.97
0.70 -3.90 -19.97
0.70 -3.85 -19.96
0.70 -3.80 -19.95
0.70 -3.75 -19.93
0.70 -3.70 -19.92
0.70 -3.65 -19.90
0.70 -3.60 -19.88
0.70 -3.55 -19.85
0.70 -3.50 -19.82
0.70 -3.45 -19.78
0.70 -3.40 -19.74
0.70 -3.35 -19.69
0.70 -3.30 -19.63
0.70 -3.25 -19.57
0.70 -3.20 -19.51
0.70 -3.15 -19.44
0.70 -3.10 -19.36
0.70 -3.05 -19.29
0.70 -3.00 -19.20
0.70 -2.95 -19.12
0.70 -2.90 -19.03
0.70 -2.85 -18.94
0.70 -2.80 -18.85
0.70 -2.75 -18.75
0.70 -2.70 -18.66
0.70 -2.65 -18.56
0.70 -2.60 -18.47
0.70 -2.55 -18.37
0.70 -2.50 -18.27
0.70 -2.45 -18.17
0.70 -2.40 -18.07
0.70 -2.35 -17.97
0.70 -2.30 -17.88
0.70 -2.25 -17.78
0.70 -2.20 -17.68
0.70 -2.15 -17.58
0.70 -2.10 -17.48
0.70 -2.05 -17.38
0.70 -2.00 -17.28
0.70 -1.95 -17.18
0.70 -1.90 -17.08
0.70 -1.85 -16.98
0.70 -1.80 -16.88
0.70 -1.75 -16.78
0.70 -1.70 -16.68
0.70 -1.65 -16.58
0.70 -1.60 -16.48
0.70 -1.55 -16.38
0.70 -1.50 -16.28
0.70 -1.45 -16.18
0.70 -1.40 -16.08
0.70 -1.35 -15.98
0.70 -1.30 -15.88
0.70 -1.25 -15.78
0.70 -1.20 -15.68
0.70 -1.15 -15.58
0.70 -1.10 -15.48
0.70 -1.05 -15.38
0.70 -1.00 -15.28
0.75 -5.00 -20.00
0.75 -4.95 -20.00
0.75 -4.90 -20.00
0.75 -4.85 -20.00
0.75 -4.80 -20.00
0.75 -4.75 -20.00
0.75 -4.70 -20.00
0.75 -4.65 -20.00
0.75 -4.60 -20.00
0.75 -4.55 -20.00
0.75 -4.50 -20.00
0.75 -4.45 -20.00
0.75 -4.40 -20.00
0.75 -4.35 -20.00
0.75 -4.30 -19.99
0.75 -4.25 -19.99
0.75 -4.20 -19.99
0.75 -4.15 -19.99
0.75 -4.10 -19.99
0.75 -4.05 -19.98
0.75 -4.00 -19.98
0.75 -3.95 -19.97
0.75 -3.90 -19.97
0.75 -3.85 -19.96
0.75 -3.80 -19.95
0.75 -3.75 -19.93
0.75 -3.70 -19.92
0.75 -3.65 -19.90
0.75 -3.60 -19.88
0.75 -3.55 -19.85
0.75 -3.50 -19.82
0.75 -3.45 -19.78
0.75 -3.40 -19.74
0.75 -3.35 -19.69
0.75 -3.30 -19.63
0.75 -3.25 -19.58
0.75 -3.20 -19.51
0.75 -3.15 -19.44
0.75 -3.10 -19.37
0.75 -3.05 -19.29
0.75 -3.00 -19.20
0.75 -2.95 -19.12
0.75 -2.90 -19.03
0.75 -2.85 -18.94
0.75 -2.80 -18.85
0.75 -2.75 -18.75
0.75 -2.70 -18.66
0.75 -2.65 -18.56
0.75 -2.60 -18.47
0.75 -2.55 -18.37
0.75 -2.50 -18.27
0.75 -2.45 -18.17
0.75 -2.40 -18.07
0.75 -2.35 -17.98
0.75 -2.30 -17.88
0.75 -2.25 -17.78
0.75 -2.20 -17.68
0.75 -2.15 -17.58
0.75 -2.10 -17.48
0.75 -2.05 -17.38
0.75 -2.00 -17.28
0.75 -1.95 -17.18
0.75 -1.90 -17.08
0.75 -1.85 -16.98
0.75 -1.80 -16.88
0.75 -1.75 -16.78
0.75 -1.70 -16.68
0.75 -1.65 -16.58
0.75 -1.60 -16.48
0.75 -1.55 -16.38
0.75 -1.50 -16.28
0.75 -1.45 -16.18
0.75 -1.40 -16.08
0.75 -1.35 -15.98
0.75 -1.30 -15.88
0.75 -1.25 -15.78
0.75 -1.20 -15.68
0.75 -1.15 -15.58
0.75 -1.10 -15.48
0.75 -1.05 -15.38
0.75 -1.00 -15.28
0.80 -5.00 -20.00
0.80 -4.95 -20.00
0.80 -4.90 -20.00
0.80 -4.85 -20.00
0.80 -4.80 -20.00
0.80 -4.75 -20.00
0.80 -4.70 -20.00
0.80 -4.65 -20.00
0.80 -4.60 -20.00
0.80 -4.55 -20.00
0.80 -4.50 -20.00
0.80 -4.45 -20.00
0.80 -4.40 -20.00
0.80 -4.35 -20.00
0.80 -4.30 -19.99
0.80 -4.25 -19.99
0.80 -4.20 -19.99
0.80 -4.15 -19.99
0.80 -4.10 -19.99
0.80 -4.05 -19.98
0.80 -4.00 -19.98
0.80 -3.95 -19.97
0.80 -3.90 -19.97
0.80 -3.85 -19.96
0.80 -3.80 -19.95
0.80 -3.75 -19.93
0.80 -3.70 -19.92
0.80 -3.65 -19.90
0.80 -3.60 -19.88
0.80 -3.55 -19.85
0.80 -3.50 -19.82
0.80 -3.45 -19.78
0.80 -3.40 -19.74
0.80 -3.35 -19.69
0.80 -3.30 -19.64
0.80 -3.25 -19.58
0.80 -3.20 -19.51
0.80 -3.15 -19.44
0.80 -3.10 -19.37
0.80 -3.05 -19.29
0.80 -3.00 -19.21
0.80 -2.95 -19.12
0.80 -2.90 -19.03
0.80 -2.85 -18.94
0.80 -2.80 -18.85
0.80 -2.75 -18.76
0.80 -2.70 -18.66
0.80 -2.65 -18.56
0.80 -2.60 -18.47
0.80 -2.55 -18.37
0.80 -2.50 -18.27
0.80 -2.45 -18.17
0.80 -2.40 -18.08
0.80 -2.35 -17.98
0.80 -2.30 -17.88
0.80 -2.25 -17.78
0.80 -2.20 -17.68
0.80 -2.15 -17.58
0.80 -2.10 -17.48
0.80 -2.05 -17.38
0.80 -2.00 -17.28
0.80 -1.95 -17.18
0.80 -1.90 -17.08
0.80 -1.85 -16.98
0.80 -1.80 -16.88
0.80 -1.75 -16.78
0.80 -1.70 -16.68
0.80 -1.65 -16.58
0.80 -1.60 -16.48
0.80 -1.55 -16.38
0.80 -1.50 -16.28
0.80 -1.45 -16.18
0.80 -1.40 -16.08
0.80 -1.35 -15.98
0.80 -1.30 -15.88
0.80 -1.25 -15.78
0.80 -1.20 -15.68
0.80 -1.15 -15.58
0.80 -1.10 -15.48
0.80 -1.05 -15.38
0.80 -1.00 -15.28
0.85 -5.00 -20.00
0.85 -4.95 -20.00
0.85 -4.90 -20.00
0.85 -4.85 -20.00
0.85 -4.80 -20.00
0.85 -4.75 -20.00
0.85 -4.70 -20.00
0.85 -4.65 -20.00
0.85 -4.60 -20.00
0.85 -4.55 -20.00
0.85 -4.50 -20.00
0.85 -4.45 -20.00
0.85 -4.40 -20.00
0.85 -4.35 -20.00
0.85 -4.30 -19.99
0.85 -4.25 -19.99
0.85 -4.20 -19.99
0.85 -4.15 -19.99
0.85 -4.10 -19.99
0.85 -4.05 -19.98
0.85 -4.00 -19.98
0.85 -3.95 -19.97
0.85 -3.90 -19.97
0.85 -3.85 -19.96
0.85 -3.80 -19.95
0.85 -3.75 -19.93
0.85 -3.70 -19.92
0.85 -3.65 -19.90
0.85 -3.60 -19.88
0.85 -3.55 -19.85
0.85 -3.50 -19.82
0.85 -3.45 -19.78
0.85 -3.40 -19.74
0.85 -3.35 -19.69
0.85 -3.30 -19.64
0.85 -3.25 -19.58
0.85 -3.20 -19.51
0.85 -3.15 -19.44
0.85 -3.10 -19.37
0.85 -3.05 -19.29
0.85 -3.00 -19.21
0.85 -2.95 -19.12
0.85 -2.90 -19.03
0.85 -2.85 -18.94
0.85 -2.80 -18.85
0.85 -2.75 -18.76
0.85 -2.70 -18.66
0.85 -2.65 -18.57
0.85 -2.60 -18.47
0.85 -2.55 -18.37
0.85 -2.50 -18.27
0.85 -2.45 -18.18
0.85 -2.40 -18.08
0.85 -2.35 -17.98
0.85 -2.30 -17.88
0.85 -2.25 -17.78
0.85 -2.20 -17.68
0.85 -2.15 -17.58
0.85 -2.10 -17.48
0.85 -2.05 -17.38
0.85 -2.00 -17.28
0.85 -1.95 -17.18
0.85 -1.90 -17.08
0.85 -1.85 -16.98
0.85 -1.80 -16.88
0.85 -1.75 -16.78
0.85 -1.70 -16.68
0.85 -1.65 -16.58
0.85 -1.60 -16.48
0.85 -1.55 -16.38
0.85 -1.50 -16.28
0.85 -1.45 -16.18
0.85 -1.40 -16.08
0.85 -1.35 -15.98
0.85 -1.30 -15.88
0.85 -1.25 -15.78
0.85 -1.20 -15.68
0.85 -1.15 -15.58
0.85 -1.10 -15.48
0.85 -1.05 -15.38
0.85 -1.00 -15.28
0.90 -5.00 -20.00
0.90 -4.95 -20.00
0.90 -4.90 -20.00
0.90 -4.85 -20.00
0.90 -4.80 -20.00
0.90 -4.75 -20.00
0.90 -4.70 -20.00
0.90 -4.65 -20.00
0.90 -4.60 -20.00
0.90 -4.55 -20.00
0.90 -4.50 -20.00
0.90 -4.45 -20.00
0.90 -4.40 -20.00
0.90 -4.35 -20.00
0.90 -4.30 -19.99
0.90 -4.25 -19.99
0.90 -4.20 -19.99
0.90 -4.15 -19.99
0.90 -4.10 -19.99
0.90 -4.05 -19.98
0.90 -4.00 -19.98
0.90 -3.95 -19.97
0.90 -3.90 -19.97
0.90 -3.85 -19.96
0.90 -3.80 -19.95
0.90 -3.75 -19.93
0.90 -3.70 -19.92
0.90 -3.65 -19.90
0.90 -3.60 -19.88
0.90 -3.55 -19.85
0.90 -3.50 -19.82
0.90 -3.45 -19.78
0.90 -3.40 -19.74
0.90 -3.35 -19.69
0.90 -3.30 -19.64
0.90 -3.25 -19.58
0.90 -3.20 -19.51
0.90 -3.15 -19.44
0.90 -3.10 -19.37
0.90 -3.05 -19.29
0.90 -3.00 -19.21
0.90 -2.95 -19.12
0.90 -2.90 -19.04
0.90 -2.85 -18.94
0.90 -2.80 -18.85
0.90 -2.75 -18.76
0.90 -2.70 -18.66
0.90 -2.65 -18.57
0.90 -2.60 -18.47
0.90 -2.55 -18.37
0.90 -2.50 -18.28
0.90 -2.45 -18.18
0.90 -2.40 -18.08
0.90 -2.35 -17.98
0.90 -2.30 -17.88
0.90 -2.25 -17.78
0.90 -2.20 -17.68
0.90 -2.15 -17.58
0.90 -2.10 -17.48
0.90 -2.05 -17.38
0.90 -2.00 -17.28
0.90 -1.95 -17.18
0.90 -1.90 -17.08
0.90 -1.85 -16.98
0.90 -1.80 -16.88
0.90 -1.75 -16.78
0.90 -1.70 -16.68
0.90 -1.65 -16.58
0.90 -1.60 -16.48
0.90 -1.55 -16.38
0.90 -1.50 -16.28
0.90 -1.45 -16.18
0.90 -1.40 -16.08
0.90 -1.35 -15.98
0.90 -1.30 -15.88
0.90 -1.25 -15.78
0.90 -1.20 -15.68
0.90 -1.15 -15.58
0.90 -1.10 -15.48
0.90 -1.05 -15.38
0.90 -1.00 -15.28
0.95 -5.00 -20.00
0.95 -4.95 -20.00
0.95 -4.90 -20.00
0.95 -4.85 -20.00
0.95 -4.80 -20.00
0.95 -4.75 -20.00
0.95 -4.70 -20.00
0.95 -4.65 -20.00
0.95 -4.60 -20.00
0.95 -4.55 -20.00
0.95 -4.50 -20.00
0.95 -4.45 -20.00
0.95 -4.40 -20.00
0.95 -4.35 -20.00
0.95 -4.30 -19.99
0.95 -4.25 -19.99
0.95 -4.20 -19.99
0.95 -4.15 -19.99
0.95 -4.10 -19.99
0.95 -4.05 -19.98
0.95 -4.00 -19.98
0.95 -3.95 -19.97
0.95 -3.90 -19.97
0.95 -3.85 -19.96
0.95 -3.80 -19.95
0.95 -3.75 -19.93
0.95 -3.70 -19.92
0.95 -3.65 -19.90
0.95 -3.60 -19.88
0.95 -3.55 -19.85
0.95 -3.50 -19.82
0.95 -3.45 -19.78
0.95 -3.40 -19.74
0.95 -3.35 -19.69
0.95 -3.30 -19.64
0.95 -3.25 -19.58
0.95 -3.20 -19.52
0.95 -3.15 -19.45
0.95 -3.10 -19.37
0.95 -3.05 -19.29
0.95 -3.00 -19.21
0.95 -2.95 -19.13
0.95 -2.90 -19.04
0.95 -2.85 -18.95
0.95 -2.80 -18.86
0.95 -2.75 -18.76
0.95 -2.70 -18.67
0.95 -2.65 -18.57
0.95 -2.60 -18.47
0.95 -2.55 -18.38
0.95 -2.50 -18.28
0.95 -2.45 -18.18
0.95 -2.40 -18.08
0.95 -2.35 -17.98
0.95 -2.30 -17.88
0.95 -2.25 -17.78
0.95 -2.20 -17.69
0.95 -2.15 -17.59
0.95 -2.10 -17.49
0.95 -2.05 -17.39
0.95 -2.00 -17.29
0.95 -1.95 -17.19
0.95 -1.90 -17.09
0.95 -1.85 -16.99
0.95 -1.80 -16.89
0.95 -1.75 -16.79
0.95 -1.70 -16.69
0.95 -1.65 -16.59
0.95 -1.60 -16.49
0.95 -1.55 -16.39
0.95 -1.50 -16.29
0.95 -1.45 -16.19
0.95 -1.40 -16.09
0.95 -1.35 -15.99
0.95 -1.30 -15.89
0.95 -1.25 -15.79
0.95 -1.20 -15.69
0.95 -1.15 -15.59
0.95 -1.10 -15.49
0.95 -1.05 -15.39
0.95 -1.00 -15.29
1.00 -5.00 -20.00
1.00 -4.95 -20.00
1.00 -4.90 -20.00
1.00 -4.85 -20.00
1.00 -4.80 -20.00
1.00 -4.75 -20.00
1.00 -4.70 -20.00
1.00 -4.65 -20.00
1.00 -4.60 -20.00
1.00 -4.55 -20.00
1.00 -4.50 -20.00
1.00 -4.45 -20.00
1.00 -4.40 -20.00
1.00 -4.35 -20.00
1.00 -4.30 -19.99
1.00 -4.25 -19.99
1.00 -4.20 -19.99
1.00 -4.15 -19.99
1.00 -4.10 -19.99
1.00 -4.05 -19.98
1.00 -4.00 -19.98
1.00 -3.95 -19.97
1.00 -3.90 -19.97
1.00 -3.85 -19.96
1.00 -3.80 -19.95
1.00 -3.75 -19.93
1.00 -3.70 -19.92
1.00 -3.65 -19.90
1.00 -3.60 -19.88
1.00 -3.55 -19.85
1.00 -3.50 -19.82
1.00 -3.45 -19.78
1.00 -3.40 -19.74
1.00 -3.35 -19.69
1.00 -3.30 -19.64
1.00 -3.25 -19.58
1.00 -3.20 -19.52
1.00 -3.15 -19.45
1.00 -3.10 -19.37
1.00 -3.05 -19.30
1.00 -3.00 -19.21
1.00 -2.95 -19.13
1.00 -2.90 -19.04
1.00 -2.85 -18.95
1.00 -2.80 -18.86
1.00 -2.75 -18.76
1.00 -2.70 -18.67
1.00 -2.65 -18.57
1.00 -2.60 -18.48
1.00 -2.55 -18.38
1.00 -2.50 -18.28
1.00 -2.45 -18.18
1.00 -2.40 -18.09
1.00 -2.35 -17.99
1.00 -2.30 -17.89
1.00 -2.25 -17.79
1.00 -2.20 -17.69
1.00 -2.15 -17.59
1.00 -2.10 -17.49
1.00 -2.05 -17.39
1.00 -2.00 -17.29
1.00 -1.95 -17.19
1.00 -1.90 -17.09
1.00 -1.85 -16.99
1.00 -1.80 -16.89
1.00 -1.75 -16.79
1.00 -1.70 -16.69
1.00 -1.65 -16.59
1.00 -1.60 -16.49
1.00 -1.55 -16.39
1.00 -1.50 -16.29
1.00 -1.45 -16.19
1.00 -1.40 -16.09
1.00 -1.35 -15.99
1.00 -1.30 -15.89
1.00 -1.25 -15.79
1.00 -1.20 -15.69
1.00 -1.15 -15.59
1.00 -1.10 -15.49
1.00 -1.05 -15.39
1.00 -1.00 -15.29
1.05 -5.00 -20.00
1.05 -4.95 -20.00
1.05 -4.90 -20.00
1.05 -4.85 -20.00
1.05 -4.80 -20.00
1.05 -4.75 -20.00
1.05 -4.70 -20.00
1.05 -4.65 -20.00
1.05 -4.60 -20.00
1.05 -4.55 -20.00
1.05 -4.50 -20.00
1.05 -4.45 -20.00
1.05 -4.40 -20.00
1.05 -4.35 -20.00
1.05 -4.30 -19.99
1.05 -4.25 -19.99
1.05 -4.20 -19.99
1.05 -4.15 -19.99
1.05 -4.10 -19.99
1.05 -4.05 -19.98
1.05 -4.00 -19.98
1.05 -3.95 -19.97
1.05 -3.90 -19.97
1.05 -3.85 -19.96
1.05 -3.80 -19.95
1.05 -3.75 -19.94
1.05 -3.70 -19.92
1.05 -3.65 -19.90
1.05 -3.60 -19.88
1.05 -3.55 -19.85
1.05 -3.50 -19.82
1.05 -3.45 -19.79
1.05 -3.40 -19.74
1.05 -3.35 -19.70
1.05 -3.30 -19.64
1.05 -3.25 -19.58
1.05 -3.20 -19.52
1.05 -3.15 -19.45
1.05 -3.10 -19.38
1.05 -3.05 -19.30
1.05 -3.00 -19.22
1.05 -2.95 -19.13
1.05 -2.90 -19.04
1.05 -2.85 -18.95
1.05 -2.80 -18.86
1.05 -2.75 -18.77
1.05 -2.70 -18.67
1.05 -2.65 -18.58
1.05 -2.60 -18.48
1.05 -2.55 -18.38
1.05 -2.50 -18.29
1.05 -2.45 -18.19
1.05 -2.40 -18.09
1.05 -2.35 -17.99
1.05 -2.30 -17.89
1.05 -2.25 -17.79
1.05 -2.20 -17.69
1.05 -2.15 -17.59
1.05 -2.10 -17.49
1.05 -2.05 -17.39
1.05 -2.00 -17.29
1.05 -1.95 -17.19
1.05 -1.90 -17.09
1.05 -1.85 -16.99
1.05 -1.80 -16.89
1.05 -1.75 -16.79
1.05 -1.70 -16.69
1.05 -1.65 -16.59
1.05 -1.60 -16.49
1.05 -1.55 -16.39
1.05 -1.50 -16.29
1.05 -1.45 -16.19
1.05 -1.40 -16.09
1.05 -1.35 -15.99
1.05 -1.30 -15.89
1.05 -1.25 -15.79
1.05 -1.20 -15.69
1.05 -1.15 -15.59
1.05 -1.10 -15.49
1.05 -1.05 -15.39
1.05 -1.00 -15.29
1.10 -5.00 -20.00
1.10 -4.95 -20.00
1.10 -4.90 -20.00
1.10 -4.85 -20.00
1.10 -4.80 -20.00
1.10 -4.75 -20.00
1.10 -4.70 -20.00
1.10 -4.65 -20.00
1.10 -4.60 -20.00
1.10 -4.55 -20.00
1.10 -4.50 -20.00
1.10 -4.45 -20.00
1.10 -4.40 -20.00
1.10 -4.35 -20.00
1.10 -4.30 -19.99
1.10 -4.25 -19.99
1.10 -4.20 -19.99
1.10 -4.15 -19.99
1.10 -4.10 -19.99
1.10 -4.05 -19.98
1.10 -4.00 -19.98
1.10 -3.95 -19.97
1.10 -3.90 -19.97
1.10 -3.85 -19.96
1.10 -3.80 -19.95
1.10 -3.75 -19.94
1.10 -3.70 -19.92
1.10 -3.65 -19.90
1.10 -3.60 -19.88
1.10 -3.55 -19.85
1.10 -3.50 -19.82
1.10 -3.45 -19.79
1.10 -3.40 -19.75
1.10 -3.35 -19.70
1.10 -3.30 -19.65
1.10 -3.25 -19.59
1.10 -3.20 -19.52
1.10 -3.15 -19.45
1.10 -3.10 -19.38
1.10 -3.05 -19.30
1.10 -3.00 -19.22
1.10 -2.95 -19.14
1.10 -2.90 -19.05
1.10 -2.85 -18.96
1.10 -2.80 -18.87
1.10 -2.75 -18.77
1.10 -2.70 -18.68
1.10 -2.65 -18.58
1.10 -2.60 -18.49
1.10 -2.55 -18.39
1.10 -2.50 -18.29
1.10 -2.45 -18.19
1.10 -2.40 -18.09
1.10 -2.35 -18.00
1.10 -2.30 -17.90
1.10 -2.25 -17.80
1.10 -2.20 -17.70
1.10 -2.15 -17.60
1.10 -2.10 -17.50
1.10 -2.05 -17.40
1.10 -2.00 -17.30
1.10 -1.95 -17.20
1.10 -1.90 -17.10
1.10 -1.85 -17.00
1.10 -1.80 -16.90
1.10 -1.75 -16.80
1.10 -1.70 -16.70
1.10 -1.65 -16.60
1.10 -1.60 -16.50
1.10 -1.55 -16.40
1.10 -1.50 -16.30
1.10 -1.45 -16.20
1.10 -1.40 -16.10
1.10 -1.35 -16.00
1.10 -1.30 -15.90
1.10 -1.25 -15.80
1.10 -1.20 -15.70
1.10 -1.15 -15.60
1.10 -1.10 -15.50
1.10 -1.05 -15.40
1.10 -1.00 -15.30
1.15 -5.00 -20.00
1.15 -4.95 -20.00
1.15 -4.90 -20.00
1.15 -4.85 -20.00
1.15 -4.80 -20.00
1.15 -4.75 -20.00
1.15 -4.70 -20.00
1.15 -4.65 -20.00
1.15 -4.60 -20.00
1.15 -4.55 -20.00
1.15 -4.50 -20.00
1.15 -4.45 -20.00
1.15 -4.40 -20.00
1.15 -4.35 -20.00
1.15 -4.30 -19.99
1.15 -4.25 -19.99
1.15 -4.20 -19.99
1.15 -4.15 -19.99
1.15 -4.10 -19.99
1.15 -4.05 -19.98
1.15 -4.00 -19.98
1.15 -3.95 -19.97
1.15 -3.90 -19.97
1.15 -3.85 -19.96
1.15 -3.80 -19.95
1.15 -3.75 -19.94
1.15 -3.70 -19.92
1.15 -3.65 -19.90
1.15 -3.60 -19.88
1.15 -3.55 -19.86
1.15 -3.50 -19.83
1.15 -3.45 -19.79
1.15 -3.40 -19.75
1.15 -3.35 -19.70
1.15 -3.30 -19.65
1.15 -3.25 -19.59
1.15 -3.20 -19.53
1.15 -3.15 -19.46
1.15 -3.10 -19.39
1.15 -3.05 -19.31
1.15 -3.00 -19.23
1.15 -2.95 -19.14
1.15 -2.90 -19.05
1.15 -2.85 -18.96
1.15 -2.80 -18.87
1.15 -2.75 -18.78
1.15 -2.70 -18.69
1.15 -2.65 -18.59
1.15 -2.60 -18.49
1.15 -2.55 -18.40
1.15 -2.50 -18.30
1.15 -2.45 -18.20
1.15 -2.40 -18.10
1.15 -2.35 -18.00
1.15 -2.30 -17.90
1.15 -2.25 -17.80
1.15 -2.20 -17.70
1.15 -2.15 -17.60
1.15 -2.10 -17.51
1.15 -2.05 -17.41
1.15 -2.00 -17.31
1.15 -1.95 -17.21
1.15 -1.90 -17.11
1.15 -1.85 -17.01
1.15 -1.80 -16.91
1.15 -1.75 -16.81
1.15 -1.70 -16.71
1.15 -1.65 -16.61
1.15 -1.60 -16.51
1.15 -1.55 -16.41
1.15 -1.50 -16.31
1.15 -1.45 -16.21
1.15 -1.40 -16.11
1.15 -1.35 -16.01
1.15 -1.30 -15.91
1.15 -1.25 -15.81
1.15 -1.20 -15.71
1.15 -1.15 -15.61
1.15 -1.10 -15.51
1.15 -1.05 -15.41
1.15 -1.00 -15.31
1.20 -5.00 -20.00
1.20 -4.95 -20.00
1.20 -4.90 -20.00
1.20 -4.85 -20.00
1.20 -4.80 -20.00
1.20 -4.75 -20.00
1.20 -4.70 -20.00
1.20 -4.65 -20.00
1.20 -4.60 -20.00
1.20 -4.55 -20.00
1.20 -4.50 -20.00
1.20 -4.45 -20.00
1.20 -4.40 -20.00
1.20 -4.35 -20.00
1.20 -4.30 -19.99
1.20 -4.25 -19.99
1.20 -4.20 -19.99
1.20 -4.15 -19.99
1.20 -4.10 -19.99
1.20 -4.05 -19.98
1.20 -4.00 -19.98
1.20 -3.95 -19.97
1.20 -3.90 -19.97
1.20 -3.85 -19.96
1.20 -3.80 -19.95
1.20 -3.75 -19.94
1.20 -3.70 -19.92
1.20 -3.65 -19.91
1.20 -3.60 -19.88
1.20 -3.55 -19.86
1.20 -3.50 -19.83
1.20 -3.45 -19.79
1.20 -3.40 -19.75
1.20 -3.35 -19.71
1.20 -3.30 -19.65
1.20 -3.25 -19.60
1.20 -3.20 -19.53
1.20 -3.15 -19.47
1.20 -3.10 -19.39
1.20 -3.05 -19.31
1.20 -3.00 -19.23
1.20 -2.95 -19.15
1.20 -2.90 -19.06
1.20 -2.85 -18.97
1.20 -2.80 -18.88
1.20 -2.75 -18.79
1.20 -2.70 -18.69
1.20 -2.65 -18.60
1.20 -2.60 -18.50
1.20 -2.55 -18.40
1.20 -2.50 -18.31
1.20 -2.45 -18.21
1.20 -2.40 -18.11
1.20 -2.35 -18.01
1.20 -2.30 -17.91
1.20 -2.25 -17.81
1.20 -2.20 -17.71
1.20 -2.15 -17.61
1.20 -2.10 -17.51
1.20 -2.05 -17.41
1.20 -2.00 -17.31
1.20 -1.95 -17.21
1.20 -1.90 -17.11
1.20 -1.85 -17.01
1.20 -1.80 -16.91
1.20 -1.75 -16.81
1.20 -1.70 -16.71
1.20 -1.65 -16.61
1.20 -1.60 -16.51
1.20 -1.55 -16.41
1.20 -1.50 -16.31
1.20 -1.45 -16.21
1.20 -1.40 -16.11
1.20 -1.35 -16.02
1.20 -1.30 -15.92
1.20 -1.25 -15.82
1.20 -1.20 -15.72
1.20 -1.15 -15.62
1.20 -1.10 -15.52
1.20 -1.05 -15.42
1.20 -1.00 -15.32
1.25 -5.00 -20.00
1.25 -4.95 -20.00
1.25 -4.90 -20.00
1.25 -4.85 -20.00
1.25 -4.80 -20.00
1.25 -4.75 -20.00
1.25 -4.70 -20.00
1.25 -4.65 -20.00
1.25 -4.60 -20.00
1.25 -4.55 -20.00
1.25 -4.50 -20.00
1.25 -4.45 -20.00
1.25 -4.40 -20.00
1.25 -4.35 -20.00
1.25 -4.30 -19.99
1.25 -4.25 -19.99
1.25 -4.20 -19.99
1.25 -4.15 -19.99
1.25 -4.10 -19.99
1.25 -4.05 -19.98
1.25 -4.00 -19.98
1.25 -3.95 -19.97
1.25 -3.90 -19.97
1.25 -3.85 -19.96
1.25 -3.80 -19.95
1.25 -3.75 -19.94
1.25 -3.70 -19.93
1.25 -3.65 -19.91
1.25 -3.60 -19.89
1.25 -3.55 -19.86
1.25 -3.50 -19.83
1.25 -3.45 -19.80
1.25 -3.40 -19.76
1.25 -3.35 -19.71
1.25 -3.30 -19.66
1.25 -3.25 -19.60
1.25 -3.20 -19.54
1.25 -3.15 -19.47
1.25 -3.10 -19.40
1.25 -3.05 -19.32
1.25 -3.00 -19.24
1.25 -2.95 -19.16
1.25 -2.90 -19.07
1.25 -2.85 -18.98
1.25 -2.80 -18.89
1.25 -2.75 -18.80
1.25 -2.70 -18.70
1.25 -2.65 -18.61
1.25 -2.60 -18.51
1.25 -2.55 -18.41
1.25 -2.50 -18.32
1.25 -2.45 -18.22
1.25 -2.40 -18.12
1.25 -2.35 -18.02
1.25 -2.30 -17.92
1.25 -2.25 -17.82
1.25 -2.20 -17.72
1.25 -2.15 -17.62
1.25 -2.10 -17.52
1.25 -2.05 -17.42
1.25 -2.00 -17.32
1.25 -1.95 -17.22
1.25 -1.90 -17.13
1.25 -1.85 -17.03
1.25 -1.80 -16.93
1.25 -1.75 -16.83
1.25 -1.70 -16.73
1.25 -1.65 -16.63
1.25 -1.60 -16.53
1.25 -1.55 -16.43
1.25 -1.50 -16.33
1.25 -1.45 -16.23
1.25 -1.40 -16.13
1.25 -1.35 -16.03
1.25 -1.30 -15.93
1.25 -1.25 -15.83
1.25 -1.20 -15.73
1.25 -1.15 -15.63
1.25 -1.10 -15.53
1.25 -1.05 -15.43
1.25 -1.00 -15.33
1.30 -5.00 -20.00
1.30 -4.95 -20.00
1.30 -4.90 -20.00
1.30 -4.85 -20.00
1.30 -4.80 -20.00
1.30 -4.75 -20.00
1.30 -4.70 -20.00
1.30 -4.65 -20.00
1.30 -4.60 -20.00
1.30 -4.55 -20.00
1.30 -4.50 -20.00
1.30 -4.45 -20.00
1.30 -4.40 -20.00
1.30 -4.35 -20.00
1.30 -4.30 -20.00
1.30 -4.25 -19.99
1.30 -4.20 -19.99
1.30 -4.15 -19.99
1.30 -4.10 -19.99
1.30 -4.05 -19.98
1.30 -4.00 -19.98
1.30 -3.95 -19.98
1.30 -3.90 -19.97
1.30 -3.85 -19.96
1.30 -3.80 -19.95
1.30 -3.75 -19.94
1.30 -3.70 -19.93
1.30 -3.65 -19.91
1.30 -3.60 -19.89
1.30 -3.55 -19.87
1.30 -3.50 -19.84
1.30 -3.45 -19.80
1.30 -3.40 -19.76
1.30 -3.35 -19.72
1.30 -3.30 -19.67
1.30 -3.25 -19.61
1.30 -3.20 -19.55
1.30 -3.15 -19.48
1.30 -3.10 -19.41
1.30 -3.05 -19.33
1.30 -3.00 -19.25
1.30 -2.95 -19.17
1.30 -2.90 -19.08
1.30 -2.85 -18.99
1.30 -2.80 -18.90
1.30 -2.75 -18.81
1.30 -2.70 -18.72
1.30 -2.65 -18.62
1.30 -2.60 -18.52
1.30 -2.55 -18.43
1.30 -2.50 -18.33
1.30 -2.45 -18.23
1.30 -2.40 -18.13
1.30 -2.35 -18.03
1.30 -2.30 -17.94
1.30 -2.25 -17.84
1.30 -2.20 -17.74
1.30 -2.15 -17.64
1.30 -2.10 -17.54
1.30 -2.05 -17.44
1.30 -2.00 -17.34
1.30 -1.95 -17.24
1.30 -1.90 -17.14
1.30 -1.85 -17.04
1.30 -1.80 -16.94
1.30 -1.75 -16.84
1.30 -1.70 -16.74
1.30 -1.65 -16.64
1.30 -1.60 -16.54
1.30 -1.55 -16.44
1.30 -1.50 -16.34
1.30 -1.45 -16.24
1.30 -1.40 -16.14
1.30 -1.35 -16.04
1.30 -1.30 -15.94
1.30 -1.25 -15.84
1.30 -1.20 -15.74
1.30 -1.15 -15.64
1.30 -1.10 -15.54
1.30 -1.05 -15.44
1.30 -1.00 -15.34
1.35 -5.00 -20.00
1.35 -4.95 -20.00
1.35 -4.90 -20.00
1.35 -4.85 -20.00
1.35 -4.80 -20.00
1.35 -4.75 -20.00
1.35 -4.70 -20.00
1.35 -4.65 -20.00
1.35 -4.60 -20.00
1.35 -4.55 -20.00
1.35 -4.50 -20.00
1.35 -4.45 -20.00
1.35 -4.40 -20.00
1.35 -4.35 -20.00
1.35 -4.30 -20.00
1.35 -4.25 -19.99
1.35 -4.20 -19.99
1.35 -4.15 -19.99
1.35 -4.10 -19.99
1.35 -4.05 -19.99
1.35 -4.00 -19.98
1.35 -3.95 -19.98
1.35 -3.90 -19.97
1.35 -3.85 -19.96
1.35 -3.80 -19.95
1.35 -3.75 -19.94
1.35 -3.70 -19.93
1.35 -3.65 -19.91
1.35 -3.60 -19.89
1.35 -3.55 -19.87
1.35 -3.50 -19.84
1.35 -3.45 -19.81
1.35 -3.40 -19.77
1.35 -3.35 -19.73
1.35 -3.30 -19.68
1.35 -3.25 -19.62
1.35 -3.20 -19.56
1.35 -3.15 -19.49
1.35 -3.10 -19.42
1.35 -3.05 -19.35
1.35 -3.00 -19.27
1.35 -2.95 -19.18
1.35 -2.90 -19.10
1.35 -2.85 -19.01
1.35 -2.80 -18.92
1.35 -2.75 -18.83
1.35 -2.70 -18.73
1.35 -2.65 -18.64
1.35 -2.60 -18.54
1.35 -2.55 -18.44
1.35 -2.50 -18.35
1.35 -2.45 -18.25
1.35 -2.40 -18.15
1.35 -2.35 -18.05
1.35 -2.30 -17.95
1.35 -2.25 -17.85
1.35 -2.20 -17.75
1.35 -2.15 -17.65
1.35 -2.10 -17.55
1.35 -2.05 -17.46
1.35 -2.00 -17.36
1.35 -1.95 -17.26
1.35 -1.90 -17.16
1.35 -1.85 -17.06
1.35 -1.80 -16.96
1.35 -1.75 -16.86
1.35 -1.70 -16.76
1.35 -1.65 -16.66
1.35 -1.60 -16.56
1.35 -1.55 -16.46
1.35 -1.50 -16.36
1.35 -1.45 -16.26
1.35 -1.40 -16.16
1.35 -1.35 -16.06
1.35 -1.30 -15.96
1.35 -1.25 -15.86
1.35 -1.20 -15.76
1.35 -1.15 -15.66
1.35 -1.10 -15.56
1.35 -1.05 -15.46
1.35 -1.00 -15.36
1.40 -5.00 -20.00
1.40 -4.95 -20.00
1.40 -4.90 -20.00
1.40 -4.85 -20.00
1.40 -4.80 -20.00
1.40 -4.75 -20.00
1.40 -4.70 -20.00
1.40 -4.65 -20.00
1.40 -4.60 -20.00
1.40 -4.55 -20.00
1.40 -4.50 -20.00
1.40 -4.45 -20.00
1.40 -4.40 -20.00
1.40 -4.35 -20.00
1.40 -4.30 -20.00
1.40 -4.25 -19.99
1.40 -4.20 -19.99
1.40 -4.15 -19.99
1.40 -4.10 -19.99
1.40 -4.05 -19.99
1.40 -4.00 -19.98
1.40 -3.95 -19.98
1.40 -3.90 -19.97
1.40 -3.85 -19.97
1.40 -3.80 -19.96
1.40 -3.75 -19.95
1.40 -3.70 -19.93
1.40 -3.65 -19.92
1.40 -3.60 -19.90
1.40 -3.55 -19.88
1.40 -3.50 -19.85
1.40 -3.45 -19.82
1.40 -3.40 -19.78
1.40 -3.35 -19.74
1.40 -3.30 -19.69
1.40 -3.25 -19.63
1.40 -3.20 -19.57
1.40 -3.15 -19.51
1.40 -3.10 -19.44
1.40 -3.05 -19.36
1.40 -3.00 -19.29
1.40 -2.95 -19.20
1.40 -2.90 -19.12
1.40 -2.85 -19.03
1.40 -2.80 -18.94
1.40 -2.75 -18.85
1.40 -2.70 -18.75
1.40 -2.65 -18.66
1.40 -2.60 -18.56
1.40 -2.55 -18.47
1.40 -2.50 -18.37
1.40 -2.45 -18.27
1.40 -2.40 -18.17
1.40 -2.35 -18.07
1.40 -2.30 -17.97
1.40 -2.25 -17.87
1.40 -2.20 -17.78
1.40 -2.15 -17.68
1.40 -2.10 -17.58
1.40 -2.05 -17.48
1.40 -2.00 -17.38
1.40 -1.95 -17.28
1.40 -1.90 -17.18
1.40 -1.85 -17.08
1.40 -1.80 -16.98
1.40 -1.75 -16.88
1.40 -1.70 -16.78
1.40 -1.65 -16.68
1.40 -1.60 -16.58
1.40 -1.55 -16.48
1.40 -1.50 -16.38
1.40 -1.45 -16.28
1.40 -1.40 -16.18
1.40 -1.35 -16.08
1.40 -1.30 -15.98
1.40 -1.25 -15.88
1.40 -1.20 -15.78
1.40 -1.15 -15.68
1.40 -1.10 -15.58
1.40 -1.05 -15.48
1.40 -1.00 -15.38
1.45 -5.00 -20.00
1.45 -4.95 -20.00
1.45 -4.90 -20.00
1.45 -4.85 -20.00
1.45 -4.80 -20.00
1.45 -4.75 -20.00
1.45 -4.70 -20.00
1.45 -4.65 -20.00
1.45 -4.60 -20.00
1.45 -4.55 -20.00
1.45 -4.50 -20.00
1.45 -4.45 -20.00
1.45 -4.40 -20.00
1.45 -4.35 -20.00
1.45 -4.30 -20.00
1.45 -4.25 -19.99
1.45 -4.20 -19.99
1.45 -4.15 -19.99
1.45 -4.10 -19.99
1.45 -4.05 -19.99
1.45 -4.00 -19.98
1.45 -3.95 -19.98
1.45 -3.90 -19.97
1.45 -3.85 -19.97
1.45 -3.80 -19.96
1.45 -3.75 -19.95
1.45 -3.70 -19.94
1.45 -3.65 -19.92
1.45 -3.60 -19.90
1.45 -3.55 -19.88
1.45 -3.50 -19.86
1.45 -3.45 -19.83
1.45 -3.40 -19.79
1.45 -3.35 -19.75
1.45 -3.30 -19.70
1.45 -3.25 -19.65
1.45 -3.20 -19.59
1.45 -3.15 -19.53
1.45 -3.10 -19.46
1.45 -3.05 -19.39
1.45 -3.00 -19.31
1.45 -2.95 -19.23
1.45 -2.90 -19.14
1.45 -2.85 -19.05
1.45 -2.80 -18.96
1.45 -2.75 -18.87
1.45 -2.70 -18.78
1.45 -2.65 -18.68
1.45 -2.60 -18.59
1.45 -2.55 -18.49
1.45 -2.50 -18.40
1.45 -2.45 -18.30
1.45 -2.40 -18.20
1.45 -2.35 -18.10
1.45 -2.30 -18.00
1.45 -2.25 -17.90
1.45 -2.20 -17.80
1.45 -2.15 -17.70
1.45 -2.10 -17.60
1.45 -2.05 -17.50
1.45 -2.00 -17.41
1.45 -1.95 -17.31
1.45 -1.90 -17.21
1.45 -1.85 -17.11
1.45 -1.80 -17.01
1.45 -1.75 -16.91
1.45 -1.70 -16.81
1.45 -1.65 -16.71
1.45 -1.60 -16.61
1.45 -1.55 -16.51
1.45 -1.50 -16.41
1.45 -1.45 -16.31
1.45 -1.40 -16.21
1.45 -1.35 -16.11
1.45 -1.30 -16.01
1.45 -1.25 -15.91
1.45 -1.20 -15.81
1.45 -1.15 -15.71
1.45 -1.10 -15.61
1.45 -1.05 -15.51
1.45 -1.00 -15.41
1.50 -5.00 -20.00
1.50 -4.95 -20.00
1.50 -4.90 -20.00
1.50 -4.85 -20.00
1.50 -4.80 -20.00
1.50 -4.75 -20.00
1.50 -4.70 -20.00
1.50 -4.65 -20.00
1.50 -4.60 -20.00
1.50 -4.55 -20.00
1.50 -4.50 -20.00
1.50 -4.45 -20.00
1.50 -4.40 -20.00
1.50 -4.35 -20.00
1.50 -4.30 -20.00
1.50 -4.25 -20.00
1.50 -4.20 -19.99
1.50 -4.15 -19.99
1.50 -4.10 -19.99
1.50 -4.05 -19.99
1.50 -4.00 -19.98
1.50 -3.95 -19.98
1.50 -3.90 -19.98
1.50 -3.85 -19.97
1.50 -3.80 -19.96
1.50 -3.75 -19.95
1.50 -3.70 -19.94
1.50 -3.65 -19.93
1.50 -3.60 -19.91
1.50 -3.55 -19.89
1.50 -3.50 -19.87
1.50 -3.45 -19.84
1.50 -3.40 -19.80
1.50 -3.35 -19.76
1.50 -3.30 -19.72
1.50 -3.25 -19.67
1.50 -3.20 -19.61
1.50 -3.15 -19.55
1.50 -3.10 -19.48
1.50 -3.05 -19.41
1.50 -3.00 -19.34
1.50 -2.95 -19.26
1.50 -2.90 -19.17
1.50 -2.85 -19.09
1.50 -2.80 -19.00
1.50 -2.75 -18.91
1.50 -2.70 -18.81
1.50 -2.65 -18.72
1.50 -2.60 -18.62
1.50 -2.55 -18.53
1.50 -2.50 -18.43
1.50 -2.45 -18.33
1.50 -2.40 -18.24
1.50 -2.35 -18.14
1.50 -2.30 -18.04
1.50 -2.25 -17.94
1.50 -2.20 -17.84
1.50 -2.15 -17.74
1.50 -2.10 -17.64
1.50 -2.05 -17.54
1.50 -2.00 -17.44
1.50 -1.95 -17.34
1.50 -1.90 -17.24
1.50 -1.85 -17.14
1.50 -1.80 -17.04
1.50 -1.75 -16.94
1.50 -1.70 -16.84
1.50 -1.65 -16.74
1.50 -1.60 -16.64
1.50 -1.55 -16.54
1.50 -1.50 -16.44
1.50 -1.45 -16.34
1.50 -1.40 -16.24
1.50 -1.35 -16.14
1.50 -1.30 -16.04
1.50 -1.25 -15.94
1.50 -1.20 -15.84
1.50 -1.15 -15.74
1.50 -1.10 -15.64
1.50 -1.05 -15.54
1.50 -1.00 -15.44
1.55 -5.00 -20.00
1.55 -4.95 -20.00
1.55 -4.90 -20.00
1.55 -4.85 -20.00
1.55 -4.80 -20.00
1.55 -4.75 -20.00
1.55 -4.70 -20.00
1.55 -4.65 -20.00
1.55 -4.60 -20.00
1.55 -4.55 -20.00
1.55 -4.50 -20.00
1.55 -4.45 -20.00
1.55 -4.40 -20.00
1.55 -4.35 -20.00
1.55 -4.30 -20.00
1.55 -4.25 -20.00
1.55 -4.20 -19.99
1.55 -4.15 -19.99
1.55 -4.10 -19.99
1.55 -4.05 -19.99
1.55 -4.00 -19.99
1.55 -3.95 -19.98
1.55 -3.90 -19.98
1.55 -3.85 -19.97
1.55 -3.80 -19.97
1.55 -3.75 -19.96
1.55 -3.70 -19.95
1.55 -3.65 -19.93
1.55 -3.60 -19.92
1.55 -3.55 -19.90
1.55 -3.50 -19.88
1.55 -3.45 -19.85
1.55 -3.40 -19.82
1.55 -3.35 -19.78
1.55 -3.30 -19.74
1.55 -3.25 -19.69
1.55 -3.20 -19.64
1.55 -3.15 -19.58
1.55 -3.10 -19.52
1.55 -3.05 -19.45
1.55 -3.00 -19.37
1.55 -2.95 -19.29
1.55 -2.90 -19.21
1.55 -2.85 -19.13
1.55 -2.80 -19.04
1.55 -2.75 -18.95
1.55 -2.70 -18.86
1.55 -2.65 -18.76
1.55 -2.60 -18.67
1.55 -2.55 -18.57
1.55 -2.50 -18.48
1.55 -2.45 -18.38
1.55 -2.40 -18.28
1.55 -2.35 -18.18
1.55 -2.30 -18.08
1.55 -2.25 -17.99
1.55 -2.20 -17.89
1.55 -2.15 -17.79
1.55 -2.10 -17.69
1.55 -2.05 -17.59
1.55 -2.00 -17.49
1.55 -1.95 -17.39
1.55 -1.90 -17.29
1.55 -1.85 -17.19
1.55 -1.80 -17.09
1.55 -1.75 -16.99
1.55 -1.70 -16.89
1.55 -1.65 -16.79
1.55 -1.60 -16.69
1.55 -1.55 -16.59
1.55 -1.50 -16.49
1.55 -1.45 -16.39
1.55 -1.40 -16.29
1.55 -1.35 -16.19
1.55 -1.30 -16.09
1.55 -1.25 -15.99
1.55 -1.20 -15.89
1.55 -1.15 -15.79
1.55 -1.10 -15.69
1.55 -1.05 -15.59
1.55 -1.00 -15.49
1.60 -5.00 -20.00
1.60 -4.95 -20.00
1.60 -4.90 -20.00
1.60 -4.85 -20.00
1.60 -4.80 -20.00
1.60 -4.75 -20.00
1.60 -4.70 -20.00
1.60 -4.65 -20.00
1.60 -4.60 -20.00
1.60 -4.55 -20.00
1.60 -4.50 -20.00
1.60 -4.45 -20.00
1.60 -4.40 -20.00
1.60 -4.35 -20.00
1.60 -4.30 -20.00
1.60 -4.25 -20.00
1.60 -4.20 -20.00
1.60 -4.15 -19.99
1.60 -4.10 -19.99
1.60 -4.05 -19.99
1.60 -4.00 -19.99
1.60 -3.95 -19.98
1.60 -3.90 -19.98
1.60 -3.85 -19.98
1.60 -3.80 -19.97
1.60 -3.75 -19.96
1.60 -3.70 -19.95
1.60 -3.65 -19.94
1.60 -3.60 -19.93
1.60 -3.55 -19.91
1.60 -3.50 -19.89
1.60 -3.45 -19.87
1.60 -3.40 -19.84
1.60 -3.35 -19.81
1.60 -3.30 -19.77
1.60 -3.25 -19.72
1.60 -3.20 -19.67
1.60 -3.15 -19.62
1.60 -3.10 -19.56
1.60 -3.05 -19.49
1.60 -3.00 -19.42
1.60 -2.95 -19.34
1.60 -2.90 -19.26
1.60 -2.85 -19.18
1.60 -2.80 -19.09
1.60 -2.75 -19.01
1.60 -2.70 -18.92
1.60 -2.65 -18.82
1.60 -2.60 -18.73
1.60 -2.55 -18.63
1.60 -2.50 -18.54
1.60 -2.45 -18.44
1.60 -2.40 -18.34
1.60 -2.35 -18.24
1.60 -2.30 -18.15
1.60 -2.25 -18.05
1.60 -2.20 -17.95
1.60 -2.15 -17.85
1.60 -2.10 -17.75
1.60 -2.05 -17.65
1.60 -2.00 -17.55
1.60 -1.95 -17.45
1.60 -1.90 -17.35
1.60 -1.85 -17.25
1.60 -1.80 -17.15
1.60 -1.75 -17.05
1.60 -1.70 -16.95
1.60 -1.65 -16.85
1.60 -1.60 -16.75
1.60 -1.55 -16.65
1.60 -1.50 -16.55
1.60 -1.45 -16.45
1.60 -1.40 -16.35
1.60 -1.35 -16.25
1.60 -1.30 -16.15
1.60 -1.25 -16.05
1.60 -1.20 -15.95
1.60 -1.15 -15.85
1.60 -1.10 -15.75
1.60 -1.05 -15.65
1.60 -1.00 -15.55
1.65 -5.00 -20.00
1.65 -4.95 -20.00
1.65 -4.90 -20.00
1.65 -4.85 -20.00
1.65 -4.80 -20.00
1.65 -4.75 -20.00
1.65 -4.70 -20.00
1.65 -4.65 -20.00
1.65 -4.60 -20.00
1.65 -4.55 -20.00
1.65 -4.50 -20.00
1.65 -4.45 -20.00
1.65 -4.40 -20.00
1.65 -4.35 -20.00
1.65 -4.30 -20.00
1.65 -4.25 -20.00
1.65 -4.20 -20.00
1.65 -4.15 -19.99
1.65 -4.10 -19.99
1.65 -4.05 -19.99
1.65 -4.00 -19.99
1.65 -3.95 -19.99
1.65 -3.90 -19.98
1.65 -3.85 -19.98
1.65 -3.80 -19.98
1.65 -3.75 -19.97
1.65 -3.70 -19.96
1.65 -3.65 -19.95
1.65 -3.60 -19.94
1.65 -3.55 -19.93
1.65 -3.50 -19.91
1.65 -3.45 -19.89
1.65 -3.40 -19.86
1.65 -3.35 -19.84
1.65 -3.30 -19.80
1.65 -3.25 -19.76
1.65 -3.20 -19.72
1.65 -3.15 -19.67
1.65 -3.10 -19.61
1.65 -3.05 -19.55
1.65 -3.00 -19.48
1.65 -2.95 -19.41
1.65 -2.90 -19.33
1.65 -2.85 -19.25
1.65 -2.80 -19.17
1.65 -2.75 -19.08
1.65 -2.70 -18.99
1.65 -2.65 -18.90
1.65 -2.60 -18.81
1.65 -2.55 -18.71
1.65 -2.50 -18.62
1.65 -2.45 -18.52
1.65 -2.40 -18.42
1.65 -2.35 -18.33
1.65 -2.30 -18.23
1.65 -2.25 -18.13
1.65 -2.20 -18.03
1.65 -2.15 -17.93
1.65 -2.10 -17.83
1.65 -2.05 -17.73
1.65 -2.00 -17.63
1.65 -1.95 -17.53
1.65 -1.90 -17.43
1.65 -1.85 -17.33
1.65 -1.80 -17.23
1.65 -1.75 -17.13
1.65 -1.70 -17.03
1.65 -1.65 -16.94
1.65 -1.60 -16.84
1.65 -1.55 -16.74
1.65 -1.50 -16.64
1.65 -1.45 -16.54
1.65 -1.40 -16.44
1.65 -1.35 -16.34
1.65 -1.30 -16.24
1.65 -1.25 -16.14
1.65 -1.20 -16.04
1.65 -1.15 -15.94
1.65 -1.10 -15.84
1.65 -1.05 -15.74
1.65 -1.00 -15.64
1.70 -5.00 -20.00
1.70 -4.95 -20.00
1.70 -4.90 -20.00
1.70 -4.85 -20.00
1.70 -4.80 -20.00
1.70 -4.75 -20.00
1.70 -4.70 -20.00
1.70 -4.65 -20.00
1.70 -4.60 -20.00
1.70 -4.55 -20.00
1.70 -4.50 -20.00
1.70 -4.45 -20.00
1.70 -4.40 -20.00
1.70 -4.35 -20.00
1.70 -4.30 -20.00
1.70 -4.25 -20.00
1.70 -4.20 -20.00
1.70 -4.15 -20.00
1.70 -4.10 -20.00
1.70 -4.05 -19.99
1.70 -4.00 -19.99
1.70 -3.95 -19.99
1.70 -3.90 -19.99
1.70 -3.85 -19.98
1.70 -3.80 -19.98
1.70 -3.75 -19.98
1.70 -3.70 -19.97
1.70 -3.65 -19.96
1.70 -3.60 -19.95
1.70 -3.55 -19.94
1.70 -3.50 -19.93
1.70 -3.45 -19.91
1.70 -3.40 -19.89
1.70 -3.35 -19.87
1.70 -3.30 -19.84
1.70 -3.25 -19.81
1.70 -3.20 -19.77
1.70 -3.15 -19.72
1.70 -3.10 -19.67
1.70 -3.05 -19.62
1.70 -3.00 -19.56
1.70 -2.95 -19.49
1.70 -2.90 -19.42
1.70 -2.85 -19.34
1.70 -2.80 -19.26
1.70 -2.75 -19.18
1.70 -2.70 -19.09
1.70 -2.65 -19.00
1.70 -2.60 -18.91
1.70 -2.55 -18.82
1.70 -2.50 -18.73
1.70 -2.45 -18.63
1.70 -2.40 -18.54
1.70 -2.35 -18.44
1.70 -2.30 -18.34
1.70 -2.25 -18.24
1.70 -2.20 -18.14
1.70 -2.15 -18.05
1.70 -2.10 -17.95
1.70 -2.05 -17.85
1.70 -2.00 -17.75
1.70 -1.95 -17.65
1.70 -1.90 -17.55
1.70 -1.85 -17.45
1.70 -1.80 -17.35
1.70 -1.75 -17.25
1.70 -1.70 -17.15
1.70 -1.65 -17.05
1.70 -1.60 -16.95
1.70 -1.55 -16.85
1.70 -1.50 -16.75
1.70 -1.45 -16.65
1.70 -1.40 -16.55
1.70 -1.35 -16.45
1.70 -1.30 -16.35
1.70 -1.25 -16.25
1.70 -1.20 -16.15
1.70 -1.15 -16.05
1.70 -1.10 -15.95
1.70 -1.05 -15.85
1.70 -1.00 -15.75
1.75 -5.00 -20.00
1.75 -4.95 -20.00
1.75 -4.90 -20.00
1.75 -4.85 -20.00
1.75 -4.80 -20.00
1.75 -4.75 -20.00
1.75 -4.70 -20.00
1.75 -4.65 -20.00
1.75 -4.60 -20.00
1.75 -4.55 -20.00
1.75 -4.50 -20.00
1.75 -4.45 -20.00
1.75 -4.40 -20.00
1.75 -4.35 -20.00
1.75 -4.30 -20.00
1.75 -4.25 -20.00
1.75 -4.20 -20.00
1.75 -4.15 -20.00
1.75 -4.10 -20.00
1.75 -4.05 -20.00
1.75 -4.00 -20.00
1.75 -3.95 -19.99
1.75 -3.90 -19.99
1.75 -3.85 -19.99
1.75 -3.80 -19.99
1.75 -3.75 -19.99
1.75 -3.70 -19.98
1.75 -3.65 -19.98
1.75 -3.60 -19.97
1.75 -3.55 -19.97
1.75 -3.50 -19.96
1.75 -3.45 -19.95
1.75 -3.40 -19.94
1.75 -3.35 -19.92
1.75 -3.30 -19.91
1.75 -3.25 -19.89
1.75 -3.20 -19.86
1.75 -3.15 -19.83
1.75 -3.10 -19.80
1.75 -3.05 -19.76
1.75 -3.00 -19.71
1.75 -2.95 -19.66
1.75 -2.90 -19.60
1.75 -2.85 -19.54
1.75 -2.80 -19.47
1.75 -2.75 -19.40
1.75 -2.70 -19.32
1.75 -2.65 -19.24
1.75 -2.60 -19.16
1.75 -2.55 -19.07
1.75 -2.50 -18.98
1.75 -2.45 -18.89
1.75 -2.40 -18.80
1.75 -2.35 -18.70
1.75 -2.30 -18.61
1.75 -2.25 -18.51
1.75 -2.20 -18.41
1.75 -2.15 -18.31
1.75 -2.10 -18.22
1.75 -2.05 -18.12
1.75 -2.00 -18.02
1.75 -1.95 -17.92
1.75 -1.90 -17.82
1.75 -1.85 -17.72
1.75 -1.80 -17.62
1.75 -1.75 -17.52
1.75 -1.70 -17.42
1.75 -1.65 -17.32
1.75 -1.60 -17.22
1.75 -1.55 -17.12
1.75 -1.50 -17.02
1.75 -1.45 -16.92
1.75 -1.40 -16.82
1.75 -1.35 -16.72
1.75 -1.30 -16.62
1.75 -1.25 -16.52
1.75 -1.20 -16.42
1.75 -1.15 -16.32
1.75 -1.10 -16.22
1.75 -1.05 -16.12
1.75 -1.00 -16.02
1.80 -5.00 -20.00
1.80 -4.95 -20.00
1.80 -4.90 -20.00
1.80 -4.85 -20.00
1.80 -4.80 -20.00
1.80 -4.75 -20.00
1.80 -4.70 -20.00
1.80 -4.65 -20.00
1.80 -4.60 -20.00
1.80 -4.55 -20.00
1.80 -4.50 -20.00
1.80 -4.45 -20.00
1.80 -4.40 -20.00
1.80 -4.35 -20.00
1.80 -4.30 -20.00
1.80 -4.25 -20.00
1.80 -4.20 -20.00
1.80 -4.15 -20.00
1.80 -4.10 -20.00
1.80 -4.05 -20.00
1.80 -4.00 -20.00
1.80 -3.95 -20.00
1.80 -3.90 -20.00
1.80 -3.85 -20.00
1.80 -3.80 -19.99
1.80 -3.75 -19.99
1.80 -3.70 -19.99
1.80 -3.65 -19.99
1.80 -3.60 -19.99
1.80 -3.55 -19.98
1.80 -3.50 -19.98
1.80 -3.45 -19.97
1.80 -3.40 -19.97
1.80 -3.35 -19.96
1.80 -3.30 -19.95
1.80 -3.25 -19.94
1.80 -3.20 -19.92
1.80 -3.15 -19.90
1.80 -3.10 -19.88
1.80 -3.05 -19.86
1.80 -3.00 -19.83
1.80 -2.95 -19.79
1.80 -2.90 -19.75
1.80 -2.85 -19.70
1.80 -2.80 -19.65
1.80 -2.75 -19.59
1.80 -2.70 -19.53
1.80 -2.65 -19.46
1.80 -2.60 -19.39
1.80 -2.55 -19.31
1.80 -2.50 -19.23
1.80 -2.45 -19.15
1.80 -2.40 -19.06
1.80 -2.35 -18.97
1.80 -2.30 -18.88
1.80 -2.25 -18.78
1.80 -2.20 -18.69
1.80 -2.15 -18.59
1.80 -2.10 -18.50
1.80 -2.05 -18.40
1.80 -2.00 -18.30
1.80 -1.95 -18.20
1.80 -1.90 -18.11
1.80 -1.85 -18.01
1.80 -1.80 -17.91
1.80 -1.75 -17.81
1.80 -1.70 -17.71
1.80 -1.65 -17.61
1.80 -1.60 -17.51
1.80 -1.55 -17.41
1.80 -1.50 -17.31
1.80 -1.45 -17.21
1.80 -1.40 -17.11
1.80 -1.35 -17.01
1.80 -1.30 -16.91
1.80 -1.25 -16.81
1.80 -1.20 -16.71
1.80 -1.15 -16.61
1.80 -1.10 -16.51
1.80 -1.05 -16.41
1.80 -1.00 -16.31
1.85 -5.00 -20.00
1.85 -4.95 -20.00
1.85 -4.90 -20.00
1.85 -4.85 -20.00
1.85 -4.80 -20.00
1.85 -4.75 -20.00
1.85 -4.70 -20.00
1.85 -4.65 -20.00
1.85 -4.60 -20.00
1.85 -4.55 -20.00
1.85 -4.50 -20.00
1.85 -4.45 -20.00
1.85 -4.40 -20.00
1.85 -4.35 -20.00
1.85 -4.30 -20.00
1.85 -4.25 -20.00
1.85 -4.20 -20.00
1.85 -4.15 -20.00
1.85 -4.10 -20.00
1.85 -4.05 -20.00
1.85 -4.00 -20.00
1.85 -3.95 -20.00
1.85 -3.90 -20.00
1.85 -3.85 -20.00
1.85 -3.80 -20.00
1.85 -3.75 -20.00
1.85 -3.70 -20.00
1.85 -3.65 -20.00
1.85 -3.60 -20.00
1.85 -3.55 -20.00
1.85 -3.50 -19.99
1.85 -3.45 -19.99
1.85 -3.40 -19.99
1.85 -3.35 -19.99
1.85 -3.30 -19.98
1.85 -3.25 -19.98
1.85 -3.20 -19.98
1.85 -3.15 -19.97
1.85 -3.10 -19.96
1.85 -3.05 -19.95
1.85 -3.00 -19.94
1.85 -2.95 -19.93
1.85 -2.90 -19.91
1.85 -2.85 -19.89
1.85 -2.80 -19.87
1.85 -2.75 -19.84
1.85 -2.70 -19.81
1.85 -2.65 -19.77
1.85 -2.60 -19.72
1.85 -2.55 -19.67
1.85 -2.50 -19.62
1.85 -2.45 -19.56
1.85 -2.40 -19.49
1.85 -2.35 -19.42
1.85 -2.30 -19.34
1.85 -2.25 -19.26
1.85 -2.20 -19.18
1.85 -2.15 -19.10
1.85 -2.10 -19.01
1.85 -2.05 -18.92
1.85 -2.00 -18.82
1.85 -1.95 -18.73
1.85 -1.90 -18.63
1.85 -1.85 -18.54
1.85 -1.80 -18.44
1.85 -1.75 -18.34
1.85 -1.70 -18.25
1.85 -1.65 -18.15
1.85 -1.60 -18.05
1.85 -1.55 -17.95
1.85 -1.50 -17.85
1.85 -1.45 -17.75
1.85 -1.40 -17.65
1.85 -1.35 -17.55
1.85 -1.30 -17.45
1.85 -1.25 -17.35
1.85 -1.20 -17.25
1.85 -1.15 -17.15
1.85 -1.10 -17.05
1.85 -1.05 -16.95
1.85 -1.00 -16.85
1.90 -5.00 -20.00
1.90 -4.95 -20.00
1.90 -4.90 -20.00
1.90 -4.85 -20.00
1.90 -4.80 -20.00
1.90 -4.75 -20.00
1.90 -4.70 -20.00
1.90 -4.65 -20.00
1.90 -4.60 -20.00
1.90 -4.55 -20.00
1.90 -4.50 -20.00
1.90 -4.45 -20.00
1.90 -4.40 -20.00
1.90 -4.35 -20.00
1.90 -4.30 -20.00
1.90 -4.25 -20.00
1.90 -4.20 -20.00
1.90 -4.15 -20.00
1.90 -4.10 -20.00
1.90 -4.05 -20.00
1.90 -4.00 -20.00
1.90 -3.95 -20.00
1.90 -3.90 -20.00
1.90 -3.85 -20.00
1.90 -3.80 -20.00
1.90 -3.75 -20.00
1.90 -3.70 -20.00
1.90 -3.65 -20.00
1.90 -3.60 -20.00
1.90 -3.55 -20.00
1.90 -3.50 -20.00
1.90 -3.45 -20.00
1.90 -3.40 -20.00
1.90 -3.35 -20.00
1.90 -3.30 -20.00
1.90 -3.25 -20.00
1.90 -3.20 -20.00
1.90 -3.15 -20.00
1.90 -3.10 -20.00
1.90 -3.05 -20.00
1.90 -3.00 -20.00
1.90 -2.95 -20.00
1.90 -2.90 -20.00
1.90 -2.85 -20.00
1.90 -2.80 -20.00
1.90 -2.75 -20.00
1.90 -2.70 -20.00
1.90 -2.65 -20.00
1.90 -2.60 -20.00
1.90 -2.55 -20.00
1.90 -2.50 -20.00
1.90 -2.45 -20.00
1.90 -2.40 -20.00
1.90 -2.35 -20.00
1.90 -2.30 -20.00
1.90 -2.25 -20.00
1.90 -2.20 -20.00
1.90 -2.15 -20.00
1.90 -2.10 -20.00
1.90 -2.05 -20.00
1.90 -2.00 -20.00
1.90 -1.95 -20.00
1.90 -1.90 -20.00
1.90 -1.85 -20.00
1.90 -1.80 -20.00
1.90 -1.75 -20.00
1.90 -1.70 -20.00
1.90 -1.65 -20.00
1.90 -1.60 -20.00
1.90 -1.55 -20.00
1.90 -1.50 -20.00
1.90 -1.45 -20.00
1.90 -1.40 -20.00
1.90 -1.35 -20.00
1.90 -1.30 -20.00
1.90 -1.25 -20.00
1.90 -1.20 -20.00
1.90 -1.15 -20.00
1.90 -1.10 -20.00
1.90 -1.05 -20.00
1.90 -1.00 -20.00
1.95 -5.00 -20.00
1.95 -4.95 -20.00
1.95 -4.90 -20.00
1.95 -4.85 -20.00
1.95 -4.80 -20.00
1.95 -4.75 -20.00
1.95 -4.70 -20.00
1.95 -4.65 -20.00
1.95 -4.60 -20.00
1.95 -4.55 -20.00
1.95 -4.50 -20.00
1.95 -4.45 -20.00
1.95 -4.40 -20.00
1.95 -4.35 -20.00
1.95 -4.30 -20.00
1.95 -4.25 -20.00
1.95 -4.20 -20.00
1.95 -4.15 -20.00
1.95 -4.10 -20.00
1.95 -4.05 -20.00
1.95 -4.00 -20.00
1.95 -3.95 -20.00
1.95 -3.90 -20.00
1.95 -3.85 -20.00
1.95 -3.80 -20.00
1.95 -3.75 -20.00
1.95 -3.70 -20.00
1.95 -3.65 -20.00
1.95 -3.60 -20.00
1.95 -3.55 -20.00
1.95 -3.50 -20.00
1.95 -3.45 -20.00
1.95 -3.40 -20.00
1.95 -3.35 -20.00
1.95 -3.30 -20.00
1.95 -3.25 -20.00
1.95 -3.20 -20.00
1.95 -3.15 -20.00
1.95 -3.10 -20.00
1.95 -3.05 -20.00
1.95 -3.00 -20.00
1.95 -2.95 -20.00
1.95 -2.90 -20.00
1.95 -2.85 -20.00
1.95 -2.80 -20.00
1.95 -2.75 -20.00
1.95 -2.70 -20.00
1.95 -2.65 -20.00
1.95 -2.60 -20.00
1.95 -2.55 -20.00
1.95 -2.50 -20.00
1.95 -2.45 -20.00
1.95 -2.40 -20.00
1.95 -2.35 -20.00
1.95 -2.30 -20.00
1.95 -2.25 -20.00
1.95 -2.20 -20.00
1.95 -2.15 -20.00
1.95 -2.10 -20.00
1.95 -2.05 -20.00
1.95 -2.00 -20.00
1.95 -1.95 -20.00
1.95 -1.90 -20.00
1.95 -1.85 -20.00
1.95 -1.80 -20.00
1.95 -1.75 -20.00
1.95 -1.70 -20.00
1.95 -1.65 -20.00
1.95 -1.60 -20.00
1.95 -1.55 -20.00
1.95 -1.50 -20.00
1.95 -1.45 -20.00
1.95 -1.40 -20.00
1.95 -1.35 -20.00
1.95 -1.30 -20.00
1.95 -1.25 -20.00
1.95 -1.20 -20.00
1.95 -1.15 -20.00
1.95 -1.10 -20.00
1.95 -1.05 -20.00
1.95 -1.00 -20.00
2.00 -5.00 -20.00
2.00 -4.95 -20.00
2.00 -4.90 -20.00
2.00 -4.85 -20.00
2.00 -4.80 -20.00
2.00 -4.75 -20.00
2.00 -4.70 -20.00
2.00 -4.65 -20.00
2.00 -4.60 -20.00
2.00 -4.55 -20.00
2.00 -4.50 -20.00
2.00 -4.45 -20.00
2.00 -4.40 -20.00
2.00 -4.35 -20.00
2.00 -4.30 -20.00
2.00 -4.25 -20.00
2.00 -4.20 -20.00
2.00 -4.15 -20.00
2.00 -4.10 -20.00
2.00 -4.05 -20.00
2.00 -4.00 -20.00
2.00 -3.95 -20.00
2.00 -3.90 -20.00
2.00 -3.85 -20.00
2.00 -3.80 -20.00
2.00 -3.75 -20.00
2.00 -3.70 -20.00
2.00 -3.65 -20.00
2.00 -3.60 -20.00
2.00 -3.55 -20.00
2.00 -3.50 -20.00
2.00 -3.45 -20.00
2.00 -3.40 -20.00
2.00 -3.35 -20.00
2.00 -3.30 -20.00
2.00 -3.25 -20.00
2.00 -3.20 -20.00
2.00 -3.15 -20.00
2.00 -3.10 -20.00
2.00 -3.05 -20.00
2.00 -3.00 -20.00
2.00 -2.95 -20.00
2.00 -2.90 -20.00
2.00 -2.85 -20.00
2.00 -2.80 -20.00
2.00 -2.75 -20.00
2.00 -2.70 -20.00
2.00 -2.65 -20.00
2.00 -2.60 -20.00
2.00 -2.55 -20.00
2.00 -2.50 -20.00
2.00 -2.45 -20.00
2.00 -2.40 -20.00
2.00 -2.35 -20.00
2.00 -2.30 -20.00
2.00 -2.25 -20.00
2.00 -2.20 -20.00
2.00 -2.15 -20.00
2.00 -2.10 -20.00
2.00 -2.05 -20.00
2.00 -2.00 -20.00
2.00 -1.95 -20.00
2.00 -1.90 -20.00
2.00 -1.85 -20.00
2.00 -1.80 -20.00
2.00 -1.75 -20.00
2.00 -1.70 -20.00
2.00 -1.65 -20.00
2.00 -1.60 -20.00
2.00 -1.55 -20.00
2.00 -1.50 -20.00
2.00 -1.45 -20.00
2.00 -1.40 -20.00
2.00 -1.35 -20.00
2.00 -1.30 -20.00
2.00 -1.25 -20.00
2.00 -1.20 -20.00
2.00 -1.15 -20.00
2.00 -1.10 -20.00
2.00 -1.05 -20.00
2.00 -1.00 -20.00


==> anc/nuCalexclusion.dat <==
-5.00 -6.00 -50.00
-5.00 -5.90 -50.00
-5.00 -5.80 -50.00
-5.00 -5.70 -50.00
-5.00 -5.60 -50.00
-5.00 -5.50 -50.00
-5.00 -5.40 -50.00
-5.00 -5.30 -50.00
-5.00 -5.20 -15.07
-5.00 -5.10 -15.02
-5.00 -5.00 -14.64
-5.00 -4.90 -14.36
-5.00 -4.80 -13.71
-5.00 -4.70 -13.50
-5.00 -4.60 -13.07
-5.00 -4.50 -12.70
-5.00 -4.40 -12.29
-5.00 -4.30 -11.88
-5.00 -4.20 -11.46
-5.00 -4.10 -11.07
-5.00 -4.00 -10.67
-5.00 -3.90 -10.27
-5.00 -3.80 -9.87
-5.00 -3.70 -9.47
-5.00 -3.60 -9.07
-5.00 -3.50 -8.67
-5.00 -3.40 -8.27
-5.00 -3.30 -7.87
-5.00 -3.20 -7.47
-5.00 -3.10 -7.07
-5.00 -3.00 -6.67
-5.00 -2.90 -6.27
-5.00 -2.80 -5.87
-5.00 -2.70 -5.47
-5.00 -2.60 -5.07
-5.00 -2.50 -4.67
-5.00 -2.40 -4.27
-5.00 -2.30 -3.87
-5.00 -2.20 -3.47
-5.00 -2.10 -3.07
-5.00 -2.00 -2.67
-5.00 -1.90 -2.27
-5.00 -1.80 -1.87
-5.00 -1.70 -1.47
-5.00 -1.60 -1.07
-5.00 -1.50 -0.67
-5.00 -1.40 -0.27
-5.00 -1.30 0.13
-5.00 -1.20 0.53
-5.00 -1.10 0.93
-5.00 -1.00 1.33
-4.90 -6.00 -50.00
-4.90 -5.90 -50.00
-4.90 -5.80 -50.00
-4.90 -5.70 -50.00
-4.90 -5.60 -50.00
-4.90 -5.50 -50.00
-4.90 -5.40 -15.47
-4.90 -5.30 -15.42
-4.90 -5.20 -15.04
-4.90 -5.10 -14.76
-4.90 -5.00 -14.11
-4.90 -4.90 -13.90
-4.90 -4.80 -13.47
-4.90 -4.70 -13.10
-4.90 -4.60 -12.69
-4.90 -4.50 -12.28
-4.90 -4.40 -11.86
-4.90 -4.30 -11.47
-4.90 -4.20 -11.07
-4.90 -4.10 -10.67
-4.90 -4.00 -10.27
-4.90 -3.90 -9.87
-4.90 -3.80 -9.47
-4.90 -3.70 -9.07
-4.90 -3.60 -8.67
-4.90 -3.50 -8.27
-4.90 -3.40 -7.87
-4.90 -3.30 -7.47
-4.90 -3.20 -7.07
-4.90 -3.10 -6.67
-4.90 -3.00 -6.27
-4.90 -2.90 -5.87
-4.90 -2.80 -5.47
-4.90 -2.70 -5.07
-4.90 -2.60 -4.67
-4.90 -2.50 -4.27
-4.90 -2.40 -3.87
-4.90 -2.30 -3.47
-4.90 -2.20 -3.07
-4.90 -2.10 -2.67
-4.90 -2.00 -2.27
-4.90 -1.90 -1.87
-4.90 -1.80 -1.47
-4.90 -1.70 -1.07
-4.90 -1.60 -0.67
-4.90 -1.50 -0.27
-4.90 -1.40 0.13
-4.90 -1.30 0.53
-4.90 -1.20 0.93
-4.90 -1.10 1.33
-4.90 -1.00 1.73
-4.80 -6.00 -50.00
-4.80 -5.90 -50.00
-4.80 -5.80 -50.00
-4.80 -5.70 -50.00
-4.80 -5.60 -15.87
-4.80 -5.50 -15.82
-4.80 -5.40 -15.44
-4.80 -5.30 -15.16
-4.80 -5.20 -14.51
-4.80 -5.10 -14.30
-4.80 -5.00 -13.87
-4.80 -4.90 -13.50
-4.80 -4.80 -13.09
-4.80 -4.70 -12.68
-4.80 -4.60 -12.26
-4.80 -4.50 -11.87
-4.80 -4.40 -11.47
-4.80 -4.30 -11.07
-4.80 -4.20 -10.67
-4.80 -4.10 -10.27
-4.80 -4.00 -9.87
-4.80 -3.90 -9.47
-4.80 -3.80 -9.07
-4.80 -3.70 -8.67
-4.80 -3.60 -8.27
-4.80 -3.50 -7.87
-4.80 -3.40 -7.47
-4.80 -3.30 -7.07
-4.80 -3.20 -6.67
-4.80 -3.10 -6.27
-4.80 -3.00 -5.87
-4.80 -2.90 -5.47
-4.80 -2.80 -5.07
-4.80 -2.70 -4.67
-4.80 -2.60 -4.27
-4.80 -2.50 -3.87
-4.80 -2.40 -3.47
-4.80 -2.30 -3.07
-4.80 -2.20 -2.67
-4.80 -2.10 -2.27
-4.80 -2.00 -1.87
-4.80 -1.90 -1.47
-4.80 -1.80 -1.07
-4.80 -1.70 -0.67
-4.80 -1.60 -0.27
-4.80 -1.50 0.13
-4.80 -1.40 0.53
-4.80 -1.30 0.93
-4.80 -1.20 1.33
-4.80 -1.10 1.73
-4.80 -1.00 2.13
-4.70 -6.00 -50.00
-4.70 -5.90 -50.00
-4.70 -5.80 -16.27
-4.70 -5.70 -16.22
-4.70 -5.60 -15.84
-4.70 -5.50 -15.56
-4.70 -5.40 -14.91
-4.70 -5.30 -14.70
-4.70 -5.20 -14.27
-4.70 -5.10 -13.90
-4.70 -5.00 -13.49
-4.70 -4.90 -13.08
-4.70 -4.80 -12.66
-4.70 -4.70 -12.27
-4.70 -4.60 -11.87
-4.70 -4.50 -11.47
-4.70 -4.40 -11.07
-4.70 -4.30 -10.67
-4.70 -4.20 -10.27
-4.70 -4.10 -9.87
-4.70 -4.00 -9.47
-4.70 -3.90 -9.07
-4.70 -3.80 -8.67
-4.70 -3.70 -8.27
-4.70 -3.60 -7.87
-4.70 -3.50 -7.47
-4.70 -3.40 -7.07
-4.70 -3.30 -6.67
-4.70 -3.20 -6.27
-4.70 -3.10 -5.87
-4.70 -3.00 -5.47
-4.70 -2.90 -5.07
-4.70 -2.80 -4.67
-4.70 -2.70 -4.27
-4.70 -2.60 -3.87
-4.70 -2.50 -3.47
-4.70 -2.40 -3.07
-4.70 -2.30 -2.67
-4.70 -2.20 -2.27
-4.70 -2.10 -1.87
-4.70 -2.00 -1.47
-4.70 -1.90 -1.07
-4.70 -1.80 -0.67
-4.70 -1.70 -0.27
-4.70 -1.60 0.13
-4.70 -1.50 0.53
-4.70 -1.40 0.93
-4.70 -1.30 1.33
-4.70 -1.20 1.73
-4.70 -1.10 2.13
-4.70 -1.00 2.53
-4.60 -6.00 -16.67
-4.60 -5.90 -16.62
-4.60 -5.80 -16.24
-4.60 -5.70 -15.96
-4.60 -5.60 -15.31
-4.60 -5.50 -15.10
-4.60 -5.40 -14.67
-4.60 -5.30 -14.30
-4.60 -5.20 -13.89
-4.60 -5.10 -13.48
-4.60 -5.00 -13.06
-4.60 -4.90 -12.67
-4.60 -4.80 -12.27
-4.60 -4.70 -11.87
-4.60 -4.60 -11.47
-4.60 -4.50 -11.07
-4.60 -4.40 -10.67
-4.60 -4.30 -10.27
-4.60 -4.20 -9.87
-4.60 -4.10 -9.47
-4.60 -4.00 -9.07
-4.60 -3.90 -8.67
-4.60 -3.80 -8.27
-4.60 -3.70 -7.87
-4.60 -3.60 -7.47
-4.60 -3.50 -7.07
-4.60 -3.40 -6.67
-4.60 -3.30 -6.27
-4.60 -3.20 -5.87
-4.60 -3.10 -5.47
-4.60 -3.00 -5.07
-4.60 -2.90 -4.67
-4.60 -2.80 -4.27
-4.60 -2.70 -3.87
-4.60 -2.60 -3.47
-4.60 -2.50 -3.07
-4.60 -2.40 -2.67
-4.60 -2.30 -2.27
-4.60 -2.20 -1.87
-4.60 -2.10 -1.47
-4.60 -2.00 -1.07
-4.60 -1.90 -0.67
-4.60 -1.80 -0.27
-4.60 -1.70 0.13
-4.60 -1.60 0.53
-4.60 -1.50 0.93
-4.60 -1.40 1.33
-4.60 -1.30 1.73
-4.60 -1.20 2.13
-4.60 -1.10 2.53
-4.60 -1.00 2.93
-4.50 -6.00 -16.64
-4.50 -5.90 -16.36
-4.50 -5.80 -15.71
-4.50 -5.70 -15.50
-4.50 -5.60 -15.07
-4.50 -5.50 -14.70
-4.50 -5.40 -14.29
-4.50 -5.30 -13.88
-4.50 -5.20 -13.46
-4.50 -5.10 -13.07
-4.50 -5.00 -12.67
-4.50 -4.90 -12.27
-4.50 -4.80 -11.87
-4.50 -4.70 -11.47
-4.50 -4.60 -11.07
-4.50 -4.50 -10.67
-4.50 -4.40 -10.27
-4.50 -4.30 -9.87
-4.50 -4.20 -9.47
-4.50 -4.10 -9.07
-4.50 -4.00 -8.67
-4.50 -3.90 -8.27
-4.50 -3.80 -7.87
-4.50 -3.70 -7.47
-4.50 -3.60 -7.07
-4.50 -3.50 -6.67
-4.50 -3.40 -6.27
-4.50 -3.30 -5.87
-4.50 -3.20 -5.47
-4.50 -3.10 -5.07
-4.50 -3.00 -4.67
-4.50 -2.90 -4.27
-4.50 -2.80 -3.87
-4.50 -2.70 -3.47
-4.50 -2.60 -3.07
-4.50 -2.50 -2.67
-4.50 -2.40 -2.27
-4.50 -2.30 -1.87
-4.50 -2.20 -1.47
-4.50 -2.10 -1.07
-4.50 -2.00 -0.67
-4.50 -1.90 -0.27
-4.50 -1.80 0.13
-4.50 -1.70 0.53
-4.50 -1.60 0.93
-4.50 -1.50 1.33
-4.50 -1.40 1.73
-4.50 -1.30 2.13
-4.50 -1.20 2.53
-4.50 -1.10 2.93
-4.50 -1.00 3.33
-4.40 -6.00 -16.11
-4.40 -5.90 -15.90
-4.40 -5.80 -15.47
-4.40 -5.70 -15.10
-4.40 -5.60 -14.69
-4.40 -5.50 -14.28
-4.40 -5.40 -13.86
-4.40 -5.30 -13.47
-4.40 -5.20 -13.07
-4.40 -5.10 -12.67
-4.40 -5.00 -12.27
-4.40 -4.90 -11.87
-4.40 -4.80 -11.47
-4.40 -4.70 -11.07
-4.40 -4.60 -10.67
-4.40 -4.50 -10.27
-4.40 -4.40 -9.87
-4.40 -4.30 -9.47
-4.40 -4.20 -9.07
-4.40 -4.10 -8.67
-4.40 -4.00 -8.27
-4.40 -3.90 -7.87
-4.40 -3.80 -7.47
-4.40 -3.70 -7.07
-4.40 -3.60 -6.67
-4.40 -3.50 -6.27
-4.40 -3.40 -5.87
-4.40 -3.30 -5.47
-4.40 -3.20 -5.07
-4.40 -3.10 -4.67
-4.40 -3.00 -4.27
-4.40 -2.90 -3.87
-4.40 -2.80 -3.47
-4.40 -2.70 -3.07
-4.40 -2.60 -2.67
-4.40 -2.50 -2.27
-4.40 -2.40 -1.87
-4.40 -2.30 -1.47
-4.40 -2.20 -1.07
-4.40 -2.10 -0.67
-4.40 -2.00 -0.27
-4.40 -1.90 0.13
-4.40 -1.80 0.53
-4.40 -1.70 0.93
-4.40 -1.60 1.33
-4.40 -1.50 1.73
-4.40 -1.40 2.13
-4.40 -1.30 2.53
-4.40 -1.20 2.93
-4.40 -1.10 3.33
-4.40 -1.00 3.73
-4.30 -6.00 -15.87
-4.30 -5.90 -15.50
-4.30 -5.80 -15.09
-4.30 -5.70 -14.68
-4.30 -5.60 -14.26
-4.30 -5.50 -13.87
-4.30 -5.40 -13.47
-4.30 -5.30 -13.07
-4.30 -5.20 -12.67
-4.30 -5.10 -12.27
-4.30 -5.00 -11.87
-4.30 -4.90 -11.47
-4.30 -4.80 -11.07
-4.30 -4.70 -10.67
-4.30 -4.60 -10.27
-4.30 -4.50 -9.87
-4.30 -4.40 -9.47
-4.30 -4.30 -9.07
-4.30 -4.20 -8.67
-4.30 -4.10 -8.27
-4.30 -4.00 -7.87
-4.30 -3.90 -7.47
-4.30 -3.80 -7.07
-4.30 -3.70 -6.67
-4.30 -3.60 -6.27
-4.30 -3.50 -5.87
-4.30 -3.40 -5.47
-4.30 -3.30 -5.07
-4.30 -3.20 -4.67
-4.30 -3.10 -4.27
-4.30 -3.00 -3.87
-4.30 -2.90 -3.47
-4.30 -2.80 -3.07
-4.30 -2.70 -2.67
-4.30 -2.60 -2.27
-4.30 -2.50 -1.87
-4.30 -2.40 -1.47
-4.30 -2.30 -1.07
-4.30 -2.20 -0.67
-4.30 -2.10 -0.27
-4.30 -2.00 0.13
-4.30 -1.90 0.53
-4.30 -1.80 0.93
-4.30 -1.70 1.33
-4.30 -1.60 1.73
-4.30 -1.50 2.13
-4.30 -1.40 2.53
-4.30 -1.30 2.93
-4.30 -1.20 3.33
-4.30 -1.10 3.73
-4.30 -1.00 4.13
-4.20 -6.00 -15.49
-4.20 -5.90 -15.08
-4.20 -5.80 -14.66
-4.20 -5.70 -14.27
-4.20 -5.60 -13.87
-4.20 -5.50 -13.47
-4.20 -5.40 -13.07
-4.20 -5.30 -12.67
-4.20 -5.20 -12.27
-4.20 -5.10 -11.87
-4.20 -5.00 -11.47
-4.20 -4.90 -11.07
-4.20 -4.80 -10.67
-4.20 -4.70 -10.27
-4.20 -4.60 -9.87
-4.20 -4.50 -9.47
-4.20 -4.40 -9.07
-4.20 -4.30 -8.67
-4.20 -4.20 -8.27
-4.20 -4.10 -7.87
-4.20 -4.00 -7.47
-4.20 -3.90 -7.07
-4.20 -3.80 -6.67
-4.20 -3.70 -6.27
-4.20 -3.60 -5.87
-4.20 -3.50 -5.47
-4.20 -3.40 -5.07
-4.20 -3.30 -4.67
-4.20 -3.20 -4.27
-4.20 -3.10 -3.87
-4.20 -3.00 -3.47
-4.20 -2.90 -3.07
-4.20 -2.80 -2.67
-4.20 -2.70 -2.27
-4.20 -2.60 -1.87
-4.20 -2.50 -1.47
-4.20 -2.40 -1.07
-4.20 -2.30 -0.67
-4.20 -2.20 -0.27
-4.20 -2.10 0.13
-4.20 -2.00 0.53
-4.20 -1.90 0.93
-4.20 -1.80 1.33
-4.20 -1.70 1.73
-4.20 -1.60 2.13
-4.20 -1.50 2.53
-4.20 -1.40 2.93
-4.20 -1.30 3.33
-4.20 -1.20 3.73
-4.20 -1.10 4.13
-4.20 -1.00 4.53
-4.10 -6.00 -15.06
-4.10 -5.90 -14.67
-4.10 -5.80 -14.27
-4.10 -5.70 -13.87
-4.10 -5.60 -13.47
-4.10 -5.50 -13.07
-4.10 -5.40 -12.67
-4.10 -5.30 -12.27
-4.10 -5.20 -11.87
-4.10 -5.10 -11.47
-4.10 -5.00 -11.07
-4.10 -4.90 -10.67
-4.10 -4.80 -10.27
-4.10 -4.70 -9.87
-4.10 -4.60 -9.47
-4.10 -4.50 -9.07
-4.10 -4.40 -8.67
-4.10 -4.30 -8.27
-4.10 -4.20 -7.87
-4.10 -4.10 -7.47
-4.10 -4.00 -7.07
-4.10 -3.90 -6.67
-4.10 -3.80 -6.27
-4.10 -3.70 -5.87
-4.10 -3.60 -5.47
-4.10 -3.50 -5.07
-4.10 -3.40 -4.67
-4.10 -3.30 -4.27
-4.10 -3.20 -3.87
-4.10 -3.10 -3.47
-4.10 -3.00 -3.07
-4.10 -2.90 -2.67
-4.10 -2.80 -2.27
-4.10 -2.70 -1.87
-4.10 -2.60 -1.47
-4.10 -2.50 -1.07
-4.10 -2.40 -0.67
-4.10 -2.30 -0.27
-4.10 -2.20 0.13
-4.10 -2.10 0.53
-4.10 -2.00 0.93
-4.10 -1.90 1.33
-4.10 -1.80 1.73
-4.10 -1.70 2.13
-4.10 -1.60 2.53
-4.10 -1.50 2.93
-4.10 -1.40 3.33
-4.10 -1.30 3.73
-4.10 -1.20 4.13
-4.10 -1.10 4.53
-4.10 -1.00 4.93
-4.00 -6.00 -14.67
-4.00 -5.90 -14.27
-4.00 -5.80 -13.87
-4.00 -5.70 -13.47
-4.00 -5.60 -13.07
-4.00 -5.50 -12.67
-4.00 -5.40 -12.27
-4.00 -5.30 -11.87
-4.00 -5.20 -11.47
-4.00 -5.10 -11.07
-4.00 -5.00 -10.67
-4.00 -4.90 -10.27
-4.00 -4.80 -9.87
-4.00 -4.70 -9.47
-4.00 -4.60 -9.07
-4.00 -4.50 -8.67
-4.00 -4.40 -8.27
-4.00 -4.30 -7.87
-4.00 -4.20 -7.47
-4.00 -4.10 -7.07
-4.00 -4.00 -6.67
-4.00 -3.90 -6.27
-4.00 -3.80 -5.87
-4.00 -3.70 -5.47
-4.00 -3.60 -5.07
-4.00 -3.50 -4.67
-4.00 -3.40 -4.27
-4.00 -3.30 -3.87
-4.00 -3.20 -3.47
-4.00 -3.10 -3.07
-4.00 -3.00 -2.67
-4.00 -2.90 -2.27
-4.00 -2.80 -1.87
-4.00 -2.70 -1.47
-4.00 -2.60 -1.07
-4.00 -2.50 -0.67
-4.00 -2.40 -0.27
-4.00 -2.30 0.13
-4.00 -2.20 0.53
-4.00 -2.10 0.93
-4.00 -2.00 1.33
-4.00 -1.90 1.73
-4.00 -1.80 2.13
-4.00 -1.70 2.53
-4.00 -1.60 2.93
-4.00 -1.50 3.33
-4.00 -1.40 3.73
-4.00 -1.30 4.13
-4.00 -1.20 4.53
-4.00 -1.10 4.93
-4.00 -1.00 5.33
-3.90 -6.00 -14.27
-3.90 -5.90 -13.87
-3.90 -5.80 -13.47
-3.90 -5.70 -13.07
-3.90 -5.60 -12.67
-3.90 -5.50 -12.27
-3.90 -5.40 -11.87
-3.90 -5.30 -11.47
-3.90 -5.20 -11.07
-3.90 -5.10 -10.67
-3.90 -5.00 -10.27
-3.90 -4.90 -9.87
-3.90 -4.80 -9.47
-3.90 -4.70 -9.07
-3.90 -4.60 -8.67
-3.90 -4.50 -8.27
-3.90 -4.40 -7.87
-3.90 -4.30 -7.47
-3.90 -4.20 -7.07
-3.90 -4.10 -6.67
-3.90 -4.00 -6.27
-3.90 -3.90 -5.87
-3.90 -3.80 -5.47
-3.90 -3.70 -5.07
-3.90 -3.60 -4.67
-3.90 -3.50 -4.27
-3.90 -3.40 -3.87
-3.90 -3.30 -3.47
-3.90 -3.20 -3.07
-3.90 -3.10 -2.67
-3.90 -3.00 -2.27
-3.90 -2.90 -1.87
-3.90 -2.80 -1.47
-3.90 -2.70 -1.07
-3.90 -2.60 -0.67
-3.90 -2.50 -0.27
-3.90 -2.40 0.13
-3.90 -2.30 0.53
-3.90 -2.20 0.93
-3.90 -2.10 1.33
-3.90 -2.00 1.73
-3.90 -1.90 2.13
-3.90 -1.80 2.53
-3.90 -1.70 2.93
-3.90 -1.60 3.33
-3.90 -1.50 3.73
-3.90 -1.40 4.13
-3.90 -1.30 4.53
-3.90 -1.20 4.93
-3.90 -1.10 5.33
-3.90 -1.00 5.73
-3.80 -6.00 -13.87
-3.80 -5.90 -13.47
-3.80 -5.80 -13.07
-3.80 -5.70 -12.67
-3.80 -5.60 -12.27
-3.80 -5.50 -11.87
-3.80 -5.40 -11.47
-3.80 -5.30 -11.07
-3.80 -5.20 -10.67
-3.80 -5.10 -10.27
-3.80 -5.00 -9.87
-3.80 -4.90 -9.47
-3.80 -4.80 -9.07
-3.80 -4.70 -8.67
-3.80 -4.60 -8.27
-3.80 -4.50 -7.87
-3.80 -4.40 -7.47
-3.80 -4.30 -7.07
-3.80 -4.20 -6.67
-3.80 -4.10 -6.27
-3.80 -4.00 -5.87
-3.80 -3.90 -5.47
-3.80 -3.80 -5.07
-3.80 -3.70 -4.67
-3.80 -3.60 -4.27
-3.80 -3.50 -3.87
-3.80 -3.40 -3.47
-3.80 -3.30 -3.07
-3.80 -3.20 -2.67
-3.80 -3.10 -2.27
-3.80 -3.00 -1.87
-3.80 -2.90 -1.47
-3.80 -2.80 -1.07
-3.80 -2.70 -0.67
-3.80 -2.60 -0.27
-3.80 -2.50 0.13
-3.80 -2.40 0.53
-3.80 -2.30 0.93
-3.80 -2.20 1.33
-3.80 -2.10 1.73
-3.80 -2.00 2.13
-3.80 -1.90 2.53
-3.80 -1.80 2.93
-3.80 -1.70 3.33
-3.80 -1.60 3.73
-3.80 -1.50 4.13
-3.80 -1.40 4.53
-3.80 -1.30 4.93
-3.80 -1.20 5.33
-3.80 -1.10 5.73
-3.80 -1.00 6.13
-3.70 -6.00 -13.47
-3.70 -5.90 -13.07
-3.70 -5.80 -12.67
-3.70 -5.70 -12.27
-3.70 -5.60 -11.87
-3.70 -5.50 -11.47
-3.70 -5.40 -11.07
-3.70 -5.30 -10.67
-3.70 -5.20 -10.27
-3.70 -5.10 -9.87
-3.70 -5.00 -9.47
-3.70 -4.90 -9.07
-3.70 -4.80 -8.67
-3.70 -4.70 -8.27
-3.70 -4.60 -7.87
-3.70 -4.50 -7.47
-3.70 -4.40 -7.07
-3.70 -4.30 -6.67
-3.70 -4.20 -6.27
-3.70 -4.10 -5.87
-3.70 -4.00 -5.47
-3.70 -3.90 -5.07
-3.70 -3.80 -4.67
-3.70 -3.70 -4.27
-3.70 -3.60 -3.87
-3.70 -3.50 -3.47
-3.70 -3.40 -3.07
-3.70 -3.30 -2.67
-3.70 -3.20 -2.27
-3.70 -3.10 -1.87
-3.70 -3.00 -1.47
-3.70 -2.90 -1.07
-3.70 -2.80 -0.67
-3.70 -2.70 -0.27
-3.70 -2.60 0.13
-3.70 -2.50 0.53
-3.70 -2.40 0.93
-3.70 -2.30 1.33
-3.70 -2.20 1.73
-3.70 -2.10 2.13
-3.70 -2.00 2.53
-3.70 -1.90 2.93
-3.70 -1.80 3.33
-3.70 -1.70 3.73
-3.70 -1.60 4.13
-3.70 -1.50 4.53
-3.70 -1.40 4.93
-3.70 -1.30 5.33
-3.70 -1.20 5.73
-3.70 -1.10 6.13
-3.70 -1.00 6.53
-3.60 -6.00 -13.07
-3.60 -5.90 -12.67
-3.60 -5.80 -12.27
-3.60 -5.70 -11.87
-3.60 -5.60 -11.47
-3.60 -5.50 -11.07
-3.60 -5.40 -10.67
-3.60 -5.30 -10.27
-3.60 -5.20 -9.87
-3.60 -5.10 -9.47
-3.60 -5.00 -9.07
-3.60 -4.90 -8.67
-3.60 -4.80 -8.27
-3.60 -4.70 -7.87
-3.60 -4.60 -7.47
-3.60 -4.50 -7.07
-3.60 -4.40 -6.67
-3.60 -4.30 -6.27
-3.60 -4.20 -5.87
-3.60 -4.10 -5.47
-3.60 -4.00 -5.07
-3.60 -3.90 -4.67
-3.60 -3.80 -4.27
-3.60 -3.70 -3.87
-3.60 -3.60 -3.47
-3.60 -3.50 -3.07
-3.60 -3.40 -2.67
-3.60 -3.30 -2.27
-3.60 -3.20 -1.87
-3.60 -3.10 -1.47
-3.60 -3.00 -1.07
-3.60 -2.90 -0.67
-3.60 -2.80 -0.27
-3.60 -2.70 0.13
-3.60 -2.60 0.53
-3.60 -2.50 0.93
-3.60 -2.40 1.33
-3.60 -2.30 1.73
-3.60 -2.20 2.13
-3.60 -2.10 2.53
-3.60 -2.00 2.93
-3.60 -1.90 3.33
-3.60 -1.80 3.73
-3.60 -1.70 4.13
-3.60 -1.60 4.53
-3.60 -1.50 4.93
-3.60 -1.40 5.33
-3.60 -1.30 5.73
-3.60 -1.20 6.13
-3.60 -1.10 6.53
-3.60 -1.00 6.93
-3.50 -6.00 -12.67
-3.50 -5.90 -12.27
-3.50 -5.80 -11.87
-3.50 -5.70 -11.47
-3.50 -5.60 -11.07
-3.50 -5.50 -10.67
-3.50 -5.40 -10.27
-3.50 -5.30 -9.87
-3.50 -5.20 -9.47
-3.50 -5.10 -9.07
-3.50 -5.00 -8.67
-3.50 -4.90 -8.27
-3.50 -4.80 -7.87
-3.50 -4.70 -7.47
-3.50 -4.60 -7.07
-3.50 -4.50 -6.67
-3.50 -4.40 -6.27
-3.50 -4.30 -5.87
-3.50 -4.20 -5.47
-3.50 -4.10 -5.07
-3.50 -4.00 -4.67
-3.50 -3.90 -4.27
-3.50 -3.80 -3.87
-3.50 -3.70 -3.47
-3.50 -3.60 -3.07
-3.50 -3.50 -2.67
-3.50 -3.40 -2.27
-3.50 -3.30 -1.87
-3.50 -3.20 -1.47
-3.50 -3.10 -1.07
-3.50 -3.00 -0.67
-3.50 -2.90 -0.27
-3.50 -2.80 0.13
-3.50 -2.70 0.53
-3.50 -2.60 0.93
-3.50 -2.50 1.33
-3.50 -2.40 1.73
-3.50 -2.30 2.13
-3.50 -2.20 2.53
-3.50 -2.10 2.93
-3.50 -2.00 3.33
-3.50 -1.90 3.73
-3.50 -1.80 4.13
-3.50 -1.70 4.53
-3.50 -1.60 4.93
-3.50 -1.50 5.33
-3.50 -1.40 5.73
-3.50 -1.30 6.13
-3.50 -1.20 6.53
-3.50 -1.10 6.93
-3.50 -1.00 7.32
-3.40 -6.00 -12.27
-3.40 -5.90 -11.87
-3.40 -5.80 -11.47
-3.40 -5.70 -11.07
-3.40 -5.60 -10.67
-3.40 -5.50 -10.27
-3.40 -5.40 -9.87
-3.40 -5.30 -9.47
-3.40 -5.20 -9.07
-3.40 -5.10 -8.67
-3.40 -5.00 -8.27
-3.40 -4.90 -7.87
-3.40 -4.80 -7.47
-3.40 -4.70 -7.07
-3.40 -4.60 -6.67
-3.40 -4.50 -6.27
-3.40 -4.40 -5.87
-3.40 -4.30 -5.47
-3.40 -4.20 -5.07
-3.40 -4.10 -4.67
-3.40 -4.00 -4.27
-3.40 -3.90 -3.87
-3.40 -3.80 -3.47
-3.40 -3.70 -3.07
-3.40 -3.60 -2.67
-3.40 -3.50 -2.27
-3.40 -3.40 -1.87
-3.40 -3.30 -1.47
-3.40 -3.20 -1.07
-3.40 -3.10 -0.67
-3.40 -3.00 -0.27
-3.40 -2.90 0.13
-3.40 -2.80 0.53
-3.40 -2.70 0.93
-3.40 -2.60 1.33
-3.40 -2.50 1.73
-3.40 -2.40 2.13
-3.40 -2.30 2.53
-3.40 -2.20 2.93
-3.40 -2.10 3.33
-3.40 -2.00 3.73
-3.40 -1.90 4.13
-3.40 -1.80 4.53
-3.40 -1.70 4.93
-3.40 -1.60 5.33
-3.40 -1.50 5.73
-3.40 -1.40 6.13
-3.40 -1.30 6.53
-3.40 -1.20 6.92
-3.40 -1.10 7.32
-3.40 -1.00 7.72
-3.30 -6.00 -11.87
-3.30 -5.90 -11.47
-3.30 -5.80 -11.07
-3.30 -5.70 -10.67
-3.30 -5.60 -10.27
-3.30 -5.50 -9.87
-3.30 -5.40 -9.47
-3.30 -5.30 -9.07
-3.30 -5.20 -8.67
-3.30 -5.10 -8.27
-3.30 -5.00 -7.87
-3.30 -4.90 -7.47
-3.30 -4.80 -7.07
-3.30 -4.70 -6.67
-3.30 -4.60 -6.27
-3.30 -4.50 -5.87
-3.30 -4.40 -5.47
-3.30 -4.30 -5.07
-3.30 -4.20 -4.67
-3.30 -4.10 -4.27
-3.30 -4.00 -3.87
-3.30 -3.90 -3.47
-3.30 -3.80 -3.07
-3.30 -3.70 -2.67
-3.30 -3.60 -2.27
-3.30 -3.50 -1.87
-3.30 -3.40 -1.47
-3.30 -3.30 -1.07
-3.30 -3.20 -0.67
-3.30 -3.10 -0.27
-3.30 -3.00 0.13
-3.30 -2.90 0.53
-3.30 -2.80 0.93
-3.30 -2.70 1.33
-3.30 -2.60 1.73
-3.30 -2.50 2.13
-3.30 -2.40 2.53
-3.30 -2.30 2.93
-3.30 -2.20 3.33
-3.30 -2.10 3.73
-3.30 -2.00 4.13
-3.30 -1.90 4.53
-3.30 -1.80 4.93
-3.30 -1.70 5.33
-3.30 -1.60 5.73
-3.30 -1.50 6.13
-3.30 -1.40 6.52
-3.30 -1.30 6.92
-3.30 -1.20 7.32
-3.30 -1.10 7.71
-3.30 -1.00 8.10
-3.20 -6.00 -11.47
-3.20 -5.90 -11.07
-3.20 -5.80 -10.67
-3.20 -5.70 -10.27
-3.20 -5.60 -9.87
-3.20 -5.50 -9.47
-3.20 -5.40 -9.07
-3.20 -5.30 -8.67
-3.20 -5.20 -8.27
-3.20 -5.10 -7.87
-3.20 -5.00 -7.47
-3.20 -4.90 -7.07
-3.20 -4.80 -6.67
-3.20 -4.70 -6.27
-3.20 -4.60 -5.87
-3.20 -4.50 -5.47
-3.20 -4.40 -5.07
-3.20 -4.30 -4.67
-3.20 -4.20 -4.27
-3.20 -4.10 -3.87
-3.20 -4.00 -3.47
-3.20 -3.90 -3.07
-3.20 -3.80 -2.67
-3.20 -3.70 -2.27
-3.20 -3.60 -1.87
-3.20 -3.50 -1.47
-3.20 -3.40 -1.07
-3.20 -3.30 -0.67
-3.20 -3.20 -0.27
-3.20 -3.10 0.13
-3.20 -3.00 0.53
-3.20 -2.90 0.93
-3.20 -2.80 1.33
-3.20 -2.70 1.73
-3.20 -2.60 2.13
-3.20 -2.50 2.53
-3.20 -2.40 2.93
-3.20 -2.30 3.33
-3.20 -2.20 3.73
-3.20 -2.10 4.13
-3.20 -2.00 4.53
-3.20 -1.90 4.93
-3.20 -1.80 5.33
-3.20 -1.70 5.73
-3.20 -1.60 6.12
-3.20 -1.50 6.52
-3.20 -1.40 6.92
-3.20 -1.30 7.31
-3.20 -1.20 7.70
-3.20 -1.10 8.08
-3.20 -1.00 8.44
-3.10 -6.00 -11.07
-3.10 -5.90 -10.67
-3.10 -5.80 -10.27
-3.10 -5.70 -9.87
-3.10 -5.60 -9.47
-3.10 -5.50 -9.07
-3.10 -5.40 -8.67
-3.10 -5.30 -8.27
-3.10 -5.20 -7.87
-3.10 -5.10 -7.47
-3.10 -5.00 -7.07
-3.10 -4.90 -6.67
-3.10 -4.80 -6.27
-3.10 -4.70 -5.87
-3.10 -4.60 -5.47
-3.10 -4.50 -5.07
-3.10 -4.40 -4.67
-3.10 -4.30 -4.27
-3.10 -4.20 -3.87
-3.10 -4.10 -3.47
-3.10 -4.00 -3.07
-3.10 -3.90 -2.67
-3.10 -3.80 -2.27
-3.10 -3.70 -1.87
-3.10 -3.60 -1.47
-3.10 -3.50 -1.07
-3.10 -3.40 -0.67
-3.10 -3.30 -0.27
-3.10 -3.20 0.13
-3.10 -3.10 0.53
-3.10 -3.00 0.93
-3.10 -2.90 1.33
-3.10 -2.80 1.73
-3.10 -2.70 2.13
-3.10 -2.60 2.53
-3.10 -2.50 2.93
-3.10 -2.40 3.33
-3.10 -2.30 3.73
-3.10 -2.20 4.13
-3.10 -2.10 4.53
-3.10 -2.00 4.93
-3.10 -1.90 5.33
-3.10 -1.80 5.72
-3.10 -1.70 6.12
-3.10 -1.60 6.52
-3.10 -1.50 6.91
-3.10 -1.40 7.30
-3.10 -1.30 7.68
-3.10 -1.20 8.04
-3.10 -1.10 8.39
-3.10 -1.00 8.72
-3.00 -6.00 -10.67
-3.00 -5.90 -10.27
-3.00 -5.80 -9.87
-3.00 -5.70 -9.47
-3.00 -5.60 -9.07
-3.00 -5.50 -8.67
-3.00 -5.40 -8.27
-3.00 -5.30 -7.87
-3.00 -5.20 -7.47
-3.00 -5.10 -7.07
-3.00 -5.00 -6.67
-3.00 -4.90 -6.27
-3.00 -4.80 -5.87
-3.00 -4.70 -5.47
-3.00 -4.60 -5.07
-3.00 -4.50 -4.67
-3.00 -4.40 -4.27
-3.00 -4.30 -3.87
-3.00 -4.20 -3.47
-3.00 -4.10 -3.07
-3.00 -4.00 -2.67
-3.00 -3.90 -2.27
-3.00 -3.80 -1.87
-3.00 -3.70 -1.47
-3.00 -3.60 -1.07
-3.00 -3.50 -0.67
-3.00 -3.40 -0.27
-3.00 -3.30 0.13
-3.00 -3.20 0.53
-3.00 -3.10 0.93
-3.00 -3.00 1.33
-3.00 -2.90 1.73
-3.00 -2.80 2.13
-3.00 -2.70 2.53
-3.00 -2.60 2.93
-3.00 -2.50 3.33
-3.00 -2.40 3.73
-3.00 -2.30 4.13
-3.00 -2.20 4.53
-3.00 -2.10 4.93
-3.00 -2.00 5.32
-3.00 -1.90 5.72
-3.00 -1.80 6.12
-3.00 -1.70 6.51
-3.00 -1.60 6.90
-3.00 -1.50 7.28
-3.00 -1.40 7.64
-3.00 -1.30 7.99
-3.00 -1.20 8.32
-3.00 -1.10 8.60
-3.00 -1.00 8.82
-2.90 -6.00 -10.27
-2.90 -5.90 -9.87
-2.90 -5.80 -9.47
-2.90 -5.70 -9.07
-2.90 -5.60 -8.67
-2.90 -5.50 -8.27
-2.90 -5.40 -7.87
-2.90 -5.30 -7.47
-2.90 -5.20 -7.07
-2.90 -5.10 -6.67
-2.90 -5.00 -6.27
-2.90 -4.90 -5.87
-2.90 -4.80 -5.47
-2.90 -4.70 -5.07
-2.90 -4.60 -4.67
-2.90 -4.50 -4.27
-2.90 -4.40 -3.87
-2.90 -4.30 -3.47
-2.90 -4.20 -3.07
-2.90 -4.10 -2.67
-2.90 -4.00 -2.27
-2.90 -3.90 -1.87
-2.90 -3.80 -1.47
-2.90 -3.70 -1.07
-2.90 -3.60 -0.67
-2.90 -3.50 -0.27
-2.90 -3.40 0.13
-2.90 -3.30 0.53
-2.90 -3.20 0.93
-2.90 -3.10 1.33
-2.90 -3.00 1.73
-2.90 -2.90 2.13
-2.90 -2.80 2.53
-2.90 -2.70 2.93
-2.90 -2.60 3.33
-2.90 -2.50 3.73
-2.90 -2.40 4.13
-2.90 -2.30 4.53
-2.90 -2.20 4.92
-2.90 -2.10 5.32
-2.90 -2.00 5.72
-2.90 -1.90 6.11
-2.90 -1.80 6.50
-2.90 -1.70 6.88
-2.90 -1.60 7.24
-2.90 -1.50 7.59
-2.90 -1.40 7.92
-2.90 -1.30 8.20
-2.90 -1.20 8.42
-2.90 -1.10 8.55
-2.90 -1.00 8.55
-2.80 -6.00 -9.87
-2.80 -5.90 -9.47
-2.80 -5.80 -9.07
-2.80 -5.70 -8.67
-2.80 -5.60 -8.27
-2.80 -5.50 -7.87
-2.80 -5.40 -7.47
-2.80 -5.30 -7.07
-2.80 -5.20 -6.67
-2.80 -5.10 -6.27
-2.80 -5.00 -5.87
-2.80 -4.90 -5.47
-2.80 -4.80 -5.07
-2.80 -4.70 -4.67
-2.80 -4.60 -4.27
-2.80 -4.50 -3.87
-2.80 -4.40 -3.47
-2.80 -4.30 -3.07
-2.80 -4.20 -2.67
-2.80 -4.10 -2.27
-2.80 -4.00 -1.87
-2.80 -3.90 -1.47
-2.80 -3.80 -1.07
-2.80 -3.70 -0.67
-2.80 -3.60 -0.27
-2.80 -3.50 0.13
-2.80 -3.40 0.53
-2.80 -3.30 0.93
-2.80 -3.20 1.33
-2.80 -3.10 1.73
-2.80 -3.00 2.13
-2.80 -2.90 2.53
-2.80 -2.80 2.93
-2.80 -2.70 3.33
-2.80 -2.60 3.73
-2.80 -2.50 4.13
-2.80 -2.40 4.52
-2.80 -2.30 4.92
-2.80 -2.20 5.32
-2.80 -2.10 5.71
-2.80 -2.00 6.10
-2.80 -1.90 6.48
-2.80 -1.80 6.84
-2.80 -1.70 7.19
-2.80 -1.60 7.52
-2.80 -1.50 7.80
-2.80 -1.40 8.02
-2.80 -1.30 8.15
-2.80 -1.20 8.15
-2.80 -1.10 8.01
-2.80 -1.00 7.67
-2.70 -6.00 -9.47
-2.70 -5.90 -9.07
-2.70 -5.80 -8.67
-2.70 -5.70 -8.27
-2.70 -5.60 -7.87
-2.70 -5.50 -7.47
-2.70 -5.40 -7.07
-2.70 -5.30 -6.67
-2.70 -5.20 -6.27
-2.70 -5.10 -5.87
-2.70 -5.00 -5.47
-2.70 -4.90 -5.07
-2.70 -4.80 -4.67
-2.70 -4.70 -4.27
-2.70 -4.60 -3.87
-2.70 -4.50 -3.47
-2.70 -4.40 -3.07
-2.70 -4.30 -2.67
-2.70 -4.20 -2.27
-2.70 -4.10 -1.87
-2.70 -4.00 -1.47
-2.70 -3.90 -1.07
-2.70 -3.80 -0.67
-2.70 -3.70 -0.27
-2.70 -3.60 0.13
-2.70 -3.50 0.53
-2.70 -3.40 0.93
-2.70 -3.30 1.33
-2.70 -3.20 1.73
-2.70 -3.10 2.13
-2.70 -3.00 2.53
-2.70 -2.90 2.93
-2.70 -2.80 3.33
-2.70 -2.70 3.73
-2.70 -2.60 4.12
-2.70 -2.50 4.52
-2.70 -2.40 4.92
-2.70 -2.30 5.31
-2.70 -2.20 5.70
-2.70 -2.10 6.08
-2.70 -2.00 6.44
-2.70 -1.90 6.79
-2.70 -1.80 7.12
-2.70 -1.70 7.40
-2.70 -1.60 7.62
-2.70 -1.50 7.75
-2.70 -1.40 7.75
-2.70 -1.30 7.61
-2.70 -1.20 7.27
-2.70 -1.10 6.65
-2.70 -1.00 5.62
-2.60 -6.00 -9.07
-2.60 -5.90 -8.67
-2.60 -5.80 -8.27
-2.60 -5.70 -7.87
-2.60 -5.60 -7.47
-2.60 -5.50 -7.07
-2.60 -5.40 -6.67
-2.60 -5.30 -6.27
-2.60 -5.20 -5.87
-2.60 -5.10 -5.47
-2.60 -5.00 -5.07
-2.60 -4.90 -4.67
-2.60 -4.80 -4.27
-2.60 -4.70 -3.87
-2.60 -4.60 -3.47
-2.60 -4.50 -3.07
-2.60 -4.40 -2.67
-2.60 -4.30 -2.27
-2.60 -4.20 -1.87
-2.60 -4.10 -1.47
-2.60 -4.00 -1.07
-2.60 -3.90 -0.67
-2.60 -3.80 -0.27
-2.60 -3.70 0.13
-2.60 -3.60 0.53
-2.60 -3.50 0.93
-2.60 -3.40 1.33
-2.60 -3.30 1.73
-2.60 -3.20 2.13
-2.60 -3.10 2.53
-2.60 -3.00 2.93
-2.60 -2.90 3.33
-2.60 -2.80 3.72
-2.60 -2.70 4.12
-2.60 -2.60 4.52
-2.60 -2.50 4.91
-2.60 -2.40 5.30
-2.60 -2.30 5.68
-2.60 -2.20 6.04
-2.60 -2.10 6.39
-2.60 -2.00 6.72
-2.60 -1.90 7.00
-2.60 -1.80 7.22
-2.60 -1.70 7.35
-2.60 -1.60 7.35
-2.60 -1.50 7.21
-2.60 -1.40 6.87
-2.60 -1.30 6.25
-2.60 -1.20 5.22
-2.60 -1.10 3.56
-2.60 -1.00 0.97
-2.50 -6.00 -8.67
-2.50 -5.90 -8.27
-2.50 -5.80 -7.87
-2.50 -5.70 -7.47
-2.50 -5.60 -7.07
-2.50 -5.50 -6.67
-2.50 -5.40 -6.27
-2.50 -5.30 -5.87
-2.50 -5.20 -5.47
-2.50 -5.10 -5.07
-2.50 -5.00 -4.67
-2.50 -4.90 -4.27
-2.50 -4.80 -3.87
-2.50 -4.70 -3.47
-2.50 -4.60 -3.07
-2.50 -4.50 -2.67
-2.50 -4.40 -2.27
-2.50 -4.30 -1.87
-2.50 -4.20 -1.47
-2.50 -4.10 -1.07
-2.50 -4.00 -0.67
-2.50 -3.90 -0.27
-2.50 -3.80 0.13
-2.50 -3.70 0.53
-2.50 -3.60 0.93
-2.50 -3.50 1.33
-2.50 -3.40 1.73
-2.50 -3.30 2.13
-2.50 -3.20 2.53
-2.50 -3.10 2.93
-2.50 -3.00 3.32
-2.50 -2.90 3.72
-2.50 -2.80 4.12
-2.50 -2.70 4.51
-2.50 -2.60 4.90
-2.50 -2.50 5.28
-2.50 -2.40 5.64
-2.50 -2.30 5.99
-2.50 -2.20 6.32
-2.50 -2.10 6.60
-2.50 -2.00 6.82
-2.50 -1.90 6.95
-2.50 -1.80 6.95
-2.50 -1.70 6.81
-2.50 -1.60 6.47
-2.50 -1.50 5.85
-2.50 -1.40 4.82
-2.50 -1.30 3.16
-2.50 -1.20 0.57
-2.50 -1.10 -3.52
-2.50 -1.00 -9.97
-2.40 -6.00 -8.27
-2.40 -5.90 -7.87
-2.40 -5.80 -7.47
-2.40 -5.70 -7.07
-2.40 -5.60 -6.67
-2.40 -5.50 -6.27
-2.40 -5.40 -5.87
-2.40 -5.30 -5.47
-2.40 -5.20 -5.07
-2.40 -5.10 -4.67
-2.40 -5.00 -4.27
-2.40 -4.90 -3.87
-2.40 -4.80 -3.47
-2.40 -4.70 -3.07
-2.40 -4.60 -2.67
-2.40 -4.50 -2.27
-2.40 -4.40 -1.87
-2.40 -4.30 -1.47
-2.40 -4.20 -1.07
-2.40 -4.10 -0.67
-2.40 -4.00 -0.27
-2.40 -3.90 0.13
-2.40 -3.80 0.53
-2.40 -3.70 0.93
-2.40 -3.60 1.33
-2.40 -3.50 1.73
-2.40 -3.40 2.13
-2.40 -3.30 2.53
-2.40 -3.20 2.92
-2.40 -3.10 3.32
-2.40 -3.00 3.72
-2.40 -2.90 4.11
-2.40 -2.80 4.50
-2.40 -2.70 4.88
-2.40 -2.60 5.24
-2.40 -2.50 5.59
-2.40 -2.40 5.92
-2.40 -2.30 6.20
-2.40 -2.20 6.42
-2.40 -2.10 6.55
-2.40 -2.00 6.55
-2.40 -1.90 6.41
-2.40 -1.80 6.07
-2.40 -1.70 5.45
-2.40 -1.60 4.42
-2.40 -1.50 2.76
-2.40 -1.40 0.17
-2.40 -1.30 -3.92
-2.40 -1.20 -10.37
-2.40 -1.10 -11.89
-2.40 -1.00 -11.69
-2.30 -6.00 -7.87
-2.30 -5.90 -7.47
-2.30 -5.80 -7.07
-2.30 -5.70 -6.67
-2.30 -5.60 -6.27
-2.30 -5.50 -5.87
-2.30 -5.40 -5.47
-2.30 -5.30 -5.07
-2.30 -5.20 -4.67
-2.30 -5.10 -4.27
-2.30 -5.00 -3.87
-2.30 -4.90 -3.47
-2.30 -4.80 -3.07
-2.30 -4.70 -2.67
-2.30 -4.60 -2.27
-2.30 -4.50 -1.87
-2.30 -4.40 -1.47
-2.30 -4.30 -1.07
-2.30 -4.20 -0.67
-2.30 -4.10 -0.27
-2.30 -4.00 0.13
-2.30 -3.90 0.53
-2.30 -3.80 0.93
-2.30 -3.70 1.33
-2.30 -3.60 1.73
-2.30 -3.50 2.13
-2.30 -3.40 2.52
-2.30 -3.30 2.92
-2.30 -3.20 3.32
-2.30 -3.10 3.71
-2.30 -3.00 4.10
-2.30 -2.90 4.48
-2.30 -2.80 4.84
-2.30 -2.70 5.19
-2.30 -2.60 5.52
-2.30 -2.50 5.80
-2.30 -2.40 6.02
-2.30 -2.30 6.15
-2.30 -2.20 6.15
-2.30 -2.10 6.01
-2.30 -2.00 5.67
-2.30 -1.90 5.05
-2.30 -1.80 4.02
-2.30 -1.70 2.36
-2.30 -1.60 -0.23
-2.30 -1.50 -4.32
-2.30 -1.40 -10.77
-2.30 -1.30 -12.29
-2.30 -1.20 -12.09
-2.30 -1.10 -11.89
-2.30 -1.00 -11.69
-2.20 -6.00 -7.47
-2.20 -5.90 -7.07
-2.20 -5.80 -6.67
-2.20 -5.70 -6.27
-2.20 -5.60 -5.87
-2.20 -5.50 -5.47
-2.20 -5.40 -5.07
-2.20 -5.30 -4.67
-2.20 -5.20 -4.27
-2.20 -5.10 -3.87
-2.20 -5.00 -3.47
-2.20 -4.90 -3.07
-2.20 -4.80 -2.67
-2.20 -4.70 -2.27
-2.20 -4.60 -1.87
-2.20 -4.50 -1.47
-2.20 -4.40 -1.07
-2.20 -4.30 -0.67
-2.20 -4.20 -0.27
-2.20 -4.10 0.13
-2.20 -4.00 0.53
-2.20 -3.90 0.93
-2.20 -3.80 1.33
-2.20 -3.70 1.73
-2.20 -3.60 2.12
-2.20 -3.50 2.52
-2.20 -3.40 2.92
-2.20 -3.30 3.31
-2.20 -3.20 3.70
-2.20 -3.10 4.08
-2.20 -3.00 4.44
-2.20 -2.90 4.79
-2.20 -2.80 5.12
-2.20 -2.70 5.40
-2.20 -2.60 5.62
-2.20 -2.50 5.75
-2.20 -2.40 5.75
-2.20 -2.30 5.61
-2.20 -2.20 5.27
-2.20 -2.10 4.65
-2.20 -2.00 3.62
-2.20 -1.90 1.97
-2.20 -1.80 -0.63
-2.20 -1.70 -4.72
-2.20 -1.60 -11.17
-2.20 -1.50 -12.69
-2.20 -1.40 -12.49
-2.20 -1.30 -12.29
-2.20 -1.20 -12.09
-2.20 -1.10 -11.89
-2.20 -1.00 -11.69
-2.10 -6.00 -7.07
-2.10 -5.90 -6.67
-2.10 -5.80 -6.27
-2.10 -5.70 -5.87
-2.10 -5.60 -5.47
-2.10 -5.50 -5.07
-2.10 -5.40 -4.67
-2.10 -5.30 -4.27
-2.10 -5.20 -3.87
-2.10 -5.10 -3.47
-2.10 -5.00 -3.07
-2.10 -4.90 -2.67
-2.10 -4.80 -2.27
-2.10 -4.70 -1.87
-2.10 -4.60 -1.47
-2.10 -4.50 -1.07
-2.10 -4.40 -0.67
-2.10 -4.30 -0.27
-2.10 -4.20 0.13
-2.10 -4.10 0.53
-2.10 -4.00 0.93
-2.10 -3.90 1.33
-2.10 -3.80 1.72
-2.10 -3.70 2.12
-2.10 -3.60 2.52
-2.10 -3.50 2.91
-2.10 -3.40 3.30
-2.10 -3.30 3.68
-2.10 -3.20 4.04
-2.10 -3.10 4.39
-2.10 -3.00 4.72
-2.10 -2.90 5.00
-2.10 -2.80 5.22
-2.10 -2.70 5.35
-2.10 -2.60 5.35
-2.10 -2.50 5.21
-2.10 -2.40 4.87
-2.10 -2.30 4.25
-2.10 -2.20 3.22
-2.10 -2.10 1.57
-2.10 -2.00 -1.03
-2.10 -1.90 -5.12
-2.10 -1.80 -11.57
-2.10 -1.70 -13.09
-2.10 -1.60 -12.89
-2.10 -1.50 -12.69
-2.10 -1.40 -12.49
-2.10 -1.30 -12.29
-2.10 -1.20 -12.09
-2.10 -1.10 -11.89
-2.10 -1.00 -11.69
-2.00 -6.00 -6.67
-2.00 -5.90 -6.27
-2.00 -5.80 -5.87
-2.00 -5.70 -5.47
-2.00 -5.60 -5.07
-2.00 -5.50 -4.67
-2.00 -5.40 -4.27
-2.00 -5.30 -3.87
-2.00 -5.20 -3.47
-2.00 -5.10 -3.07
-2.00 -5.00 -2.67
-2.00 -4.90 -2.27
-2.00 -4.80 -1.87
-2.00 -4.70 -1.47
-2.00 -4.60 -1.07
-2.00 -4.50 -0.67
-2.00 -4.40 -0.27
-2.00 -4.30 0.13
-2.00 -4.20 0.53
-2.00 -4.10 0.93
-2.00 -4.00 1.32
-2.00 -3.90 1.72
-2.00 -3.80 2.12
-2.00 -3.70 2.51
-2.00 -3.60 2.90
-2.00 -3.50 3.28
-2.00 -3.40 3.64
-2.00 -3.30 3.99
-2.00 -3.20 4.32
-2.00 -3.10 4.60
-2.00 -3.00 4.82
-2.00 -2.90 4.95
-2.00 -2.80 4.95
-2.00 -2.70 4.81
-2.00 -2.60 4.47
-2.00 -2.50 3.85
-2.00 -2.40 2.82
-2.00 -2.30 1.17
-2.00 -2.20 -1.43
-2.00 -2.10 -5.52
-2.00 -2.00 -11.97
-2.00 -1.90 -13.49
-2.00 -1.80 -13.29
-2.00 -1.70 -13.09
-2.00 -1.60 -12.89
-2.00 -1.50 -12.69
-2.00 -1.40 -12.49
-2.00 -1.30 -12.29
-2.00 -1.20 -12.09
-2.00 -1.10 -11.89
-2.00 -1.00 -11.69
-1.90 -6.00 -6.27
-1.90 -5.90 -5.87
-1.90 -5.80 -5.47
-1.90 -5.70 -5.07
-1.90 -5.60 -4.67
-1.90 -5.50 -4.27
-1.90 -5.40 -3.87
-1.90 -5.30 -3.47
-1.90 -5.20 -3.07
-1.90 -5.10 -2.67
-1.90 -5.00 -2.27
-1.90 -4.90 -1.87
-1.90 -4.80 -1.47
-1.90 -4.70 -1.07
-1.90 -4.60 -0.67
-1.90 -4.50 -0.27
-1.90 -4.40 0.13
-1.90 -4.30 0.52
-1.90 -4.20 0.92
-1.90 -4.10 1.32
-1.90 -4.00 1.71
-1.90 -3.90 2.11
-1.90 -3.80 2.49
-1.90 -3.70 2.87
-1.90 -3.60 3.24
-1.90 -3.50 3.59
-1.90 -3.40 3.92
-1.90 -3.30 4.20
-1.90 -3.20 4.41
-1.90 -3.10 4.54
-1.90 -3.00 4.55
-1.90 -2.90 4.41
-1.90 -2.80 4.07
-1.90 -2.70 3.45
-1.90 -2.60 2.42
-1.90 -2.50 0.77
-1.90 -2.40 -1.83
-1.90 -2.30 -5.92
-1.90 -2.20 -12.37
-1.90 -2.10 -13.89
-1.90 -2.00 -13.69
-1.90 -1.90 -13.49
-1.90 -1.80 -13.29
-1.90 -1.70 -13.09
-1.90 -1.60 -12.89
-1.90 -1.50 -12.69
-1.90 -1.40 -12.49
-1.90 -1.30 -12.29
-1.90 -1.20 -12.09
-1.90 -1.10 -11.89
-1.90 -1.00 -11.69
-1.80 -6.00 -5.87
-1.80 -5.90 -5.47
-1.80 -5.80 -5.07
-1.80 -5.70 -4.67
-1.80 -5.60 -4.27
-1.80 -5.50 -3.87
-1.80 -5.40 -3.47
-1.80 -5.30 -3.07
-1.80 -5.20 -2.67
-1.80 -5.10 -2.28
-1.80 -5.00 -1.88
-1.80 -4.90 -1.48
-1.80 -4.80 -1.08
-1.80 -4.70 -0.68
-1.80 -4.60 -0.28
-1.80 -4.50 0.12
-1.80 -4.40 0.52
-1.80 -4.30 0.92
-1.80 -4.20 1.31
-1.80 -4.10 1.70
-1.80 -4.00 2.09
-1.80 -3.90 2.47
-1.80 -3.80 2.84
-1.80 -3.70 3.19
-1.80 -3.60 3.51
-1.80 -3.50 3.79
-1.80 -3.40 4.01
-1.80 -3.30 4.14
-1.80 -3.20 4.15
-1.80 -3.10 4.01
-1.80 -3.00 3.67
-1.80 -2.90 3.05
-1.80 -2.80 2.02
-1.80 -2.70 0.37
-1.80 -2.60 -2.23
-1.80 -2.50 -6.32
-1.80 -2.40 -12.77
-1.80 -2.30 -14.29
-1.80 -2.20 -14.09
-1.80 -2.10 -13.89
-1.80 -2.00 -13.69
-1.80 -1.90 -13.49
-1.80 -1.80 -13.29
-1.80 -1.70 -13.09
-1.80 -1.60 -12.89
-1.80 -1.50 -12.69
-1.80 -1.40 -12.49
-1.80 -1.30 -12.29
-1.80 -1.20 -12.09
-1.80 -1.10 -11.89
-1.80 -1.00 -11.69
-1.70 -6.00 -5.48
-1.70 -5.90 -5.08
-1.70 -5.80 -4.68
-1.70 -5.70 -4.28
-1.70 -5.60 -3.88
-1.70 -5.50 -3.48
-1.70 -5.40 -3.08
-1.70 -5.30 -2.68
-1.70 -5.20 -2.28
-1.70 -5.10 -1.88
-1.70 -5.00 -1.48
-1.70 -4.90 -1.08
-1.70 -4.80 -0.69
-1.70 -4.70 -0.29
-1.70 -4.60 0.11
-1.70 -4.50 0.51
-1.70 -4.40 0.90
-1.70 -4.30 1.30
-1.70 -4.20 1.68
-1.70 -4.10 2.06
-1.70 -4.00 2.43
-1.70 -3.90 2.78
-1.70 -3.80 3.11
-1.70 -3.70 3.39
-1.70 -3.60 3.61
-1.70 -3.50 3.74
-1.70 -3.40 3.75
-1.70 -3.30 3.61
-1.70 -3.20 3.27
-1.70 -3.10 2.65
-1.70 -3.00 1.62
-1.70 -2.90 -0.03
-1.70 -2.80 -2.63
-1.70 -2.70 -6.72
-1.70 -2.60 -13.17
-1.70 -2.50 -14.70
-1.70 -2.40 -14.50
-1.70 -2.30 -14.30
-1.70 -2.20 -14.10
-1.70 -2.10 -13.90
-1.70 -2.00 -13.70
-1.70 -1.90 -13.50
-1.70 -1.80 -13.30
-1.70 -1.70 -13.10
-1.70 -1.60 -12.90
-1.70 -1.50 -12.70
-1.70 -1.40 -12.50
-1.70 -1.30 -12.30
-1.70 -1.20 -12.10
-1.70 -1.10 -11.90
-1.70 -1.00 -11.70
-1.60 -6.00 -5.10
-1.60 -5.90 -4.70
-1.60 -5.80 -4.30
-1.60 -5.70 -3.90
-1.60 -5.60 -3.50
-1.60 -5.50 -3.10
-1.60 -5.40 -2.70
-1.60 -5.30 -2.30
-1.60 -5.20 -1.90
-1.60 -5.10 -1.50
-1.60 -5.00 -1.10
-1.60 -4.90 -0.70
-1.60 -4.80 -0.30
-1.60 -4.70 0.09
-1.60 -4.60 0.49
-1.60 -4.50 0.88
-1.60 -4.40 1.27
-1.60 -4.30 1.65
-1.60 -4.20 2.02
-1.60 -4.10 2.37
-1.60 -4.00 2.69
-1.60 -3.90 2.97
-1.60 -3.80 3.19
-1.60 -3.70 3.32
-1.60 -3.60 3.34
-1.60 -3.50 3.20
-1.60 -3.40 2.86
-1.60 -3.30 2.24
-1.60 -3.20 1.22
-1.60 -3.10 -0.43
-1.60 -3.00 -3.04
-1.60 -2.90 -7.12
-1.60 -2.80 -13.57
-1.60 -2.70 -15.11
-1.60 -2.60 -14.91
-1.60 -2.50 -14.71
-1.60 -2.40 -14.51
-1.60 -2.30 -14.31
-1.60 -2.20 -14.11
-1.60 -2.10 -13.91
-1.60 -2.00 -13.71
-1.60 -1.90 -13.51
-1.60 -1.80 -13.31
-1.60 -1.70 -13.11
-1.60 -1.60 -12.91
-1.60 -1.50 -12.71
-1.60 -1.40 -12.51
-1.60 -1.30 -12.31
-1.60 -1.20 -12.11
-1.60 -1.10 -11.91
-1.60 -1.00 -11.71
-1.50 -6.00 -4.72
-1.50 -5.90 -4.32
-1.50 -5.80 -3.92
-1.50 -5.70 -3.52
-1.50 -5.60 -3.12
-1.50 -5.50 -2.72
-1.50 -5.40 -2.32
-1.50 -5.30 -1.92
-1.50 -5.20 -1.52
-1.50 -5.10 -1.13
-1.50 -5.00 -0.73
-1.50 -4.90 -0.33
-1.50 -4.80 0.06
-1.50 -4.70 0.46
-1.50 -4.60 0.84
-1.50 -4.50 1.22
-1.50 -4.40 1.59
-1.50 -4.30 1.94
-1.50 -4.20 2.27
-1.50 -4.10 2.55
-1.50 -4.00 2.77
-1.50 -3.90 2.90
-1.50 -3.80 2.92
-1.50 -3.70 2.78
-1.50 -3.60 2.45
-1.50 -3.50 1.83
-1.50 -3.40 0.81
-1.50 -3.30 -0.84
-1.50 -3.20 -3.44
-1.50 -3.10 -7.53
-1.50 -3.00 -13.98
-1.50 -2.90 -15.53
-1.50 -2.80 -15.33
-1.50 -2.70 -15.13
-1.50 -2.60 -14.93
-1.50 -2.50 -14.73
-1.50 -2.40 -14.53
-1.50 -2.30 -14.33
-1.50 -2.20 -14.13
-1.50 -2.10 -13.93
-1.50 -2.00 -13.73
-1.50 -1.90 -13.53
-1.50 -1.80 -13.33
-1.50 -1.70 -13.13
-1.50 -1.60 -12.93
-1.50 -1.50 -12.73
-1.50 -1.40 -12.53
-1.50 -1.30 -12.33
-1.50 -1.20 -12.13
-1.50 -1.10 -11.93
-1.50 -1.00 -11.73
-1.40 -6.00 -4.35
-1.40 -5.90 -3.95
-1.40 -5.80 -3.55
-1.40 -5.70 -3.15
-1.40 -5.60 -2.75
-1.40 -5.50 -2.35
-1.40 -5.40 -1.95
-1.40 -5.30 -1.55
-1.40 -5.20 -1.16
-1.40 -5.10 -0.76
-1.40 -5.00 -0.36
-1.40 -4.90 0.03
-1.40 -4.80 0.42
-1.40 -4.70 0.80
-1.40 -4.60 1.16
-1.40 -4.50 1.52
-1.40 -4.40 1.84
-1.40 -4.30 2.12
-1.40 -4.20 2.34
-1.40 -4.10 2.48
-1.40 -4.00 2.49
-1.40 -3.90 2.36
-1.40 -3.80 2.02
-1.40 -3.70 1.41
-1.40 -3.60 0.39
-1.40 -3.50 -1.26
-1.40 -3.40 -3.86
-1.40 -3.30 -7.95
-1.40 -3.20 -14.40
-1.40 -3.10 -15.96
-1.40 -3.00 -15.76
-1.40 -2.90 -15.56
-1.40 -2.80 -15.36
-1.40 -2.70 -15.16
-1.40 -2.60 -14.96
-1.40 -2.50 -14.76
-1.40 -2.40 -14.56
-1.40 -2.30 -14.36
-1.40 -2.20 -14.16
-1.40 -2.10 -13.96
-1.40 -2.00 -13.76
-1.40 -1.90 -13.56
-1.40 -1.80 -13.36
-1.40 -1.70 -13.16
-1.40 -1.60 -12.96
-1.40 -1.50 -12.76
-1.40 -1.40 -12.56
-1.40 -1.30 -12.36
-1.40 -1.20 -12.16
-1.40 -1.10 -11.96
-1.40 -1.00 -11.76
-1.30 -6.00 -3.98
-1.30 -5.90 -3.58
-1.30 -5.80 -3.18
-1.30 -5.70 -2.78
-1.30 -5.60 -2.38
-1.30 -5.50 -1.98
-1.30 -5.40 -1.59
-1.30 -5.30 -1.19
-1.30 -5.20 -0.79
-1.30 -5.10 -0.40
-1.30 -5.00 -0.01
-1.30 -4.90 0.37
-1.30 -4.80 0.74
-1.30 -4.70 1.09
-1.30 -4.60 1.41
-1.30 -4.50 1.69
-1.30 -4.40 1.91
-1.30 -4.30 2.05
-1.30 -4.20 2.06
-1.30 -4.10 1.93
-1.30 -4.00 1.60
-1.30 -3.90 0.99
-1.30 -3.80 -0.04
-1.30 -3.70 -1.69
-1.30 -3.60 -4.29
-1.30 -3.50 -8.37
-1.30 -3.40 -14.82
-1.30 -3.30 -16.39
-1.30 -3.20 -16.19
-1.30 -3.10 -15.99
-1.30 -3.00 -15.79
-1.30 -2.90 -15.59
-1.30 -2.80 -15.39
-1.30 -2.70 -15.19
-1.30 -2.60 -14.99
-1.30 -2.50 -14.79
-1.30 -2.40 -14.59
-1.30 -2.30 -14.39
-1.30 -2.20 -14.19
-1.30 -2.10 -13.99
-1.30 -2.00 -13.79
-1.30 -1.90 -13.59
-1.30 -1.80 -13.39
-1.30 -1.70 -13.19
-1.30 -1.60 -12.99
-1.30 -1.50 -12.79
-1.30 -1.40 -12.59
-1.30 -1.30 -12.39
-1.30 -1.20 -12.19
-1.30 -1.10 -11.99
-1.30 -1.00 -11.79
-1.20 -6.00 -3.61
-1.20 -5.90 -3.21
-1.20 -5.80 -2.81
-1.20 -5.70 -2.42
-1.20 -5.60 -2.02
-1.20 -5.50 -1.62
-1.20 -5.40 -1.23
-1.20 -5.30 -0.83
-1.20 -5.20 -0.45
-1.20 -5.10 -0.07
-1.20 -5.00 0.30
-1.20 -4.90 0.65
-1.20 -4.80 0.98
-1.20 -4.70 1.26
-1.20 -4.60 1.48
-1.20 -4.50 1.62
-1.20 -4.40 1.63
-1.20 -4.30 1.50
-1.20 -4.20 1.17
-1.20 -4.10 0.56
-1.20 -4.00 -0.47
-1.20 -3.90 -2.12
-1.20 -3.80 -4.72
-1.20 -3.70 -8.80
-1.20 -3.60 -15.25
-1.20 -3.50 -16.82
-1.20 -3.40 -16.62
-1.20 -3.30 -16.42
-1.20 -3.20 -16.22
-1.20 -3.10 -16.02
-1.20 -3.00 -15.82
-1.20 -2.90 -15.62
-1.20 -2.80 -15.42
-1.20 -2.70 -15.22
-1.20 -2.60 -15.02
-1.20 -2.50 -14.82
-1.20 -2.40 -14.62
-1.20 -2.30 -14.42
-1.20 -2.20 -14.22
-1.20 -2.10 -14.02
-1.20 -2.00 -13.82
-1.20 -1.90 -13.62
-1.20 -1.80 -13.42
-1.20 -1.70 -13.22
-1.20 -1.60 -13.02
-1.20 -1.50 -12.82
-1.20 -1.40 -12.62
-1.20 -1.30 -12.42
-1.20 -1.20 -12.22
-1.20 -1.10 -12.02
-1.20 -1.00 -11.82
-1.10 -6.00 -3.25
-1.10 -5.90 -2.85
-1.10 -5.80 -2.45
-1.10 -5.70 -2.06
-1.10 -5.60 -1.66
-1.10 -5.50 -1.27
-1.10 -5.40 -0.88
-1.10 -5.30 -0.50
-1.10 -5.20 -0.13
-1.10 -5.10 0.22
-1.10 -5.00 0.54
-1.10 -4.90 0.83
-1.10 -4.80 1.05
-1.10 -4.70 1.18
-1.10 -4.60 1.20
-1.10 -4.50 1.07
-1.10 -4.40 0.73
-1.10 -4.30 0.13
-1.10 -4.20 -0.90
-1.10 -4.10 -2.55
-1.10 -4.00 -5.15
-1.10 -3.90 -9.23
-1.10 -3.80 -15.68
-1.10 -3.70 -17.25
-1.10 -3.60 -17.05
-1.10 -3.50 -16.85
-1.10 -3.40 -16.65
-1.10 -3.30 -16.45
-1.10 -3.20 -16.25
-1.10 -3.10 -16.05
-1.10 -3.00 -15.85
-1.10 -2.90 -15.65
-1.10 -2.80 -15.45
-1.10 -2.70 -15.25
-1.10 -2.60 -15.05
-1.10 -2.50 -14.85
-1.10 -2.40 -14.65
-1.10 -2.30 -14.45
-1.10 -2.20 -14.25
-1.10 -2.10 -14.05
-1.10 -2.00 -13.85
-1.10 -1.90 -13.65
-1.10 -1.80 -13.45
-1.10 -1.70 -13.25
-1.10 -1.60 -13.05
-1.10 -1.50 -12.85
-1.10 -1.40 -12.65
-1.10 -1.30 -12.45
-1.10 -1.20 -12.25
-1.10 -1.10 -12.05
-1.10 -1.00 -11.85
-1.00 -6.00 -2.89
-1.00 -5.90 -2.49
-1.00 -5.80 -2.10
-1.00 -5.70 -1.71
-1.00 -5.60 -1.32
-1.00 -5.50 -0.94
-1.00 -5.40 -0.57
-1.00 -5.30 -0.22
-1.00 -5.20 0.11
-1.00 -5.10 0.39
-1.00 -5.00 0.61
-1.00 -4.90 0.75
-1.00 -4.80 0.76
-1.00 -4.70 0.63
-1.00 -4.60 0.30
-1.00 -4.50 -0.31
-1.00 -4.40 -1.33
-1.00 -4.30 -2.98
-1.00 -4.20 -5.58
-1.00 -4.10 -9.66
-1.00 -4.00 -16.11
-1.00 -3.90 -17.69
-1.00 -3.80 -17.49
-1.00 -3.70 -17.29
-1.00 -3.60 -17.09
-1.00 -3.50 -16.89
-1.00 -3.40 -16.69
-1.00 -3.30 -16.49
-1.00 -3.20 -16.29
-1.00 -3.10 -16.09
-1.00 -3.00 -15.89
-1.00 -2.90 -15.69
-1.00 -2.80 -15.49
-1.00 -2.70 -15.29
-1.00 -2.60 -15.09
-1.00 -2.50 -14.89
-1.00 -2.40 -14.69
-1.00 -2.30 -14.49
-1.00 -2.20 -14.29
-1.00 -2.10 -14.09
-1.00 -2.00 -13.89
-1.00 -1.90 -13.69
-1.00 -1.80 -13.49
-1.00 -1.70 -13.29
-1.00 -1.60 -13.09
-1.00 -1.50 -12.89
-1.00 -1.40 -12.69
-1.00 -1.30 -12.49
-1.00 -1.20 -12.29
-1.00 -1.10 -12.09
-1.00 -1.00 -11.89
-0.90 -6.00 -2.54
-0.90 -5.90 -2.15
-0.90 -5.80 -1.76
-0.90 -5.70 -1.38
-0.90 -5.60 -1.01
-0.90 -5.50 -0.66
-0.90 -5.40 -0.33
-0.90 -5.30 -0.05
-0.90 -5.20 0.17
-0.90 -5.10 0.31
-0.90 -5.00 0.33
-0.90 -4.90 0.19
-0.90 -4.80 -0.14
-0.90 -4.70 -0.74
-0.90 -4.60 -1.77
-0.90 -4.50 -3.41
-0.90 -4.40 -6.01
-0.90 -4.30 -10.10
-0.90 -4.20 -16.55
-0.90 -4.10 -18.13
-0.90 -4.00 -17.93
-0.90 -3.90 -17.73
-0.90 -3.80 -17.53
-0.90 -3.70 -17.33
-0.90 -3.60 -17.13
-0.90 -3.50 -16.93
-0.90 -3.40 -16.73
-0.90 -3.30 -16.53
-0.90 -3.20 -16.33
-0.90 -3.10 -16.13
-0.90 -3.00 -15.93
-0.90 -2.90 -15.73
-0.90 -2.80 -15.53
-0.90 -2.70 -15.33
-0.90 -2.60 -15.13
-0.90 -2.50 -14.93
-0.90 -2.40 -14.73
-0.90 -2.30 -14.53
-0.90 -2.20 -14.33
-0.90 -2.10 -14.13
-0.90 -2.00 -13.93
-0.90 -1.90 -13.73
-0.90 -1.80 -13.53
-0.90 -1.70 -13.33
-0.90 -1.60 -13.13
-0.90 -1.50 -12.93
-0.90 -1.40 -12.73
-0.90 -1.30 -12.53
-0.90 -1.20 -12.33
-0.90 -1.10 -12.13
-0.90 -1.00 -11.93
-0.80 -6.00 -2.21
-0.80 -5.90 -1.82
-0.80 -5.80 -1.46
-0.80 -5.70 -1.10
-0.80 -5.60 -0.78
-0.80 -5.50 -0.50
-0.80 -5.40 -0.27
-0.80 -5.30 -0.14
-0.80 -5.20 -0.12
-0.80 -5.10 -0.25
-0.80 -5.00 -0.58
-0.80 -4.90 -1.18
-0.80 -4.80 -2.20
-0.80 -4.70 -3.85
-0.80 -4.60 -6.45
-0.80 -4.50 -10.54
-0.80 -4.40 -16.99
-0.80 -4.30 -18.58
-0.80 -4.20 -18.38
-0.80 -4.10 -18.18
-0.80 -4.00 -17.98
-0.80 -3.90 -17.78
-0.80 -3.80 -17.58
-0.80 -3.70 -17.38
-0.80 -3.60 -17.18
-0.80 -3.50 -16.98
-0.80 -3.40 -16.78
-0.80 -3.30 -16.58
-0.80 -3.20 -16.38
-0.80 -3.10 -16.18
-0.80 -3.00 -15.98
-0.80 -2.90 -15.78
-0.80 -2.80 -15.58
-0.80 -2.70 -15.38
-0.80 -2.60 -15.18
-0.80 -2.50 -14.98
-0.80 -2.40 -14.78
-0.80 -2.30 -14.58
-0.80 -2.20 -14.38
-0.80 -2.10 -14.18
-0.80 -2.00 -13.98
-0.80 -1.90 -13.78
-0.80 -1.80 -13.58
-0.80 -1.70 -13.38
-0.80 -1.60 -13.18
-0.80 -1.50 -12.98
-0.80 -1.40 -12.78
-0.80 -1.30 -12.58
-0.80 -1.20 -12.38
-0.80 -1.10 -12.18
-0.80 -1.00 -11.98
-0.70 -6.00 -1.91
-0.70 -5.90 -1.56
-0.70 -5.80 -1.23
-0.70 -5.70 -0.95
-0.70 -5.60 -0.72
-0.70 -5.50 -0.59
-0.70 -5.40 -0.56
-0.70 -5.30 -0.70
-0.70 -5.20 -1.02
-0.70 -5.10 -1.63
-0.70 -5.00 -2.65
-0.70 -4.90 -4.30
-0.70 -4.80 -6.90
-0.70 -4.70 -10.98
-0.70 -4.60 -17.43
-0.70 -4.50 -19.03
-0.70 -4.40 -18.83
-0.70 -4.30 -18.63
-0.70 -4.20 -18.43
-0.70 -4.10 -18.23
-0.70 -4.00 -18.03
-0.70 -3.90 -17.83
-0.70 -3.80 -17.63
-0.70 -3.70 -17.43
-0.70 -3.60 -17.23
-0.70 -3.50 -17.03
-0.70 -3.40 -16.83
-0.70 -3.30 -16.63
-0.70 -3.20 -16.43
-0.70 -3.10 -16.23
-0.70 -3.00 -16.03
-0.70 -2.90 -15.83
-0.70 -2.80 -15.63
-0.70 -2.70 -15.43
-0.70 -2.60 -15.23
-0.70 -2.50 -15.03
-0.70 -2.40 -14.83
-0.70 -2.30 -14.63
-0.70 -2.20 -14.43
-0.70 -2.10 -14.23
-0.70 -2.00 -14.03
-0.70 -1.90 -13.83
-0.70 -1.80 -13.63
-0.70 -1.70 -13.43
-0.70 -1.60 -13.23
-0.70 -1.50 -13.03
-0.70 -1.40 -12.83
-0.70 -1.30 -12.63
-0.70 -1.20 -12.43
-0.70 -1.10 -12.23
-0.70 -1.00 -12.03

